On differences between even and odd anisotropic-flow harmonics in non-equilibrated systems

To assess how anisotropic transverse flow is created in a system out of equilibrium, we compare several kinetic-theoretical models in the few-rescatterings regime. We compare the flow harmonics $v_n$ from three types of transport simulations, with either $2\to 2$ or $2\to 0$ collision kernels and in the former case allowing the particles to rescatter several times or not, and from analytical calculations neglecting the gain term of the Boltzmann equation. We find that the even flow harmonics are similar in all approaches, while the odd ones differ significantly. This suggests that while even $v_n$ harmonics may to a large extent be due to the anisotropic escape probability of particles, this is not the predominant mechanism underlying the odd $v_n$ coefficients.

==> anc/Kn_Nresc_curves.dat <==
# KnInv_2to2	Nresc_2to2	KnInv_analytical	Nresc_analytical	KnInv_2to0	Nresc_2to0
0.00619463544570402	0.0032762719747830016	0.00619463544570402	0.00349397366994526	0.00619463544570402	0.003015289461647036
0.006223549794476941	0.003291564443788505	0.006223549794476941	0.00351028229281446	0.006220516665566813	0.003027829545022929
0.006252599105116837	0.003306928292584847	0.006252599105116837	0.0035266670385183	0.006246506017303953	0.0030404215368467105
0.006281784007577563	0.0033223638543474305	0.006281784007577563	0.00354312826237102	0.006272603952690973	0.003053065649938659
0.006311105134753374	0.003337871463806802	0.006311105134753374	0.00355966632134533	0.00629881092539095	0.003065762097974286
0.006340563122492654	0.0033534514572559136	0.006340563122492654	0.00357628157408018	0.0063251273909623465	0.003078511095487602
0.006370158609611696	0.003369104172557411	0.006370158609611696	0.0035929743808885	0.006351553806866975	0.0030913128578744444
0.0063998922379085625	0.003384829949150963	0.0063998922379085625	0.00360974510376506	0.006378090632477901	0.003104167601395758
0.006429764652177001	0.0034006291280606216	0.006429764652177001	0.00362659410639426	0.006404738329087476	0.0031170755431809485
0.006459776500220423	0.0034165020519022174	0.006459776500220423	0.00364352175415807	0.006431497359915311	0.0031300369012311905
0.006489928432865958	0.0034324490648907895	0.006489928432865958	0.00366052841414394	0.006458368190116374	0.0031430518944227967
0.006520221103978565	0.003448470512848051	0.006520221103978565	0.00367761445515272	0.0064853512867890295	0.003156120742510553
0.006550655170475208	0.0034645667432098843	0.006550655170475208	0.00369478024770672	0.0065124471189832054	0.0031692436661311103
0.006581231292339108	0.0034807381050338828	0.006581231292339108	0.00371202616405771	0.0065396561577084995	0.0031824208868063424
0.006611950132634051	0.0034969849490069137	0.006611950132634051	0.003729352578195	0.006566978875942413	0.0031956526269467603
0.0066428123575187695	0.003513307627452725	0.0066428123575187695	0.00374675986585354	0.006594415748638525	0.0032089391098548935
0.006673818636261386	0.0035297064943395884	0.006673818636261386	0.00376424840452208	0.006621967252734799	0.0032222805597287288
0.006704969641253928	0.003546181905287971	0.006704969641253928	0.00378181857345135	0.006649633867161822	0.003235677201665113
0.006736266048026911	0.003562734217578251	0.006736266048026911	0.0037994707536623	0.006677416072851182	0.003249129261663218
0.006767708535263982	0.0035793637901584633	0.006767708535263982	0.00381720532795433	0.006705314352743776	0.0032626369666279628
0.006799297784816646	0.003596070983652084	0.006799297784816646	0.00383502268091364	0.006733329191798247	0.0032762005443734993
0.006831034481719044	0.003612856160365851	0.006831034481719044	0.00385292319892151	0.006761461076999402	0.00328982022362668
0.006862919314202814	0.0036297196842976225	0.006862919314202814	0.00387090727016272	0.006789710497366652	0.0033034962340305293
0.006894952973712013	0.0036466619211442657	0.006894952973712013	0.00388897528463398	0.00681807794396256	0.003317228806147766
0.0069271361549181135	0.0036636832383095935	0.0069271361549181135	0.00390712763415233	0.006846563909901322	0.0033310181714642866
0.006959469555735064	0.0036807840049123265	0.006959469555735064	0.0039253647123637	0.006875168890357399	0.0033448645623927126
0.006991953877334429	0.0036979645917941005	0.006991953877334429	0.0039436869147514	0.006903893382574063	0.003358768212275897
0.00702458982416059	0.003715225371527509	0.00702458982416059	0.00396209463864473	0.006932737885872099	0.003372729355390497
0.007057378103946024	0.003732566718424179	0.007057378103946024	0.00398058828322757	0.006961702901658432	0.0033867482269505037
0.007090319427726653	0.0037499890085428934	0.007090319427726653	0.00399916824954705	0.006990788933434891	0.0034008250631108366
0.007123414509857258	0.0037674926196977414	0.007123414509857258	0.00401783494052226	0.007019996486806916	0.003414960100970902
0.007156664068026975	0.003785077931466315	0.007156664068026975	0.00403658876095294	0.00704932606949239	0.0034291535785782065
0.007190068823274848	0.003802745325197933	0.007190068823274848	0.00405543011752833	0.007078778191330423	0.0034434057349319426
0.007223629500005498	0.003820495184021931	0.007223629500005498	0.00407435941883592	0.00710835336429026	0.0034577168099866264
0.007257346826004786	0.003838327892855943	0.007257346826004786	0.00409337707537036	0.007138052102480128	0.003472087044655704
0.0072912215324556235	0.0038562438384142647	0.0072912215324556235	0.00411248349954234	0.007167874922156231	0.0034865166808152196
0.007325254353953825	0.003874243409216236	0.007325254353953825	0.00413167910568751	0.007197822341731664	0.003501005961307439
0.007359446028524036	0.0038923269955946672	0.007359446028524036	0.00415096431007553	0.007227894881785484	0.003515555129944547
0.007393797297635736	0.003910494989704303	0.007393797297635736	0.00417033953091902	0.007258093065071702	0.0035301644315122943
0.0074283089062193225	0.003928747785530327	0.0074283089062193225	0.00418980518838271	0.007288417416528417	0.003544834111773714
0.00746298160268226	0.003947085778896903	0.00746298160268226	0.00420936170459248	0.007318868463286926	0.003559564417472814
0.007497816138925312	0.003965509367475763	0.007497816138925312	0.00422900950364455	0.007349446734680859	0.0035743555963382795
0.007532813270358848	0.003984018950794828	0.007532813270358848	0.00424874901161465	0.007380152762255434	0.003589207897087226
0.007567973755919224	0.004002614930246873	0.007567973755919224	0.00426858065656732	0.00741098707977664	0.00360412156942891
0.007603298358085239	0.004021297709098232	0.007603298358085239	0.00428850486856513	0.007441950223240571	0.0036190968640685095
0.007638787842894671	0.00404006769249754	0.007638787842894671	0.00430852207967803	0.007473042730882687	0.003634134032710859
0.007674442979960889	0.004058925287484523	0.007674442979960889	0.00432863272399271	0.007504265143187227	0.003649233328064257
0.007710264542489545	0.004077870902998825	0.007710264542489545	0.00434883723762203	0.007535618002896548	0.003664395003844222
0.007746253307295336	0.00409690494988887	0.007746253307295336	0.00436913605871448	0.0075671018550206165	0.0036796193147773273
0.0077824100548188535	0.0041160278409207805	0.0077824100548188535	0.00438952962746365	0.007598717246846422	0.003694906516604983
0.00781873556914351	0.004135239990787321	0.00781873556914351	0.00441001838611782	0.007630464727947556	0.0037102568660872925
0.007855230638012538	0.004154541816116896	0.007855230638012538	0.0044306027789895	0.0076623448501936964	0.003725670621006862
0.007891896052846072	0.00417393373548258	0.007891896052846072	0.00445128325246512	0.00769435816776027	0.0037411480401726835
0.007928732608758319	0.0041934161694112005	0.007928732608758319	0.00447206025501466	0.007726505237138018	0.0037566893834239637
0.007965741104574788	0.004212989540392452	0.007965741104574788	0.0044929342372014	0.0077587866171427355	0.0037722949116340385
0.00800292234284963	0.004232654272888062	0.00800292234284963	0.00451390565169172	0.00779120286892492	0.003787964886714225
0.008040277129883023	0.004252410793340991	0.008040277129883023	0.00453497495326484	0.007823754555979586	0.0038036995716177542
0.008077806275738673	0.004272259530184687	0.008077806275738673	0.00455614259882276	0.007856442244156027	0.0038194992303436713
0.008115510594261372	0.00429220091385237	0.008115510594261372	0.00457740904740012	0.007889266501667642	0.003835364127940756
0.00815339090309465	0.004312235376786368	0.00815339090309465	0.00459877476017417	0.007922227899101852	0.0038512945305114823
0.008191448023698504	0.004332363353447499	0.008191448023698504	0.00462024020047478	0.00795532700942997	0.003867290705215948
0.008229682781367214	0.004352585280324486	0.008229682781367214	0.00464180583379447	0.007988564408017217	0.0038833529202758656
0.008268096005247243	0.004372901595943427	0.008268096005247243	0.00466347212779852	0.008021940672632658	0.003899481444978513
0.008306688528355206	0.004393312740877302	0.008306688528355206	0.0046852395523351	0.008055456383459312	0.0039156765496807504
0.00834546118759595	0.004413819157755531	0.00834546118759595	0.00470710857944546	0.008089112123104179	0.003931938505813001
0.00838441482378069	0.004434421291273568	0.00838441482378069	0.00472907968337418	0.00812290847660842	0.003948267585883293
0.008423550281645252	0.004455119588202548	0.008423550281645252	0.00475115334057944	0.008156846031457473	0.003964664063481257
0.008462868409868386	0.004475914497398974	0.008462868409868386	0.00477333002974336	0.008190925377591326	0.003981128213282208
0.00850237006109017	0.00449680646981445	0.00850237006109017	0.00479561023178236	0.008225147107414702	0.003997660311051156
0.008542056091930502	0.004517795958505464	0.008542056091930502	0.00481799442985764	0.008259511815807433	0.0040142606336469175
0.00858192736300768	0.004538883418643207	0.00858192736300768	0.00484048310938559	0.008294020100134724	0.00403092945902616
0.00862198473895706	0.00456006930752345	0.00862198473895706	0.00486307675804837	0.008328672560257613	0.004047667066247528
0.0086622290884498	0.004581354084576453	0.0086622290884498	0.00488577586580445	0.008363469798543322	0.0040644737354757175
0.008702661284211717	0.004602738211376937	0.008702661284211717	0.00490858092489928	0.008398412419875805	0.004081349747985634
0.00874328220304219	0.004624222151654086	0.00874328220304219	0.00493149242987591	0.008433501031666185	0.0040982953861664825
0.008784092725833194	0.004645806371301609	0.008784092725833194	0.00495451087758576	0.008468736243863392	0.004115310933525957
0.008825093737588389	0.0046674913383878405	0.008825093737588389	0.00497763676719934	0.008504118668964689	0.00413239667469436
0.008866286127442313	0.004689277523165887	0.008866286127442313	0.00500087060021716	0.00853964892202638	0.0041495528954288066
0.008907670788679675	0.004711165398083835	0.008907670788679675	0.00502421288048052	0.00857532762067448	0.004166779882617397
0.00894924861875471	0.004733155437794985	0.00894924861875471	0.00504766411418247	0.00861115538511542	0.004184077924283401
0.008991020519310656	0.004755248119168152	0.008991020519310656	0.00507122480987882	0.008647132838146894	0.004201447309589503
0.009032987396199297	0.004777443921298006	0.009032987396199297	0.00509489547849911	0.008683260605168615	0.004218888328841989
0.00907515015950061	0.004799743325515456	0.00907515015950061	0.00511867663335772	0.008719539314193248	0.004236401273495015
0.0091175097235425	0.004822146815398096	0.0091175097235425	0.005142568790165	0.00875596959585727	0.004253986436154838
0.00916006700692063	0.004844654876780685	0.00916006700692063	0.00516657246703847	0.00879255208343199	0.004271644110584098
0.00920282293251834	0.004867267997765686	0.00920282293251834	0.005190688184514	0.008829287412834499	0.004289374591706071
0.00924577842752666	0.004889986668733853	0.00924577842752666	0.00521491646555718	0.00886617622263878	0.004307178175608989
0.009288934423464417	0.004912811382354857	0.009288934423464417	0.00523925783557458	0.008903219154086756	0.00432505515955032
0.009332291856198435	0.004935742633597982	0.009332291856198435	0.0052637128224252	0.00894041685109949	0.004343005841961104
0.00937585166596382	0.00495878091974284	0.00937585166596382	0.00528828195643189	0.008977769960288314	0.004361030522450258
0.009419614797384393	0.004981926740390188	0.009419614797384393	0.00531296577039287	0.00901527913096615	0.004379129501808957
0.00946358219949311	0.005005180597472722	0.00946358219949311	0.00533776479959325	0.009052945015158709	0.004397303082014951
0.009507754825752682	0.005028542995265988	0.009507754825752682	0.00536267958181668	0.00909076826761591	0.0044155515662369724
0.009552133634076247	0.005052014440399309	0.009552133634076247	0.00538771065735699	0.009128749545823179	0.004433875258839085
0.009596719586848143	0.0050755954418667745	0.009596719586848143	0.0054128585690299	0.009166889510012951	0.004452274465385112
0.009641513650944766	0.005099286511038274	0.009641513650944766	0.0054381238621848	0.009205188823176117	0.004470749492643033
0.009686516797755554	0.005123088161670593	0.009686516797755554	0.00546350708471658	0.009243648151073515	0.004489300648589394
0.00973173000320404	0.005147000909918549	0.00973173000320404	0.00548900878707751	0.009282268162247575	0.004507928242413777
0.009777154247769024	0.005171025274346185	0.009777154247769024	0.00551462952228918	0.009321049528033865	0.004526632584523217
0.009822790516505827	0.005195161775938017	0.009822790516505827	0.00554036984595448	0.00935999292257283	0.004545413986546696
0.00986863979906766	0.005219410938110331	0.00986863979906766	0.00556623031626965	0.009399099022821445	0.0045642727613395915
0.009914703089727079	0.005243773286722531	0.009914703089727079	0.0055922114940364	0.009438368508565049	0.0045832092229882
0.009960981387397552	0.00526824935008855	0.009960981387397552	0.00561831394267406	0.009477802062429088	0.004602223686814205
0.010007475695655126	0.005292839658988301	0.010007475695655126	0.00564453822823181	0.009517400369891064	0.004621316469379233
0.010054187022760157	0.005317544746679179	0.010054187022760157	0.00567088491940092	0.00955716411929237	0.00464048788848935
0.010101116381679237	0.00534236514890765	0.010101116381679237	0.00569735458752713	0.00959709400185032	0.004659738263199638
0.010148264790107102	0.005367301403920842	0.010148264790107102	0.00572394780662302	0.009637190711670116	0.004679067913818724
0.010195633270488726	0.005392354052478232	0.010195633270488726	0.00575066515338045	0.00967745494575696	0.00469847716191338
0.010243222850041497	0.00541752363786337	0.010243222850041497	0.00577750720718306	0.009717887404028114	0.0047179663303130795
0.010291034560777483	0.005442810705895658	0.010291034560777483	0.00580447455011886	0.009758488789325134	0.004737535743114631
0.01033906943952582	0.005468215804942191	0.01033906943952582	0.00583156776699284	0.009799259807426014	0.004757185725686751
0.010387328527955188	0.005493739485929644	0.010387328527955188	0.00585878744533964	0.009840201167057522	0.00477691660467473
0.010435812872596411	0.005519382302356221	0.010435812872596411	0.00588613417543632	0.00988131357990749	0.004796728708005049
0.010484523524865138	0.005545144810303659	0.010484523524865138	0.00591360855031513	0.00992259776063715	0.004816622364890021
0.010533461541084659	0.005571027568449288	0.010533461541084659	0.00594121116577637	0.009964054426893645	0.004836597905832503
0.010582627982508799	0.00559703113807814	0.010582627982508799	0.00596894262040135	0.010005684299322404	0.00485665566263052
0.01063202391534494	0.005623156083095129	0.01063202391534494	0.00599680351556534	0.010047488101579745	0.004876795968382005
0.010681650410777137	0.005649402970037275	0.010681650410777137	0.00602479445545059	0.010089466560345416	0.004897019157489481
0.010731508544989353	0.005675772368085991	0.010731508544989353	0.00605291604705949	0.010131620405335237	0.004917325565664795
0.010781599399188792	0.005702264849079425	0.010781599399188792	0.00608116890022767	0.010173950369313787	0.004937715529933843
0.01083192405962935	0.005728880987524862	0.01083192405962935	0.00610955362763728	0.01021645718810714	0.004958189388641328
0.010882483617635165	0.005755621360611181	0.010882483617635165	0.00613807084483025	0.010259141600615645	0.004978747481455515
0.010933279169624291	0.005782486548221377	0.010933279169624291	0.00616672117022162	0.010302004348826808	0.00499939014937302
0.010984311817132468	0.0058094771329451275	0.010984311817132468	0.00619550522511299	0.010345046177828122	0.005020117734723572
0.011035582666837011	0.005836593700091431	0.011035582666837011	0.00622442363370597	0.010388267835820095	0.005040930581174849
0.01108709283058081	0.005863836837701301	0.01108709283058081	0.0062534770231157	0.010431670074129205	0.005061829033737275
0.011138843425396446	0.005891207136560518	0.011138843425396446	0.00628266602338451	0.010475253647220977	0.005082813438768851
0.011190835573530405	0.0059187051902124385	0.011190835573530405	0.00631199126749552	0.010519019312713098	0.0051038841439800114
0.011243070402467418	0.005946331594970865	0.011243070402467418	0.00634145339138637	0.010562967831388584	0.005125041498438465
0.011295549044954917	0.005974086949932986	0.011295549044954917	0.00637105303396307	0.010607099967209013	0.005146285852574085
0.01134827263902759	0.0060019718569923565	0.01134827263902759	0.00640079083711379	0.010651416487327788	0.005167617558183773
0.011401242328032073	0.006029986920851959	0.011401242328032073	0.00643066744572281	0.010695918162103493	0.005189036968436378
0.011454459260651726	0.006058132749037312	0.011454459260651726	0.0064606835076845	0.01074060576511327	0.0052105444378776
0.011507924590931562	0.006086409951909649	0.011507924590931562	0.00649083967391737	0.010785480073166268	0.0052321403224349075
0.011561639478303257	0.0061148191426791485	0.011561639478303257	0.00652113659837818	0.010830541866317153	0.005253824979422495
0.011615605087610309	0.00614336093741824	0.011615605087610309	0.00655157493807614	0.010875791927879661	0.005275598767546224
0.011669822589133282	0.006172035955074954	0.011669822589133282	0.00658215535308715	0.010921231044440219	0.005297462046908592
0.011724293158615196	0.006200844817486354	0.011724293158615196	0.00661287850656807	0.010966860005871614	0.005319415179013717
0.011779017977287021	0.006229788149392015	0.011779017977287021	0.00664374506477118	0.011012679605346729	0.005341458526772329
0.01183399823189329	0.006258866578447573	0.01183399823189329	0.00667475569705858	0.011058690639352322	0.005363592454506777
0.01188923511471783	0.006288080735238336	0.01188923511471783	0.00670591107591669	0.011104893907702878	0.005385817327956052
0.011944729823609643	0.0063174312532929666	0.011944729823609643	0.00673721187697089	0.011151290213554526	0.0054081335142808305
0.012000483562008845	0.0063469187690972035	0.012000483562008845	0.00676865877900011	0.011197880363418955	0.0054305413820685
0.012056497538972784	0.006376543922107679	0.012056497538972784	0.00680025246395161	0.011244665167177497	0.005453041301338254
0.012112772969202261	0.006406307354765779	0.012112772969202261	0.00683199361695569	0.011291645438095152	0.005475633643546142
0.012169311073067866	0.006436209712511578	0.012169311073067866	0.00686388292634065	0.011338821992834749	0.005498318781590171
0.01222611307663644	0.006466251643797835	0.01222611307663644	0.00689592108364761	0.011386195651471144	0.005521097089815407
0.012283180211697671	0.006496433800104051	0.012283180211697671	0.00692810878364558	0.011433767237505468	0.005543968944019092
0.012340513715790799	0.0065267568359506055	0.012340513715790799	0.00696044672434652	0.011481537577879439	0.005566934721455775
0.012398114832231459	0.006557221408912945	0.012398114832231459	0.00699293560702043	0.011529507502989748	0.005589994800842457
0.012455984810138635	0.006587828179635842	0.012455984810138635	0.0070255761362106	0.011577677846702486	0.005613149562363745
0.012514124904461759	0.006618577811847725	0.012514124904461759	0.00705836901974889	0.01162604944636764	0.00563639938767703
0.012572536376007915	0.006649470972375068	0.012572536376007915	0.00709131496877105	0.01167462314283365	0.005659744659917665
0.012631220491469185	0.0066805083311568545	0.012631220491469185	0.00712441469773216	0.011723399780462026	0.0056831857637041705
0.01269017852345012	0.0067116905612591045	0.01269017852345012	0.00715766892442213	0.011772380207142025	0.005706723085143441
0.012749411750495333	0.006743018338889469	0.012749411750495333	0.00719107836998126	0.01182156527430539	0.005730357011835975
0.012808921457117229	0.006774492343411896	0.012808921457117229	0.00722464375891585	0.011870955836941147	0.005754087932881108
0.012868708933823858	0.006806113257361363	0.012868708933823858	0.00725836581911397	0.01192055275361047	0.00577791623888227
0.0129287754771469	0.006837881766458674	0.0129287754771469	0.00729224528186119	0.011970356886461626	0.0058018423219522615
0.012989122389669783	0.006869798559625335	0.012989122389669783	0.00732628288185646	0.012020369101244903	0.005825866575718502
0.013049750980055933	0.006901864328998494	0.013049750980055933	0.00736047935722807	0.012070590267327744	0.005849989395328369
0.013110662563077146	0.006934079769945946	0.013110662563077146	0.0073948354495496	0.012121021257709766	0.00587421117745445
0.0131718584596421	0.006966445581081211	0.0131718584596421	0.00742935190385603	0.012171662949038027	0.005898532320299922
0.01323333999682502	0.0069989624642787	0.01323333999682502	0.00746402946865992	0.012222516221622196	0.005922953223603833
0.013295108507894424	0.007031631124688911	0.013295108507894424	0.00749886889596761	0.012273581959449886	0.005947474288646482
0.013357165332342056	0.007064452270753738	0.013357165332342056	0.00753387094129552	0.012324861050202014	0.005972095918254759
0.013419511815911932	0.007097426614221828	0.013419511815911932	0.00756903636368658	0.012376354385268235	0.005996818516807536
0.013482149310629517	0.007130554870164018	0.013482149310629517	0.00760436592572665	0.012428062859762433	0.00602164249024104
0.013545079174831056	0.007163837756988841	0.013545079174831056	0.00763986039356105	0.012479987372538285	0.006046568246054261
0.013608302773193014	0.007197275996458101	0.013608302773193014	0.00767552053691123	0.01253212882620488	0.006071596193314361
0.013671821476761685	0.007230870313702533	0.013671821476761685	0.00771134712909138	0.012584488127142414	0.006096726742662102
0.013735636662982916	0.007264621437237522	0.013735636662982916	0.0077473409470253	0.012637066185517945	0.006121960306317291
0.013799749715731982	0.007298530098978903	0.013799749715731982	0.00778350277126314	0.012689863915301212	0.006147297298084224
0.013864162025343593	0.007332597034258835	0.013864162025343593	0.00781983338599841	0.012742882234280528	0.006172738133357161
0.013928874988642042	0.007366822981841739	0.013928874988642042	0.00785633357908495	0.012796122064078727	0.006198283229125802
0.013993890008971506	0.0074012086839403335	0.013993890008971506	0.00789300414205401	0.01284958433016919	0.0062239330039807785
0.014059208496226466	0.007435754886231714	0.014059208496226466	0.00792984587013145	0.012903269961891922	0.006249687878119158
0.014124831866882293	0.0074704623378735345	0.014124831866882293	0.00796685956225494	0.012957179892469743	0.006275548273349979
0.014190761544025954	0.007505331791520249	0.014190761544025954	0.0080040460210913	0.013011315059024439	0.006301514613099747
0.014256998957386885	0.007540364003339434	0.014256998957386885	0.00804140605305394	0.013065676402593145	0.006327587322418031
0.014323545543367984	0.007575559733028187	0.014323545543367984	0.00807894046832029	0.013120264868144604	0.006353766827982965
0.014390402745076766	0.007610919743829598	0.014390402745076766	0.00811665008084942	0.013175081404595688	0.006380053558106871
0.014457572012356661	0.007646444802549307	0.014457572012356661	0.00815453570839966	0.013230126964827822	0.006406447942741805
0.014525054801818446	0.007682135679572127	0.014525054801818446	0.00819259817254635	0.013285402505703585	0.006432950413485176
0.014592852576871838	0.007717993148878753	0.014592852576871838	0.00823083829869965	0.013340908988083327	0.006459561403585346
0.014660966807757235	0.007754017988062549	0.014660966807757235	0.00826925691612244	0.013396647376841882	0.006486281347947253
0.014729398971577585	0.007790210978346401	0.014729398971577585	0.0083078548579483	0.013452618640885336	0.006513110683138053
0.01479815055233043	0.00782657290459967	0.01479815055233043	0.00834663296119957	0.013508823753167868	0.006540049847392764
0.014867223040940078	0.007863104555355204	0.014867223040940078	0.00838559206680555	0.013565263690708665	0.006567099280619921
0.01493661793528995	0.007899806722826445	0.01493661793528995	0.00842473301962066	0.013621939434608906	0.006594259424407265
0.015006336740255043	0.0079366802029246	0.015006336740255043	0.00846405666844281	0.013678851970068816	0.006621530722027415
0.015076380967734579	0.00797372579527591	0.015076380967734579	0.00850356386603179	0.013736002286404791	0.0066489136184435735
0.015146752136684783	0.008010944303238983	0.015146752136684783	0.00854325546912779	0.013793391377066599	0.0066764085603152395
0.015217451773151827	0.00804833653392222	0.015217451773151827	0.00858313233846993	0.013851020239654642	0.006704015996003927
0.015288481410304923	0.008085903298201316	0.015288481410304923	0.00862319533881498	0.013908889875937306	0.0067317363755789094
0.015359842588469572	0.008123645410736846	0.015359842588469572	0.00866344533895606	0.013967001291868359	0.006759570150822958
0.01543153685516096	0.008161563689991925	0.01543153685516096	0.00870388321174153	0.014025355497604482	0.0067875177752381236
0.015503565765117525	0.008199658958249964	0.015503565765117525	0.00874450983409388	0.014083953507522742	0.006815579704051476
0.01557593088033467	0.008237932041632506	0.01557593088033467	0.00878532608702877	0.014142796340238333	0.006843756394220934
0.015648633770098633	0.008276383770117125	0.015648633770098633	0.00882633285567411	0.0142018850186222	0.006872048304441027
0.015721676011020515	0.008315014977555437	0.015721676011020515	0.00886753102928929	0.01426122056981885	0.006900455895148723
0.015795059187070498	0.008353826501691189	0.015795059187070498	0.00890892150128444	0.01432080402526421	0.00692897962852925
0.01586878488961215	0.008392819184178408	0.01586878488961215	0.00895050516923982	0.01438063642070355	0.006957619968521929
0.01594285471743696	0.008431993870599659	0.01594285471743696	0.00899228293492524	0.014440718796209492	0.0069863773808260254
0.016017270276799007	0.008471351410484391	0.016017270276799007	0.0090342557043197	0.014501052196200084	0.0070152523329065995
0.016092033181449795	0.008510892657327355	0.016092033181449795	0.00907642438763094	0.014561637669456957	0.007044245294000386
0.01616714505267324	0.008550618468607104	0.01616714505267324	0.00911878989931525	0.014622476269143562	0.007073356735121675
0.01624260751932084	0.008590529705804602	0.01624260751932084	0.00916135315809728	0.014683569052823467	0.007102587129068202
0.016318422217846972	0.008630627234421892	0.016318422217846972	0.00920411508698994	0.01474491708247875	0.007131936950427064
0.016394590792344427	0.00867091192400088	0.016394590792344427	0.00924707661331445	0.014806521424528454	0.007161406675580628
0.01647111489458001	0.008711384648142174	0.01647111489458001	0.00929023866872043	0.014868383149847128	0.007190996782712473
0.016547996184030397	0.00875204628452405	0.016547996184030397	0.00933360218920611	0.014930503333783441	0.007220707751813315
0.016625236327918104	0.008792897714921458	0.016625236327918104	0.00937716811513862	0.014992883056178862	0.007250540064686976
0.016702837001247653	0.008833939825225174	0.016702837001247653	0.00942093739127439	0.01505552340138648	0.007280494204956352
0.016780799886841884	0.008875173505460986	0.016780799886841884	0.00946491096677965	0.015118425458289762	0.007310570658069355
0.016859126675378453	0.00891659964980901	0.016859126675378453	0.00950908979525097	0.015181590320321594	0.007340769911304959
0.0169378190654265	0.008958219156623072	0.0169378190654265	0.009553474834736	0.01524501908548317	0.007371092453779133
0.01701687876348348	0.009000032928450197	0.01701687876348348	0.0095980670477542	0.015308712856363196	0.007401538776450915
0.017096307484012172	0.00904204187205018	0.017096307484012172	0.00964286740131773	0.015372672740156966	0.007432109372128381
0.017176106949477844	0.009084246898415234	0.017176106949477844	0.0096878768669524	0.015436899848685648	0.007462804735474709
0.017256278890385626	0.009126648922789773	0.017256278890385626	0.00973309642071879	0.015501395298415611	0.007493625363014211
0.017336825045318038	0.009169248864690244	0.017336825045318038	0.00977852704323336	0.015566160210477818	0.007524571753138389
0.01741774716097266	0.009212047647925058	0.01741774716097266	0.00982416971968975	0.01563119571068733	0.007555644406112001
0.01749904699220005	0.009255046200614644	0.01749904699220005	0.00987002543988011	0.015696502929562865	0.007586843824079139
0.017580726302041785	0.009298245455211568	0.017580726302041785	0.00991609519821661	0.015762083002346456	0.00761817051106931
0.017662786861768684	0.009341646348520746	0.017662786861768684	0.00996237999375298	0.015827937069023187	0.007649624973003542
0.017745230450919226	0.009385249821719765	0.017745230450919226	0.0100088808302062	0.015894066274340996	0.007681207717700482
0.017828058857338142	0.009429056820379294	0.017828058857338142	0.0100555987159781	0.01596047176783059	0.007712919254882525
0.017911273877215184	0.009473068294483591	0.017911273877215184	0.0101025346641776	0.016027154703825427	0.007744760096181938
0.017994877315124082	0.009517285198451101	0.017994877315124082	0.0101496896926423	0.016094116241481767	0.0077767307551469995
0.018078870984061666	0.009561708491155153	0.018078870984061666	0.0101970648239607	0.016161357544798832	0.007808831747248146
0.018163256705487192	0.009606339135944757	0.018163256705487192	0.0102446610854945	0.01622887978263904	0.007841063589884137
0.018248036309361837	0.009651178100665486	0.018248036309361837	0.0102924795094006	0.01629668412874834	0.007873426802388233
0.01833321163418838	0.009696226357680476	0.01833321163418838	0.0103405211326537	0.016364771761776555	0.007905921906034341
0.01841878452705109	0.009741484883891512	0.01841878452705109	0.0103887869970688	0.016433143865297973	0.00793854942404326
0.018504756843655747	0.009786954660760197	0.018504756843655747	0.0104372781493237	0.016501801627831793	0.007971309881588819
0.018591130448369915	0.009832636674329254	0.018591130448369915	0.0104859956409815	0.016570746242862918	0.00800420380580414
0.018677907214263365	0.009878531915243904	0.018677907214263365	0.010534940528514	0.016639978908862596	0.008037231725787818
0.018765089023148673	0.009924641378773337	0.018765089023148673	0.010584113873324	0.016709500829309307	0.00807039417261017
0.01885267776562206	0.009970966064832313	0.01885267776562206	0.0106335167417684	0.01677931321270967	0.008103691679319468
0.018940675341104374	0.010017506978002836	0.018940675341104374	0.0106831502051819	0.016849417272619457	0.008137124780948187
0.01902908365788228	0.01006426512755594	0.01902908365788228	0.0107330153398995	0.01691981422766467	0.008170694014519251
0.019117904633149635	0.010111241527473572	0.019117904633149635	0.0107831132272801	0.016990505301562746	0.00820439991905232
0.019207140193049088	0.01015843719647059	0.019207140193049088	0.0108334449537303	0.017061491723143817	0.008238243035570034
0.019296792272713827	0.01020585315801685	0.019296792272713827	0.0108840116107273	0.017132774726372077	0.008272223907104333
0.019386862816309552	0.010253490440359397	0.019386862816309552	0.0109348142948431	0.017204355550367225	0.008306343078702717
0.019477353777076642	0.01030135007654477	0.019477353777076642	0.0109858541077683	0.01727623543942601	0.008340601097434565
0.019568267117372494	0.010349433104441395	0.019568267117372494	0.0110371321563354	0.01734841564304386	0.008374998512397433
0.019659604808714093	0.0103977405667621	0.019659604808714093	0.0110886495525435	0.017420897415936602	0.008409535874723385
0.01975136883182077	0.010446273511086733	0.01975136883182077	0.0111404074135821	0.01749368201806227	0.008444213737585306
0.01984356117665714	0.01049503298988486	0.01984356117665714	0.011192406861855	0.017566770714643003	0.00847903265620324
0.019936183842476262	0.010544020060538601	0.019936183842476262	0.0112446490250055	0.017640164776187076	0.008513993187850753
0.020029238837862996	0.010593235785365564	0.020029238837862996	0.0112971350359399	0.017713865478510903	0.008549095891861234
0.020122728180777566	0.010642681231641875	0.020122728180777566	0.0113498660328528	0.017787874102761322	0.008584341329634315
0.02021665389859931	0.010692357471625322	0.02021665389859931	0.0114028431592514	0.01786219193543775	0.008619730064642181
0.020311018028170646	0.010742265582578608	0.020311018028170646	0.0114560675639802	0.017936820268414665	0.008655262662435988
0.02040582261584125	0.01079240664679272	0.02040582261584125	0.0115095404012463	0.018011760398963957	0.00869093969065222
0.020501069717512428	0.01084278175161039	0.020501069717512428	0.0115632628306442	0.018087013629777556	0.008726761719019076
0.020596761398681704	0.010893391989449677	0.020596761398681704	0.011617236017181	0.018162581268990022	0.008762729319362882
0.020692899734487596	0.01094423845782766	0.020692899734487596	0.0116714611313015	0.01823846463020132	0.008798843065614475
0.020789486809754645	0.010995322259384238	0.020789486809754645	0.0117259393489138	0.01831466503249965	0.008835103533815631
0.020886524719038593	0.011046644501906034	0.020886524719038593	0.0117806718514148	0.018391183800484354	0.008871511302125469
0.020984015566671833	0.011098206298350429	0.020984015566671833	0.0118356598257156	0.018468022264288963	0.008908066950826877
0.021081961466809022	0.011150008766869687	0.021081961466809022	0.0118909044642674	0.018545181759604318	0.008944771062332948
0.021180364543472933	0.01120205303083521	0.021180364543472933	0.0119464069650875	0.01862266362770178	0.008981624221193408
0.021279226930600553	0.011254340218861906	0.021279226930600553	0.0120021685317849	0.018700469215456546	0.009018627014101062
0.021378550772089288	0.011306871464832644	0.021378550772089288	0.0120581903735868	0.018778599875371064	0.00905578002989824
0.0214783382218435	0.011359647907922855	0.0214783382218435	0.0121144737053645	0.018857056965598556	0.009093083859583266
0.02157859144382122	0.011412670692625235	0.02157859144382122	0.0121710197476599	0.018935841849966602	0.009130539096316894
0.021679312612081055	0.011465940968774568	0.021679312612081055	0.012227829726712	0.019014955898000854	0.009168146335428786
0.021780503910829342	0.011519459891572652	0.021780503910829342	0.0122849048744835	0.019094400484948894	0.009205906174424005
0.02188216753446752	0.011573228621613358	0.02188216753446752	0.0123422464286873	0.019174176991804025	0.009243819212989442
0.021984305687639705	0.011627248324907793	0.021984305687639705	0.0123998556328138	0.019254286805329424	0.009281886053000362
0.022086920585280508	0.01168152017290959	0.022086920585280508	0.0124577337361572	0.01933473131808209	0.009320107298526814
0.02219001445266306	0.011736045342540306	0.02219001445266306	0.0125158819938431	0.019415511928437212	0.009358483555840211
0.022293589525447285	0.011790825016214953	0.022293589525447285	0.0125743016668558	0.019496630040612344	0.009397015433419751
0.02239764804972836	0.01184586038186763	0.02239764804972836	0.0126329940220651	0.019578087064691895	0.009435703541958964
0.022502192282085436	0.011901152632977294	0.022502192282085436	0.0126919603322543	0.0196598844166516	0.009474548494372197
0.02260722448963057	0.01195670296859363	0.02260722448963057	0.0127512018761475	0.019742023518383153	0.00951355090580113
0.02271274695005788	0.012012512593363058	0.02271274695005788	0.0128107199384374	0.019824505797718925	0.009552711393621289
0.022818761951692978	0.012068582717554874	0.022818761951692978	0.0128705158098134	0.01990733268845677	0.00959203057744857
0.022925271793542534	0.01212491455708746	0.022925271793542534	0.0129305907869891	0.019990505630384958	0.009631509079145747
0.02303227878534417	0.01218150933355468	0.02303227878534417	0.0129909461727308	0.020074026069307208	0.009671147522829012
0.02313978524761654	0.012238368274252362	0.02313978524761654	0.0130515832758858	0.020157895457067806	0.00971094653487449
0.023247793511709653	0.012295492612204908	0.023247793511709653	0.0131125034114104	0.020242115251576848	0.00975090674392477
0.023356305919855425	0.012352883586192047	0.023356305919855425	0.0131737079003988	0.02032668691683563	0.009791028780895472
0.02346532482521848	0.012410542440775685	0.02346532482521848	0.0132351980701115	0.020411611922961963	0.009831313278981714
0.023574852591947165	0.012468470426326896	0.023574852591947165	0.0132969752540043	0.02049689174621593	0.009871760873664742
0.023684891595224845	0.012526668799053047	0.023684891595224845	0.0133590407917569	0.020582527869025324	0.009912372202718374
0.023795444221321377	0.01258513882102503	0.023795444221321377	0.0134213960293024	0.02066852178001163	0.009953147906215645
0.02390651286764488	0.01264388176020463	0.02390651286764488	0.0134840423188561	0.02075487497401572	0.009994088626535258
0.02401809994279373	0.01270289889047203	0.02401809994279373	0.0135469810189448	0.020841588952123985	0.010035195008368206
0.024130207866608765	0.012762191491653432	0.024130207866608765	0.0136102134944367	0.020928665221694297	0.010076467698724261
0.024242839070225782	0.012821760849548808	0.024242839070225782	0.0136737411165707	0.021016105296382356	0.010117907346938595
0.024355995996128258	0.012881608255959782	0.024355995996128258	0.0137375652629858	0.021103910696167835	0.010159514604678241
0.02446968109820031	0.012941735008717656	0.02446968109820031	0.0138016873177518	0.02119208294738097	0.010201290125948734
0.024583896841779904	0.013002142411711538	0.024583896841779904	0.0138661086713986	0.021280623582728964	0.010243234567100605
0.024698645703712333	0.013062831774916628	0.024698645703712333	0.0139308307209465	0.021369534141322696	0.010285348586835956
0.024813930172403915	0.013123804414422626	0.024813930172403915	0.0139958548699368	0.021458816168703456	0.010327632846215016
0.024929752747875965	0.013185061652462263	0.024929752747875965	0.0140611825284619	0.02154847121686981	0.010370088008662685
0.025046115941819	0.013246604817439982	0.025046115941819	0.0141268151131961	0.02163850084430459	0.010412714739975092
0.025163022277647218	0.013308435243960753	0.025163022277647218	0.0141927540474262	0.02172890661600197	0.010455513708326154
0.02528047429055321	0.013370554272858996	0.02528047429055321	0.0142590007610823	0.02181969010349468	0.010498485584274114
0.025398474527562952	0.01343296325122767	0.025398474527562952	0.014325556690769	0.021910852884881316	0.010541631040768102
0.025517025547591013	0.013495663532447483	0.025517025547591013	0.0143924232797966	0.02200239654485382	0.010584950753154706
0.02563612992149607	0.013558656476216248	0.02563612992149607	0.0144596019782118	0.022094322674724897	0.010628445399184453
0.02575579023213666	0.013621943448578352	0.02575579023213666	0.0145270942428302	0.022186632872455873	0.010672115659018454
0.025876009074427168	0.013685525821954399	0.025876009074427168	0.0145949015372668	0.022279328742684266	0.010715962215234846
0.025996789055394123	0.01374940497517096	0.025996789055394123	0.0146630253319685	0.022372411896751862	0.010759985752835429
0.026118132794232717	0.01381358229349047	0.026118132794232717	0.0147314671042457	0.02246588395273256	0.010804186959252123
0.026240042922363618	0.013878059168641287	0.026240042922363618	0.0148002283383041	0.02255974653546067	0.010848566524353587
0.026362522083490023	0.01394283699884785	0.026362522083490023	0.0148693105252776	0.022654001276558974	0.010893125140451666
0.026485572933654996	0.014007917188861017	0.026485572933654996	0.0149387151632598	0.022748649814467264	0.010937863502308012
0.02660919814129906	0.014073301149988521	0.02660919814129906	0.015008443757337	0.022843693794470696	0.010982782307140539
0.026733400387318064	0.014138990300125576	0.026733400387318064	0.0150784978196208	0.02293913486872845	0.011027882254629993
0.026858182365121327	0.014204986063785622	0.026858182365121327	0.0151488788692806	0.023034974696302436	0.011073164046926445
0.02698354678069004	0.014271289872131223	0.02698354678069004	0.0152195884325768	0.023131214943186127	0.011118628388655826
0.027109496352635952	0.014337903163005098	0.027109496352635952	0.015290628042894	0.023227857282333533	0.011164275986926427
0.027236033812260318	0.014404827380961306	0.027236033812260318	0.0153619992407739	0.02332490339368827	0.011210107551335408
0.027363161903613136	0.014472063977296567	0.027363161903613136	0.015433703573949	0.02342235496421277	0.011256123793975304
0.027490883383552645	0.01453961441008173	0.027490883383552645	0.0155057425973761	0.023520213687917603	0.011302325429440506
0.027619201021805127	0.014607480144193411	0.027619201021805127	0.0155781178732698	0.023618481265890924	0.011348713174833776
0.02774811760102494	0.014675662651345739	0.02774811760102494	0.0156508309711367	0.02371715940632803	0.011395287749772703
0.027877635916854902	0.014744163410122281	0.027877635916854902	0.0157238834678094	0.023816249824561115	0.011442049876396217
0.028007758777986863	0.0148129839060081	0.028007758777986863	0.0157972769474803	0.023915754243088956	0.011489000279370998
0.02813848900622269	0.014882125631421992	0.02813848900622269	0.0158710130017365	0.024015674391607043	0.011536139685898025
0.028269829436535384	0.014951590085748813	0.028269829436535384	0.015945093229594	0.02411601200703743	0.011583468825718939
0.028401782917130587	0.015021378775372018	0.028401782917130587	0.0160195192375323	0.024216768833559152	0.01163098843112259
0.028534352309508362	0.015091493213706323	0.028534352309508362	0.0160942926395297	0.024317946622638333	0.01167869923695138
0.028667540488525226	0.015161934921230524	0.028667540488525226	0.0161694150570975	0.024419547133058824	0.011726601980607777
0.0288013503424565	0.015232705425520469	0.0288013503424565	0.0162448881193161	0.02452157213095259	0.011774697402060679
0.02893578477305895	0.015303806261282187	0.02893578477305895	0.0163207134628696	0.024624023389830593	0.011822986243851884
0.029070846695633704	0.015375238970385166	0.029070846695633704	0.0163968927320816	0.024726902690613478	0.011871469251102445
0.029206539039089475	0.01544700510189579	0.029206539039089475	0.0164734275789508	0.024830211821662607	0.011920147171519102
0.029342864746006083	0.015519106212110938	0.029342864746006083	0.016550319663187	0.024933952578811116	0.011969020755400645
0.02947982677269825	0.015591543864591717	0.02947982677269825	0.0166275706522466	0.025038126765395144	0.012018090755644306
0.029617428089279734	0.015664319630197394	0.029617428089279734	0.0167051822213696	0.025142736192285187	0.012067357927752122
0.029755671679727713	0.015737435087119427	0.029755671679727713	0.0167831560536148	0.025247782677917552	0.01211682302983728
0.029894560541947515	0.015810891820915735	0.029894560541947515	0.0168614938398975	0.025353268048325994	0.012166486822630471
0.030034097687837595	0.01588469142454502	0.030034097687837595	0.0169401972790252	0.025459194137173444	0.012216350069486214
0.030174286143354937	0.01595883549840139	0.030174286143354937	0.017019268077735	0.025565562785783886	0.012266413536389178
0.030315128948580555	0.016033325650348998	0.030315128948580555	0.0170987079507304	0.02567237584317435	0.012316677991960486
0.03045662915778549	0.016108163495756923	0.03045662915778549	0.0171785186207185	0.025779635166087125	0.012367144207464032
0.030598789839497043	0.016183350657534235	0.030598789839497043	0.0172587018184475	0.025887342619021887	0.012417812956812699
0.030741614076565296	0.016258888766165144	0.030741614076565296	0.0173392592827439	0.0259955000742683	0.012468685016574724
0.030885104966229978	0.016334779459744393	0.030885104966229978	0.0174201927605506	0.026104109411938373	0.012519761165979835
0.031029265620187634	0.016411024384012762	0.031029265620187634	0.0175015040069645	0.026213172519999328	0.012571042186925611
0.03117409916465909	0.01648762519239276	0.03117409916465909	0.0175831947852748	0.026322691294306214	0.012622528863983585
0.03131960874045726	0.016564583546024483	0.03131960874045726	0.017665266867001	0.026432667638635093	0.01267422198440557
0.03146579750305525	0.016641901113801642	0.03146579750305525	0.0177477220319314	0.026543103464715893	0.012726122338129742
0.031612668622654785	0.016719579572407738	0.031612668622654785	0.0178305620681618	0.02665400069226586	0.01277823071778691
0.031760225284254984	0.016797620606352443	0.031760225284254984	0.0179137887721341	0.026765361249022776	0.012830547918706614
0.031908470687721374	0.016876025908008113	0.031908470687721374	0.0179974039486755	0.026877187070778536	0.012883074738923299
0.03205740804785533	0.0169547971776465	0.03205740804785533	0.0180814094110373	0.026989480101412777	0.01293581197918243
0.03220704059446378	0.01703393612347561	0.03220704059446378	0.0181658069809345	0.027102242292926685	0.012988760442946602
0.03235737157242922	0.017113444461676765	0.03235737157242922	0.0182505984885853	0.027215475605476908	0.013041920936401632
0.032508404241780114	0.0171933239164418	0.032508404241780114	0.0183357857727506	0.027329182007409643	0.013095294268462636
0.03266014187776156	0.017273576220010464	0.03266014187776156	0.018421370680774	0.02744336347529485	0.013148881250780071
0.032812587770906364	0.01735420311270799	0.032812587770906364	0.0185073550686218	0.027558021993960607	0.013202682697745773
0.03296574522710633	0.017435206342982824	0.03296574522710633	0.0185937408009234	0.027673159556527615	0.013256699426498977
0.033119617567684015	0.017516587667444548	0.033119617567684015	0.0186805297510115	0.027788778164443827	0.013310932256932289
0.03327420812946469	0.01759834885090196	0.03327420812946469	0.018767723800963	0.027904879827519317	0.013365382011697706
0.03342952026484877	0.017680491666401368	0.03342952026484877	0.0188553248416394	0.028021466563961053	0.01342004951621248
0.033585557341884474	0.01776301789526503	0.033585557341884474	0.0189433347727284	0.028138540400408196	0.013474935598665163
0.033742322744340844	0.01784592932712977	0.033742322744340844	0.0190317555027846	0.02825610337196711	0.013530041090021386
0.03389981987178118	0.017929227759985806	0.03389981987178118	0.019120588949271	0.028374157522246948	0.013585366824029861
0.0340580521396367	0.018012915000215728	0.0340580521396367	0.0192098370386006	0.028492704903394964	0.013640913637228148
0.034217022979280684	0.018096992862633682	0.034217022979280684	0.0192995017061785	0.028611747576132406	0.013696682368948566
0.03437673583810278	0.018181463170524714	0.03437673583810278	0.0193895848964432	0.028731287609790115	0.013752673861323925
0.03453719417958386	0.018266327755684313	0.03453719417958386	0.0194800885629095	0.02885132708234471	0.013808888959293405
0.03469840148337108	0.01835158845845814	0.03469840148337108	0.0195710146682102	0.02897186808045454	0.013865328510608241
0.034860361245353355	0.01843724712778194	0.034860361245353355	0.0196623651841391	0.029092912699496046	0.013921993365837498
0.03502307697773714	0.018523305621221616	0.03502307697773714	0.0197541420916937	0.02921446304360016	0.01397888437837377
0.03518655220912264	0.01860976580501353	0.03518655220912264	0.019846347381118	0.029336521225688892	0.01403600240443887
0.03535079048458029	0.018696629554104973	0.03535079048458029	0.0199389830519458	0.029459089367512035	0.014093348303089472
0.03551579536572767	0.018783898752194824	0.03551579536572767	0.0200320511130439	0.029582169599684082	0.014150922936222754
0.035681570430806706	0.018871575291774394	0.035681570430806706	0.0201255535826559	0.029705764061721228	0.014208727168581979
0.035848119274761274	0.018959661074168462	0.035848119274761274	0.0202194924884459	0.029829874902078595	0.014266761867762089
0.03601544550931519	0.019048158009576523	0.03601544550931519	0.0203138698675422	0.029954504278187546	0.014325027904215219
0.03618355276305048	0.019137068017114192	0.03618355276305048	0.0204086877665818	0.0300796543564932	0.01438352615125622
0.036352444681486115	0.019226393024854842	0.036352444681486115	0.0205039482417547	0.03020532731249215	0.014442257485068158
0.03652212492715705	0.019316134969871397	0.03652212492715705	0.0205996533588484	0.03033152533077012	0.014501222784707696
0.036692597179693635	0.01940629579827835	0.036692597179693635	0.0206958051932928	0.030458250605040173	0.014560422932110613
0.03686386513590143	0.01949687746527396	0.03686386513590143	0.0207924058302053	0.03058550533818058	0.014619858812097063
0.03703593250984134	0.019587881935182645	0.03703593250984134	0.0208894573644355	0.03071329174227339	0.014679531312377059
0.03720880303291025	0.019679311181497617	0.03720880303291025	0.0209869619006115	0.030841612038642604	0.014739441323555655
0.0373824804539218	0.019771167186923625	0.0373824804539218	0.0210849215531846	0.030970468457893058	0.014799589739138353
0.03755696853918779	0.019863451943419985	0.03755696853918779	0.0211833384464759	0.031099863239948938	0.014859977455536234
0.03773227107259981	0.019956167452243764	0.03773227107259981	0.021282214714722	0.031229798634092965	0.014920605372071277
0.037908391855711314	0.02004931572399319	0.037908391855711314	0.0213815525021214	0.0313602768990053	0.014981474390981448
0.03808533470782005	0.02014289877865124	0.03808533470782005	0.0214813539628807	0.0314913003028029	0.015042585417425891
0.03826310346605088	0.020236918645629456	0.03826310346605088	0.021581621261262	0.03162287112307893	0.01510393935949
0.038441701985438996	0.020331377363811947	0.038441701985438996	0.021682356571629	0.031754991646942364	0.0151655371281905
0.038621134139013524	0.020426276981599607	0.038621134139013524	0.0217835620784947	0.0318876641710577	0.015227379637480453
0.03880140381788152	0.020521619556954532	0.03880140381788152	0.0218852399765688	0.032020891001684926	0.015289467804254258
0.03898251493131231	0.020617407157444655	0.03898251493131231	0.0219873924708048	0.03215467445471961	0.01535180254835259
0.039164471406822325	0.020713641860288578	0.039164471406822325	0.0220900217764484	0.03228901685573311	0.015414384792567296
0.03934727719026022	0.020810325752400608	0.03934727719026022	0.0221931301190852	0.03242392054001311	0.01547721546264628
0.03953093624589248	0.02090746093043605	0.03953093624589248	0.022296719734689	0.032559387852604024	0.015540295487298263
0.03971545255648936	0.02100504950083661	0.03971545255648936	0.0224007928696704	0.03269542114834799	0.015603625798197662
0.03990083012341126	0.02110309357987614	0.03990083012341126	0.0225053517809252	0.03283202279192557	0.015667207329989195
0.04008707296669554	0.021201595293706507	0.04008707296669554	0.022610398735884	0.032969195157897105	0.015731041020292696
0.04027418512514363	0.021300556778403687	0.04027418512514363	0.0227159360125607	0.03310694063074373	0.015795127809707647
0.040462170656408634	0.021399980180014083	0.040462170656408634	0.0228219658996021	0.033245261604909086	0.015859468641817878
0.04065103363708337	0.021499867654601105	0.04065103363708337	0.0229284906963377	0.03338416048484068	0.015924064463196014
0.04084077816278869	0.02160022136829187	0.04084077816278869	0.0230355127128295	0.03352363968503192	0.015988916223408076
0.04103140834826239	0.021701043497324223	0.04103140834826239	0.0231430342699219	0.033663701630063936	0.016054024875017874
0.041222928327448366	0.021802336228093907	0.041222928327448366	0.0232510576992922	0.033804348754647766	0.01611939137359143
0.0414153422535863	0.021904101757201977	0.0414153422535863	0.0233595853435014	0.0339455835036667	0.016185016677701346
0.04160865429930171	0.02200634229150244	0.04160865429930171	0.0234686195560443	0.034087408332218745	0.01625090174893109
0.04180286865669644	0.02210906004815011	0.04180286865669644	0.0235781627014014	0.03422982570565934	0.01631704755187928
0.041997989537439585	0.022212257254648687	0.041997989537439585	0.0236882171550893	0.03437283809964418	0.016383455054163866
0.042194021172858795	0.022315936148899075	0.042194021172858795	0.0237987853037131	0.03451644800017226	0.016450125226426283
0.04239096781403205	0.022420098979247884	0.04239096781403205	0.0239098695450176	0.03466065790362911	0.016517059042335566
0.042588833731879855	0.022524748004536212	0.042588833731879855	0.0240214722879391	0.034805470316830144	0.016584257478592365
0.04278762321725783	0.022629885494148624	0.04278762321725783	0.0241335959526585	0.03495088775706428	0.01665172151493296
0.04298734058104979	0.022735513728062363	0.04298734058104979	0.0242462429706527	0.03509691275213772	0.01671945213413319
0.04318799015426123	0.022841634996896787	0.04318799015426123	0.0243594157847483	0.035243547840417756	0.016787450322012287
0.04338957628811321	0.02294825160196305	0.04338957628811321	0.0244731168491739	0.03539079557087712	0.01685571706743679
0.04359210335413676	0.023055365855314012	0.04359210335413676	0.0245873486296135	0.035538658503138025	0.016924253362324164
0.043795575744267644	0.023162980079794362	0.043795575744267644	0.0247021136032604	0.03568713920751695	0.01699306020164665
0.043999997870941616	0.023271096609091	0.043999997870941616	0.0248174142588702	0.03583624026506901	0.017062138583434767
0.044205374167190115	0.02337971778778366	0.044205374167190115	0.0249332530968151	0.03598596426763314	0.017131489508781017
0.044411709086736376	0.023488845971395715	0.044411709086736376	0.0250496326291385	0.036136313817876846	0.01720111398184328
0.044619007104092036	0.02359848352644529	0.044619007104092036	0.0251665553796088	0.03628729152934172	0.017271013009848374
0.044827272714654164	0.02370863283049658	0.044827272714654164	0.0252840238837746	0.03643890002648867	0.01734118760309538
0.04503651043480271	0.023819296272211393	0.04503651043480271	0.0254020406890194	0.036591141944743624	0.01741163877495896
0.04524672480199851	0.023930476251400965	0.04524672480199851	0.0255206083546172	0.036744019930543347	0.01748236754189268
0.045457920374881625	0.02404217517907798	0.045457920374881625	0.0256397294517876	0.03689753664138142	0.017553374923432126
0.04567010173337023	0.024154395477508892	0.04567010173337023	0.0257594065637517	0.03705169474585447	0.017624661942198083
0.04588327347875993	0.024267139580266415	0.04588327347875993	0.0258796422857883	0.037206496923708504	0.017696229623899558
0.04609744023382352	0.024380409932282316	0.04609744023382352	0.02600043922529	0.037361945865885544	0.017768078997336793
0.04631260664291127	0.024494208989900432	0.04631260664291127	0.0261218000018197	0.03751804427457036	0.017840211094404146
0.046528777372051605	0.024608539220929933	0.046528777372051605	0.0262437272471676	0.03767479486323749	0.017912626950092974
0.046745957109052313	0.02472340310469885	0.046745957109052313	0.0263662236054081	0.037832200356698355	0.017985327602494366
0.04696415056360219	0.024838803132107824	0.04696415056360219	0.0264892917329571	0.03799026349114872	0.018058314092801907
0.047183362467373195	0.024954741805684143	0.047183362467373195	0.0266129342986299	0.03814898701421606	0.01813158746531418
0.04740359757412303	0.02507122163963599	0.04740359757412303	0.0267371539836988	0.03830837368500761	0.01820514876743746
0.04762486065979825	0.025188245159906978	0.04762486065979825	0.0268619534819511	0.03846842627415802	0.01827899904968806
0.04784715652263782	0.025305814904230926	0.04784715652263782	0.0269873354997481	0.038629147563877815	0.01835313936569483
0.04807048998327717	0.025423933422186885	0.04807048998327717	0.0271133027560832	0.03879054034800145	0.01842757077220136
0.04829486588485274	0.02554260327525443	0.04829486588485274	0.0272398579826412	0.0389526074320362	0.01850229432906833
0.048520289093107016	0.025661827036869225	0.048520289093107016	0.0273670039238574	0.039115351633210595	0.018577311099275563
0.04874676449649401	0.025781607292478786	0.04874676449649401	0.027494743336977	0.03927877578052372	0.018652622148924183
0.04897429700628532	0.025901946639598605	0.04897429700628532	0.0276230789921153	0.03944288271479413	0.018728228547238532
0.049202891556676565	0.026022847687868417	0.049202891556676565	0.0277520136723174	0.03960767528870938	0.01880413136656812
0.04943255310489451	0.026144313059108873	0.04943255310489451	0.0278815501736185	0.03977315636687554	0.018880331682389423
0.049663286631304406	0.026266345387378303	0.049663286631304406	0.0280116913051049	0.03993932882586705	0.01895683057330763
0.049895097139518105	0.0263889473190299	0.049895097139518105	0.0281424398889747	0.04010619555427667	0.01903362912105827
0.05012798965650253	0.02651212151276908	0.05012798965650253	0.0282737987605989	0.04027375945276573	0.019110728410508787
0.05036196923268871	0.026635870639711165	0.05036196923268871	0.028405770768583	0.040442023434114516	0.019188129529659988
0.05059704094208124	0.026760197383439273	0.05059704094208124	0.028538358774829	0.040610990423272965	0.01926583356964744
0.05083320988236842	0.026885104440062545	0.05083320988236842	0.028671565654597	0.040780663357411435	0.019343841624742727
0.051070481175032684	0.027010594518274585	0.051070481175032684	0.0288053942965678	0.040951045185971785	0.019422154792354648
0.05130885996546175	0.02713667033941222	0.05130885996546175	0.0289398476029056	0.04112213887071876	0.019500774173030356
0.051548351423060176	0.027263334637514507	0.051548351423060176	0.029074928489321	0.041293947385791195	0.01957970087045625
0.051788960741361426	0.027390590159382014	0.051788960741361426	0.0292106398851338	0.04146647371775409	0.019658935991459004
0.052030693138140564	0.02751843966463641	0.052030693138140564	0.0293469847333371	0.04163972086565015	0.019738480646006258
0.05227355385552734	0.027646885925780282	0.05227355385552734	0.0294839659906606	0.041813691841052256	0.019818335947207416
0.052517548160119894	0.027775931728257267	0.052517548160119894	0.0296215866276352	0.04198838966811551	0.019898503011314145
0.052762681343098965	0.02790557987051246	0.052762681343098965	0.0297598496286569	0.04216381738363009	0.019978982957721002
0.0530089587203427	0.028035833164053125	0.0530089587203427	0.0298987579920521	0.042339978037073754	0.020059776908965675
0.05325638563254178	0.02816669443350961	0.05325638563254178	0.0300383147301422	0.04251687469066513	0.020140885990729437
0.053504967445315375	0.028298166516696633	0.053504967445315375	0.0301785228693089	0.04269451041941674	0.020222311331837203
0.053754709549327435	0.028430252264674827	0.053754709549327435	0.0303193854500601	0.04287288831118854	0.02030405406425767
0.054005617360403615	0.028562954541812558	0.054005617360403615	0.0304609055270957	0.043052011466741556	0.02038611532310326
0.054257696319648704	0.02869627622584804	0.054257696319648704	0.0306030861693739	0.04323188299979185	0.02046849624662999
0.054510951893564634	0.028830220207951746	0.054510951893564634	0.0307459304601777	0.04341250603706459	0.020551197976237213
0.05476538957416902	0.028964789392789094	0.05476538957416902	0.0308894414971815	0.043593883718348415	0.020634221656467264
0.05502101487911425	0.02909998669858345	0.05502101487911425	0.0310336223925189	0.04377601919655001	0.020717568435004937
0.055277833351807144	0.02923581505717941	0.055277833351807144	0.0311784762728496	0.043958915637748945	0.020801239462676934
0.055535850561529175	0.02937227741410636	0.055535850561529175	0.0313240062794276	0.044142576221252665	0.02088523589345113
0.05579507210355723	0.02950937672864238	0.05579507210355723	0.031470215568169	0.044327004139651766	0.02096955888443572
0.05605550359928497	0.029647115973878403	0.05605550359928497	0.0316171073097207	0.04451220259887559	0.021054209595878323
0.05631715069634468	0.029785498136782686	0.05631715069634468	0.0317646846895289	0.04469817481824771	0.021139189191164795
0.05658001906872981	0.02992452621826559	0.05658001906872981	0.0319129509079085	0.04488492403054225	0.02122449883681819
0.056844114416917974	0.030064203233244654	0.056844114416917974	0.0320619091801123	0.04507245348203967	0.021310139702497233
0.05710944246799459	0.03020453221070998	0.05710944246799459	0.0322115627364007	0.045260766432583616	0.02139611296099509
0.05737600897577707	0.030345516193789918	0.05737600897577707	0.0323619148221118	0.04544986615563717	0.02148241978823758
0.05764381972093958	0.030487158239817045	0.05764381972093958	0.0325129686977317	0.04563975593834016	0.02156906136328164
0.05791288051113841	0.03062946142039448	0.05791288051113841	0.0326647276389655	0.045830439081565914	0.021656038868313344
0.05818319718113794	0.030772428821462496	0.05818319718113794	0.032817194936808	0.046021918899978996	0.021743353488646054
0.058454775592937123	0.03091606354336543	0.058454775592937123	0.0329703738976151	0.046214198722092543	0.021831006412718214
0.05872762163589666	0.031060368700918925	0.05872762163589666	0.0331242678431758	0.04640728189032629	0.02191899883209116
0.05900174122686666	0.03120534742347746	0.05900174122686666	0.0332788801107838	0.04660117176106458	0.02200733194144672
0.059277140310314995	0.03135100285500224	0.059277140310314995	0.0334342140533103	0.046795871704714796	0.022096006938584725
0.059553824858456186	0.03149733815412934	0.059553824858456186	0.0335902730392763	0.04699138510576586	0.022185025024420293
0.05983180087138093	0.03164435649423826	0.05983180087138093	0.0337470604529262	0.047187715362847125	0.022274387402981086
0.060111074377186186	0.03179206106352065	0.060111074377186186	0.0339045796943003	0.04738486588878744	0.02236409528140433
0.06039165143210594	0.03194045506504954	0.06039165143210594	0.0340628341793097	0.04758284011067442	0.022454149869933708
0.060673538120642516	0.03208954171684876	0.060673538120642516	0.0342218273398092	0.04778164146991421	0.022544552381916202
0.06095674055569852	0.032239324251962714	0.06095674055569852	0.0343815626236726	0.04798127342229097	0.022635304033798556
0.061241264878709394	0.0323898059185265	0.061241264878709394	0.0345420434948671	0.04818173943802733	0.022726406045123916
0.06152711725977664	0.032540989979836364	0.06152711725977664	0.0347032734335285	0.048383043001844366	0.02281785963852795
0.06181430389780157	0.03269287971442047	0.06181430389780157	0.0348652559360364	0.0485851876130225	0.022909666039735183
0.06210283102061976	0.032845478416109936	0.06210283102061976	0.0350279945150904	0.048788176785462004	0.02300182647755482
0.06239270488513612	0.03299878939411036	0.06239270488513612	0.0351914926997863	0.0489920140477444	0.023094342183876744
0.06268393177746048	0.033152815973073485	0.06268393177746048	0.0353557540356922	0.04919670294319348	0.023187214393667038
0.06297651801304416	0.033307561493169394	0.06297651801304416	0.0355207820849258	0.04940224702993724	0.02328044434496365
0.06327046993681658	0.033463029310158855	0.06327046993681658	0.0356865804262314	0.049608649880969365	0.0233740332788716
0.0635657939233231	0.03361922279546613	0.0635657939233231	0.0358531526550576	0.049815915084211695	0.023467982439558298
0.0638624963768632	0.03377614533625212	0.0638624963768632	0.0360205023836355	0.05002404624257633	0.02356229307424846
0.06416058373162929	0.03393380033548773	0.06416058373162929	0.0361886332410564	0.05023304697402838	0.02365696643321901
0.06446006245184636	0.034092191212027764	0.06446006245184636	0.0363575488733513	0.05044292091164884	0.023752003769793736
0.06476093903191206	0.03425132140068502	0.06476093903191206	0.0365272529435693	0.050653671703697715	0.023847406340337798
0.06506321999653758	0.03441119435230476	0.06506321999653758	0.0366977491318575	0.05086530301367748	0.023943175404252056
0.06536691190088911	0.034571813533839556	0.06536691190088911	0.0368690411355404	0.051077818520396744	0.024039312223967216
0.06567202133073008	0.0347331824284245	0.06567202133073008	0.0370411326692004	0.05129122191803418	0.024135818064937805
0.06597855490256384	0.0348953045354527	0.06597855490256384	0.0372140274647585	0.051505516916202754	0.024232694195635937
0.06628651926377725	0.03505818337065117	0.06628651926377725	0.0373877292715544	0.0517207072400143	0.024329941887544986
0.06659592109278484	0.03522182246615713	0.06659592109278484	0.037562241856429	0.05193679663014402	0.02442756241515288
0.06690676709917354	0.035386225370594514	0.06690676709917354	0.037737569003805	0.05215378884289588	0.02452555705594548
0.06721906402384825	0.035551395649150976	0.06721906402384825	0.0379137145157698	0.05237168765026749	0.02462392709039947
0.06753281863917802	0.0357173368836552	0.06753281863917802	0.0380906822121572	0.05259049684001611	0.02472267380197537
0.06784803774914293	0.03588405267265458	0.06784803774914293	0.0382684759306309	0.05281022021572405	0.024821798477109996
0.06816472818948155	0.036051546631493216	0.06816472818948155	0.0384470995267674	0.053030861596865216	0.024921302405209136
0.0684828968278393	0.036219822392390376	0.0684828968278393	0.0386265568741397	0.05325242481887109	0.02502118687863958
0.06880255056391728	0.03638888360451921	0.06880255056391728	0.0388068518644011	0.053474913733197786	0.025121453192721386
0.06912369632962194	0.036558733934085916	0.06912369632962194	0.0389879884073699	0.053698332207392736	0.025222102645719592
0.06944634108921541	0.03672937706440923	0.06944634108921541	0.0391699704311138	0.053922684125162	0.02532313653883591
0.06977049183946651	0.036900816696000316	0.06977049183946651	0.0393528018820357	0.05414797338643781	0.02542455617620019
0.0700961556098025	0.037073056546643	0.0700961556098025	0.0395364867249587	0.054374203907446315	0.02552636286486161
0.07042333946246142	0.03724610035147438	0.07042333946246142	0.0397210289432121	0.05460137962077569	0.025628557914779724
0.07075205049264542	0.037419951863065876	0.07075205049264542	0.0399064325387183	0.054829504475444504	0.02573114263881525
0.07108229582867445	0.03759461485150453	0.07108229582867445	0.040092701532079	0.055058582436970295	0.025834118352720658
0.07141408263214097	0.03777009310447486	0.07141408263214097	0.0402798399626627	0.0552886174874386	0.02593748637513054
0.07174741809806515	0.03794639042734089	0.07174741809806515	0.0404678518886923	0.05551961362557212	0.026041248027551752
0.07208230945505097	0.03812351064322875	0.07208230945505097	0.0406567413873329	0.055751574866800185	0.026145404634353317
0.07241876396544292	0.03830145759310954	0.07241876396544292	0.0408465125547806	0.05598450524332877	0.026249957522756193
0.07275678892548364	0.03848023513588271	0.07275678892548364	0.0410371695063508	0.05621840880421019	0.02635490802282258
0.0730963916654719	0.0386598471484596	0.0730963916654719	0.0412287163765678	0.056453289615413974	0.02646025746744535
0.07343757954992174	0.038840297525847625	0.07343757954992174	0.0414211573192546	0.05668915175989705	0.026566007192336843
0.07378035997772212	0.03902159018123469	0.07378035997772212	0.0416144965076224	0.0569259993376752	0.02667215853601783
0.07412474038229737	0.039203729046074075	0.07412474038229737	0.0418087381343618	0.05716383646589386	0.026778712839805808
0.07447072823176841	0.03938671807016968	0.07447072823176841	0.0420038864117332	0.05740266727890015	0.02688567144780352
0.07481833102911467	0.039570561221761676	0.07481833102911467	0.0421999455716583	0.05764249592831429	0.026993035706886746
0.07516755631233682	0.039755262487612575	0.07516755631233682	0.0423969198658121	0.05788332658310218	0.0271008069666923
0.07551841165462021	0.03994082587309366	0.07551841165462021	0.0425948135657146	0.05812516342964759	0.027208986579605417
0.07587090466449915	0.040127255402271876	0.07587090466449915	0.042793630962824	0.05836801067182503	0.02731757590074711
0.07622504298602185	0.04031455511799706	0.07622504298602185	0.0429933763686295	0.058611872531072834	0.02742657628796115
0.07658083429891621	0.04050272908198964	0.07658083429891621	0.0431940541147445	0.05885675324646651	0.027535989101800863
0.07693828631875638	0.040691781374928696	0.07693828631875638	0.0433956685530012	0.059102657074792474	0.027645815705515647
0.07729740679713004	0.04088171609654048	0.07729740679713004	0.0435982240555442	0.059349588290621993	0.02775605746503716
0.07765820352180652	0.04107253736568729	0.07765820352180652	0.0438017250149262	0.05959755118638553	0.027866715748965355
0.07802068431690569	0.04126424932045681	0.07802068431690569	0.0440061758442023	0.05984655007244733	0.027977791928554135
0.0783848570430676	0.041456856118251825	0.0783848570430676	0.0442115809770264	0.06009658927718039	0.028089287377696826
0.07875072959762298	0.04165036193588043	0.07875072959762298	0.0444179448677471	0.060347673147041606	0.02820120347291129
0.0791183099147645	0.04184477096964654	0.0791183099147645	0.0446252719915044	0.06059980604664755	0.028313541593324887
0.07948760596571877	0.04204008743544092	0.07948760596571877	0.0448335668443264	0.06085299235884995	0.0284263031206589
0.07985862575891926	0.042236315568832616	0.07985862575891926	0.0450428339432273	0.06110723648481237	0.028539489439213077
0.08023137734017997	0.04243345962516082	0.08023137734017997	0.045253077826305	0.061362542844086196	0.02865310193584942
0.08060586879286988	0.042631523879627084	0.08060586879286988	0.0454643030528396	0.06161891587468799	0.02876714199997614
0.08098210823808824	0.042830512627388136	0.08098210823808824	0.0456765142033923	0.061876360033176106	0.028881611023530873
0.08136010383484069	0.04303043018364889	0.08136010383484069	0.0458897158799049	0.062134879794728655	0.028996510400964043
0.08173986378021623	0.04323128088375617	0.08173986378021623	0.0461039127057992	0.062394479653220924	0.029111841529221527
0.08212139630956491	0.0434330690832926	0.08212139630956491	0.0463191093260775	0.06265516412130369	0.02922760580772728
0.0825047096966765	0.04363579915817114	0.0825047096966765	0.0465353104074235	0.06291693773048157	0.02934380463836555
0.08288981225395985	0.04383947550472995	0.08288981225395985	0.0467525206383032	0.06317980503119189	0.02946043942546281
0.08327671233262307	0.04404410253982767	0.08327671233262307	0.0469707447290665	0.06344377059288367	0.02957751157576933
0.08366541832285497	0.04424968470093938	0.08366541832285497	0.0471899874120499	0.06370883900409713	0.029695022498440516
0.08405593865400655	0.04445622644625261	0.08405593865400655	0.0474102534416785	0.06397501487254346	0.02981297360501788
0.0844482817947741	0.044663732254764145	0.0844482817947741	0.0476315475945695	0.06424230282518488	0.029931366309409638
0.08484245625338274	0.04487220662637715	0.08484245625338274	0.0478538746696355	0.06451070750831506	0.03005020202787111
0.08523847057777098	0.045081654081998705	0.08523847057777098	0.0480772394881888	0.06478023358763992	0.030169482178984623
0.08563633335577603	0.04529207916363789	0.08563633335577603	0.0483016468940459	0.06505088574835874	0.030289208183639293
0.08603605321532007	0.045503486434504255	0.08603605321532007	0.0485271017536325	0.06532266869524558	0.03040938146501022
0.08643763882459733	0.04571588047910678	0.08643763882459733	0.0487536089560889	0.06559558715273106	0.03053000344853757
0.08684109889226213	0.04592926590335333	0.08684109889226213	0.0489811734133763	0.06586964586498452	0.030651075561905158
0.08724644216761762	0.046143647334650456	0.08724644216761762	0.0492098000603832	0.0661448495959964	0.030772599235018773
0.08765367744080561	0.046359029422003824	0.08765367744080561	0.0494394938550323	0.06642120312966122	0.03089457589998412
0.08806281354299715	0.046575416836119	0.08806281354299715	0.0496702597783883	0.0666987112698606	0.031017006991084388
0.08847385934658404	0.04679281426950272	0.08847385934658404	0.0499021028347654	0.06697737884054675	0.031139893944757472
0.08888682376537124	0.04701122643656468	0.08888682376537124	0.0501350280518365	0.06725721068582641	0.03126323819957287
0.0893017157547702	0.04723065807371977	0.0893017157547702	0.0503690404807416	0.06753821167004505	0.03138704119620819
0.089718544311993	0.04745111393949075	0.089718544311993	0.0506041451961979	0.06782038667787137	0.03151130437742523
0.0901373184762475	0.04767259881461148	0.0901373184762475	0.0508403472966094	0.06810374061438224	0.03163602918804578
0.09055804732893338	0.04789511750213058	0.09055804732893338	0.0510776519041776	0.068388278405148	0.031761217074927024
0.09098073999383906	0.0481186748275156	0.09098073999383906	0.0513160641650126	0.06867400499631801	0.03188686948693648
0.09140540563733951	0.04834327563875762	0.09140540563733951	0.051555589249245	0.0689609253547067	0.032012987874926645
0.09183205346859512	0.048568924806476454	0.09183205346859512	0.0517962323511373	0.06924904446787986	0.03213957369170925
0.0922606927397513	0.048795627224026195	0.0922606927397513	0.0520379986891973	0.06953836734424135	0.032266628392029026
0.09269133274613921	0.04902338780760138	0.09269133274613921	0.0522808935062906	0.06982889901312019	0.03239415343253724
0.09312398282647731	0.04925221149634361	0.09312398282647731	0.0525249220697551	0.07012064452485794	0.032522150271764604
0.09355865236307383	0.04948210325244859	0.09355865236307383	0.0527700896715142	0.07041360895089654	0.03265062037009403
0.0939953507820303	0.049713068061273846	0.0939953507820303	0.0530164016281926	0.07070779738386641	0.03277956518973276
0.09443408755344594	0.049945110931446726	0.09443408755344594	0.0532638632812308	0.07100321493767504	0.032908986194684235
0.09487487219162297	0.050178236894973076	0.09487487219162297	0.0535124799970014	0.07129986674759584	0.03303888485071946
0.095317714255273	0.050412451007346364	0.095317714255273	0.0537622571669252	0.07159775797035735	0.03316926262534791
0.09576262334772427	0.050647758347657265	0.09576262334772427	0.0540132002075882	0.07189689378423311	0.03330012098778824
0.09620960911713004	0.0508841640187039	0.09620960911713004	0.0542653145608593	0.07219727938913137	0.03343146140893822
0.09665868125667759	0.051121673147102385	0.09665868125667759	0.054518605694008	0.0724989200066857	0.033563285361344494
0.09710984950479859	0.051360290883398045	0.09710984950479859	0.0547730790998229	0.07280182088034563	0.03369559431917179
0.09756312364538021	0.051600022402177134	0.09756312364538021	0.0550287402967312	0.07310598727546788	0.03382838975817176
0.09801851350797734	0.05184087290217903	0.09801851350797734	0.055285594828918	0.07341142447940788	0.03396167315565129
0.09847602896802572	0.05208284760640896	0.09847602896802572	0.0555436482664469	0.0737181378016116	0.03409544599044036
0.0989356799470561	0.05232595176225128	0.0989356799470561	0.0558029062053802	0.07402613257370795	0.034229709742859556
0.09939747641290939	0.05257019064158327	0.09939747641290939	0.056063374267901	0.07433541414960142	0.03436446589468698
0.09986142837995282	0.05281556954088944	0.09986142837995282	0.0563250581024345	0.0746459879055651	0.03449971592912479
0.10032754590929716	0.05306209378137642	0.10032754590929716	0.0565879633837709	0.07495785924033421	0.034635461330765206
0.1007958391090148	0.05330976870908833	0.1007958391090148	0.0568520958131881	0.07527103357519992	0.03477170358555609
0.10126631813435902	0.0535585996950227	0.10126631813435902	0.0571174611185757	0.07558551635410354	0.03490844418076604
0.10173899318798423	0.05380859213524697	0.10173899318798423	0.057384065054559	0.07590131304373124	0.035045684604948925
0.10221387452016717	0.05405975145101551	0.10221387452016717	0.0576519134026239	0.07621842913360902	0.03518342634790805
0.1026909724290292	0.05431208308888716	0.1026909724290292	0.057921011971242	0.07653687013619814	0.03532167090065973
0.10317029726075967	0.05456559252084335	0.10317029726075967	0.058191366595997	0.07685664158699097	0.035460419755396363
0.10365185940984024	0.05482028524440678	0.10365185940984024	0.0584629831397109	0.07717774904460718	0.03559967440544913
0.1041356693192703	0.05507616678276063	0.1041356693192703	0.0587358674925713	0.07750019809089036	0.03573943634524995
0.10462173748079343	0.0553332426848683	0.10462173748079343	0.0590100255722592	0.07782399433100515	0.03587970707029319
0.1051100744351249	0.05559151852559379	0.1051100744351249	0.0592854633240769	0.07814914339353454	0.03602048807709662
0.10560069077218037	0.05585099990582259	0.10560069077218037	0.0595621867210777	0.07847565093057776	0.03616178086316194
0.10609359713130537	0.0561116924525831	0.10609359713130537	0.0598402017641947	0.07880352261784858	0.03630358692693486
0.1065888042015061	0.05637360181916871	0.1065888042015061	0.0601195144823712	0.0791327641547739	0.03644590776776448
0.10708632272168127	0.05663673368526033	0.10708632272168127	0.0604001309326916	0.07946338126459285	0.03658874488586221
0.10758616348085491	0.05690109375704963	0.10758616348085491	0.0606820572005124	0.07979537969445633	0.036732099782260205
0.10808833731841037	0.05716668776736273	0.10808833731841037	0.0609652993995947	0.08012876521552681	0.036875973958769105
0.1085928551243254	0.05743352147578454	0.1085928551243254	0.0612498636722361	0.08046354362307877	0.03702036891793535
0.10909972783940823	0.05770160066878365	0.10909972783940823	0.0615357561894046	0.08079972073659931	0.037165286162997836
0.10960896645553495	0.057970931159837855	0.10960896645553495	0.0618229831508717	0.08113730239988944	0.03731072719784407
0.11012058201588767	0.05824151878956012	0.11012058201588767	0.0621115507853475	0.08147629448116554	0.037456693526965686
0.11063458561519439	0.05851336942582541	0.11063458561519439	0.0624014653506154	0.08181670287316149	0.03760318665541347
0.1111509883999691	0.058786488963897765	0.1111509883999691	0.062692733133668	0.082158533493231	0.03775020808875169
0.11166980156875385	0.05906088332655822	0.11166980156875385	0.0629853604508432	0.08250179228345055	0.037897759333011906
0.11219103637236146	0.059336558464233254	0.11219103637236146	0.0632793536479614	0.0828464852107226	0.038045841894646194
0.11271470411411952	0.059613520355123815	0.11271470411411952	0.0635747191004629	0.08319261826687942	0.03819445728047969
0.11324081615011557	0.05989177500533495	0.11324081615011557	0.0638714632135465	0.08354019746878709	0.03834360699766257
0.11376938388944327	0.06017132844900607	0.11376938388944327	0.064169592422308	0.08388922885845035	0.038493292553621494
0.1143004187944499	0.06045218674844181	0.1143004187944499	0.0644691131918799	0.08423971850311732	0.03864351545601025
0.11483393238098484	0.06073435599424345	0.11483393238098484	0.0647700320175719	0.08459167249538517	0.038794277212659885
0.1153699362186494	0.06101784230544104	0.1153699362186494	0.0650723554250112	0.08494509695330597	0.03894557933152827
0.11590844193104761	0.0613026518296261	0.11590844193104761	0.0653760899702845	0.08529999802049307	0.03909742332064884
0.11644946119603838	0.061588790743084876	0.11644946119603838	0.0656812422400798	0.0856563818662278	0.03924981068807882
0.11699300574598868	0.06187626525093234	0.11699300574598868	0.0659878188518295	0.08601425468556685	0.0394027429418468
0.117539087368028	0.06216508158724672	0.117539087368028	0.0662958264538538	0.08637362269944986	0.03955622158989958
0.11808771790430392	0.062455246015204705	0.11808771790430392	0.066605271725505	0.0867344921548076	0.039710248140048414
0.11863890925223895	0.06274676482721725	0.11863890925223895	0.0669161613773121	0.08709686932467052	0.03986482409991451
0.11919267336478855	0.06303964434506604	0.11919267336478855	0.0672285021511264	0.08746076050827788	0.04001995097687392
0.11974902225070028	0.06333389092004059	0.11974902225070028	0.067542300820268	0.08782617203118713	0.040175630278001744
0.12030796797477428	0.06362951093307596	0.12030796797477428	0.0678575641896721	0.08819311024538398	0.0403318635100156
0.12086952265812483	0.06392651079489114	0.12086952265812483	0.0681742990960373	0.08856158152939277	0.04048865217921838
0.12143369847844329	0.0642248969461281	0.12143369847844329	0.0684925124079731	0.0889315922883873	0.040645997791440375
0.12200050767026213	0.06452467585749136	0.12200050767026213	0.0688122110261495	0.08930314895430229	0.04080390185198065
0.12256996252522026	0.06482585402988847	0.12256996252522026	0.0691334018834461	0.08967625798594506	0.04096236586554765
0.12314207539232953	0.0651284379945708	0.12314207539232953	0.0694560919451031	0.09005092586910789	0.041121391336199166
0.12371685867824264	0.06543243431327536	0.12371685867824264	0.0697802882088716	0.09042715911668067	0.041280979767281505
0.12429432484752208	0.06573784957836697	0.12429432484752208	0.0701059977051658	0.09080496426876436	0.041441132661368
0.12487448642291048	0.06604469041298124	0.12487448642291048	0.0704332274972155	0.09118434789278429	0.04160185152019659
0.12545735598560215	0.06635296347116823	0.12545735598560215	0.0707619846812188	0.09156531658360462	0.04176313784460688
0.12604294617551595	0.06666267543803675	0.12604294617551595	0.0710922763864968	0.0919478769636429	0.04192499313447631
0.12663126969156932	0.06697383302989927	0.12663126969156932	0.0714241097756474	0.09233203568298512	0.04208741888865551
0.1272223392919539	0.0672864429944177	0.1272223392919539	0.071757492044701	0.09271779941950144	0.04225041660490302
0.12781616779441177	0.06760051211074954	0.12781616779441177	0.0720924304232766	0.09310517487896212	0.0424139877798191
0.12841276807651378	0.06791604718969498	0.12841276807651378	0.0724289321747383	0.09349416879515421	0.04257813390877878
0.12901215307593872	0.06823305507384465	0.12901215307593872	0.0727670045963532	0.09388478792999856	0.04274285648586418
0.1296143357907538	0.06855154263772795	0.1296143357907538	0.0731066550194494	0.09427703907366734	0.04290815700379593
0.1302193292796965	0.06887151678796205	0.1302193292796965	0.0734478908095749	0.0946709290447021	0.04307403695386379
0.130827146662458	0.06919298446340186	0.130827146662458	0.0737907193666576	0.09506646469013232	0.043240497825856525
0.13143780111996742	0.0695159526352903	0.13143780111996742	0.0741351481251654	0.09546365288559436	0.04340754110799085
0.1320513058946777	0.0698404283074096	0.1320513058946777	0.0744811845542679	0.09586250053545105	0.04357516828683959
0.13266767429085294	0.07016641851623316	0.13266767429085294	0.0748288361579981	0.09626301457291168	0.043743380847259
0.13328691967485673	0.0704939303310781	0.13328691967485673	0.0751781104754149	0.09666520196015256	0.04391218027231517
0.1339090554754421	0.07082297085425862	0.1339090554754421	0.0755290150807671	0.09706906968843794	0.04408156804320966
0.1345340951840427	0.07115354722123997	0.1345340951840427	0.0758815575836573	0.09747462477824162	0.04425154563920416
0.1351620523550654	0.0714856666007932	0.1351620523550654	0.076235745629207	0.09788187427936909	0.044422114537544424
0.1357929406061842	0.07181933619515066	0.1357929406061842	0.0765915868982223	0.09829082527107984	0.04459327621338307
0.13642677361863548	0.07215456324016209	0.13642677361863548	0.0769490891073609	0.09870148486221057	0.044765032139701726
0.1370635651375149	0.07249135500545167	0.1370635651375149	0.0773082600092986	0.09911386019129878	0.04493738378723215
0.13770332897207516	0.07282971879457556	0.13770332897207516	0.0776691073928984	0.09952795842670675	0.04511033262437648
0.13834607899602572	0.07316966194518028	0.13834607899602572	0.0780316390833787	0.09994378676674628	0.045283880117126474
0.13899182914783356	0.07351119182916192	0.13899182914783356	0.0783958629424831	0.10036135243980372	0.045458027728981984
0.13964059343102544	0.07385431585282595	0.13964059343102544	0.0787617868686514	0.10078066270446567	0.0456327769208683
0.14029238591449159	0.0741990414570478	0.14029238591449159	0.0791294187971902	0.10120172484964514	0.045808129151052694
0.14094722073279078	0.07454537611743424	0.14094722073279078	0.0794987667004454	0.10162454619470825	0.04598408587505992
0.1416051120864569	0.07489332734448557	0.1416051120864569	0.0798698385879748	0.10204913408960146	0.0461606485455868
0.1422660742423068	0.07524290268375836	0.1422660742423068	0.0802426425067222	0.10247549591497941	0.04633781861241578
0.14293012153374987	0.0755941097160292	0.14293012153374987	0.0806171865411915	0.10290363908233306	0.04651559752232754
0.14359726836109857	0.07594695605745898	0.14359726836109857	0.0809934788136222	0.10333357103411869	0.04669398671901262
0.14426752919188104	0.0763014493597582	0.14426752919188104	0.0813715274841656	0.10376529924388718	0.04687298764298196
0.14494091856115457	0.07665759731035272	0.14494091856115457	0.0817513407510616	0.10419883121641393	0.047052601731476566
0.1456174510718209	0.07701540763255058	0.1456174510718209	0.0821329268508166	0.10463417448782936	0.047232830418376004
0.14629714139494313	0.0773748880857096	0.14629714139494313	0.0825162940583821	0.10507133662574984	0.047413675134105965
0.14698000427006336	0.07773604646540531	0.14698000427006336	0.082901450687334	0.10551032522940929	0.0475951373055447
0.14766605450552278	0.07809889060360037	0.14766605450552278	0.0832884050900531	0.10595114792979136	0.04777721835592859
0.1483553069787826	0.07846342836881415	0.1483553069787826	0.0836771656579061	0.1063938123897619	0.047959919704756306
0.14904777663674668	0.07882966766629348	0.14904777663674668	0.0840677408214277	0.10683832630420224	0.04814324276769228
0.1497434784960857	0.07919761643818411	0.1497434784960857	0.0844601390505032	0.10728469740014303	0.04832718895646884
0.1504424276435629	0.07956728266370285	0.1504424276435629	0.0848543688545524	0.10773293343689844	0.048511759678787326
0.15114463923636098	0.07993867435931064	0.15114463923636098	0.0852504387827139	0.10818304220620113	0.04869695633821817
0.15185012850241114	0.08031179957888644	0.15185012850241114	0.0856483574240308	0.10863503153233765	0.0488827803340997
0.152558910740723	0.0806866664139018	0.152558910740723	0.0860481334076368	0.10908890927228447	0.04906923306143603
0.1532710013217166	0.08106328299359646	0.1532710013217166	0.0864497754029431	0.10954468331584452	0.04925631591079359
0.15398641568755547	0.08144165748515439	0.15398641568755547	0.0868532921198267	0.1100023615857844	0.04944403026819673
0.15470516935248182	0.08182179809388124	0.15470516935248182	0.0872586923088194	0.11046195203797206	0.04963237751502199
0.15542727790315275	0.08220371306338199	0.15542727790315275	0.0876659847612972	0.11092346266151511	0.049821359027891296
0.15615275699897826	0.08258741067573985	0.15615275699897826	0.0880751783096711	0.1113869014788997	0.05001097617856396
0.15688162237246095	0.08297289925169586	0.15688162237246095	0.0884862818275785	0.11185227654612993	0.05020123033382749
0.1576138898295371	0.08336018715082931	0.1576138898295371	0.0888993042300762	0.112319595952868	0.050392122855387175
0.15834957524991952	0.08374928277173899	0.15834957524991952	0.0893142544738329	0.1127888678225747	0.0505836550997545
0.15908869458744176	0.08414019455222538	0.15908869458744176	0.089731141557324	0.11326010031265071	0.05077582841813432
0.15983126387040428	0.08453293096947363	0.15983126387040428	0.0901499745210266	0.11373330161457838	0.050968644156310784
0.16057729920192185	0.08492750054023732	0.16057729920192185	0.0905707624476153	0.11420847995406404	0.05116210365453201
0.16132681676027283	0.0853239118210232	0.16132681676027283	0.0909935144621598	0.11468564359118122	0.0513562082473936
0.1620798327992501	0.08572217340827676	0.1620798327992501	0.091418239732322	0.11516480082051397	0.05155095926372068
0.16283636364851337	0.08612229393856866	0.16283636364851337	0.0918449474685554	0.11564595997130117	0.051746358026448884
0.1635964257139434	0.08652428208878192	0.1635964257139434	0.0922736469243044	0.1161291294075813	0.05194240585250388
0.16436003547799774	0.08692814657630021	0.16436003547799774	0.0927043473962053	0.11661431752833785	0.05213910405267969
0.1651272095000682	0.08733389615919683	0.1651272095000682	0.0931370582242879	0.11710153276764532	0.05233645393151567
0.16589796441683993	0.08774153963642464	0.16589796441683993	0.0935717887921777	0.11759078359481578	0.052534456787172085
0.16667231694265214	0.08815108584800685	0.16667231694265214	0.0940085485272998	0.11808207851454619	0.05273311391130448
0.16745028386986055	0.08856254367522873	0.16745028386986055	0.0944473469010829	0.11857542606706611	0.05293242658893656
0.16823188206920192	0.08897592204083034	0.16823188206920192	0.0948881934291654	0.1190708348282863	0.05313239609833179
0.16901712849015924	0.08939122990919979	0.16901712849015924	0.0953310976716009	0.11956831340994764	0.05333302371086361
0.16980604016132977	0.08980847628656775	0.16980604016132977	0.0957760692330661	0.12006787045977096	0.05353431069088418
0.17059863419079424	0.09022767022120286	0.17059863419079424	0.0962231177630688	0.12056951466160733	0.05373625829559181
0.1713949277664877	0.09064882080360775	0.1713949277664877	0.0966722529561573	0.12107325473558894	0.053938867774896954
0.17219493815657244	0.09107193716671634	0.17219493815657244	0.0971234845521308	0.12157909943828078	0.05414214037128671
0.1729986827098123	0.0914970284860918	0.1729986827098123	0.09757682233625	0.1220870575628328	0.05434607731968795
0.17380617885594904	0.09192410398012556	0.17380617885594904	0.0980322761394501	0.12259713793913278	0.05455067984732894
0.17461744410608018	0.09235317291023722	0.17461744410608018	0.0984898558385534	0.12310934943395975	0.05475594917359951
0.1754324960530388	0.09278424458107536	0.1754324960530388	0.0989495713564837	0.1236237009511384	0.054961886509909796
0.17625135237177503	0.09321732834071936	0.17625135237177503	0.0994114326624814	0.12414020143169342	0.055168493059547345
0.17707403081973944	0.09365243358088211	0.17707403081973944	0.09987544977232	0.12465885985400527	0.055375770017532785
0.17790054923726797	0.09408956973711366	0.17790054923726797	0.100341632748523	0.12517968523396605	0.05558371857047402
0.17873092554796896	0.09452874628900583	0.17873092554796896	0.100809991700581	0.1257026866251364	0.05579233989641879
0.17956517775911165	0.0949699727603978	0.17956517775911165	0.101280536785175	0.12622787311890268	0.05600163516470576
0.18040332396201691	0.09541325871958263	0.18040332396201691	0.101753278206391	0.1267552538446352	0.056211605535813905
0.18124538233244936	0.09585861377951477	0.18124538233244936	0.102228226215945	0.1272848379698468	0.05642225216121054
0.18209137113101165	0.09630604759801852	0.18209137113101165	0.102705391113404	0.12781663470035223	0.05663357618319747
0.1829413087035404	0.09675556987799742	0.1829413087035404	0.10318478324641	0.12835065328042816	0.05684557873475575
0.183795213481504	0.09720719036764473	0.183795213481504	0.103666413010905	0.12888690299297395	0.0570582609393887
0.18465310398240245	0.09766091886065482	0.18465310398240245	0.104150290851354	0.12942539315967289	0.057271623910963326
0.18551499881016878	0.09811676519643549	0.18551499881016878	0.104636427260973	0.1299661331411544	0.05748566875355006
0.18638091665557255	0.09857473926032141	0.18638091665557255	0.105124832781959	0.1305091323371566	0.05770039656126083
0.18725087629662518	0.09903485098378847	0.18725087629662518	0.105615518005714	0.13105440018668982	0.057915808418085434
0.18812489659898715	0.09949711034466914	0.18812489659898715	0.106108493573076	0.1316019461682005	0.05813190539772621
0.1890029965163771	0.09996152736736885	0.1890029965163771	0.106603770174554	0.13215177979973625	0.05834868856343102
0.18988519509098284	0.10042811212308338	0.18988519509098284	0.107101358550553	0.132703910639111	0.05856615896782444
0.1907715114538744	0.10089687473001724	0.1907715114538744	0.107601269491613	0.1332583482840713	0.058784317652737235
0.19166196482541872	0.10136782535360317	0.19166196482541872	0.108103513838639	0.13381510237246327	0.05900316564903409
0.1925565745156966	0.10184097420672242	0.1925565745156966	0.108608102483137	0.13437418258239983	0.05922270397643941
0.19345535992492155	0.10231633154992648	0.19345535992492155	0.109115046367453	0.13493559863242918	0.05944293364336158
0.19435834054386014	0.1027939076916593	0.19435834054386014	0.109624356485004	0.13549936028170367	0.059663855646715155
0.195265535954255	0.10327371298848102	0.195265535954255	0.110136043880525	0.13606547733014943	0.05988547097174132
0.19617696582924932	0.10375575784529253	0.19617696582924932	0.110650119650301	0.13663395961863672	0.06010778059182658
0.19709264993381348	0.10424005271556103	0.19709264993381348	0.111166594942411	0.13720481702915102	0.06033078546831937
0.19801260812517377	0.10472660810154681	0.19801260812517377	0.11168548095697	0.13777805948496483	0.06055448655034504
0.19893686035324287	0.10521543455453099	0.19893686035324287	0.112206788946369	0.13835369695081007	0.06077888477461869
0.19986542666105253	0.10570654267504424	0.19986542666105253	0.112730530215524	0.13893173943305143	0.061003981065256285
0.20079832718518825	0.1061999431130968	0.20079832718518825	0.113256716122117	0.1395121969798602	0.06122977633358369
0.20173558215622595	0.10669564656840931	0.20173558215622595	0.113785358076842	0.14009507968138896	0.06145627147794383
0.2026772118991706	0.1071936637906449	0.2026772118991706	0.114316467543658	0.1406803976699471	0.06168346738350186
0.20362323683389708	0.10769400557964232	0.20362323683389708	0.11485005604003	0.14126816112017676	0.06191136492204832
0.20457367747559296	0.10819668278565006	0.20457367747559296	0.115386135137184	0.1418583802492298	0.0621399649518003
0.20552855443520343	0.10870170630956176	0.20552855443520343	0.115924716460356	0.14245106531694549	0.06236926831720058
0.20648788841987814	0.1092090871031525	0.20648788841987814	0.116465811689045	0.1430462266260286	0.06259927584871473
0.20745170023342038	0.10971883616931637	0.20745170023342038	0.117009432557265	0.14364387452222876	0.06282998836262607
0.2084200107767382	0.11023096456230504	0.2084200107767382	0.1175555908538	0.14424401939452014	0.0630614066608287
0.2093928410482975	0.11074548338796744	0.2093928410482975	0.118104298422461	0.14484667167528226	0.06329353153061833
0.2103702121445777	0.1112624038039907	0.2103702121445777	0.118655567162341	0.145451841840481	0.06352636374448088
0.211352145260529	0.11178173702014205	0.211352145260529	0.119209409028074	0.14605954040985092	0.06375990405987916
0.21233866169003202	0.11230349429851186	0.21233866169003202	0.119765836030092	0.14666977794707814	0.0639941532190373
0.21332978282635964	0.11282768695375797	0.21332978282635964	0.120324860234891	0.14728256505998383	0.06422911194872286
0.21432553016264097	0.11335432635335102	0.21432553016264097	0.120886493765287	0.14789791240070876	0.06446478096002696
0.21532592529232727	0.11388342391782087	0.21532592529232727	0.121450748800681	0.14851583066589844	0.06470116094814213
0.21633098990966046	0.11441499112100445	0.21633098990966046	0.122017637577322	0.14913633059688888	0.06493825259213774
0.21734074581014332	0.11494903949029436	0.21734074581014332	0.122587172388577	0.14975942297989359	0.06517605655473345
0.21835521489101234	0.11548558060688904	0.21835521489101234	0.12315936558519	0.1503851186461909	0.06541457348207017
0.21937441915171246	0.1160246261060438	0.21937441915171246	0.123734229575556	0.1510134284723122	0.06565380400347876
0.22039838069437423	0.11656618767732317	0.22039838069437423	0.124311776825988	0.15164436338023118	0.06589374873124652
0.2214271217242929	0.11711027706485433	0.2214271217242929	0.124892019860987	0.15227793433755357	0.0661344082603812
0.22246066455041047	0.11765690606758206	0.22246066455041047	0.125474971263514	0.15291415235770783	0.0663757831683727
0.22349903158579879	0.11820608653952419	0.22349903158579879	0.126060643675262	0.15355302850013652	0.06661787401495234
0.22454224534814607	0.118757830390029	0.22454224534814607	0.126649049796932	0.15419457387048865	0.06686068134184986
0.22559032846024502	0.11931214958403331	0.22559032846024502	0.127240202388507	0.15483879962081273	0.06710420567254781
0.22664330365048346	0.11986905614232198	0.22664330365048346	0.127834114269528	0.15548571694975044	0.06734844751203353
0.2277011937533373	0.12042856214178867	0.2277011937533373	0.128430798319375	0.1561353371027317	0.0675934073465489
0.2287640217098656	0.12099067971569762	0.2287640217098656	0.129030267477543	0.1567876713721697	0.06783908564333711
0.22983181056820803	0.12155542105394682	0.22983181056820803	0.129632534743923	0.15744273109765744	0.0680854828503874
0.23090458348408485	0.12212279840333239	0.23090458348408485	0.130237613179088	0.15810052766616478	0.06833259939617693
0.23198236372129896	0.12269282406781414	0.23198236372129896	0.130845515904571	0.15876107251223642	0.06858043568941023
0.2330651746522403	0.12326551040878228	0.2330651746522403	0.13145625610315	0.15942437711819069	0.06882899211875614
0.23415303975839288	0.12384086984532568	0.23415303975839288	0.13206984701914	0.16009045301431904	0.06907826905258183
0.2352459826308439	0.12441891485450104	0.2352459826308439	0.132686301958671	0.16075931177908656	0.06932826683868457
0.2363440269707953	0.12499965797160356	0.2363440269707953	0.133305634289984	0.16143096503933324	0.06957898580402057
0.23744719659007776	0.12558311179043866	0.23744719659007776	0.133927857443717	0.16210542447047607	0.06983042625443125
0.2385555154116672	0.12616928896359517	0.2385555154116672	0.1345529849132	0.16278270179671203	0.07008258847436677
0.23966900747020328	0.12675820220271972	0.23966900747020328	0.135181030254741	0.16346280879122174	0.07033547272660683
0.24078769691251098	0.12734986427879233	0.24078769691251098	0.135812007087926	0.16414575727637437	0.07058907925197878
0.24191160799812392	0.12794428802240346	0.24191160799812392	0.136445929095914	0.16483155912393294	0.07084340826907283
0.2430407650998106	0.12854148632403214	0.2430407650998106	0.137082810025729	0.16552022625526072	0.07109845997395452
0.24417519270410293	0.12914147213432559	0.24417519270410293	0.137722663688563	0.16621177064152862	0.07135423453987437
0.24531491541182718	0.12974425846437998	0.24531491541182718	0.138365503960074	0.16690620430392303	0.07161073211697469
0.24645995793863756	0.1303498583860227	0.24645995793863756	0.139011344780685	0.16760353931385502	0.07186795283199345
0.24761034511555208	0.13095828503209572	0.24761034511555208	0.139660200155891	0.16830378779316996	0.07212589678796515
0.2487661018894911	0.13156955159674047	0.2487661018894911	0.140312084156555	0.1690069619143586	0.07238456406391922
0.24992725332381835	0.13218367133568387	0.24992725332381835	0.140967010919222	0.16971307390076817	0.07264395471457466
0.25109382459888435	0.13280065756652595	0.25109382459888435	0.14162499464642	0.17042213602681522	0.07290406877003246
0.2522658410125725	0.1334205236690284	0.2522658410125725	0.142286049606968	0.17113416061819883	0.07316490623546462
0.2534433279808478	0.13404328308540503	0.2534433279808478	0.142950190136289	0.17184916005211498	0.07342646709080017
0.2546263110383078	0.134668949320613	0.2546263110383078	0.143617430636716	0.17256714675747156	0.0736887512904081
0.25581481583873633	0.13529753594264568	0.25581481583873633	0.144287785577809	0.17328813321510458	0.0739517587627774
0.2570088681556604	0.13592905658282733	0.2570088681556604	0.144961269496668	0.174012131957995	0.07421548941019368
0.2582084938829081	0.1365635249361081	0.2582084938829081	0.145637896998242	0.17473915557148667	0.07447994310841288
0.259413719035171	0.1372009547613613	0.259413719035171	0.146317682755656	0.17546921669350504	0.07474511970633163
0.2606245697485679	0.1378413598816819	0.2606245697485679	0.147000641510522	0.17620232801477692	0.07501101902565448
0.2618410722812116	0.13848475418468598	0.2618410722812116	0.147686788073259	0.17693850227905103	0.07527764086055796
0.26306325301377853	0.13913115162281217	0.26306325301377853	0.148376137323418	0.17767775228331956	0.07554498497735122
0.26429113845008056	0.13978056621362403	0.26429113845008056	0.149068704210001	0.1784200908780405	0.07581305111413347
0.2655247552176401	0.14043301204011419	0.2655247552176401	0.149764503751787	0.17916553096736126	0.07608183898044811
0.2667641300682671	0.1410885032510096	0.2667641300682671	0.150463551037659	0.1799140855093428	0.07635134825693343
0.2680092898786396	0.14174705406107843	0.2680092898786396	0.151165861226926	0.18066576751618485	0.07662157859497003
0.26926026165088635	0.1424086787514384	0.26926026165088635	0.151871449549659	0.18142059005445219	0.07689252961632466
0.27051707251317236	0.14307339166986624	0.27051707251317236	0.152580331307015	0.18217856624530201	0.07716420091279094
0.27177974972028723	0.14374120723110909	0.27177974972028723	0.153292521871572	0.18293970926471148	0.07743659204582608
0.27304832065423623	0.14441213991719698	0.27304832065423623	0.154008036687661	0.18370403234370722	0.07770970254618462
0.2743228128248341	0.14508620427775687	0.2743228128248341	0.154726891271704	0.18447154876859506	0.0779835319135483
0.27560325387030155	0.1457634149303282	0.27560325387030155	0.155449101212546	0.18524227188119116	0.07825807961615255
0.27688967155786465	0.14644378656067994	0.27688967155786465	0.156174682171796	0.1860162150790538	0.07853334509040923
0.2781820937843569	0.1471273339231288	0.2781820937843569	0.156903649884166	0.18679339181571641	0.07880932774052583
0.27948054857682436	0.14781407184085954	0.27948054857682436	0.15763602015781	0.18757381560092126	0.07908602693812092
0.28078506409313336	0.14850401520624623	0.28078506409313336	0.158371808874671	0.1883575000008545	0.07936344202183608
0.282095668622581	0.1491971789811752	0.282095668622581	0.159111031990823	0.18914445863838175	0.07964157229694384
0.2834123905865089	0.1498935781973696	0.2834123905865089	0.159853705536818	0.18993470519328515	0.07992041703495202
0.2847352585389192	0.15059322795671515	0.2847352585389192	0.16059984561803	0.190728253402501	0.08019997547320433
0.28606430116709397	0.15129614343158795	0.28606430116709397	0.161349468415009	0.19152511706035855	0.08048024681447691
0.28739954729221734	0.15200233986518327	0.28739954729221734	0.162102590183831	0.1923253100188199	0.08076123022657125
0.28874102587000045	0.1527118325718462	0.28874102587000045	0.162859227256449	0.1931288461877207	0.08104292484190301
0.2900887659913093	0.15342463693740366	0.2900887659913093	0.163619396041046	0.19393573953501195	0.08132532975708706
0.2914427968827957	0.15414076841949817	0.2914427968827957	0.164383113022394	0.19474600408700282	0.08160844403251839
0.2928031479075311	0.15486024254792308	0.2928031479075311	0.16515039476221	0.19555965392860453	0.08189226669194924
0.2941698485656431	0.15558307492495912	0.2941698485656431	0.165921257899516	0.19637670320357492	0.08217679672206189
0.29554292849495584	0.1563092812257131	0.29554292849495584	0.166695719150997	0.19719716611476498	0.08246203307203773
0.2969224174716317	0.15703887719845752	0.2969224174716317	0.167473795311367	0.19802105692436486	0.08274797465312177
0.29830834541081797	0.15777187866497214	0.29830834541081797	0.168255503253732	0.19884838995415235	0.08303462033818343
0.29970074236729494	0.15850830152088732	0.29970074236729494	0.169040859929953	0.19967917958574175	0.0833219689612729
0.3010996385361279	0.15924816173602835	0.3010996385361279	0.16982988237102	0.20051344026083376	0.08361001931717336
0.3025050642533221	0.15999147535476207	0.3025050642533221	0.170622587687415	0.2013511864814666	0.08389877016094885
0.3039170499964803	0.16073825849634477	0.3039170499964803	0.171418993069487	0.20219243281026814	0.08418822020748798
0.30533562638546385	0.16148852735527155	0.30533562638546385	0.172219115787823	0.2030371938707089	0.08447836813104313
0.30676082418305683	0.16224229820162775	0.30676082418305683	0.173022973193622	0.20388548434735637	0.08476921256476548
0.30819267429563285	0.16299958738144155	0.30819267429563285	0.173830582719073	0.20473731898613026	0.08506075210023539
0.3096312077738255	0.16376041131703864	0.3096312077738255	0.174641961877733	0.2055927125945588	0.08535298528698852
0.31107645581320176	0.16452478650739824	0.31107645581320176	0.175457128264905	0.20645168004203615	0.08564591063203737
0.3125284497549382	0.16529272952851096	0.3125284497549382	0.17627609955802	0.20731423626008086	0.08593952659938829
0.31398722108650096	0.16606425703373814	0.31398722108650096	0.177098893517023	0.2081803962425955	0.08623383160955388
0.31545280144232846	0.16683938575417318	0.31545280144232846	0.177925527984755	0.20905017504612713	0.08652882403906087
0.3169252226045173	0.16761813249900417	0.3169252226045173	0.17875602088734	0.20992358779012932	0.08682450221995329
0.3184045165035116	0.16840051415587853	0.3184045165035116	0.179590390234576	0.21080064965722461	0.08712086443929089
0.3198907152187954	0.16918654769126917	0.3198907152187954	0.180428654120324	0.21168137589346878	0.08741790893864294
0.3213838509795884	0.16997625015084245	0.3213838509795884	0.1812708307229	0.21256578180861546	0.0877156339135771
0.3228839561655447	0.1707696386598279	0.3228839561655447	0.182116938305473	0.21345388277638297	0.08801403751314368
0.32439106330745515	0.17156673042338932	0.32439106330745515	0.182966995216452	0.21434569423472066	0.08831311783935478
0.32590520508795273	0.17236754272699834	0.32590520508795273	0.183821019889896	0.21524123168607792	0.08861287294665866
0.3274264143422212	0.17317209293680877	0.3274264143422212	0.184679030845905	0.21614051069767343	0.08891330084140923
0.32895472405870735	0.17398039850003358	0.32895472405870735	0.185541046691022	0.21704354690176572	0.08921439948133038
0.3304901673798363	0.17479247694532304	0.3304901673798363	0.186407086118643	0.21795035599592508	0.08951616677497534
0.33203277760273	0.17560834588314495	0.33203277760273	0.187277167909415	0.2188609537433063	0.0898186005811811
0.33358258817992964	0.17642802300616642	0.33358258817992964	0.188151310931648	0.21977535597292266	0.09012169870851734
0.33513963272012104	0.17725152608963773	0.33513963272012104	0.189029534141722	0.22069357857992125	0.09042545891473061
0.33670394498886314	0.1780788729917776	0.33670394498886314	0.189911856584497	0.22161563752585908	0.09072987890618298
0.3382755589093204	0.17891008165416042	0.3382755589093204	0.190798297393731	0.22254154883898064	0.09103495633728556
0.33985450856299904	0.17974517010210586	0.33985450856299904	0.191688875792488	0.22347132861449653	0.09134068880992671
0.34144082819048516	0.18058415644506898	0.34144082819048516	0.192583611093562	0.22440499301486325	0.09164707387289484
0.3430345521921877	0.18142705887703342	0.3430345521921877	0.193482522699889	0.22534255827006408	0.09195410902129576
0.3446357151290846	0.18227389567690588	0.3446357151290846	0.194385630104973	0.2262840406778913	0.09226179169596478
0.34624435172347195	0.18312468520891242	0.34624435172347195	0.195292952893306	0.22722945660422939	0.09257011928287304
0.3478604968597173	0.18397944592299684	0.3478604968597173	0.196204510740792	0.22817882248333965	0.09287908911252844
0.34948418558501587	0.18483819635522059	0.34948418558501587	0.197120323415179	0.22913215481814567	0.093188698459371
0.3511154531101508	0.18570095512816492	0.3511154531101508	0.19804041077648	0.2300894701805207	0.09349894454116255
0.3527543348102565	0.18656774095133466	0.3527543348102565	0.198964792777409	0.23105078521157502	0.09380982451837049
0.35440086622558586	0.18743857262156385	0.35440086622558586	0.199893489463811	0.2320161166219456	0.09412133549354619
0.3560550830622812	0.18831346902342355	0.3560550830622812	0.200826520975101	0.23298548119208667	0.09443347451069732
0.35771702119314813	0.18919244912963123	0.35771702119314813	0.201763907544694	0.23395889577256115	0.09474623855465444
0.35938671665843386	0.19007553200146213	0.35938671665843386	0.202705669500449	0.23493637728433384	0.09505962455043161
0.36106420566660863	0.19096273678916292	0.36106420566660863	0.203651827265108	0.2359179427190653	0.09537362936258112
0.36274952459515075	0.19185408273236657	0.36274952459515075	0.204602401356739	0.23690360913940742	0.09568824979454219
0.3644427099913359	0.19274958916051002	0.3644427099913359	0.205557412389182	0.23789339367929985	0.09600348258798351
0.36614379857302914	0.19364927549325298	0.36614379857302914	0.206516881072493	0.23888731354426807	0.09631932442213995
0.36785282722948154	0.19455316124089922	0.36785282722948154	0.207480828213396	0.23988538601172218	0.09663577191314271
0.36956983302213003	0.19546126600481967	0.36956983302213003	0.208449274715735	0.24088762843125755	0.0969528216133436
0.3712948531854011	0.1963736094778775	0.3712948531854011	0.209422241580924	0.2418940582249561	0.0972704700106328
0.37302792512751837	0.1972902114448551	0.37302792512751837	0.210399749908404	0.2429046928876894	0.09758871352775045
0.37476908643131346	0.19821109178288315	0.37476908643131346	0.211381820896101	0.24391954998742266	0.0979075485215917
0.37651837485504147	0.19913627046187174	0.37651837485504147	0.212368475840887	0.24493864716552013	0.09822697128250556
0.3782758283331995	0.20006576754494337	0.3782758283331995	0.213359736139036	0.24596200213705177	0.09854697803358696
0.38004148497734924	0.200999603188868	0.38004148497734924	0.214355623286698	0.24698963269110125	0.09886756492996243
0.3818153830769438	0.20193779764450023	0.3818153830769438	0.215356158880353	0.24802155669107492	0.09918872805806916
0.3835975611001575	0.20288037125721842	0.3835975611001575	0.216361364617292	0.249057792075013	0.0995104634349274
0.3853880576947206	0.20382734446736586	0.3853880576947206	0.217371262296076	0.2500983568559004	0.09983276700740593
0.3871869116887572	0.20477873781069417	0.3871869116887572	0.218385873817017	0.2511432691219808	0.10015563465148102
0.3889941620916268	0.20573457191880834	0.3889941620916268	0.219405221182648	0.2521925470370704	0.10047906217148844
0.39080984809477154	0.20669486751961474	0.39080984809477154	0.220429326498204	0.2532462088408739	0.10080304529936845
0.3926340090725644	0.20765964543776974	0.3926340090725644	0.221458211972097	0.2543042728493018	0.10112757969390401
0.39446668458316425	0.20862892659513202	0.39446668458316425	0.222491899916402	0.2553667574547884	0.10145266093995178
0.39630791436937335	0.20960273201121604	0.39630791436937335	0.223530412747338	0.2564336811266117	0.10177828454766613
0.398157738359499	0.21058108280364773	0.398157738359499	0.224573772985755	0.2575050624112145	0.10210444595171607
0.4000161966682199	0.21156400018862273	0.4000161966682199	0.225622003257621	0.25858091993252685	0.10243114051049478
0.40188332959745543	0.21255150548136617	0.40188332959745543	0.226675126294515	0.25966127239228937	0.10275836350532182
0.4037591776372402	0.21354362009659514	0.4037591776372402	0.227733164934121	0.2607461385703789	0.1030861101396385
0.4056437814666017	0.21454036554898295	0.4056437814666017	0.228796142120718	0.2618355373251347	0.10341437553819513
0.4075371819544427	0.21554176345362577	0.4075371819544427	0.229864080905682	0.2629294875936861	0.10374315474623125
0.40943942016042745	0.21654783552651125	0.40943942016042745	0.230937004447984	0.264028008392282	0.1040724427286482
0.411350537335872	0.2175586035849896	0.411350537335872	0.232014936014694	0.26513111881662127	0.10440223436917417
0.41327057492463887	0.21857408954824661	0.41327057492463887	0.233097898981483	0.2662388380421847	0.10473252446952144
0.4151995745640357	0.21959431543777902	0.4151995745640357	0.234185916833132	0.26735118532456814	0.10506330774853591
0.41713757808571833	0.22061930337787206	0.41713757808571833	0.235279013164041	0.268468179999818	0.10539457884133899
0.41908462751659775	0.22164907559607924	0.41908462751659775	0.236377211678741	0.2695898414847661	0.10572633229846133
0.42104076507975163	0.22268365442370436	0.42104076507975163	0.237480536192404	0.2707161892773684	0.10605856258496893
0.42300603319533986	0.22372306229628572	0.42300603319533986	0.238589010631365	0.27184724295704304	0.10639126407958091
0.4249804744815246	0.2247673217540828	0.4249804744815246	0.23970265903364	0.2729830221850114	0.10672443107377956
0.42696413175539427	0.22581645544256496	0.42696413175539427	0.240821505549443	0.27412354670463934	0.1070580577709119
0.4289570480338923	0.22687048611290245	0.4289570480338923	0.241945574441714	0.2752688363417806	0.10739213828528317
0.43095926653474975	0.22792943662245996	0.43095926653474975	0.243074890086644	0.27641891100512167	0.10772666664124211
0.43297083067742276	0.2289933299352922	0.43297083067742276	0.244209476974204	0.2775737906865274	0.1080616367722577
0.43499178408403394	0.23006218912264184	0.43499178408403394	0.245349359708672	0.27873349546138876	0.10839704251998758
0.4370221705803184	0.2311360373634399	0.4370221705803184	0.246494563009175	0.279898045488972	0.10873287763333789
0.43906203419657414	0.2322148979448084	0.43906203419657414	0.247645111710216	0.28106746101276875	0.10906913576751451
0.4411114191686169	0.23329879426256533	0.4411114191686169	0.248801030762218	0.2822417623608481	0.10940581048306579
0.44317036993873954	0.23438774982173208	0.44317036993873954	0.249962345232065	0.2834209699462098	0.10974289524491634
0.44523893115667545	0.2354817882370429	0.44523893115667545	0.251129080303642	0.28460510426713953	0.11008038342139216
0.4473171476805671	0.23658093323345736	0.4473171476805671	0.252301261278385	0.2857941859075645	0.11041826828323667
0.4494050645779392	0.23768520864667478	0.4494050645779392	0.253478913575828	0.2869882355374121	0.11075654300261806
0.4515027271266751	0.23879463842365084	0.4515027271266751	0.254662062734152	0.2881872739129684	0.11109520065212736
0.45361018081599924	0.23990924662311702	0.45361018081599924	0.255850734410745	0.2893913218772395	0.11143423420376747
0.4557274713474637	0.24102905741610262	0.4557274713474637	0.257044954382752	0.29060040036031387	0.11177363652793315
0.45785464463593895	0.24215409508645844	0.45785464463593895	0.258244748547637	0.2918145303797259	0.11211340039238125
0.4599917468106098	0.24328438403138378	0.4599917468106098	0.259450142923744	0.2930337330408211	0.11245351846119214
0.46213882421597546	0.24441994876195525	0.46213882421597546	0.260661163650861	0.29425802953712354	0.11279398329372131
0.4642959234128551	0.24556081390365858	0.4642959234128551	0.261877836990788	0.2954874411507038	0.11313478734354154
0.4664630911793967	0.24670700419692232	0.4664630911793967	0.263100189327906	0.29672198925254906	0.11347592295737559
0.46864037451209245	0.24785854449765465	0.46864037451209245	0.264328247169748	0.29796169530293465	0.11381738237401903
0.47082782062679707	0.2490154597777822	0.47082782062679707	0.265562037147575	0.299206580851797	0.11415915772325325
0.4730254769597521	0.25017777512579165	0.4730254769597521	0.266801586016954	0.3004566675391084	0.11450124102474885
0.47523339116861457	0.2513455157472737	0.47523339116861457	0.268046920658335	0.3017119770952529	0.1148436241869588
0.47745161113349055	0.25251870696546996	0.47745161113349055	0.269298068077639	0.3029725313414043	0.11518629900600175
0.4796801849579732	0.25369737422182176	0.4796801849579732	0.270555055406841	0.3042383521899053	0.11552925716453508
0.4819191609701862	0.254881543076522	0.4819191609701862	0.271817909904556	0.30550946164464865	0.11587249023061791
0.4841685877238317	0.2560712392090695	0.4841685877238317	0.273086658956634	0.3067858818014593	0.11621598965656355
0.48642851399924303	0.25726648841882577	0.48642851399924303	0.274361330076753	0.3080676348484789	0.11655974677778189
0.488698988804443	0.2584673166255746	0.488698988804443	0.275641950907014	0.3093547430665509	0.11690375281161096
0.49098006137620614	0.259673749870084	0.49098006137620614	0.276928549218542	0.3106472288296086	0.11724799885613815
0.4932717811811268	0.2608858143146711	0.4932717811811268	0.278221152912088	0.3119451146050636	0.1175924758890107
0.49557419791669177	0.2621035362437693	0.49557419791669177	0.279519790018632	0.3132484229541962	0.11793717476623539
0.49788736151235785	0.2633269420644984	0.49788736151235785	0.280824488699995	0.3145571765325484	0.1182820862209675
0.5002113221306349	0.2645560583072373	0.5002113221306349	0.282135277249445	0.3158713980903168	0.11862720086228869
0.5025461301681735	0.265790911626199	0.5025461301681735	0.283452184092316	0.31719111047274834	0.11897250917397381
0.5048918362568575	0.26703152880000913	0.5048918362568575	0.284775237786618	0.31851633662053785	0.11931800151324676
0.5072484912649028	0.2682779367322863	0.5072484912649028	0.286104467023661	0.3198470995702263	0.11966366810952492
0.5096161462979596	0.26953016245222555	0.5096161462979596	0.287439900628677	0.3211834224546014	0.12000949906315247
0.5119948527002212	0.2707882331151846	0.5119948527002212	0.288781567561441	0.32252532850309995	0.12035548434412202
0.514384662055537	0.27205217600327264	0.514384662055537	0.290129496916905	0.3238728410422114	0.12070161379078492
0.5167856261885324	0.27332201852594235	0.5167856261885324	0.291483717925825	0.3252259834958833	0.1210478771085497
0.5191977971657303	0.2745977882205834	0.5191977971657303	0.292844259955393	0.32658477938592867	0.1213942638685693
0.5216212272966827	0.27587951275312067	0.5216212272966827	0.294211152509881	0.32794925233243477	0.12174076350641566
0.524055969135103	0.2771672199186134	0.524055969135103	0.295584425231273	0.32931942605417375	0.12208736532074313
0.5265020754800073	0.2784609376418583	0.5265020754800073	0.296964107899913	0.33069532436901483	0.12243405847193954
0.5289595993768582	0.27976069397799525	0.5289595993768582	0.298350230435149	0.33207697119433843	0.12278083198076492
0.5314285941187159	0.2810665171131153	0.5314285941187159	0.29974282289598	0.333464390547452	0.12312767472697841
0.5339091132473935	0.2823784353648723	0.5339091132473935	0.301141915481711	0.3348576065460074	0.12347457544795246
0.5364012105546183	0.2836964771830966	0.5364012105546183	0.302547538532608	0.33625664340842004	0.12382152273727473
0.5389049400831979	0.2850206711504124	0.5389049400831979	0.303959722530553	0.33766152545428996	0.1241685050433374
0.5414203561281927	0.2863510459828574	0.5414203561281927	0.305378498099705	0.3390722771048251	0.12451551066791389
0.5439475132380931	0.2876876305305053	0.5439475132380931	0.306803896007169	0.3404889228832649	0.12486252776472255
0.5464864662160022	0.2890304537780919	0.5464864662160022	0.308235947163657	0.341911487415307	0.1252095443379777
0.5490372701208245	0.29037954484564327	0.5490372701208245	0.309674682624163	0.3433399954295355	0.12555654824092752
0.5515999802684599	0.2917349329891074	0.5515999802684599	0.311120133588634	0.34477447175785064	0.12590352717437892
0.5541746522330032	0.2930966476009887	0.5541746522330032	0.312572331402647	0.3462149413359004	0.12625046868520903
0.5567613418479492	0.29446471821098513	0.5567613418479492	0.31403130755809	0.3476614292035141	0.12659736016486367
0.5593601052074036	0.29583917448662894	0.5593601052074036	0.315497093693842	0.34911396050513754	0.12694418884784175
0.5619709986672993	0.2972200462339296	0.5619709986672993	0.316969721596463	0.3505725604902702	0.12729094181016684
0.5645940788466186	0.2986073633980208	0.5645940788466186	0.31844922320088	0.35203725451390405	0.12763760596784438
0.5672294026286211	0.300001156063809	0.5672294026286211	0.319935630591081	0.35350806803696444	0.12798416807530547
0.569877027162077	0.30140145445662647	0.569877027162077	0.321428976000812	0.35498502662675246	0.12833061472383667
0.5725370098625067	0.3028082889428865	0.5725370098625067	0.322929291814272	0.3564681559573897	0.12867693233999558
0.5752094084134258	0.3042216900307422	0.5752094084134258	0.324436610566821	0.3579574818102642	0.12902310718401233
0.5778942807675961	0.30564168837074746	0.5778942807675961	0.325950964945679	0.3594530300744789	0.12936912534817693
0.5805916851482816	0.30706831475652224	0.5805916851482816	0.327472387790642	0.36095482674730145	0.1297149727552119
0.5833016800505126	0.30850160012542016	0.5833016800505126	0.329000912094788	0.3624628979346163	0.13006063515663055
0.5860243242423528	0.3099415755591994	0.5860243242423528	0.330536571005195	0.36397726985137835	0.13040609813108062
0.5887596767661744	0.3113882722846965	0.5887596767661744	0.332079397823661	0.36549796882206864	0.13075134708267278
0.5915077969399378	0.3128417216745038	0.5915077969399378	0.333629426007423	0.36702502128115255	0.1310963672392949
0.5942687443584799	0.31430195524765003	0.5942687443584799	0.335186689169887	0.36855845377353813	0.13144114365091042
0.5970425788948036	0.3157690046702831	0.5970425788948036	0.336751221081353	0.37009829295503854	0.13178566118784207
0.5998293607013783	0.31724290175635744	0.5998293607013783	0.338323055669748	0.37164456559283493	0.13212990453904008
0.6026291502114435	0.3187236784683235	0.6026291502114435	0.339902227021363	0.373197298565942	0.13247385821033517
0.6054420081403195	0.32021136691782115	0.6054420081403195	0.341488769381593	0.3747565188656751	0.1328175065226756
0.6082679954867241	0.32170599936637595	0.6082679954867241	0.343082717155676	0.37632225359611937	0.13316083361034867
0.6111071735340954	0.3232076082260987	0.6111071735340954	0.344684104909443	0.377894529974601	0.13350382341918654
0.6139596038519205	0.3247162260603883	0.6139596038519205	0.346292967370065	0.37947337533216025	0.13384645970475567
0.6168253482970714	0.3262318855846383	0.6168253482970714	0.347909339426809	0.3810588171140267	0.13418872603053056
0.6197044690151458	0.3277546196669459	0.6197044690151458	0.34953325613179	0.38265088288009624	0.13453060576605086
0.6225970284418139	0.3292844613288244	0.6225970284418139	0.351164752700735	0.3842496003054101	0.13487208208506232
0.6255030893041746	0.3308214437459203	0.6255030893041746	0.352803864513745	0.38585499718063604	0.13521313796364107
0.6284227146221141	0.332365600248732	0.6284227146221141	0.354450627116064	0.3874671014125513	0.13555375617830112
0.6313559677096727	0.33391696432333284	0.6313559677096727	0.356105076218848	0.38908594102452787	0.13589391930408545
0.6343029121764179	0.33547556961209685	0.6343029121764179	0.357767247699938	0.3907115441570195	0.13623360971263931
0.6372636119288254	0.3370414499144295	0.6372636119288254	0.359437177604642	0.3923439390680508	0.1365728095702674
0.640238131171662	0.33861463918749907	0.640238131171662	0.361114902146516	0.39398315413370877	0.13691150083597284
0.6432265344093796	0.34019517154697393	0.6432265344093796	0.362800457708144	0.39562921784863553	0.1372496652594794
0.6462288864475145	0.34178308126776236	0.6462288864475145	0.364493880841934	0.3972821588265245	0.1375872843792359
0.6492452523940919	0.34337840278475573	0.6492452523940919	0.366195208270906	0.3989420058006168	0.13792433952040256


==> anc/Kn_Nresc_points.dat <==
# KnInv_2to2,Nresc_2to2,KnInv_2to0,Nresc_2to0
0.00619463544570402,0.00327022,0.00619463544570402,0.00321397
0.03969340811571422,0.0208901,0.03989420058006168,0.0198927
0.15724877542516139,0.0828874,0.1994710029003084,0.0829181
0.25731614118422036,0.135719,0.3989420058006168,0.137993
0.6492452523940919,0.3436,0.79100782306737,0.207517
,,1.4009447971712123,0.269662
,,2.382557771069554,0.324456
,,3.1539174809030297,0.350315


==> anc/Nresc_vs_t.dat <==
# time_2to0_full,Nresc_2to0_full,time_2to2_full,Nresc_2to2_full,time_loss_term_full,Nresc_loss_term_full,time_2to0_dashed,Nresc_2to0_dashed,time_2to2_dashed,Nresc_2to2_dashed,time_loss_term_dashed,Nresc_loss_term_dashed
0.0,0.00147025,0.0,0.00098175,0.0,0.0,0.0,0.00072975,0.0,0.00057525,0.0,0.0
0.008025688622754492,0.00293125,0.008025688622754492,0.00199,0.01,0.00122708640332155,0.008025688622754492,0.00146825,0.008025688622754492,0.0011497500000000002,0.01,0.00073612324109319
0.016064221556886228,0.00439425,0.016064221556886228,0.00300325,0.02,0.00245398876208745,0.016064221556886228,0.00219375,0.016064221556886228,0.00171425,0.02,0.0014721360747412
0.024115718562874252,0.0058575,0.024115718562874252,0.00401175,0.03,0.00368052312374902,0.024115718562874252,0.00293225,0.024115718562874252,0.0023005,0.03,0.00220792814869338
0.03218008982035928,0.0073335,0.03218008982035928,0.0050202499999999995,0.04,0.00490650571969096,0.03218008982035928,0.003673,0.03218008982035928,0.0028955,0.04,0.00294338922103984
0.04025748502994012,0.00878925,0.04025748502994012,0.0060202499999999996,0.05,0.00613175305699694,0.04025748502994012,0.00440575,0.04025748502994012,0.0034790000000000003,0.05,0.00367840921526117
0.04834775449101797,0.010224,0.04834775449101797,0.0070079999999999995,0.06,0.00735608200997415,0.04834775449101797,0.00514325,0.04834775449101797,0.0040775,0.06,0.0044128782751336
0.05645104790419162,0.011683500000000001,0.05645104790419162,0.008012499999999999,0.07,0.00857930991135687,0.05645104790419162,0.0058865,0.05645104790419162,0.0046835,0.07,0.00514668681944156
0.06456736526946108,0.013070000000000002,0.06456736526946108,0.00901575,0.08,0.00980125464310968,0.06456736526946108,0.00661375,0.06456736526946108,0.005273,0.08,0.00587972559645009
0.07269670658682635,0.014482750000000003,0.07269670658682635,0.0100375,0.09,0.0110217347267512,0.07269670658682635,0.00734125,0.07269670658682635,0.005864,0.09,0.00661188573808963
0.08083907185628743,0.015856250000000002,0.08083907185628743,0.0110685,0.1,0.0122405694131201,0.08083907185628743,0.0080465,0.08083907185628743,0.006437750000000001,0.1,0.00734305881380628
0.08899446107784431,0.017264750000000002,0.08899446107784431,0.0120725,0.11,0.0134575787715059,0.08899446107784431,0.00878825,0.08899446107784431,0.007050750000000001,0.11,0.00807313688403074
0.0971630239520958,0.018604750000000003,0.0971630239520958,0.01307325,0.12,0.014672583778067,0.0971630239520958,0.00950125,0.0971630239520958,0.007643500000000001,0.12,0.00880201255322016
0.10534461077844312,0.019949750000000002,0.10534461077844312,0.01405275,0.13,0.015885406403461,0.10534461077844312,0.010222499999999999,0.10534461077844312,0.008251000000000001,0.13,0.00952957902242684
0.11353937125748503,0.021312,0.11353937125748503,0.015090999999999999,0.14,0.0170958696996113,0.11353937125748503,0.010947499999999999,0.11353937125748503,0.008853000000000001,0.14,0.0102557301413493
0.12174730538922156,0.022647,0.12174730538922156,0.0160965,0.15,0.0183037978855367,0.12174730538922156,0.011676999999999998,0.12174730538922156,0.009456500000000001,0.15,0.010980360459821
0.1299684131736527,0.02397425,0.1299684131736527,0.017107749999999998,0.16,0.0195090164321711,0.1299684131736527,0.012381499999999998,0.1299684131736527,0.010049500000000001,0.16,0.0117033652786933
0.13820269461077844,0.025272,0.13820269461077844,0.018120499999999998,0.17,0.0207113521461018,0.13820269461077844,0.013066249999999998,0.13820269461077844,0.010628750000000001,0.17,0.0124246407000695
0.1464502994011976,0.026562,0.1464502994011976,0.019114999999999997,0.18,0.021910633252156,0.1464502994011976,0.013750499999999999,0.1464502994011976,0.011215750000000002,0.18,0.0131440836768483
0.1547110778443114,0.02788525,0.1547110778443114,0.020093999999999997,0.19,0.0231066894747674,0.1547110778443114,0.014446999999999998,0.1547110778443114,0.011806750000000001,0.19,0.0138615920615351
0.16298502994011976,0.029178,0.16298502994011976,0.021109499999999996,0.2,0.024299352118055,0.16298502994011976,0.015137249999999998,0.16298502994011976,0.012393000000000001,0.2,0.014577064654281
0.17127245508982036,0.03046625,0.17127245508982036,0.022093499999999995,0.21,0.0254884541445491,0.17127245508982036,0.0158395,0.17127245508982036,0.012995500000000002,0.21,0.0152904012501099
0.17957335329341317,0.031747,0.17957335329341317,0.023111249999999996,0.22,0.0266738302524999,0.17957335329341317,0.01654325,0.17957335329341317,0.013592000000000002,0.22,0.0160015026852959
0.1878862275449102,0.03304525,0.1878862275449102,0.024130249999999995,0.23,0.0278553169517075,0.1878862275449102,0.01724375,0.1878862275449102,0.014189250000000002,0.23,0.0167102708828531
0.19621407185628745,0.034290749999999995,0.19621407185628745,0.025104499999999995,0.24,0.0290327526378112,0.19621407185628745,0.01792375,0.19621407185628745,0.014776000000000003,0.24,0.0174166088971016
0.2045553892215569,0.03553099999999999,0.2045553892215569,0.026092499999999994,0.25,0.0302059776649822,0.2045553892215569,0.018620499999999998,0.2045553892215569,0.015388000000000002,0.25,0.0181204209572752
0.21290868263473056,0.03678524999999999,0.21290868263473056,0.027099999999999996,0.26,0.0313748344169601,0.21290868263473056,0.019316249999999997,0.21290868263473056,0.015996750000000004,0.26,0.0188216125101362
0.22127544910179645,0.03801399999999999,0.22127544910179645,0.028118999999999995,0.27,0.0325391673763815,0.22127544910179645,0.020002749999999996,0.22127544910179645,0.016588000000000006,0.27,0.019520090261565
0.22965718562874254,0.039222499999999993,0.22965718562874254,0.029101749999999996,0.28,0.0336988231923456,0.22965718562874254,0.020675749999999996,0.22965718562874254,0.017182250000000007,0.28,0.0202157622170926
0.23805089820359282,0.04044299999999999,0.23805089820359282,0.030090999999999996,0.29,0.0348536507461691,0.23805089820359282,0.021369249999999996,0.23805089820359282,0.017786750000000007,0.29,0.0209085377213466
0.24645958083832337,0.041623249999999994,0.24645958083832337,0.031076999999999997,0.3,0.0360035012152799,0.24645958083832337,0.022044249999999994,0.24645958083832337,0.018387000000000008,0.3,0.0215983274963805
0.25488023952095806,0.042791749999999996,0.25488023952095806,0.0320895,0.31,0.0371482281352052,0.25488023952095806,0.022698999999999993,0.25488023952095806,0.018970500000000008,0.31,0.0222850436788605
0.2633158682634731,0.04398625,0.2633158682634731,0.03304825,0.32,0.0382876874596093,0.2633158682634731,0.023367749999999993,0.2633158682634731,0.019562250000000007,0.32,0.0229685998560814
0.2717634730538922,0.045135749999999995,0.2717634730538922,0.03404025,0.33,0.039421737618341,0.2717634730538922,0.024010749999999994,0.2717634730538922,0.020150500000000005,0.33,0.0236489111007893
0.28022604790419164,0.046281749999999997,0.28022604790419164,0.035028000000000004,0.34,0.0405502395734499,0.28022604790419164,0.024663749999999995,0.28022604790419164,0.020732000000000004,0.34,0.0243258940047854
0.28870059880239524,0.047416749999999994,0.28870059880239524,0.036014750000000005,0.35000000000000003,0.0416730568731369,0.28870059880239524,0.025323999999999996,0.28870059880239524,0.021322500000000005,0.35000000000000003,0.0249994667112906
0.29719011976047904,0.04854649999999999,0.29719011976047904,0.036994000000000006,0.36,0.0427900557036029,0.29719011976047904,0.025956999999999997,0.29719011976047904,0.021875500000000006,0.36,0.0256695489460495
0.3056931137724551,0.049671999999999994,0.3056931137724551,0.037992250000000005,0.37,0.0439011049387656,0.3056931137724551,0.026580749999999997,0.3056931137724551,0.022438500000000007,0.37,0.0263360620471549
0.3142095808383234,0.050781999999999994,0.3142095808383234,0.03898725000000001,0.38,0.0450060761878136,0.3142095808383234,0.027211249999999996,0.3142095808383234,0.023007250000000007,0.38,0.0269989289935755
0.32273952095808384,0.051893499999999995,0.32273952095808384,0.03994025000000001,0.39,0.0461048438405727,0.32273952095808384,0.027834999999999995,0.32273952095808384,0.023589000000000006,0.39,0.027658074432371
0.33128293413173654,0.05298024999999999,0.33128293413173654,0.04089225000000001,0.4,0.0471972851106582,0.33128293413173654,0.028465249999999994,0.33128293413173654,0.024174250000000005,0.4,0.0283134247045788
0.33983982035928145,0.05407399999999999,0.33983982035928145,0.04184325000000001,0.41000000000000003,0.0482832800763935,0.33983982035928145,0.029095499999999993,0.33983982035928145,0.024761750000000006,0.41000000000000003,0.028964907869761
0.3484116766467066,0.05514674999999999,0.3484116766467066,0.042816000000000014,0.42,0.0493627117194742,0.3484116766467066,0.029701749999999992,0.3484116766467066,0.025311500000000008,0.42,0.0296124537291987
0.3569970059880239,0.05622424999999999,0.3569970059880239,0.043761750000000016,0.43,0.0504354659613618,0.3569970059880239,0.03032549999999999,0.3569970059880239,0.025879500000000007,0.43,0.0302559938477243
0.3655958083832336,0.05727924999999999,0.3655958083832336,0.04469950000000002,0.44,0.0515014316973928,0.3655958083832336,0.03093274999999999,0.3655958083832336,0.026443000000000008,0.44,0.0308954615741839
0.37420808383233534,0.05830549999999999,0.37420808383233534,0.04564325000000002,0.45,0.0525605008285914,0.37420808383233534,0.03153824999999999,0.37420808383233534,0.02703400000000001,0.45,0.0315307920605207
0.38283383233532936,0.05933149999999999,0.38283383233532936,0.04662425000000002,0.46,0.053612568291177,0.38283383233532936,0.03213099999999999,0.38283383233532936,0.027587750000000008,0.46,0.0321619222794775
0.3914745508982036,0.06035799999999999,0.3914745508982036,0.04757525000000002,0.47000000000000003,0.0546575320837596,0.3914745508982036,0.03273124999999999,0.3914745508982036,0.02815125000000001,0.47000000000000003,0.0327887910409101
0.4001287425149701,0.06137999999999999,0.4001287425149701,0.04850300000000002,0.48,0.0556952932922196,0.4001287425149701,0.03331374999999999,0.4001287425149701,0.02869675000000001,0.48,0.0334113390067131
0.40879640718562876,0.06238624999999999,0.40879640718562876,0.04942725000000002,0.49,0.0567257561122699,0.40879640718562876,0.03389724999999999,0.40879640718562876,0.02924575000000001,0.49,0.0340295087043548
0.41747754491017963,0.0633835,0.41747754491017963,0.050339750000000016,0.5,0.0577488278697014,0.41747754491017963,0.03448074999999999,0.41747754491017963,0.02981350000000001,0.5,0.034643244539022
0.42617365269461077,0.0643585,0.42617365269461077,0.05128025000000001,0.51,0.0587644190383155,0.42617365269461077,0.03506599999999999,0.42617365269461077,0.03036700000000001,0.51,0.0352524928043782
0.4348832335329341,0.06531425,0.4348832335329341,0.05220750000000001,0.52,0.0597724432555495,0.4348832335329341,0.03562699999999999,0.4348832335329341,0.030917000000000007,0.52,0.0358572016919367
0.44360778443113774,0.066292,0.44360778443113774,0.05309775000000001,0.53,0.0607728173358021,0.44360778443113774,0.03620824999999999,0.44360778443113774,0.03146075000000001,0.53,0.0364573212990547
0.4523443113772455,0.0672195,0.4523443113772455,0.054016000000000015,0.54,0.061765461281471,0.4523443113772455,0.03676324999999999,0.4523443113772455,0.03200475000000001,0.54,0.0370528036355547
0.46109730538922156,0.0681595,0.46109730538922156,0.05491275000000002,0.55,0.0627502982917143,0.46109730538922156,0.03732274999999999,0.46109730538922156,0.03255125000000001,0.55,0.0376436026289805
0.4698622754491018,0.06909325,0.4698622754491018,0.05580175000000002,0.56,0.0637272547689516,0.4698622754491018,0.03787874999999999,0.4698622754491018,0.03308925000000001,0.56,0.0382296741284969
0.4786422155688623,0.07002024999999999,0.4786422155688623,0.05670525000000002,0.5700000000000001,0.0646962603231212,0.4786422155688623,0.03844099999999999,0.4786422155688623,0.03362650000000001,0.5700000000000001,0.0388109759074441
0.487437125748503,0.07092349999999999,0.487437125748503,0.05760950000000002,0.58,0.0656572477737149,0.487437125748503,0.03899549999999999,0.487437125748503,0.03416200000000001,0.58,0.0393874676645575
0.4962440119760479,0.07185049999999998,0.4962440119760479,0.058506250000000024,0.59,0.0666101531496093,0.4962440119760479,0.03955699999999999,0.4962440119760479,0.03469725000000001,0.59,0.0399591110238677
0.505067365269461,0.07273249999999998,0.505067365269461,0.059402750000000025,0.6,0.0675549156867205,0.505067365269461,0.040096249999999986,0.505067365269461,0.03522450000000001,0.6,0.0405258695332923
0.5139026946107784,0.07363499999999998,0.5139026946107784,0.06028125000000002,0.61,0.0684914778235056,0.5139026946107784,0.040644249999999986,0.5139026946107784,0.035753750000000015,0.61,0.0410877086619382
0.5227529940119761,0.07449474999999998,0.5227529940119761,0.06116675000000002,0.62,0.06941978519434,0.5227529940119761,0.04117549999999998,0.5227529940119761,0.036280750000000014,0.62,0.0416445957961282
0.531618263473054,0.07535374999999998,0.531618263473054,0.06203250000000002,0.63,0.0703397866208007,0.531618263473054,0.04169374999999998,0.531618263473054,0.036803000000000016,0.63,0.0421965002341722
0.540497005988024,0.07623849999999999,0.540497005988024,0.06290650000000002,0.64,0.071251434100886,0.540497005988024,0.042209999999999984,0.540497005988024,0.03732675000000002,0.64,0.0427433931798998
0.5493907185628742,0.07709174999999999,0.5493907185628742,0.06379100000000001,0.65,0.0721546827962061,0.5493907185628742,0.04275424999999999,0.5493907185628742,0.03787350000000002,0.65,0.0432852477349764
0.5582979041916167,0.07790799999999999,0.5582979041916167,0.06463625000000002,0.66,0.0730494910171797,0.5582979041916167,0.04325524999999999,0.5582979041916167,0.03838775000000002,0.66,0.0438220388900221
0.5672200598802395,0.07872974999999999,0.5672200598802395,0.06546325000000001,0.67,0.073935820206273,0.5672200598802395,0.04376499999999999,0.5672200598802395,0.03890775000000002,0.67,0.0443537435145577
0.5761556886227546,0.07952499999999998,0.5761556886227546,0.06631000000000001,0.68,0.0748136349193196,0.5761556886227546,0.044259999999999994,0.5761556886227546,0.03940700000000002,0.68,0.044880340345798
0.5851062874251497,0.08033849999999998,0.5851062874251497,0.06715825,0.6900000000000001,0.0756829028049631,0.5851062874251497,0.044766249999999994,0.5851062874251497,0.03992275000000002,0.6900000000000001,0.0454018099763196
0.5940718562874252,0.08113574999999998,0.5940718562874252,0.067983,0.7000000000000001,0.0765435945822607,0.5940718562874252,0.045268749999999996,0.5940718562874252,0.040439000000000024,0.7000000000000001,0.0459181348406254
0.6030508982035929,0.08191899999999998,0.6030508982035929,0.06879825,0.71,0.077395684016494,0.6030508982035929,0.045764,0.6030508982035929,0.040933250000000025,0.71,0.046429299200634
0.6120449101796408,0.08269749999999998,0.6120449101796408,0.06962925,0.72,0.0782391478932293,0.6120449101796408,0.04625025,0.6120449101796408,0.041418000000000024,0.72,0.046935289130118
0.6210523952095809,0.08347324999999998,0.6210523952095809,0.07045725,0.73,0.079073965990674,0.6210523952095809,0.046727,0.6210523952095809,0.04190200000000002,0.73,0.0474360924981211
0.6300748502994012,0.08421974999999998,0.6300748502994012,0.0712585,0.74,0.0799001210503745,0.6300748502994012,0.047202,0.6300748502994012,0.04239225000000002,0.74,0.0479316989513799
0.6391122754491018,0.08499274999999998,0.6391122754491018,0.07205975,0.75,0.0807175987463054,0.6391122754491018,0.04768075,0.6391122754491018,0.04288700000000002,0.75,0.0484220998957805
0.6481631736526946,0.08570549999999998,0.6481631736526946,0.07285475000000001,0.76,0.0815263876523976,0.6481631736526946,0.0481295,0.6481631736526946,0.043361500000000025,0.76,0.048907288476879
0.6572290419161677,0.08644199999999998,0.6572290419161677,0.07363775000000002,0.77,0.0823264792085548,0.6572290419161677,0.0485855,0.6572290419161677,0.04383150000000002,0.77,0.0493872595595146
0.666309880239521,0.08718649999999997,0.666309880239521,0.07439925000000001,0.78,0.0831178676852103,0.666309880239521,0.049054999999999994,0.666309880239521,0.04432400000000002,0.78,0.0498620097065479
0.6754056886227545,0.08790949999999997,0.6754056886227545,0.07517875000000002,0.79,0.0839005501464754,0.6754056886227545,0.04952549999999999,0.6754056886227545,0.044805500000000026,0.79,0.0503315371567533
0.6845149700598803,0.08861824999999997,0.6845149700598803,0.07594900000000002,0.8,0.0846745264119307,0.6845149700598803,0.049990749999999994,0.6845149700598803,0.045283500000000025,0.8,0.050795841801898
0.6936392215568863,0.08932749999999996,0.6936392215568863,0.07673400000000001,0.81,0.0854397990171142,0.6936392215568863,0.050428499999999994,0.6936392215568863,0.045742250000000026,0.81,0.0512549251630392
0.7027784431137725,0.09002924999999996,0.7027784431137725,0.07748300000000001,0.8200000000000001,0.0861963731727599,0.7027784431137725,0.050862,0.7027784431137725,0.04619600000000003,0.8200000000000001,0.0517087903660712
0.7119326347305389,0.09073224999999996,0.7119326347305389,0.07825175000000001,0.8300000000000001,0.0869442567228401,0.7119326347305389,0.05130175,0.7119326347305389,0.04665375000000003,0.8300000000000001,0.0521574421165552
0.7211002994011977,0.09139774999999996,0.7211002994011977,0.07899950000000001,0.84,0.0876834601014664,0.7211002994011977,0.05173325,0.7211002994011977,0.04710300000000003,0.84,0.0526008866738646
0.7302844311377247,0.09205824999999995,0.7302844311377247,0.07975075000000001,0.85,0.0884139962887042,0.7302844311377247,0.05215675,0.7302844311377247,0.047552750000000026,0.85,0.0530391318246785
0.7394820359281437,0.09274574999999995,0.7394820359281437,0.08049725,0.86,0.0891358807653559,0.7394820359281437,0.05260825,0.7394820359281437,0.04802050000000003,0.86,0.0534721868558559
0.7486946107784432,0.09342474999999995,0.7486946107784432,0.0812355,0.87,0.0898491314667677,0.7486946107784432,0.05302825,0.7486946107784432,0.04846450000000003,0.87,0.0539000625267247
0.7579221556886228,0.09408724999999994,0.7579221556886228,0.08198425000000001,0.88,0.0905537687357159,0.7579221556886228,0.053456,0.7579221556886228,0.04891550000000003,0.88,0.0543227710408189
0.7671646706586828,0.09472974999999995,0.7671646706586828,0.082708,0.89,0.0912498152744285,0.7671646706586828,0.053857999999999996,0.7671646706586828,0.04934200000000003,0.89,0.0547403260170959
0.7764221556886227,0.09535599999999994,0.7764221556886227,0.08339725,0.9,0.0919372960957961,0.7764221556886227,0.054263,0.7764221556886227,0.049782500000000035,0.9,0.0551527424606688
0.7856931137724551,0.09598399999999994,0.7856931137724551,0.08406100000000001,0.91,0.0926162384738301,0.7856931137724551,0.05464375,0.7856931137724551,0.050193000000000036,0.91,0.055560036733086
0.7949805389221557,0.09660924999999994,0.7949805389221557,0.08474525000000001,0.92,0.093286671893421,0.7949805389221557,0.055033,0.7949805389221557,0.050607000000000034,0.92,0.0559622265221919
0.8042814371257486,0.09721924999999994,0.8042814371257486,0.08543075000000001,0.93,0.0939486279994538,0.8042814371257486,0.05543375,0.8042814371257486,0.05103400000000003,0.93,0.0563593308116007
0.8135988023952097,0.09781249999999994,0.8135988023952097,0.08609575000000001,0.9400000000000001,0.0946021405453339,0.8135988023952097,0.05584575,0.8135988023952097,0.05147550000000003,0.9400000000000001,0.0567513698498185
0.8229296407185629,0.09840199999999995,0.8229296407185629,0.08677425000000001,0.9500000000000001,0.0952472453409789,0.8229296407185629,0.056243,0.8229296407185629,0.05190100000000003,0.9500000000000001,0.0571383651190428
0.8322769461077845,0.09900524999999995,0.8322769461077845,0.08744675000000002,0.96,0.0958839802003306,0.8322769461077845,0.0566355,0.8322769461077845,0.05232650000000003,0.96,0.0575203393036758
0.8416392215568863,0.09957049999999995,0.8416392215568863,0.08810400000000002,0.97,0.0965123848884396,0.8416392215568863,0.0570155,0.8416392215568863,0.05274075000000003,0.97,0.0578973162585804
0.8510149700598802,0.10013749999999995,0.8510149700598802,0.08876625000000002,0.98,0.0971325010681776,0.8510149700598802,0.05737775,0.8510149700598802,0.05313675000000003,0.98,0.0582693209771132
0.8604071856287425,0.10071549999999994,0.8604071856287425,0.08939800000000002,0.99,0.0977443722466273,0.8604071856287425,0.05774775,0.8604071856287425,0.053535250000000034,0.99,0.0586363795589643
0.869812874251497,0.10127449999999995,0.869812874251497,0.09007225000000002,1.0,0.0983480437212049,0.869812874251497,0.058104,0.869812874251497,0.05393400000000004,1.0,0.058998519177836
0.8792350299401198,0.10182474999999995,0.8792350299401198,0.09070675000000002,1.01,0.0989435625255639,0.8792350299401198,0.058457,0.8792350299401198,0.054320750000000036,1.01,0.0593557680489913
0.8886721556886228,0.10237374999999994,0.8886721556886228,0.09134000000000002,1.02,0.0995309773753324,0.8886721556886228,0.05881,0.8886721556886228,0.054716250000000036,1.02,0.0597081553967017
0.8981242514970059,0.10291174999999994,0.8981242514970059,0.09194475000000002,1.03,0.100110338613732,0.8981242514970059,0.05916125,0.8981242514970059,0.055104750000000036,1.03,0.0600557114216241
0.9075913173652695,0.10341449999999994,0.9075913173652695,0.09256700000000002,1.04,0.100681698157131,0.9075913173652695,0.059487,0.9075913173652695,0.055478500000000035,1.04,0.0603984672681381
0.9170748502994012,0.10393474999999994,0.9170748502994012,0.09317025000000002,1.05,0.101245109440572,0.9170748502994012,0.059834,0.9170748502994012,0.055874000000000035,1.05,0.0607364549916696
0.9265718562874251,0.10444724999999994,0.9265718562874251,0.09379475000000002,1.06,0.101800627363332,0.9265718562874251,0.060178499999999996,0.9265718562874251,0.05627825000000004,1.06,0.0610697075260311
0.9360853293413174,0.10493449999999993,0.9360853293413174,0.09437325000000002,1.07,0.102348308234552,0.9360853293413174,0.060495749999999994,0.9360853293413174,0.05662125000000004,1.07,0.0613982586508055
0.9456137724550898,0.10544499999999993,0.9456137724550898,0.09495525000000002,1.08,0.102888209718983,0.9456137724550898,0.060821999999999994,0.9456137724550898,0.05699375000000004,1.08,0.0617221429588011
0.9551571856287425,0.10591824999999992,0.9551571856287425,0.09557250000000002,1.09,0.103420390782902,0.9551571856287425,0.061134249999999994,0.9551571856287425,0.05734025000000004,1.09,0.0620413958236035
0.9647155688622755,0.10639574999999993,0.9647155688622755,0.09614175000000001,1.1,0.103944911640224,0.9647155688622755,0.06144524999999999,0.9647155688622755,0.05769500000000004,1.1,0.0623560533672511
0.9742904191616767,0.10688349999999992,0.9742904191616767,0.09670800000000002,1.11,0.104461833698865,0.9742904191616767,0.061772999999999995,0.9742904191616767,0.058054000000000036,1.11,0.0626661524280584
0.9838787425149701,0.10734724999999992,0.9838787425149701,0.09728175000000001,1.12,0.104971219507396,0.9838787425149701,0.062077249999999994,0.9838787425149701,0.058399500000000035,1.12,0.0629717305286129
0.9934835329341318,0.10780224999999992,0.9934835329341318,0.09783275000000001,1.1300000000000001,0.105473132702023,0.9934835329341318,0.06238074999999999,0.9934835329341318,0.058754750000000036,1.1300000000000001,0.0632728258439682
1.0031047904191617,0.10825374999999991,1.0031047904191617,0.09837950000000001,1.1400000000000001,0.105967637953931,1.0031047904191617,0.06269274999999999,1.0031047904191617,0.05909900000000003,1.1400000000000001,0.0635694771700577
1.012741017964072,0.10871274999999991,1.012741017964072,0.09892975000000001,1.1500000000000001,0.106454800917033,1.012741017964072,0.06298699999999999,1.012741017964072,0.059434500000000036,1.1500000000000001,0.0638617238923494
1.0223922155688623,0.10915524999999991,1.0223922155688623,0.09947050000000002,1.16,0.106934688176165,1.0223922155688623,0.06328749999999998,1.0223922155688623,0.05978250000000004,1.16,0.0641496059547658
1.032058383233533,0.10959524999999991,1.032058383233533,0.10002000000000001,1.17,0.107407367195745,1.032058383233533,0.06357599999999998,1.032058383233533,0.06011650000000004,1.17,0.064433163828888
1.0417410179640718,0.11001124999999991,1.0417410179640718,0.10054775,1.18,0.107872906268951,1.0417410179640718,0.06385424999999997,1.0417410179640718,0.06043600000000004,1.18,0.0647124384834654
1.051438622754491,0.11041874999999991,1.051438622754491,0.10107200000000001,1.19,0.108331374467435,1.051438622754491,0.06412299999999997,1.051438622754491,0.060752250000000035,1.19,0.0649874713542495
1.0611511976047905,0.11083424999999991,1.0611511976047905,0.10157925000000001,1.2,0.108782841591604,1.0611511976047905,0.06440024999999998,1.0611511976047905,0.06107425000000004,1.2,0.0652583043141707
1.0708802395209582,0.11124724999999991,1.0708802395209582,0.10209125000000001,1.21,0.109227378121517,1.0708802395209582,0.06466574999999998,1.0708802395209582,0.06137550000000004,1.21,0.0655249796438769
1.0806257485029942,0.11165274999999991,1.0806257485029942,0.10259025000000001,1.22,0.109665055168396,1.0806257485029942,0.06494724999999998,1.0806257485029942,0.06167825000000004,1.22,0.0657875400026493
1.0903862275449103,0.1120492499999999,1.0903862275449103,0.10308025000000001,1.23,0.110095944426807,1.0903862275449103,0.06521349999999998,1.0903862275449103,0.06198350000000004,1.23,0.0660460283997134
1.1001616766467066,0.11243074999999991,1.1001616766467066,0.10356500000000002,1.24,0.110520118127517,1.1001616766467066,0.06546124999999998,1.1001616766467066,0.06227475000000004,1.24,0.0663004881659593
1.1099535928143713,0.11282599999999991,1.1099535928143713,0.10404300000000002,1.25,0.110937648991061,1.1099535928143713,0.06572549999999998,1.1099535928143713,0.06257700000000004,1.25,0.0665509629260877
1.1197604790419162,0.11320499999999992,1.1197604790419162,0.10451325000000003,1.26,0.111348610182045,1.1197604790419162,0.06596799999999998,1.1197604790419162,0.06286525000000004,1.26,0.0667974965711932
1.1295838323353296,0.11359349999999992,1.1295838323353296,0.10499150000000003,1.27,0.111753075264192,1.1295838323353296,0.06623099999999998,1.1295838323353296,0.06317100000000003,1.27,0.0670401332318009
1.1394221556886228,0.11396349999999991,1.1394221556886228,0.10546975000000003,1.28,0.112151118156173,1.1394221556886228,0.06647974999999999,1.1394221556886228,0.06345175000000003,1.28,0.0672789172513663
1.1492769461077845,0.11433899999999991,1.1492769461077845,0.10593400000000003,1.29,0.112542813088224,1.1492769461077845,0.06673499999999999,1.1492769461077845,0.06375075000000002,1.29,0.0675138931602517
1.1591467065868264,0.11467774999999991,1.1591467065868264,0.10637550000000003,1.3,0.112928234559578,1.1591467065868264,0.06697799999999998,1.1591467065868264,0.06403725000000002,1.3,0.0677451056501887
1.1690329341317367,0.1150249999999999,1.1690329341317367,0.10681850000000002,1.31,0.113307457296721,1.1690329341317367,0.06722274999999998,1.1690329341317367,0.06431650000000001,1.31,0.0679725995492383
1.178935628742515,0.1153689999999999,1.178935628742515,0.10725075000000002,1.32,0.113680556212499,1.178935628742515,0.06746199999999998,1.178935628742515,0.06460475000000002,1.32,0.0681964197972563
1.1888532934131737,0.1157064999999999,1.1888532934131737,0.10768875000000001,1.33,0.114047606366075,1.1888532934131737,0.06768974999999998,1.1888532934131737,0.06487050000000001,1.33,0.068416611421874
1.1987874251497006,0.1160412499999999,1.1987874251497006,0.10811300000000001,1.34,0.114408682923759,1.1987874251497006,0.06791424999999998,1.1987874251497006,0.06513900000000002,1.34,0.068633219515001
1.208738023952096,0.1163574999999999,1.208738023952096,0.10854525000000001,1.35,0.114763861120729,1.208738023952096,0.06812774999999999,1.208738023952096,0.06538475000000002,1.35,0.0688462892098579
1.2187035928143715,0.1166937499999999,1.2187035928143715,0.108964,1.36,0.11511321622363,1.2187035928143715,0.06835124999999999,1.2187035928143715,0.06565575000000001,1.36,0.0690558656585446
1.228685628742515,0.1170384999999999,1.228685628742515,0.10936925,1.37,0.11545682349409,1.228685628742515,0.06857549999999998,1.228685628742515,0.06590800000000001,1.37,0.0692619940101504
1.238682634730539,0.1173467499999999,1.238682634730539,0.10977225,1.3800000000000001,0.115794758153141,1.238682634730539,0.06878199999999998,1.238682634730539,0.06615525000000001,1.3800000000000001,0.0694647193894102
1.2486976047904192,0.1176674999999999,1.2486976047904192,0.110167,1.3900000000000001,0.116127095346553,1.2486976047904192,0.06899774999999998,1.2486976047904192,0.06640625000000001,1.3900000000000001,0.0696640868759117
1.2587275449101798,0.1179507499999999,1.2587275449101798,0.1105565,1.4000000000000001,0.116453910111103,1.2587275449101798,0.06919374999999998,1.2587275449101798,0.06664350000000001,1.4000000000000001,0.0698601414838569
1.2687739520958083,0.1182562499999999,1.2687739520958083,0.11094625,1.41,0.116775277341765,1.2687739520958083,0.06940049999999999,1.2687739520958083,0.06689700000000001,1.41,0.0700529281423802
1.2788353293413173,0.1185587499999999,1.2788353293413173,0.1113315,1.42,0.11709127175983,1.2788353293413173,0.0696015,1.2788353293413173,0.06713625000000001,1.42,0.0702424916764263
1.2889146706586827,0.1188439999999999,1.2889146706586827,0.1117075,1.43,0.117401967881971,1.2889146706586827,0.06979125,1.2889146706586827,0.06736125000000001,1.43,0.0704288767881888
1.299008982035928,0.1191282499999999,1.299008982035928,0.1120895,1.44,0.117707439990234,1.299008982035928,0.0699865,1.299008982035928,0.06759275000000001,1.44,0.0706121280391108
1.309119760479042,0.11941574999999989,1.309119760479042,0.112463,1.45,0.118007762102973,1.309119760479042,0.070184,1.309119760479042,0.06782650000000001,1.45,0.0707922898324478
1.319247005988024,0.1196899999999999,1.319247005988024,0.11282774999999999,1.46,0.118303007946721,1.319247005988024,0.07036425,1.319247005988024,0.06804075000000001,1.46,0.0709694063963918
1.329389221556886,0.11995299999999989,1.329389221556886,0.11320399999999999,1.47,0.11859325092899,1.329389221556886,0.07054300000000001,1.329389221556886,0.06825575000000002,1.47,0.0711435217677579
1.3395494011976048,0.1202257499999999,1.3395494011976048,0.11355399999999999,1.48,0.118878564112015,1.3395494011976048,0.07073575000000001,1.3395494011976048,0.06848300000000002,1.48,0.0713146797762296
1.3497245508982036,0.12049874999999989,1.3497245508982036,0.11390324999999998,1.49,0.119159020187419,1.3497245508982036,0.07091850000000001,1.3497245508982036,0.06869550000000002,1.49,0.0714829240291622
1.3599176646706588,0.1207657499999999,1.3599176646706588,0.11425024999999998,1.5,0.119434691451807,1.3599176646706588,0.07109725000000001,1.3599176646706588,0.06891125000000002,1.5,0.071648297896942
1.370125748502994,0.1210099999999999,1.370125748502994,0.11458549999999998,1.51,0.119705649783281,1.370125748502994,0.07126725000000002,1.370125748502994,0.06911350000000002,1.51,0.0718108444988977
1.3803502994011976,0.1212562499999999,1.3803502994011976,0.11491974999999997,1.52,0.119971966618872,1.3803502994011976,0.07143775000000002,1.3803502994011976,0.06932000000000002,1.52,0.0719706066897605
1.3905913173652695,0.1214907499999999,1.3905913173652695,0.11523499999999998,1.53,0.120233712932875,1.3905913173652695,0.07160400000000003,1.3905913173652695,0.06951450000000002,1.53,0.0721276270466701
1.4008502994011978,0.12172799999999989,1.4008502994011978,0.11555074999999998,1.54,0.120490959216094,1.4008502994011978,0.07176150000000003,1.4008502994011978,0.06971450000000003,1.54,0.0722819478567205
1.4111242514970062,0.1219694999999999,1.4111242514970062,0.11587699999999998,1.55,0.120743775455972,1.4111242514970062,0.07193275000000003,1.4111242514970062,0.06992075000000003,1.55,0.0724336111050426
1.4214146706586828,0.1221919999999999,1.4214146706586828,0.11618999999999997,1.56,0.120992231117609,1.4214146706586828,0.07209950000000002,1.4214146706586828,0.07012700000000004,1.56,0.0725826584634171
1.4317215568862276,0.1224129999999999,1.4317215568862276,0.11649174999999998,1.57,0.121236395125659,1.4317215568862276,0.07226025000000003,1.4317215568862276,0.07030350000000003,1.57,0.0727291312794126
1.442046407185629,0.12263049999999989,1.442046407185629,0.11679699999999998,1.58,0.121476335847087,1.442046407185629,0.07241025000000002,1.442046407185629,0.07048225000000004,1.58,0.0728730705660424
1.4523862275449102,0.12284599999999989,1.4523862275449102,0.11708899999999998,1.59,0.12171212107478,1.4523862275449102,0.07255175000000003,1.4523862275449102,0.07065800000000004,1.59,0.0730145169919353
1.46274251497006,0.12307924999999989,1.46274251497006,0.11736324999999999,1.6,0.121943818012011,1.46274251497006,0.07271150000000003,1.46274251497006,0.07084575000000004,1.6,0.0731535108720109
1.473116766467066,0.12328099999999989,1.473116766467066,0.11766899999999998,1.61,0.122171493257722,1.473116766467066,0.07284825000000003,1.473116766467066,0.07101450000000004,1.61,0.0732900921586551
1.4835074850299401,0.1234887499999999,1.4835074850299401,0.11795924999999999,1.62,0.122395212792635,1.4835074850299401,0.07299125000000004,1.4835074850299401,0.07118700000000004,1.62,0.0734243004333869
1.4939131736526947,0.1236987499999999,1.4939131736526947,0.11824149999999999,1.6300000000000001,0.122615041966172,1.4939131736526947,0.07314875000000004,1.4939131736526947,0.07136975000000004,1.6300000000000001,0.0735561748990092
1.5043413173652695,0.1239082499999999,1.5043413173652695,0.11852099999999999,1.6400000000000001,0.122831045484157,1.5043413173652695,0.07329725000000004,1.5043413173652695,0.07154575000000003,1.6400000000000001,0.0736857543722365
1.5147754491017966,0.1241129999999999,1.5147754491017966,0.11878899999999999,1.6500000000000001,0.123043287397313,1.5147754491017966,0.07343300000000004,1.5147754491017966,0.07170875000000003,1.6500000000000001,0.0738130772767894
1.5252395209580838,0.1243014999999999,1.5252395209580838,0.11905474999999999,1.6600000000000001,0.123251831090516,1.5252395209580838,0.07357050000000004,1.5252395209580838,0.07187825000000003,1.6600000000000001,0.0739381816369506
1.5357035928143712,0.1244992499999999,1.5357035928143712,0.11930674999999999,1.67,0.123456739272803,1.5357035928143712,0.07370925000000005,1.5357035928143712,0.07204475000000003,1.67,0.0740611050715703
1.5461976047904191,0.1246849999999999,1.5461976047904191,0.11956099999999999,1.68,0.123658073968119,1.5461976047904191,0.07383925000000005,1.5461976047904191,0.07219425000000003,1.68,0.0741818847885155
1.5567065868263472,0.12487399999999989,1.5567065868263472,0.11980524999999999,1.69,0.123855896506785,1.5567065868263472,0.07397275000000005,1.5567065868263472,0.07235625000000002,1.69,0.0743005575795514
1.5672305389221557,0.12507799999999988,1.5672305389221557,0.12004649999999999,1.7,0.124050267517675,1.5672305389221557,0.07410925000000004,1.5672305389221557,0.07251100000000002,1.7,0.0744171598156482
1.5777694610778443,0.1252472499999999,1.5777694610778443,0.12028724999999998,1.71,0.124241246921083,1.5777694610778443,0.07423300000000005,1.5777694610778443,0.07266525000000001,1.71,0.0745317274427018
1.5883383233532933,0.1254237499999999,1.5883383233532933,0.12053624999999998,1.72,0.124428893922264,1.5883383233532933,0.07435050000000006,1.5883383233532933,0.07281175000000001,1.72,0.0746442959776614
1.5989071856287425,0.1256079999999999,1.5989071856287425,0.12076649999999998,1.73,0.124613267005642,1.5989071856287425,0.07446975000000006,1.5989071856287425,0.07296575000000001,1.73,0.074754900505052
1.609491017964072,0.1257829999999999,1.609491017964072,0.12099774999999999,1.74,0.124794423929657,1.609491017964072,0.07459125000000005,1.609491017964072,0.073107,1.74,0.074863575673884
1.6201047904191619,0.1259549999999999,1.6201047904191619,0.12122649999999999,1.75,0.124972421722239,1.6201047904191619,0.07470575000000006,1.6201047904191619,0.073245,1.75,0.0749703556949391
1.6307335329341317,0.1261287499999999,1.6307335329341317,0.12145599999999998,1.76,0.125147316676899,1.6307335329341317,0.07483125000000006,1.6307335329341317,0.073382,1.76,0.0750752743384236
1.6413772455089821,0.1262822499999999,1.6413772455089821,0.12167774999999999,1.77,0.125319164349408,1.6413772455089821,0.07494150000000006,1.6413772455089821,0.073521,1.77,0.0751783649319784
1.6520359281437127,0.1264404999999999,1.6520359281437127,0.12188974999999999,1.78,0.125488019555062,1.6520359281437127,0.07505100000000006,1.6520359281437127,0.073642,1.78,0.0752796603590364
1.6627095808383234,0.1266017499999999,1.6627095808383234,0.12209999999999999,1.79,0.125653936366505,1.6627095808383234,0.07515900000000006,1.6627095808383234,0.0737775,1.79,0.0753791930575168
1.6734131736526947,0.1267614999999999,1.6734131736526947,0.12232449999999999,1.8,0.125816968112098,1.6734131736526947,0.07526825000000006,1.6734131736526947,0.07389849999999999,1.8,0.0754769950188478
1.684116766467066,0.12691374999999988,1.684116766467066,0.12252999999999999,1.81,0.12597716737482,1.684116766467066,0.07537850000000007,1.684116766467066,0.07403024999999999,1.81,0.0755730977873049
1.6948502994011978,0.1270664999999999,1.6948502994011978,0.12273774999999999,1.82,0.126134585991674,1.6948502994011978,0.07548525000000007,1.6948502994011978,0.07416224999999999,1.82,0.0756675324596585
1.7055988023952096,0.12721024999999989,1.7055988023952096,0.12295624999999999,1.83,0.126289275053601,1.7055988023952096,0.07558975000000007,1.7055988023952096,0.07428499999999999,1.83,0.075760329685118
1.7163622754491017,0.12735099999999988,1.7163622754491017,0.12314549999999999,1.84,0.126441284905861,1.7163622754491017,0.07568800000000006,1.7163622754491017,0.07440775,1.84,0.0758515196655637
1.7271407185628744,0.12748724999999989,1.7271407185628744,0.12333749999999999,1.85,0.126590665148887,1.7271407185628744,0.07578550000000006,1.7271407185628744,0.07452525,1.85,0.0759411321560565
1.737934131736527,0.1276284999999999,1.737934131736527,0.12352999999999999,1.86,0.126737464639579,1.737934131736527,0.07588650000000007,1.737934131736527,0.074641,1.86,0.0760291964656161
1.74875748502994,0.1277744999999999,1.74875748502994,0.12372149999999998,1.87,0.12688173149303,1.74875748502994,0.07598625000000006,1.74875748502994,0.074763,1.87,0.0761157414582567
1.7595808383233533,0.1279087499999999,1.7595808383233533,0.12390399999999999,1.8800000000000001,0.127023513084673,1.7595808383233533,0.07607625000000007,1.7595808383233533,0.0748715,1.8800000000000001,0.0762007955542723
1.7704341317365269,0.1280417499999999,1.7704341317365269,0.12408599999999999,1.8900000000000001,0.127162856052815,1.7704341317365269,0.07616675000000006,1.7704341317365269,0.07498049999999999,1.8900000000000001,0.0762843867317598
1.781302395209581,0.1281742499999999,1.781302395209581,0.12426699999999999,1.9000000000000001,0.127299806301565,1.781302395209581,0.07626125000000006,1.781302395209581,0.07509025,1.9000000000000001,0.0763665425283732
1.792185628742515,0.12829999999999991,1.792185628742515,0.12443874999999999,1.9100000000000001,0.12743440900412,1.792185628742515,0.07634525000000006,1.792185628742515,0.07519425,1.9100000000000001,0.0764472900432967
1.8030838323353295,0.12842074999999992,1.8030838323353295,0.12461649999999999,1.92,0.127566708606408,1.8030838323353295,0.07642850000000007,1.8030838323353295,0.0752985,1.92,0.0765266559394293
1.814011976047904,0.12854374999999993,1.814011976047904,0.12478999999999998,1.93,0.127696748831067,1.814011976047904,0.07651675000000006,1.814011976047904,0.07540250000000001,1.93,0.0766046664457713
1.8249550898203593,0.12867849999999992,1.8249550898203593,0.12495074999999999,1.94,0.127824572681742,1.8249550898203593,0.07659925000000006,1.8249550898203593,0.07550575000000001,1.94,0.0766813473600029
1.8358982035928144,0.12879324999999991,1.8358982035928144,0.12510349999999998,1.95,0.127950222447692,1.8358982035928144,0.07667700000000006,1.8358982035928144,0.075604,1.95,0.0767567240512473
1.84687125748503,0.12890949999999993,1.84687125748503,0.12526125,1.96,0.128073739708685,1.84687125748503,0.07675825000000007,1.84687125748503,0.0757085,1.96,0.0768308214630085
1.857859281437126,0.12902424999999992,1.857859281437126,0.12541675,1.97,0.128195165340177,1.857859281437126,0.07683750000000007,1.857859281437126,0.07580825,1.97,0.0769036641162749
1.8688772455089822,0.12913649999999993,1.8688772455089822,0.125577,1.98,0.128314539518742,1.8688772455089822,0.07691950000000007,1.8688772455089822,0.07589924999999999,1.98,0.0769752761127821
1.8798952095808386,0.12925549999999994,1.8798952095808386,0.12572624999999998,1.99,0.128431901727768,1.8798952095808386,0.07700450000000007,1.8798952095808386,0.075995,1.99,0.0770456811384233
1.8909431137724553,0.12936349999999994,1.8909431137724553,0.12588275,2.0,0.128547290763371,1.8909431137724553,0.07707725000000007,1.8909431137724553,0.07608599999999999,2.0,0.0771149024668033
1.9020059880239522,0.12947799999999993,1.9020059880239522,0.12604249999999997,2.0100000000000002,0.128660744740545,1.9020059880239522,0.07715000000000007,1.9020059880239522,0.07617399999999999,2.0100000000000002,0.0771829629629235
1.9130838323353296,0.12958424999999993,1.9130838323353296,0.12619099999999997,2.02,0.128772301099514,1.9130838323353296,0.07722175000000006,1.9130838323353296,0.0762615,2.02,0.0772498850869938
1.924176646706587,0.12968699999999994,1.924176646706587,0.12634249999999997,2.0300000000000002,0.128881996612278,1.924176646706587,0.07728850000000007,1.924176646706587,0.0763455,2.0300000000000002,0.077315690898362
1.9352994011976048,0.12979424999999994,1.9352994011976048,0.12648949999999998,2.04,0.128989867389353,1.9352994011976048,0.07735475000000007,1.9352994011976048,0.07642399999999999,2.04,0.0773804020595524
1.946422155688623,0.12989449999999994,1.946422155688623,0.12662374999999998,2.05,0.129095948886671,1.946422155688623,0.07741975000000006,1.946422155688623,0.07650074999999999,2.05,0.0774440398404083
1.9575748502994013,0.13000099999999995,1.9575748502994013,0.12677549999999999,2.06,0.129200275912645,1.9575748502994013,0.07749200000000006,1.9575748502994013,0.0765825,2.06,0.0775066251223294
1.96874251497006,0.13010074999999996,1.96874251497006,0.12690374999999998,2.07,0.12930288263538,1.96874251497006,0.07755800000000006,1.96874251497006,0.0766575,2.07,0.0775681784025981
1.9799251497005987,0.13019149999999996,1.9799251497005987,0.12703399999999998,2.08,0.129403802590021,1.9799251497005987,0.07762100000000005,1.9799251497005987,0.0767385,2.08,0.0776287197987871
1.9911377245508983,0.13028624999999996,1.9911377245508983,0.12715899999999997,2.09,0.129503068686228,1.9911377245508983,0.07769375000000005,1.9911377245508983,0.07682675,2.09,0.0776882690532426
2.002350299401198,0.13037149999999997,2.002350299401198,0.12729799999999997,2.1,0.129600713215758,2.002350299401198,0.07775500000000005,2.002350299401198,0.07690425,2.1,0.0777468455376354
2.0135928143712576,0.13046099999999997,2.0135928143712576,0.12741899999999998,2.11,0.129696767860161,2.0135928143712576,0.07781975000000005,2.0135928143712576,0.076983,2.11,0.077804468257575
2.024850299401198,0.13055824999999996,2.024850299401198,0.12754775,2.12,0.129791263698563,2.024850299401198,0.07788500000000005,2.024850299401198,0.07706125,2.12,0.077861155857279
2.036122754491018,0.13064199999999995,2.036122754491018,0.1276695,2.13,0.12988423121553,2.036122754491018,0.07794725000000005,2.036122754491018,0.077137,2.13,0.0779169266242935
2.047425149700599,0.13073249999999995,2.047425149700599,0.12778874999999998,2.14,0.129975700309017,2.047425149700599,0.07800900000000005,2.047425149700599,0.0772085,2.14,0.0779717984942574
2.05872754491018,0.13081449999999994,2.05872754491018,0.12789074999999997,2.15,0.13006570029837,2.05872754491018,0.07806875000000005,2.05872754491018,0.077274,2.15,0.0780257890557056
2.070059880239521,0.13089924999999994,2.070059880239521,0.12801174999999998,2.16,0.13015425993239,2.070059880239521,0.07812050000000005,2.070059880239521,0.07733999999999999,2.16,0.0780789155549059
2.0814071856287426,0.13097749999999994,2.0814071856287426,0.12812199999999999,2.17,0.130241407397443,2.0814071856287426,0.07817450000000005,2.0814071856287426,0.07740549999999999,2.17,0.078131194900724
2.0927844311377246,0.13107049999999995,2.0927844311377246,0.128236,2.18,0.130327170325608,2.0927844311377246,0.07824175000000005,2.0927844311377246,0.077481,2.18,0.0781826436695114
2.1041616766467066,0.13114649999999994,2.1041616766467066,0.128347,2.19,0.130411575802857,2.1041616766467066,0.07829625000000005,2.1041616766467066,0.07754675,2.19,0.0782332781100126
2.115568862275449,0.13122799999999996,2.115568862275449,0.12845099999999998,2.2,0.130494650377256,2.115568862275449,0.07835100000000006,2.115568862275449,0.07761475,2.2,0.0782831141482846
2.126991017964072,0.13131799999999996,2.126991017964072,0.1285605,2.21,0.130576420067181,2.126991017964072,0.07840525000000007,2.126991017964072,0.07767924999999999,2.21,0.0783321673926264
2.138428143712575,0.13139424999999996,2.138428143712575,0.128664,2.22,0.130656910369545,2.138428143712575,0.07845450000000007,2.138428143712575,0.07774324999999999,2.22,0.0783804531385136
2.149880239520958,0.13147099999999995,2.149880239520958,0.12877025,2.23,0.130736146268021,2.149880239520958,0.07850350000000006,2.149880239520958,0.07780249999999998,2.23,0.0784279863735324
2.161362275449102,0.13154474999999996,2.161362275449102,0.12886875,2.24,0.130814152241268,2.161362275449102,0.07855375000000006,2.161362275449102,0.07785774999999999,2.24,0.0784747817823119
2.172859281437126,0.13163299999999997,2.172859281437126,0.12896775,2.25,0.130890952271134,2.172859281437126,0.07860875000000006,2.172859281437126,0.07792199999999999,2.25,0.0785208537514475
2.18437125748503,0.13170099999999998,2.18437125748503,0.12906199999999998,2.2600000000000002,0.130966569850848,2.18437125748503,0.07865125000000006,2.18437125748503,0.07797575,2.2600000000000002,0.0785662163744152
2.1958982035928143,0.1317785,2.1958982035928143,0.12916324999999998,2.27,0.131041027993188,2.1958982035928143,0.07870500000000007,2.1958982035928143,0.07804074999999999,2.27,0.0786108834564697
2.207455089820359,0.131851,2.207455089820359,0.12925399999999998,2.2800000000000002,0.131114349238617,2.207455089820359,0.07875775000000007,2.207455089820359,0.07810524999999999,2.2800000000000002,0.0786548685195268
2.2190269461077845,0.1319135,2.2190269461077845,0.12934924999999997,2.29,0.131186555663387,2.2190269461077845,0.07880750000000007,2.2190269461077845,0.07816424999999999,2.29,0.078698184807023
2.2306137724550896,0.13198849999999998,2.2306137724550896,0.12943574999999996,2.3000000000000003,0.131257668887596,2.2306137724550896,0.07885900000000007,2.2306137724550896,0.07822199999999999,2.3000000000000003,0.0787408452887527
2.2422155688622754,0.13205574999999997,2.2422155688622754,0.12952524999999995,2.31,0.131327710083214,2.2422155688622754,0.07890750000000007,2.2422155688622754,0.07827474999999999,2.31,0.0787828626656778
2.253847305389222,0.13211599999999998,2.253847305389222,0.12961099999999995,2.32,0.131396699982043,2.253847305389222,0.07894825000000008,2.253847305389222,0.0783265,2.32,0.0788242493747079
2.265479041916168,0.13218024999999997,2.265479041916168,0.12969249999999996,2.33,0.13146465888364,2.265479041916168,0.07899350000000008,2.265479041916168,0.07837899999999999,2.33,0.0788650175934487
2.2771407185628743,0.13224374999999997,2.2771407185628743,0.12977599999999995,2.34,0.131531606663167,2.2771407185628743,0.07903675000000007,2.2771407185628743,0.07843225,2.34,0.0789051792449155
2.2888323353293414,0.13231074999999998,2.2888323353293414,0.12985174999999996,2.35,0.131597562779194,2.2888323353293414,0.07908450000000007,2.2888323353293414,0.07848825,2.35,0.07894474600221
2.3005239520958085,0.13237224999999997,2.3005239520958085,0.12994149999999996,2.36,0.131662546281424,2.3005239520958085,0.07912100000000007,2.3005239520958085,0.07854074999999999,2.36,0.078983729293158
2.312245508982036,0.13242774999999998,2.312245508982036,0.13002499999999995,2.37,0.131726575818359,2.312245508982036,0.07915775000000007,2.312245508982036,0.07858599999999999,2.37,0.0790221403049063
2.323982035928144,0.13248649999999998,2.323982035928144,0.13010024999999995,2.38,0.131789669644889,2.323982035928144,0.07919750000000007,2.323982035928144,0.07863424999999999,2.38,0.0790599899884759
2.3357335329341318,0.13254675,2.3357335329341318,0.13018224999999994,2.39,0.131851845629809,2.3357335329341318,0.07924075000000007,2.3357335329341318,0.07868324999999998,2.39,0.0790972890632713
2.3475149700598803,0.13260624999999998,2.3475149700598803,0.13025999999999993,2.4,0.13191312126326,2.3475149700598803,0.07928325000000007,2.3475149700598803,0.07872924999999999,2.4,0.0791340480215429
2.359311377245509,0.1326625,2.359311377245509,0.13033124999999993,2.41,0.131973513664081,2.359311377245509,0.07932300000000007,2.359311377245509,0.07877799999999999,2.41,0.0791702771328016
2.3711227544910183,0.13271624999999998,2.3711227544910183,0.13039824999999994,2.42,0.132033039587093,2.3711227544910183,0.07936400000000007,2.3711227544910183,0.07882724999999999,2.42,0.0792059864481833
2.3829491017964073,0.13277424999999998,2.3829491017964073,0.13046499999999994,2.43,0.132091715430287,2.3829491017964073,0.07940175000000008,2.3829491017964073,0.07887299999999998,2.43,0.079241185804764
2.394805389221557,0.1328315,2.394805389221557,0.13053249999999994,2.44,0.13214955724193,2.394805389221557,0.07944075000000007,2.394805389221557,0.07892099999999999,2.44,0.0792758848298218
2.406676646706587,0.13288375,2.406676646706587,0.13060124999999995,2.45,0.13220658072758,2.406676646706587,0.07947675000000007,2.406676646706587,0.07896624999999999,2.45,0.0793100929450462
2.418562874251497,0.132936,2.418562874251497,0.13067774999999995,2.46,0.132262801257016,2.418562874251497,0.07951300000000007,2.418562874251497,0.07900599999999999,2.46,0.0793438193706936
2.4304640718562873,0.13299975,2.4304640718562873,0.13075224999999996,2.47,0.132318233871071,2.4304640718562873,0.07955650000000007,2.4304640718562873,0.07905374999999999,2.47,0.0793770731296872
2.4423952095808383,0.13305925,2.4423952095808383,0.13082724999999995,2.48,0.132372893288374,2.4423952095808383,0.07959425000000007,2.4423952095808383,0.07909825,2.48,0.0794098630516623
2.4543413173652695,0.1331045,2.4543413173652695,0.13089449999999994,2.49,0.132426793911999,2.4543413173652695,0.07962375000000008,2.4543413173652695,0.07913875,2.49,0.0794421977769535
2.4663023952095813,0.13315275,2.4663023952095813,0.13095624999999994,2.5,0.132479949836017,2.4663023952095813,0.07965800000000008,2.4663023952095813,0.07917325,2.5,0.0794740857605262
2.478293413173653,0.13319999999999999,2.478293413173653,0.13101874999999993,2.5100000000000002,0.132532374851952,2.478293413173653,0.07969175000000008,2.478293413173653,0.0792135,2.5100000000000002,0.0795055352758496
2.490299401197605,0.1332535,2.490299401197605,0.13108899999999993,2.52,0.132584082455142,2.490299401197605,0.07972750000000008,2.490299401197605,0.079254,2.52,0.0795365544187119
2.502320359281437,0.13330475,2.502320359281437,0.13114949999999992,2.5300000000000002,0.132635085850998,2.502320359281437,0.07976500000000007,2.502320359281437,0.07930125,2.5300000000000002,0.0795671511109766
2.5143562874251497,0.1333495,2.5143562874251497,0.13120949999999992,2.54,0.132685397961174,2.5143562874251497,0.07979850000000008,2.5143562874251497,0.0793445,2.54,0.0795973331042807
2.526422155688623,0.13339700000000002,2.526422155688623,0.13127599999999992,2.5500000000000003,0.132735031429624,2.526422155688623,0.07983100000000008,2.526422155688623,0.07938325,2.5500000000000003,0.0796271079836726
2.538502994011976,0.13345325000000002,2.538502994011976,0.13133774999999992,2.56,0.132783998628577,2.538502994011976,0.07986650000000008,2.538502994011976,0.079425,2.56,0.0796564831711923
2.5505988023952098,0.133506,2.5505988023952098,0.13139999999999993,2.57,0.132832311664398,2.5505988023952098,0.07989700000000008,2.5505988023952098,0.07946075,2.57,0.0796854659293905
2.5627245508982037,0.13355250000000002,2.5627245508982037,0.13145274999999992,2.58,0.132879982383361,2.5627245508982037,0.07992750000000008,2.5627245508982037,0.0794955,2.58,0.0797140633647897
2.574865269461078,0.13359050000000003,2.574865269461078,0.1315092499999999,2.59,0.132927022377316,2.574865269461078,0.07995150000000008,2.574865269461078,0.07952374999999999,2.59,0.0797422824312853
2.5870209580838326,0.13363875000000003,2.5870209580838326,0.13157024999999992,2.6,0.132973442989261,2.5870209580838326,0.07998175000000007,2.5870209580838326,0.07955924999999998,2.6,0.0797701299334873
2.599191616766467,0.13367925000000003,2.599191616766467,0.13162624999999992,2.61,0.133019255318813,2.599191616766467,0.08000775000000007,2.599191616766467,0.07959174999999999,2.61,0.0797976125300027
2.6113922155688623,0.13372200000000004,2.6113922155688623,0.13168249999999992,2.62,0.133064470227583,2.6113922155688623,0.08003525000000007,2.6113922155688623,0.07962349999999999,2.62,0.0798247367366596
2.623607784431138,0.13376450000000004,2.623607784431138,0.13173874999999993,2.63,0.13310909834445,2.623607784431138,0.08006425000000007,2.623607784431138,0.07965774999999999,2.63,0.0798515089296713
2.635853293413174,0.13380750000000002,2.635853293413174,0.13179699999999994,2.64,0.133153150070739,2.635853293413174,0.08009575000000008,2.635853293413174,0.07969199999999999,2.64,0.0798779353487433
2.6480988023952095,0.13385075000000002,2.6480988023952095,0.13185124999999995,2.65,0.133196635585304,2.6480988023952095,0.08012400000000007,2.6480988023952095,0.07972299999999999,2.65,0.0799040221001206
2.6603892215568865,0.133891,2.6603892215568865,0.13190249999999995,2.66,0.133239564849509,2.6603892215568865,0.08015125000000008,2.6603892215568865,0.07975274999999998,2.66,0.0799297751595782
2.672679640718563,0.13393175000000002,2.672679640718563,0.13195549999999995,2.67,0.133281947612121,2.672679640718563,0.08017550000000008,2.672679640718563,0.07978474999999999,2.67,0.0799552003753542
2.685,0.13396950000000002,2.685,0.13201249999999995,2.68,0.133323793414099,2.685,0.08020275000000009,2.685,0.07981474999999999,2.68,0.0799803034710245
2.6973353293413176,0.13401125000000003,2.6973353293413176,0.13205799999999995,2.69,0.133365111593297,2.6973353293413176,0.08023125000000009,2.6973353293413176,0.07984725,2.69,0.080005090048323
2.709685628742515,0.13405400000000003,2.709685628742515,0.13210599999999995,2.7,0.13340591128907,2.709685628742515,0.08026150000000008,2.709685628742515,0.07987975,2.7,0.0800295655899038
2.722065868263473,0.13409275000000004,2.722065868263473,0.13216524999999996,2.71,0.133446201446783,2.722065868263473,0.08028750000000008,2.722065868263473,0.079911,2.71,0.0800537354620493
2.7344610778443115,0.13412625000000003,2.7344610778443115,0.13221124999999995,2.72,0.133485990822237,2.7344610778443115,0.08031050000000008,2.7344610778443115,0.07994,2.72,0.0800776049173225
2.7468712574850302,0.13416850000000002,2.7468712574850302,0.13225924999999994,2.73,0.133525287985999,2.7468712574850302,0.08033850000000008,2.7468712574850302,0.07996924999999999,2.73,0.080101179097165
2.7593113772455093,0.13420450000000003,2.7593113772455093,0.13230749999999994,2.74,0.133564101327642,2.7593113772455093,0.08036100000000007,2.7593113772455093,0.07999774999999999,2.74,0.0801244630344418
2.771766467065868,0.13423625000000003,2.771766467065868,0.13235749999999993,2.75,0.1336024390599,2.771766467065868,0.08038675000000008,2.771766467065868,0.08002625,2.75,0.0801474616559321
2.784236526946108,0.13427250000000002,2.784236526946108,0.13240774999999994,2.7600000000000002,0.133640309222731,2.784236526946108,0.08040925000000007,2.784236526946108,0.08005649999999999,2.7600000000000002,0.0801701797847679
2.7967215568862276,0.13431125000000002,2.7967215568862276,0.13245549999999995,2.77,0.133677719687295,2.7967215568862276,0.08043750000000006,2.7967215568862276,0.080091,2.77,0.0801926221428215
2.809236526946108,0.13434150000000003,2.809236526946108,0.13249474999999994,2.7800000000000002,0.133714678159852,2.809236526946108,0.08045700000000007,2.809236526946108,0.08011775,2.7800000000000002,0.0802147933530402
2.8217814371257486,0.13437600000000002,2.8217814371257486,0.13254049999999995,2.79,0.133751192185567,2.8217814371257486,0.08048100000000007,2.8217814371257486,0.080146,2.79,0.0802366979417322
2.8343263473053892,0.13441175000000002,2.8343263473053892,0.13258824999999996,2.8000000000000003,0.133787269152236,2.8343263473053892,0.08050750000000007,2.8343263473053892,0.08017674999999999,2.8000000000000003,0.0802583403408018
2.84690119760479,0.13444475000000003,2.84690119760479,0.13262599999999997,2.81,0.133822916293935,2.84690119760479,0.08052950000000006,2.84690119760479,0.08020374999999999,2.81,0.0802797248899357
2.8595059880239524,0.13447850000000003,2.8595059880239524,0.13266724999999996,2.82,0.133858140694581,2.8595059880239524,0.08055575000000006,2.8595059880239524,0.08023399999999999,2.82,0.0803008558387412
2.8721257485029943,0.13451150000000003,2.8721257485029943,0.13270649999999995,2.83,0.133892949291414,2.8721257485029943,0.08057875000000006,2.8721257485029943,0.08026099999999999,2.83,0.0803217373488366
2.8847604790419163,0.13454875000000002,2.8847604790419163,0.13274999999999995,2.84,0.133927348878411,2.8847604790419163,0.08060125000000005,2.8847604790419163,0.08028849999999998,2.84,0.0803423734958951
2.897410179640719,0.13457600000000003,2.897410179640719,0.13279024999999994,2.85,0.133961346109609,2.897410179640719,0.08062225000000005,2.897410179640719,0.08031374999999999,2.85,0.0803627682716421
2.9100898203592815,0.13461050000000002,2.9100898203592815,0.13282924999999995,2.86,0.133994947502365,2.9100898203592815,0.08064750000000005,2.9100898203592815,0.08034374999999999,2.86,0.0803829255858079
2.9227844311377247,0.13464600000000002,2.9227844311377247,0.13287274999999996,2.87,0.13402815944053,2.9227844311377247,0.08067075000000005,2.9227844311377247,0.08036674999999999,2.87,0.0804028492680352
2.9355089820359286,0.13467800000000002,2.9355089820359286,0.13291324999999996,2.88,0.134060988177563,2.9355089820359286,0.08069225000000005,2.9355089820359286,0.08038949999999999,2.88,0.0804225430697432
2.9482335329341316,0.1347105,2.9482335329341316,0.13295399999999996,2.89,0.134093439839562,2.9482335329341316,0.08071375000000004,2.9482335329341316,0.08041675,2.89,0.0804420106659491
2.961002994011976,0.13474225,2.961002994011976,0.13299524999999995,2.9,0.134125520428231,2.961002994011976,0.08073675000000004,2.961002994011976,0.08044024999999999,2.9,0.080461255657046
2.9737724550898204,0.13477350000000002,2.9737724550898204,0.13303124999999996,2.91,0.134157235823775,2.9737724550898204,0.08075500000000004,2.9737724550898204,0.08046374999999999,2.91,0.0804802815705411
2.986571856287425,0.13479925,2.986571856287425,0.13307049999999995,2.92,0.134188591787731,2.986571856287425,0.08077250000000004,2.986571856287425,0.08048274999999999,2.92,0.0804990918627522
2.999401197604791,0.13482850000000002,2.999401197604791,0.13310749999999996,2.93,0.134219593965726,2.999401197604791,0.08079125000000004,2.999401197604791,0.08050574999999999,2.93,0.0805176899204642
3.012230538922156,0.13485950000000002,3.012230538922156,0.13313974999999997,2.94,0.134250247890176,3.012230538922156,0.08080975000000004,3.012230538922156,0.08052974999999998,2.94,0.0805360790625469
3.0250898203592813,0.13488250000000002,3.0250898203592813,0.13317574999999998,2.95,0.134280558982918,3.0250898203592813,0.08082950000000004,3.0250898203592813,0.08055474999999998,2.95,0.0805542625415342
3.037979041916168,0.13491475000000003,3.037979041916168,0.13321375,2.96,0.13431053255778,3.037979041916168,0.08084800000000004,3.037979041916168,0.08057274999999998,2.96,0.080572243545166
3.050883233532934,0.13494300000000004,3.050883233532934,0.13324975,2.97,0.134340173823089,3.050883233532934,0.08086700000000005,3.050883233532934,0.08059899999999999,2.97,0.0805900251978925
3.063802395209581,0.13497125000000004,3.063802395209581,0.13328,2.98,0.134369487884119,3.063802395209581,0.08088325000000005,3.063802395209581,0.08061974999999999,2.98,0.0806076105623433
3.0767514970059886,0.13499975000000003,3.0767514970059886,0.13331875,2.99,0.134398479745481,3.0767514970059886,0.08090000000000004,3.0767514970059886,0.08063749999999999,2.99,0.0806250026407602
3.0897155688622755,0.13502650000000002,3.0897155688622755,0.13335225,3.0,0.134427154313453,3.0897155688622755,0.08091850000000005,3.0897155688622755,0.08066074999999999,3.0,0.0806422043763965
3.102694610778443,0.13504875000000002,3.102694610778443,0.13337875000000002,3.0100000000000002,0.134455516398257,3.102694610778443,0.08093300000000005,3.102694610778443,0.08068174999999998,3.0100000000000002,0.0806592186548807
3.1157035928143713,0.1350725,3.1157035928143713,0.13341100000000003,3.02,0.134483570716278,3.1157035928143713,0.08094900000000005,3.1157035928143713,0.08070174999999999,3.02,0.0806760483055494
3.1287275449101797,0.13509675000000002,3.1287275449101797,0.13344550000000002,3.0300000000000002,0.134511321892228,3.1287275449101797,0.08096325000000004,3.1287275449101797,0.08072025,3.0300000000000002,0.0806926961027451
3.141781437125749,0.13512275,3.141781437125749,0.13348075,3.04,0.134538774461259,3.141781437125749,0.08097825000000004,3.141781437125749,0.08074049999999999,3.04,0.0807091647670845
3.1548502994011978,0.13515075000000001,3.1548502994011978,0.13351675000000002,3.0500000000000003,0.134565932871027,3.1548502994011978,0.08099700000000004,3.1548502994011978,0.08076175,3.0500000000000003,0.080725456966694
3.167934131736527,0.1351735,3.167934131736527,0.13354775000000002,3.06,0.134592801483697,3.167934131736527,0.08101125000000003,3.167934131736527,0.08077925,3.06,0.0807415753184163
3.181047904191617,0.13519875,3.181047904191617,0.133584,3.0700000000000003,0.134619384577908,3.181047904191617,0.08102675000000004,3.181047904191617,0.08079925,3.0700000000000003,0.0807575223889862
3.194176646706587,0.135224,3.194176646706587,0.13361475,3.08,0.134645686350685,3.194176646706587,0.08103800000000004,3.194176646706587,0.080814,3.08,0.0807733006961782
3.207335329341318,0.13524450000000002,3.207335329341318,0.13364475,3.09,0.134671710919299,3.207335329341318,0.08105250000000004,3.207335329341318,0.08083175,3.09,0.0807889127099246
3.2205089820359287,0.13526700000000003,3.2205089820359287,0.13367425,3.1,0.134697462323095,3.2205089820359287,0.08106750000000004,3.2205089820359287,0.08085099999999999,3.1,0.0808043608534079
3.2336976047904193,0.13529175000000002,3.2336976047904193,0.13370674999999999,3.11,0.134722944525257,3.2336976047904193,0.08108250000000004,3.2336976047904193,0.0808685,3.11,0.0808196475041238
3.2469161676646707,0.13531600000000002,3.2469161676646707,0.13373349999999998,3.12,0.134748161414544,3.2469161676646707,0.08109625000000005,3.2469161676646707,0.0808855,3.12,0.0808347749949195
3.2601497005988023,0.13533675000000003,3.2601497005988023,0.13376524999999997,3.13,0.134773116806972,3.2601497005988023,0.08111250000000005,3.2601497005988023,0.08090525,3.13,0.0808497456150057
3.2734131736526946,0.13535875000000003,3.2734131736526946,0.13379374999999996,3.14,0.134797814447464,3.2734131736526946,0.08112575000000005,3.2734131736526946,0.080923,3.14,0.080864561610943
3.2866916167664675,0.13538325000000004,3.2866916167664675,0.13381999999999997,3.15,0.13482225801145,3.2866916167664675,0.08114100000000005,3.2866916167664675,0.08093924999999999,3.15,0.0808792251876045
3.29998502994012,0.13540525000000003,3.29998502994012,0.13384774999999996,3.16,0.134846451106433,3.29998502994012,0.08115550000000005,3.29998502994012,0.08095849999999999,3.16,0.0808937385091135
3.313308383233533,0.13542625000000003,3.313308383233533,0.13387374999999996,3.17,0.134870397273512,3.313308383233533,0.08117050000000005,3.313308383233533,0.08097499999999999,3.17,0.0809081036997587
3.3266616766467068,0.135449,3.3266616766467068,0.13390124999999997,3.18,0.134894099988871,3.3266616766467068,0.08118600000000005,3.3266616766467068,0.080995,3.18,0.0809223228448863
3.3400299401197606,0.135471,3.3400299401197606,0.13392674999999998,3.19,0.134917562665228,3.3400299401197606,0.08120050000000005,3.3400299401197606,0.081013,3.19,0.080936397991769
3.3534131736526946,0.13549250000000002,3.3534131736526946,0.13395674999999999,3.2,0.134940788653248,3.3534131736526946,0.08121675000000005,3.3534131736526946,0.08102975,3.2,0.0809503311504548
3.3668113772455093,0.13551200000000002,3.3668113772455093,0.133982,3.21,0.134963781242921,3.3668113772455093,0.08123175000000005,3.3668113772455093,0.08104975,3.21,0.0809641242945933
3.3802544910179644,0.13553500000000002,3.3802544910179644,0.13401225,3.22,0.134986543664907,3.3802544910179644,0.08124725000000005,3.3802544910179644,0.0810675,3.22,0.0809777793622418
3.393697604790419,0.13555650000000002,3.393697604790419,0.13403875,3.23,0.135009079091847,3.393697604790419,0.08126350000000004,3.393697604790419,0.08108725,3.23,0.0809912982566517
3.4071706586826345,0.13557850000000002,3.4071706586826345,0.13406425000000002,3.24,0.135031390639637,3.4071706586826345,0.08127750000000004,3.4071706586826345,0.08110325,3.24,0.0810046828470345
3.420673652694611,0.13560075000000002,3.420673652694611,0.134088,3.25,0.135053481368676,3.420673652694611,0.08129250000000005,3.420673652694611,0.08111975,3.25,0.0810179349693092
3.434176646706587,0.13561900000000002,3.434176646706587,0.13411375,3.2600000000000002,0.135075354285082,3.434176646706587,0.08130550000000004,3.434176646706587,0.08113475,3.2600000000000002,0.0810310564268308
3.4477245508982035,0.135639,3.4477245508982035,0.13414025000000002,3.27,0.135097012341871,3.4477245508982035,0.08131900000000004,3.4477245508982035,0.08114800000000001,3.27,0.0810440489911007
3.461287425149701,0.13565925,3.461287425149701,0.134168,3.2800000000000002,0.13511845844012,3.461287425149701,0.08133425000000004,3.461287425149701,0.08116550000000002,3.2800000000000002,0.0810569144024597
3.4748652694610778,0.13568175000000002,3.4748652694610778,0.13419,3.29,0.135139695430085,3.4748652694610778,0.08135000000000003,3.4748652694610778,0.08118200000000002,3.29,0.0810696543707631
3.488473053892216,0.13570150000000003,3.488473053892216,0.134214,3.3000000000000003,0.135160726112302,3.488473053892216,0.08136225000000004,3.488473053892216,0.08119500000000002,3.3000000000000003,0.0810822705760391
3.5020958083832334,0.13572550000000003,3.5020958083832334,0.1342415,3.31,0.135181553238658,3.5020958083832334,0.08137800000000003,3.5020958083832334,0.08120950000000002,3.31,0.081094764669132
3.515733532934132,0.13574600000000003,3.515733532934132,0.1342675,3.3200000000000003,0.135202179513436,3.515733532934132,0.08139200000000003,3.515733532934132,0.08122600000000002,3.3200000000000003,0.0811071382723274
3.5294011976047903,0.13576725000000003,3.5294011976047903,0.13428700000000002,3.33,0.13522260759433,3.5294011976047903,0.08140525000000004,3.5294011976047903,0.08123875000000003,3.33,0.0811193929799638
3.5430988023952095,0.13578550000000003,3.5430988023952095,0.13431150000000003,3.34,0.135242840093442,3.5430988023952095,0.08141700000000004,3.5430988023952095,0.08125100000000003,3.34,0.0811315303590278
3.556811377245509,0.13580575000000003,3.556811377245509,0.13433475000000003,3.35,0.135262879578245,3.556811377245509,0.08143050000000004,3.556811377245509,0.08126575000000003,3.35,0.0811435519497352
3.5705389221556887,0.13582050000000004,3.5705389221556887,0.13435625000000004,3.36,0.135282728572533,3.5705389221556887,0.08144275000000005,3.5705389221556887,0.08127925000000003,3.36,0.0811554592660972
3.584296407185629,0.13583900000000004,3.584296407185629,0.13438250000000004,3.37,0.135302389557339,3.584296407185629,0.08145500000000006,3.584296407185629,0.08129400000000002,3.37,0.0811672537964736
3.5980838323353295,0.13585525000000004,3.5980838323353295,0.13440725000000003,3.38,0.135321864971834,3.5980838323353295,0.08146775000000006,3.5980838323353295,0.08130925000000001,3.38,0.0811789370041113
3.6118862275449106,0.13586750000000003,3.6118862275449106,0.13442725000000003,3.39,0.135341157214202,3.6118862275449106,0.08147850000000006,3.6118862275449106,0.08132275000000001,3.39,0.0811905103276701
3.6257035928143715,0.13588575000000003,3.6257035928143715,0.13444625000000002,3.4,0.135360268642499,3.6257035928143715,0.08149100000000006,3.6257035928143715,0.08133475000000001,3.4,0.0812019751817356
3.639550898203593,0.13590175000000002,3.639550898203593,0.13446400000000003,3.41,0.135379201575482,3.639550898203593,0.08149875000000006,3.639550898203593,0.08134550000000002,3.41,0.0812133329573193
3.653413173652695,0.135919,3.653413173652695,0.13448275000000004,3.42,0.135397958293426,3.653413173652695,0.08151050000000007,3.653413173652695,0.08135825000000002,3.42,0.0812245850223471
3.667305389221557,0.13593475000000002,3.667305389221557,0.13450450000000003,3.43,0.135416541038915,3.667305389221557,0.08152150000000007,3.667305389221557,0.08136950000000003,3.43,0.0812357327221347
3.6812275449101794,0.13594950000000003,3.6812275449101794,0.13452300000000003,3.44,0.135434952017618,3.6812275449101794,0.08153275000000007,3.6812275449101794,0.08138200000000002,3.44,0.0812467773798528
3.6951497005988023,0.13596600000000003,3.6951497005988023,0.13454100000000002,3.45,0.135453193399048,3.6951497005988023,0.08154475000000007,3.6951497005988023,0.08139425000000003,3.45,0.0812577202969801
3.709116766467066,0.13598275000000004,3.709116766467066,0.13456050000000003,3.46,0.135471267317289,3.709116766467066,0.08155550000000007,3.709116766467066,0.08140625000000003,3.46,0.0812685627537455
3.7230988023952096,0.13600075000000003,3.7230988023952096,0.13458300000000004,3.47,0.135489175871729,3.7230988023952096,0.08156950000000007,3.7230988023952096,0.08141875000000003,3.47,0.0812793060095599
3.7370958083832337,0.13602000000000003,3.7370958083832337,0.13460075000000005,3.48,0.13550692112775,3.7370958083832337,0.08158200000000007,3.7370958083832337,0.08143450000000002,3.48,0.0812899513034375
3.751122754491018,0.13603725000000003,3.751122754491018,0.13461700000000004,3.49,0.135524505117422,3.751122754491018,0.08159325000000008,3.751122754491018,0.08144775000000003,3.49,0.0813004998544063
3.7651646706586828,0.13605450000000002,3.7651646706586828,0.13463650000000005,3.5,0.135541929840166,3.7651646706586828,0.08160425000000007,3.7651646706586828,0.08146025000000003,3.5,0.0813109528619101
3.779236526946108,0.1360705,3.779236526946108,0.13465550000000004,3.5100000000000002,0.135559197263411,3.779236526946108,0.08161550000000008,3.779236526946108,0.08147200000000003,3.5100000000000002,0.0813213115061995
3.7933233532934136,0.1360875,3.7933233532934136,0.13467225000000005,3.52,0.135576309323229,3.7933233532934136,0.08162550000000007,3.7933233532934136,0.08148275000000003,3.52,0.0813315769487147
3.8074401197604795,0.13610425,3.8074401197604795,0.13469400000000004,3.5300000000000002,0.135593267924955,3.8074401197604795,0.08163450000000007,3.8074401197604795,0.08149325000000003,3.5300000000000002,0.081341750332458
3.821571856287425,0.13611825,3.821571856287425,0.13471300000000003,3.54,0.1356100749438,3.821571856287425,0.08164425000000007,3.821571856287425,0.08150475000000003,3.54,0.081351832782359
3.8357335329341318,0.1361315,3.8357335329341318,0.13473100000000002,3.5500000000000003,0.135626732225441,3.8357335329341318,0.08165425000000007,3.8357335329341318,0.08151550000000003,3.5500000000000003,0.0813618254056296
3.8499251497005993,0.13614625,3.8499251497005993,0.13474925000000001,3.56,0.135643241586597,3.8499251497005993,0.08166100000000007,3.8499251497005993,0.08152425000000003,3.56,0.0813717292921119
3.8641317365269465,0.13616075,3.8641317365269465,0.13477150000000002,3.5700000000000003,0.135659604815599,3.8641317365269465,0.08166950000000006,3.8641317365269465,0.08153475000000003,3.5700000000000003,0.0813815455146171
3.8783532934131735,0.13617425,3.8783532934131735,0.13479225000000003,3.58,0.135675823672942,3.8783532934131735,0.08167800000000006,3.8783532934131735,0.08154675000000003,3.58,0.0813912751292566
3.892604790419162,0.1361895,3.892604790419162,0.13480900000000004,3.59,0.135691899891819,3.892604790419162,0.08168850000000005,3.892604790419162,0.08155800000000003,3.59,0.0814009191757658
3.90687125748503,0.13620925,3.90687125748503,0.13482700000000003,3.6,0.135707835178655,3.90687125748503,0.08170000000000005,3.90687125748503,0.08157100000000003,3.6,0.08141047867782
3.921167664670659,0.13622625,3.921167664670659,0.13484625000000003,3.61,0.135723631213615,3.921167664670659,0.08171050000000005,3.921167664670659,0.08158325000000004,3.61,0.081419954643343
3.9354940119760484,0.13623975,3.9354940119760484,0.13486275000000003,3.62,0.135739289651113,3.9354940119760484,0.08171975000000005,3.9354940119760484,0.08159575000000004,3.62,0.0814293480648088
3.949835329341317,0.136254,3.949835329341317,0.13487675000000002,3.63,0.135754812120296,3.949835329341317,0.08173025000000005,3.949835329341317,0.08160875000000004,3.63,0.0814386599195356
3.9642065868263474,0.13626749999999999,3.9642065868263474,0.13489625000000002,3.64,0.13577020022553,3.9642065868263474,0.08173800000000005,3.9642065868263474,0.08161775000000003,3.64,0.0814478911699743
3.978592814371258,0.13627825,3.978592814371258,0.13491500000000003,3.65,0.135785455546865,3.978592814371258,0.08174325000000005,3.978592814371258,0.08162500000000003,3.65,0.0814570427639894
3.9930089820359287,0.13628949999999998,3.9930089820359287,0.13493500000000003,3.66,0.135800579640493,3.9930089820359287,0.08175050000000005,3.9930089820359287,0.08163450000000003,3.66,0.0814661156351336
4.00744011976048,0.13630074999999997,4.00744011976048,0.13495175000000004,3.67,0.135815574039199,4.00744011976048,0.08175775000000005,4.00744011976048,0.08164275000000003,3.67,0.0814751107029168
4.02190119760479,0.13631574999999996,4.02190119760479,0.13497050000000005,3.68,0.135830440252795,4.02190119760479,0.08176800000000005,4.02190119760479,0.08165700000000002,3.68,0.081484028873068
4.036377245508982,0.13632899999999995,4.036377245508982,0.13498950000000004,3.69,0.135845179768549,4.036377245508982,0.08177750000000004,4.036377245508982,0.08166700000000002,3.69,0.0814928710377925
4.050883233532934,0.13634199999999996,4.050883233532934,0.13500575000000004,3.7,0.135859794051605,4.050883233532934,0.08178575000000005,4.050883233532934,0.08167700000000001,3.7,0.0815016380760222
4.065404191616767,0.13635399999999998,4.065404191616767,0.13502175000000002,3.71,0.135874284545386,4.065404191616767,0.08179300000000005,4.065404191616767,0.08168600000000001,3.71,0.0815103308536607
4.07995508982036,0.13636249999999997,4.07995508982036,0.13503550000000003,3.72,0.135888652672001,4.07995508982036,0.08179850000000005,4.07995508982036,0.08169200000000001,3.72,0.0815189502238236
4.094535928143713,0.13637299999999997,4.094535928143713,0.13505375000000003,3.73,0.135902899832629,4.094535928143713,0.08180575000000005,4.094535928143713,0.08170125000000002,3.73,0.081527497027072
4.109131736526947,0.13638549999999997,4.109131736526947,0.13506800000000002,3.74,0.135917027407906,4.109131736526947,0.08181250000000005,4.109131736526947,0.08170775000000002,3.74,0.0815359720916425
4.12375748502994,0.13639849999999998,4.12375748502994,0.135082,3.75,0.135931036758295,4.12375748502994,0.08182125000000005,4.12375748502994,0.08171650000000003,3.75,0.0815443762336705
4.138398203592815,0.13641124999999998,4.138398203592815,0.13509500000000002,3.7600000000000002,0.135944929224454,4.138398203592815,0.08182875000000005,4.138398203592815,0.08172425000000003,3.7600000000000002,0.0815527102574102
4.1530688622754495,0.136425,4.1530688622754495,0.13511025000000002,3.77,0.135958706127592,4.1530688622754495,0.08183875000000004,4.1530688622754495,0.08173350000000003,3.77,0.0815609749554481
4.167754491017964,0.136436,4.167754491017964,0.13512525,3.7800000000000002,0.135972368769817,4.167754491017964,0.08184550000000004,4.167754491017964,0.08174250000000002,3.7800000000000002,0.0815691711089135
4.18247005988024,0.136448,4.18247005988024,0.13514175,3.79,0.135985918434483,4.18247005988024,0.08185450000000004,4.18247005988024,0.08175100000000002,3.79,0.0815772994876831
,,,,3.8000000000000003,0.135999356386518,,,,,3.8000000000000003,0.0815853608505819
,,,,3.81,0.136012683872755,,,,,3.81,0.0815933559455796
,,,,3.8200000000000003,0.136025902122254,,,,,3.8200000000000003,0.0816012855099823
,,,,3.83,0.136039012346612,,,,,3.83,0.0816091502706215
,,,,3.84,0.13605201574027,,,,,3.84,0.0816169509440369
,,,,3.85,0.136064913480816,,,,,3.85,0.0816246882366573
,,,,3.86,0.136077706729274,,,,,3.86,0.0816323628449769
,,,,3.87,0.1360903966304,,,,,3.87,0.0816399754557272
,,,,3.88,0.136102984312952,,,,,3.88,0.0816475267460466
,,,,3.89,0.136115470889978,,,,,3.89,0.0816550173836458
,,,,3.9,0.136127857459075,,,,,3.9,0.0816624480269692
,,,,3.91,0.136140145102663,,,,,3.91,0.0816698193253541
,,,,3.92,0.136152334888235,,,,,3.92,0.0816771319191856
,,,,3.93,0.136164427868618,,,,,3.93,0.0816843864400491
,,,,3.94,0.136176425082218,,,,,3.94,0.0816915835108789
,,,,3.95,0.136188327553262,,,,,3.95,0.0816987237461044
,,,,3.96,0.136200136292038,,,,,3.96,0.081705807751793
,,,,3.97,0.136211852295131,,,,,3.97,0.0817128361257901
,,,,3.98,0.136223476545647,,,,,3.98,0.0817198094578567
,,,,3.99,0.136235010013438,,,,,3.99,0.0817267283298032
,,,,4.0,0.136246453655327,,,,,4.0,0.0817335933156219
,,,,4.01,0.136257808415316,,,,,4.01,0.0817404049816157
,,,,4.0200000000000005,0.136269075224802,,,,,4.0200000000000005,0.0817471638865248
,,,,4.03,0.13628025500278,,,,,4.03,0.0817538705816508
,,,,4.04,0.136291348656051,,,,,4.04,0.0817605256109783
,,,,4.05,0.136302357079416,,,,,4.05,0.081767129511294
,,,,4.0600000000000005,0.136313281155871,,,,,4.0600000000000005,0.081773682812304
,,,,4.07,0.136324121756802,,,,,4.07,0.0817801860367476
,,,,4.08,0.136334879742168,,,,,4.08,0.0817866397005105
,,,,4.09,0.136345555960686,,,,,4.09,0.0817930443127346
,,,,4.1,0.136356151250015,,,,,4.1,0.081799400375926
,,,,4.11,0.136366666436925,,,,,4.11,0.0818057083860612
,,,,4.12,0.136377102337477,,,,,4.12,0.0818119688326907
,,,,4.13,0.136387459757189,,,,,4.13,0.0818181821990413
,,,,4.14,0.136397739491205,,,,,4.14,0.0818243489621162
,,,,4.15,0.136407942324458,,,,,4.15,0.0818304695927926
,,,,4.16,0.13641806903183,,,,,4.16,0.0818365445559183
,,,,4.17,0.136428120378309,,,,,4.17,0.0818425743104063
,,,,4.18,0.136438097119145,,,,,4.18,0.0818485593093272
,,,,4.19,0.136448,,,,,4.19,0.0818545


==> anc/v2_0_02.dat <==
# time_2to0,v2_2to0,time_2to2,v2_2to2,time_SingleHit,v2_SingleHit,time_loss,v2_loss,time_ratio_2to0/2to2,ratio_2to0/2to2,time_ratio_2to0/loss,ratio_2to0/loss,time_ratio_2to0/single_hit,ratio_2to0/single_hit
0.0,-1.8025045625000005e-06,0.0,-1.8025045625000005e-06,0.0,-1.8025045625000005e-06,1.4970059880239522e-05,3.43670341089905e-18,0.0,1.0,0.0,1.0,0.0,1.0
0.008025688622754492,-1.7441743474999993e-06,0.008025688622754492,-1.7602029999999998e-06,0.008025688622754492,-1.7601737625e-06,0.004201611791432151,7.59824995295346e-11,0.008025688622754492,0.9974959978967656,0.008025688622754492,1.0025465552934485,0.008025688622754492,0.9982403329857293
0.016064221556886228,-1.7984756250000006e-06,0.016064221556886228,-1.74471695e-06,0.016064221556886228,-1.7419752874999998e-06,0.008388253522984064,6.04593232743887e-10,0.016064221556886228,0.9951066580201955,0.016064221556886228,1.0050004643042136,0.016064221556886228,0.9965836265882732
0.024115718562874252,-1.8734080124999995e-06,0.024115718562874252,-1.7889200249999996e-06,0.024115718562874252,-1.7896034000000002e-06,0.012574895254535975,2.03672868546128e-9,0.024115718562874252,0.992826055661183,0.024115718562874252,1.0073637559192956,0.024115718562874252,0.9950246495852151
0.03218008982035928,-1.8089029999999994e-06,0.03218008982035928,-1.7250833374999995e-06,0.03218008982035928,-1.7242490374999998e-06,0.016761536986087885,4.82304780370716e-9,0.03218008982035928,0.9906486907276396,0.03218008982035928,1.009638305426491,0.03218008982035928,0.9935585432586689
0.04025748502994012,-1.7094458625000004e-06,0.04025748502994012,-1.6456926999999995e-06,0.04025748502994012,-1.6430312250000003e-06,0.020948178717639796,9.41385353821846e-9,0.04025748502994012,0.9885693316393382,0.04025748502994012,1.0118259723538718,0.04025748502994012,0.9921807070352116
0.04834775449101797,-1.6688081125000004e-06,0.04834775449101797,-1.5643791374999991e-06,0.04834775449101797,-1.5516505375e-06,0.02513482044919171,1.62589745018582e-8,0.04834775449101797,0.9865831322795844,0.04834775449101797,1.013928456487528,0.04834775449101797,0.9908868695814479
0.05645104790419162,-1.4941761625000003e-06,0.05645104790419162,-1.339695794999999e-06,0.05645104790419162,-1.322534112499999e-06,0.02932146218074362,2.58076467822937e-8,0.05645104790419162,0.9846854533994656,0.05645104790419162,1.0159474661460728,0.05645104790419162,0.9896729636412656
0.06456736526946108,-1.3382547750000003e-06,0.06456736526946108,-1.1097365012499993e-06,0.06456736526946108,-1.093542725e-06,0.03350810391229553,3.85083959483817e-8,0.06456736526946108,0.9828719551917445,0.06456736526946108,1.0178846031106232,0.06456736526946108,0.9885351810410112
0.07269670658682635,-1.1259732837499999e-06,0.07269670658682635,-9.848373350000003e-07,0.07269670658682635,-9.702068512499988e-07,0.03769474564384744,5.48089192889477e-8,0.07269670658682635,0.9811385378876356,0.07269670658682635,1.0197414093610644,0.07269670658682635,0.9874699276260548
0.08083907185628743,-9.4996465875e-07,0.08083907185628743,-7.556790625000007e-07,0.08083907185628743,-7.45381751625e-07,0.041881387375399357,7.51559683224167e-8,0.08083907185628743,0.9794813236154365,0.08083907185628743,1.0215193721460285,0.08083907185628743,0.9864738062833313
0.08899446107784431,-7.511148750000005e-07,0.08899446107784431,-5.419340625000003e-07,0.08899446107784431,-5.498585000000003e-07,0.046068029106951264,9.99952316154317e-8,0.08899446107784431,0.9778966398769887,0.08899446107784431,1.0232199287824542,0.08899446107784431,0.9855436015090674
0.0971630239520958,-4.602905999999989e-07,0.0971630239520958,-1.5612387500000024e-07,0.0971630239520958,-1.6627775000000047e-07,0.05025467083850318,1.29771217949151e-7,0.0971630239520958,0.9763809773379819,0.0971630239520958,1.0248445002622568,0.0971630239520958,0.9846762500386073
0.10534461077844312,-8.819833750000009e-08,0.10534461077844312,2.6135812500000003e-07,0.10534461077844312,2.4573270000000044e-07,0.054441312570055085,1.64927139870638e-7,0.10534461077844312,0.974931059935082,0.10534461077844312,1.0263944055764254,0.10534461077844312,0.9838688762147622
0.11353937125748503,2.777128500000008e-07,0.11353937125748503,6.946941749999994e-07,0.11353937125748503,6.987162875e-07,0.058627954301607,2.05904797668121e-7,0.11353937125748503,0.9735437210676247,0.11353937125748503,1.0278709849503203,0.11353937125748503,0.9831187166138748
0.12174730538922156,5.499203124999999e-07,0.12174730538922156,1.0959368599999998e-06,0.12174730538922156,1.0987630000000015e-06,0.0628145960331589,2.53144463806735e-7,0.12174730538922156,0.9722159747108965,0.12174730538922156,1.0292755151491855,0.12174730538922156,0.9824231564235012
0.1299684131736527,1.035663425e-06,0.1299684131736527,1.5170493374999997e-06,0.1299684131736527,1.5044558999999999e-06,0.06700123776471083,3.07084767863696e-7,0.1299684131736527,0.9709449765037849,0.1299684131736527,1.0306092436219432,0.1299684131736527,0.9817797032501534
0.13820269461077844,1.5086300337499975e-06,0.13820269461077844,2.043357293749999e-06,0.13820269461077844,2.0306739249999975e-06,0.07118787949626273,3.68162581999138e-7,0.13820269461077844,0.9697280141393556,0.13820269461077844,1.0318733919616994,0.13820269461077844,0.9811859782317188
0.1464502994011976,2.0754010475000003e-06,0.1464502994011976,2.6996046625e-06,0.1464502994011976,2.6825108124999976e-06,0.07537452122781464,4.36812907000032e-7,0.1464502994011976,0.9685624778696955,0.1464502994011976,1.0330691802545868,0.1464502994011976,0.9806396984119485
0.1547110778443114,2.7216975000000004e-06,0.1547110778443114,3.4255411875000002e-06,0.1547110778443114,3.3875905000000007e-06,0.07956116295936656,5.13468758934726e-7,0.1547110778443114,0.9674459162851146,0.1547110778443114,1.0341977644730638,0.1547110778443114,0.9801386993928434
0.16298502994011976,3.4433095875000026e-06,0.16298502994011976,4.2523853124999995e-06,0.16298502994011976,4.213497162499998e-06,0.08374780469091847,5.98561056453652e-7,0.16298502994011976,0.9663759631140859,0.16298502994011976,1.0352603076560345,0.16298502994011976,0.9796808966536312
0.17127245508982036,4.1707418749999976e-06,0.17127245508982036,4.949100349999999e-06,0.17127245508982036,4.9021183625e-06,0.08793444642247038,6.92518508773616e-7,0.17127245508982036,0.965350316793651,0.17127245508982036,1.036257993892661,0.17127245508982036,0.9792642762200977
0.17957335329341317,4.897016999999999e-06,0.17957335329341317,5.764874125e-06,0.17957335329341317,5.6917479624999995e-06,0.09212108815402228,7.95767504381562e-7,0.17957335329341317,0.9643668113394918,0.17957335329341317,1.037191954203557,0.17957335329341317,0.9788869217768758
0.1878862275449102,6.015527212500003e-06,0.1878862275449102,6.872131450000001e-06,0.1878862275449102,6.7970802125000005e-06,0.0963077298855742,9.08732000492666e-7,0.1878862275449102,0.9634235355153239,0.1878862275449102,1.03806315992228,0.1878862275449102,0.978547048349354
0.19621407185628745,7.0148758374999975e-06,0.19621407185628745,7.871338650000007e-06,0.19621407185628745,7.8043637e-06,0.10049437161712613,1.03183341329988e-6,0.19621407185628745,0.9625181556718627,0.19621407185628745,1.0388730409531026,0.19621407185628745,0.9782427595739355
0.2045553892215569,7.959175587499999e-06,0.2045553892215569,8.789034950000002e-06,0.2045553892215569,8.686982725e-06,0.10468101334867803,1.16549050904906e-6,0.2045553892215569,0.9616489295721955,0.2045553892215569,1.0396225469111269,0.2045553892215569,0.9779724100216509
0.21290868263473056,9.126150474999996e-06,0.21290868263473056,1.009079045e-05,0.21290868263473056,9.955654312500003e-06,0.10886765508022994,1.31011929597441e-6,0.21290868263473056,0.9608141619654846,0.21290868263473056,1.0403126695921623,0.21290868263473056,0.9777343897215456
0.22127544910179645,1.0361254548874996e-05,0.22127544910179645,1.13060357875e-05,0.22127544910179645,1.11346344175e-05,0.11305429681178185,1.46613291712978e-6,0.22127544910179645,0.960011922740344,0.22127544910179645,1.0409446581730004,0.22127544910179645,0.9775270547293283
0.22965718562874254,1.1721009374999998e-05,0.22965718562874254,1.2656347287499999e-05,0.22965718562874254,1.2451441512500002e-05,0.11724093854333377,1.63394154414887e-6,0.22965718562874254,0.959240372241763,0.22965718562874254,1.041519720851102,0.22965718562874254,0.9773488364340907
0.23805089820359282,1.3102909224999999e-05,0.23805089820359282,1.4076303875000006e-05,0.23805089820359282,1.3836270162499996e-05,0.12142758027488568,1.81395227196866e-6,0.23805089820359282,0.9584981439630998,0.23805089820359282,1.0420387659722485,0.23805089820359282,0.9771983089209029
0.24645958083832337,1.4537226349999995e-05,0.24645958083832337,1.5602333325000004e-05,0.24645958083832337,1.5341947625e-05,0.12561422200643757,2.00656901454936e-6,0.24645958083832337,0.957783390277216,0.24645958083832337,1.0425030971409914,0.24645958083832337,0.9770739757045399
0.25488023952095806,1.6043359375e-05,0.25488023952095806,1.715176585e-05,0.25488023952095806,1.68607425e-05,0.1298008637379895,2.21219240162397e-6,0.25488023952095806,0.9570948399603226,0.25488023952095806,1.042913672833743,0.25488023952095806,0.9769744831888456
0.2633158682634731,1.7643480250000006e-05,0.2633158682634731,1.8781277093374994e-05,0.2633158682634731,1.8442318500000005e-05,0.1339875054695414,2.43121967650978e-6,0.2633158682634731,0.9564307762169031,0.2633158682634731,1.0432717699474559,0.2633158682634731,0.9768984399871695
0.2717634730538922,1.949018475e-05,0.2717634730538922,2.066056975e-05,0.2717634730538922,2.0279876024999994e-05,0.13817414720109333,2.66404459501423e-6,0.2717634730538922,0.9557900148290988,0.2717634730538922,1.0435783997780645,0.2717634730538922,0.9768445574649522
0.28022604790419164,2.1341301750000005e-05,0.28022604790419164,2.2629713650000002e-05,0.28022604790419164,2.2206964874999997e-05,0.14236078893264525,2.91105732546595e-6,0.28022604790419164,0.9551709579254638,0.28022604790419164,1.0438348183673816,0.28022604790419164,0.976811538669715
0.28870059880239524,2.3335082624999994e-05,0.28870059880239524,2.487577958749999e-05,0.28870059880239524,2.4371102424999994e-05,0.14654743066419715,3.17264434990436e-6,0.28870059880239524,0.9545725015547819,0.28870059880239524,1.0440420914364479,0.28870059880239524,0.9767981540623956
0.29719011976047904,2.5402495000000006e-05,0.29719011976047904,2.7067264249999988e-05,0.29719011976047904,2.6481988624999993e-05,0.15073407239574907,3.44918836645553e-6,0.29719011976047904,0.9539931566055871,0.29719011976047904,1.0442014589595723,0.29719011976047904,0.9768031921011031
0.3056931137724551,2.7554804649999995e-05,0.3056931137724551,2.9277379137500005e-05,0.3056931137724551,2.8647376499999995e-05,0.15492071412730096,3.74106819292744e-6,0.3056931137724551,0.9534317967130044,0.3056931137724551,1.0443140573860696,0.3056931137724551,0.9768254831255987
0.3142095808383234,2.9916989478750003e-05,0.3142095808383234,3.171164585124999e-05,0.3142095808383234,3.10080596e-05,0.15910735585885288,4.04865867165263e-6,0.3142095808383234,0.9528872303420941,0.3142095808383234,1.0443810749174012,0.3142095808383234,0.976863885381723
0.32273952095808384,3.2327008874999996e-05,0.32273952095808384,3.4318057625e-05,0.32273952095808384,3.352620287625e-05,0.16329399759040478,4.37233057560844e-6,0.32273952095808384,0.9523583069568093,0.32273952095808384,1.0444037107719781,0.32273952095808384,0.9769172879163043
0.33128293413173654,3.490509528750001e-05,0.33128293413173654,3.7151707199999994e-05,0.33128293413173654,3.626155275e-05,0.16748063932195673,4.712450515843e-6,0.33128293413173654,0.9518439157419522,0.33128293413173654,1.044383175274738,0.33128293413173654,0.9769846095318155
0.33983982035928145,3.753873971249999e-05,0.33983982035928145,4.00061528075e-05,0.33983982035928145,3.8991146337500006e-05,0.17166728105350862,5.06938085023615e-6,0.33983982035928145,0.9513429844406945,0.33983982035928145,1.0443206898240307,0.33983982035928145,0.9770647978569431
0.3484116766467066,4.0299333375e-05,0.3484116766467066,4.2898437873749996e-05,0.3484116766467066,4.179565471250001e-05,0.1758539227850605,5.443479593622e-6,0.3484116766467066,0.9508543940622761,0.3484116766467066,1.0442174652439484,0.3484116766467066,0.9771568455622046
0.3569970059880239,4.3218664e-05,0.3569970059880239,4.601951862499998e-05,0.3569970059880239,4.4808770072500005e-05,0.18004056451661243,5.83510032930046e-6,0.3569970059880239,0.9503772347063173,0.3569970059880239,1.0440747525228178,0.3569970059880239,0.9772597420793367
0.3655958083832336,4.62421644375e-05,0.3655958083832336,4.9076669487500013e-05,0.3655958083832336,4.774718712500001e-05,0.18422720624816435,6.24459212196596e-6,0.3655958083832336,0.9499105433167406,0.3655958083832336,1.043893805612401,0.3655958083832336,0.9773725164543507
0.37420808383233534,4.945134202500001e-05,0.37420808383233534,5.2455630712499994e-05,0.37420808383233534,5.0971614374999995e-05,0.18841384797971628,6.67229943207673e-6,0.37420808383233534,0.9494533917422002,0.37420808383233534,1.043675888233858,0.37420808383233534,0.9774942238553234
0.38283383233532936,5.272781137500002e-05,0.38283383233532936,5.592586650000001e-05,0.38283383233532936,5.432006262500001e-05,0.19260048971126817,7.11856203169216e-6,0.38283383233532936,0.949004886015063,0.38283383233532936,1.0434222732729017,0.38283383233532936,0.9776239451005699
0.3914745508982036,5.608706050000001e-05,0.3914745508982036,5.943694949999995e-05,0.3914745508982036,5.771177301250002e-05,0.19678713144282006,7.58371492180317e-6,0.3914745508982036,0.9485640900123486,0.3914745508982036,1.0431341892941333,0.3914745508982036,0.977760810516281
0.4001287425149701,5.966439090000001e-05,0.4001287425149701,6.318915412499999e-05,0.4001287425149701,6.132031391250001e-05,0.200973773174372,8.0680882511781e-6,0.4001287425149701,0.9481302544072482,0.4001287425149701,1.042812966996498,0.4001287425149701,0.9779039287588686
0.40879640718562876,6.325156762499999e-05,0.40879640718562876,6.70035765e-05,0.40879640718562876,6.496523899999999e-05,0.2051604149059239,8.57200723674995e-6,0.40879640718562876,0.9477025836539116,0.40879640718562876,1.042459902836711,0.40879640718562876,0.9780524549952869
0.41747754491017963,6.701426706250002e-05,0.41747754491017963,7.0883169125e-05,0.41747754491017963,6.865760087499999e-05,0.20934705663747583,9.09579208556705e-6,0.41747754491017963,0.9472803141086341,0.41747754491017963,1.0420762990200418,0.41747754491017963,0.9782055688123817
0.42617365269461077,7.0909374625e-05,0.42617365269461077,7.505450149999999e-05,0.42617365269461077,7.264476512500002e-05,0.21353369836902775,9.63975791832923e-6,0.42617365269461077,0.9468626420804434,0.42617365269461077,1.0416633889541986,0.42617365269461077,0.9783625013089075
0.4348832335329341,7.487495462499998e-05,0.4348832335329341,7.916352562499997e-05,0.4348832335329341,7.657733425000003e-05,0.21772034010057964,1.02042146945327e-5,0.4348832335329341,0.9464489393186211,0.4348832335329341,1.041222547344433,0.4348832335329341,0.9785224539467277
0.44360778443113774,7.901691137499998e-05,0.44360778443113774,8.358547125e-05,0.44360778443113774,8.079560249999999e-05,0.22190698183213156,1.07894671392436e-5,0.44360778443113774,0.9460384647448048,0.44360778443113774,1.040755005193252,0.44360778443113774,0.9786847062124114
0.4523443113772455,8.325552337500001e-05,0.4523443113772455,8.8120815e-05,0.4523443113772455,8.510882e-05,0.22609362356368345,1.13958146715211e-5,0.4523443113772455,0.9456307184236841,0.4523443113772455,1.04026223748043,0.4523443113772455,0.9788484777604883
0.46109730538922156,8.759082250000001e-05,0.46109730538922156,9.280325124999998e-05,0.46109730538922156,8.957760250000003e-05,0.23028026529523538,1.20235513345107e-5,0.46109730538922156,0.9452248803453757,0.46109730538922156,1.0397452994626497,0.46109730538922156,0.979013151937685
0.4698622754491018,9.211510500000001e-05,0.4698622754491018,9.76223075e-05,0.4698622754491018,9.418417749999997e-05,0.2344669070267873,1.26729657272263e-5,0.4698622754491018,0.944820577768541,0.4698622754491018,1.0392057633378822,0.4698622754491018,0.9791779671431642
0.4786422155688623,9.672585999999997e-05,0.4786422155688623,0.00010237552875000001,0.4786422155688623,9.868658124999999e-05,0.2386535487583392,1.33443409380396e-5,0.4786422155688623,0.9444171199702384,0.4786422155688623,1.0386447548199653,0.4786422155688623,0.9793423260603346
0.487437125748503,0.00010159554624999999,0.487437125748503,0.00010757698624999996,0.487437125748503,0.00010362354874999997,0.24284019048989114,1.40379544798953e-5,0.487437125748503,0.9440139837764954,0.487437125748503,1.0380635691205133,0.487437125748503,0.9795055982792817
0.4962440119760479,0.00010651705875,0.4962440119760479,0.00011270644999999998,0.4962440119760479,0.00010850916625000003,0.24702683222144303,1.47540782272693e-5,0.4962440119760479,0.9436108110598507,0.4962440119760479,1.0374637032687335,0.4962440119760479,0.97966712209222
0.505067365269461,0.00011148269000000001,0.505067365269461,0.00011798730375000007,0.505067365269461,0.00011354533250000009,0.2512134739529949,1.54929783548858e-5,0.505067365269461,0.9432069289291267,0.505067365269461,1.036846138733093,0.505067365269461,0.9798263967661752
0.5139026946107784,0.00011651385999999995,0.5139026946107784,0.000123399755,0.5139026946107784,0.00011864503750000004,0.25540011568454685,1.62549152782108e-5,0.5139026946107784,0.9428021034333929,0.5139026946107784,1.0362124678506455,0.5139026946107784,0.9799827818780051
0.5227529940119761,0.000121790505,0.5227529940119761,0.00012906806750000003,0.5227529940119761,0.0001240157725,0.25958675741609877,1.70401435957345e-5,0.5227529940119761,0.9423957852271231,0.5227529940119761,1.0355637472688262,0.5227529940119761,0.9801357954063193
0.531618263473054,0.00012720952625000002,0.531618263473054,0.00013492975000000003,0.531618263473054,0.00012955714000000007,0.2637733991476507,1.78489120330609e-5,0.531618263473054,0.9419875887086262,0.531618263473054,1.0349012289309831,0.531618263473054,0.9802849241214511
0.540497005988024,0.0001327831975,0.540497005988024,0.00014088038124999996,0.540497005988024,0.00013518876624999987,0.2679600408792026,1.86814633888148e-5,0.540497005988024,0.9415772239827191,0.540497005988024,1.034226266285779,0.540497005988024,0.9804296541218979
0.5493907185628742,0.00013834317750000002,0.5493907185628742,0.00014690408750000006,0.5493907185628742,0.00014089451750000004,0.2721466826107545,1.95380344823819e-5,0.5493907185628742,0.9411642891625174,0.5493907185628742,1.0335399717592284,0.5493907185628742,0.9805695445751194
0.5582979041916167,0.00014402187374999996,0.5582979041916167,0.0001530419325,0.5582979041916167,0.0001467351525,0.2763333243423064,2.04188561034927e-5,0.5582979041916167,0.9407485468471796,0.5582979041916167,1.032843669832976,0.5582979041916167,0.9807041302401286
0.5672200598802395,0.0001500148975,0.5672200598802395,0.00015948904874999996,0.5672200598802395,0.0001528430275,0.2805199660738583,2.13241529636634e-5,0.5672200598802395,0.9403296455473371,0.5672200598802395,1.0321384338417592,0.5672200598802395,0.9808330154211985
0.5761556886227546,0.00015595031874999997,0.5761556886227546,0.00016584704875000008,0.5761556886227546,0.00015884766624999999,0.28470660780541024,2.22541436495043e-5,0.5761556886227546,0.9399073988257275,0.5761556886227546,1.0314255520057465,0.5761556886227546,0.9809557835559349
0.5851062874251497,0.00016202305500000001,0.5851062874251497,0.00017240897000000003,0.5851062874251497,0.0001650277475,0.28889324953696216,2.32090405779049e-5,0.5851062874251497,0.9394815035751695,0.5851062874251497,1.0307060530249121,0.5851062874251497,0.9810720834519254
0.5940718562874252,0.00016829987625000003,0.5940718562874252,0.00017922906250000004,0.5940718562874252,0.00017144829000000002,0.293079891268514,2.41890499531069e-5,0.5940718562874252,0.9390517505259174,0.5940718562874252,1.0299810604728883,0.5940718562874252,0.9811815646853567
0.6030508982035929,0.00017473769999999994,0.6030508982035929,0.00018615283750000004,0.6030508982035929,0.00017793289999999996,0.29726653300006595,2.51943717256736e-5,0.6030508982035929,0.9386180262542342,0.6030508982035929,1.0292517953726785,0.6030508982035929,0.9812838831466468
0.6120449101796408,0.00018126281250000005,0.6120449101796408,0.000193218,0.6120449101796408,0.00018459666250000012,0.3014531747316179,2.62251995533626e-5,0.6120449101796408,0.93818009602636,0.6120449101796408,1.028519209897496,0.6120449101796408,0.9813787527300603
0.6210523952095809,0.00018779836250000005,0.6210523952095809,0.0002002839125,0.6210523952095809,0.00019123711249999998,0.3056398164631698,2.72817207639122e-5,0.6210523952095809,0.9377378925089339,0.6210523952095809,1.027784471915641,0.6210523952095809,0.9814658769658554
0.6300748502994012,0.000194560425,0.6300748502994012,0.00020749655000000005,0.6300748502994012,0.00019802407500000004,0.3098264581947217,2.83641163197431e-5,0.6300748502994012,0.9372912235317752,0.6300748502994012,1.027048476347142,0.6300748502994012,0.981545011808534
0.6391122754491018,0.00020138022500000005,0.6391122754491018,0.0002148516,0.6391122754491018,0.00020495168749999995,0.3140130999262737,2.94725607845883e-5,0.6391122754491018,0.9368399903827976,0.6391122754491018,1.026312210137599,0.6391122754491018,0.9816159185404277
0.6481631736526946,0.0002082739375,0.6481631736526946,0.00022239998749999998,0.6481631736526946,0.00021201680000000004,0.31819974165782555,3.06072222920491e-5,0.6481631736526946,0.9363841902628947,0.6481631736526946,1.0255767507005285,0.6481631736526946,0.9816783702649943
0.6572290419161677,0.00021522739999999996,0.6572290419161677,0.00023004561249999992,0.6572290419161677,0.0002192164124999999,0.3223863833893775,3.17682625160885e-5,0.6572290419161677,0.9359236897651922,0.6572290419161677,1.0248428994012575,0.6572290419161677,0.981732183292429
0.666309880239521,0.0002223358999999999,0.666309880239521,0.00023785661250000004,0.666309880239521,0.00022651869999999993,0.32657302512092934,3.29558366434604e-5,0.666309880239521,0.9354584486902981,0.666309880239521,1.0241115465468298,0.666309880239521,0.9817771821458328
0.6754056886227545,0.00022955873749999994,0.6754056886227545,0.0002457295375000001,0.6754056886227545,0.00023389605000000003,0.33075966685248126,3.41700933480824e-5,0.6754056886227545,0.9349884448789896,0.6754056886227545,1.023383548353732,0.6754056886227545,0.9818132115690524
0.6845149700598803,0.00023674682500000004,0.6845149700598803,0.0002535452625000001,0.6845149700598803,0.00024121326249999987,0.33494630858403324,3.54111747673482e-5,0.6845149700598803,0.9345137517834132,0.6845149700598803,1.0226598445142776,0.6845149700598803,0.9818401323888869
0.6936392215568863,0.00024405123749999996,0.6936392215568863,0.0002615274875,0.6936392215568863,0.00024867446250000005,0.3391329503155851,3.66792164803912e-5,0.6936392215568863,0.9340343039646409,0.6936392215568863,1.021941099918272,0.6936392215568863,0.981857835059612
0.7027784431137725,0.00025147794999999995,0.7027784431137725,0.00026951177499999994,0.7027784431137725,0.00025612484999999995,0.343319592047137,3.79743474882886e-5,0.7027784431137725,0.9335501286734124,0.7027784431137725,1.0212280632269173,0.7027784431137725,0.9818662220479993
0.7119326347305389,0.0002589133125000001,0.7119326347305389,0.00027764053749999997,0.7119326347305389,0.0002637366125,0.34750623377868894,3.92966901962157e-5,0.7119326347305389,0.933061267995585,0.7119326347305389,1.0205214460510785,0.7119326347305389,0.9818652139372267
0.7211002994011977,0.0002664619,0.7211002994011977,0.00028586802499999984,0.7211002994011977,0.0002714240624999999,0.3516928755102408,4.06463603975454e-5,0.7211002994011977,0.9325678588834513,0.7211002994011977,1.0198220359392234,0.7211002994011977,0.981854751302857
0.7302844311377247,0.00027421353750000006,0.7302844311377247,0.00029434181249999994,0.7302844311377247,0.00027930511249999997,0.3558795172417928,4.20234672598909e-5,0.7302844311377247,0.9320698093862668,0.7302844311377247,1.0191302404624327,0.7302844311377247,0.9818347856992943
0.7394820359281437,0.00028198417499999994,0.7394820359281437,0.00030281363750000014,0.7394820359281437,0.0002871732249999999,0.3600661589733447,4.34281133130948e-5,0.7394820359281437,0.9315673632843963,0.7394820359281437,1.0184468827188349,0.7394820359281437,0.9818052948138843
0.7486946107784432,0.00028974554999999997,0.7486946107784432,0.000311407925,0.7486946107784432,0.0002951916125,0.3642528007048966,4.48603944391553e-5,0.7486946107784432,0.9310605324641191,0.7486946107784432,1.0177724082062793,0.7486946107784432,0.9817662628570658
0.7579221556886228,0.0002976459375000001,0.7579221556886228,0.00032006224999999995,0.7579221556886228,0.00030324844999999993,0.3684394424364485,4.63203998640912e-5,0.7579221556886228,0.9305494201556963,0.7579221556886228,1.0171073373066069,0.7579221556886228,0.981717691317551
0.7671646706586828,0.00030560662499999993,0.7671646706586828,0.00032879805000000006,0.7671646706586828,0.000311402075,0.37262608416800036,4.78082121517401e-5,0.7671646706586828,0.9300341391568789,0.7671646706586828,1.0164521517590512,0.7671646706586828,0.9816595957445579
0.7764221556886227,0.0003136977500000001,0.7764221556886227,0.0003376576000000001,0.7764221556886227,0.00031962231250000004,0.37681272589955234,4.93239071994848e-5,0.7764221556886227,0.9295148109315458,0.7764221556886227,1.0158072947320087,0.7764221556886227,0.9815920049912534
0.7856931137724551,0.0003217710625,0.7856931137724551,0.0003465206375,0.7856931137724551,0.00032785620000000003,0.38099936763110426,5.08675542359026e-5,0.7856931137724551,0.9289916494250042,0.7856931137724551,1.0151732723996885,0.7856931137724551,0.9815149736290111
0.7949805389221557,0.00032990137500000003,0.7949805389221557,0.00035550951250000007,0.7949805389221557,0.0003361752749999999,0.3851860093626561,5.24392158203324e-5,0.7949805389221557,0.9284646217585548,0.7949805389221557,1.0145502465913556,0.7949805389221557,0.981428529893535
0.8042814371257486,0.0003381244624999998,0.8042814371257486,0.0003645317749999999,0.8042814371257486,0.00034451856249999985,0.38937265109420804,5.4038947844352e-5,0.8042814371257486,0.9279340398429291,0.8042814371257486,1.013938746899989,0.8042814371257486,0.9813327656815956
0.8135988023952097,0.00034628657500000004,0.8135988023952097,0.0003735558749999999,0.8135988023952097,0.0003529169124999999,0.39355929282575997,5.56667995351573e-5,0.8135988023952097,0.927399880009434,0.8135988023952097,1.0133388679582243,0.8135988023952097,0.981227724344658
0.8229296407185629,0.00035448597499999993,0.8229296407185629,0.0003826741499999999,0.8229296407185629,0.0003613613875,0.3977459345573119,5.73228134608386e-5,0.8229296407185629,0.9268624652066305,0.8229296407185629,1.0127510571676506,0.8229296407185629,0.9811135231011525
0.8322769461077845,0.0003627622500000001,0.8322769461077845,0.00039173785,0.8322769461077845,0.00036975847499999987,0.4019325762888638,5.90070255375422e-5,0.8322769461077845,0.926321777677444,0.8322769461077845,1.0121753444248436,0.8322769461077845,0.9809902172873638
0.8416392215568863,0.0003710363375000001,0.8416392215568863,0.00040084851250000016,0.8416392215568863,0.0003781917125000001,0.40611921802041573,6.07194650385075e-5,0.8416392215568863,0.9257780606549071,0.8416392215568863,1.011612008137259,0.8416392215568863,0.9808579241719428
0.8510149700598802,0.0003793195750000001,0.8510149700598802,0.00041004011250000006,0.8510149700598802,0.00038672401249999986,0.4103058597519676,6.24601546049734e-5,0.8510149700598802,0.925231560427989,0.8510149700598802,1.0110612835254638,0.8510149700598802,0.9807167734940797
0.8604071856287425,0.0003875865,0.8604071856287425,0.0004192196625000002,0.8604071856287425,0.000395218825,0.4144925014835195,6.42291102589398e-5,0.8604071856287425,0.9246822622020591,0.8604071856287425,1.010523109243712,0.8604071856287425,0.9805668327145488
0.869812874251497,0.000395897375,0.869812874251497,0.00042847733750000003,0.869812874251497,0.00040375323750000016,0.4186791432150715,6.60263414177734e-5,0.869812874251497,0.9241305008477704,0.869812874251497,1.00999773846549,0.869812874251497,0.9804082673628811
0.8792350299401198,0.0004042602500000002,0.8792350299401198,0.00043777669999999993,0.8792350299401198,0.0004123596749999999,0.42286578494662336,6.78518509106481e-5,0.8792350299401198,0.9235762598531424,0.8792350299401198,1.0094850536814868,0.8792350299401198,0.9802411491598987
0.8886721556886228,0.00041260843749999995,0.8886721556886228,0.00044714951250000005,0.8886721556886228,0.00042101909999999994,0.4270524266781753,6.97056349968046e-5,0.8886721556886228,0.9230197846428072,0.8886721556886228,1.0089851584809848,0.8886721556886228,0.9800656285405581
0.8981242514970059,0.0004209720250000001,0.8981242514970059,0.0004565144624999998,0.8981242514970059,0.0004296797875000001,0.43123906840972714,7.15876833856185e-5,0.8981242514970059,0.9224612308391906,0.8981242514970059,1.0084980420377294,0.8981242514970059,0.9798818342493091
0.9075913173652695,0.00042933099999999997,0.9075913173652695,0.0004658391999999999,0.9075913173652695,0.00043825302500000016,0.43542571014127907,7.3497979258461e-5,0.9075913173652695,0.9219007512806388,0.9075913173652695,1.0080236649879246,0.9075913173652695,0.9796898971622435
0.9170748502994012,0.00043765377499999976,0.9170748502994012,0.00047522114999999974,0.9170748502994012,0.00044689312500000006,0.43961235187283104,7.54364992923387e-5,0.9170748502994012,0.9213384065531639,0.9170748502994012,1.0075618888192772,0.9170748502994012,0.9794899173910143
0.9265718562874251,0.0004460470250000002,0.9265718562874251,0.0004845622875000001,0.9265718562874251,0.0004554918375000002,0.4437989936043829,7.74032136853007e-5,0.9265718562874251,0.9207745196026099,0.9265718562874251,1.0071127665932103,0.9265718562874251,0.9792820910673123
0.9360853293413174,0.00045452686250000004,0.9360853293413174,0.0004941621375000001,0.9360853293413174,0.0004643397874999999,0.44798563533593483,7.93980861835899e-5,0.9360853293413174,0.9202090535052561,0.9360853293413174,1.006676039239051,0.9360853293413174,0.9790664857195294
0.9456137724550898,0.0004628860375000002,0.9456137724550898,0.000503487325,0.9456137724550898,0.00047291117500000007,0.45217227706748675,8.14210741105311e-5,0.9456137724550898,0.9196422328309848,0.9456137724550898,1.0062516377177249,0.9456137724550898,0.9788432659465092
0.9551571856287425,0.0004713351375000001,0.9551571856287425,0.0005129629249999999,0.9551571856287425,0.00048163965,0.4563589187990386,8.34721283971328e-5,0.9551571856287425,0.9190741877016604,0.9551571856287425,1.0058393991534675,0.9551571856287425,0.9786125629196947
0.9647155688622755,0.0004797026624999999,0.9647155688622755,0.0005224161375,0.9647155688622755,0.0004903404750000002,0.46054556053059054,8.55511936143894e-5,0.9647155688622755,0.9185050421692443,0.9647155688622755,1.0054391400831615,0.9647155688622755,0.9783745059581204
0.9742904191616767,0.0004880060250000002,0.9742904191616767,0.0005318165750000001,0.9742904191616767,0.0004989861624999998,0.4647322022621425,8.76582080072647e-5,0.9742904191616767,0.9179348246503618,0.9742904191616767,1.00505059809443,0.9742904191616767,0.9781291830851007
0.9838787425149701,0.0004963248000000003,0.9838787425149701,0.0005412886249999997,0.9838787425149701,0.0005076959875,0.4689188439936944,8.97931035303361e-5,0.9838787425149701,0.9173638241804467,0.9838787425149701,1.0046736743140516,0.9838787425149701,0.97787679500046
0.9934835329341318,0.0005045740625000002,0.9934835329341318,0.0005506576250000001,0.9934835329341318,0.0005162987749999999,0.4731054857252463,9.19558058850871e-5,0.9934835329341318,0.9167919660293157,0.9934835329341318,1.0043080143575682,0.9934835329341318,0.9776173834856856
1.0031047904191617,0.0005128494,1.0031047904191617,0.0005600282375,1.0031047904191617,0.0005248873,0.47729212745679817,9.41462345588204e-5,1.0031047904191617,0.9162193463824613,1.0031047904191617,1.0039533721982778,1.0031047904191617,0.9773510622187846
1.012741017964072,0.0005210488750000001,1.012741017964072,0.0005694358499999999,1.012741017964072,0.0005335306875,0.4814787691883501,9.63643028651794e-5,1.012741017964072,0.9156461428059377,1.012741017964072,1.003609540734719,1.012741017964072,0.9770779836141826
1.0223922155688623,0.0005292005874999999,1.0223922155688623,0.0005786420875000001,1.0223922155688623,0.0005419865499999999,0.48566541091990206,9.86099179862533e-5,1.0223922155688623,0.9150724357906783,1.0223922155688623,1.003276243056608,1.0223922155688623,0.9767982554882618
1.032058383233533,0.0005373702,1.032058383233533,0.0005880349874999998,1.032058383233533,0.0005506035124999999,0.48985205265145393,0.000100882981016245,1.032058383233533,0.9144982977309143,1.032058383233533,1.0029531918053316,1.032058383233533,0.9765119806439208
1.0417410179640718,0.0005454600249999999,1.0417410179640718,0.0005971455250000003,1.0417410179640718,0.0005589541500000002,0.49403869438300585,0.000103183387006685,1.0417410179640718,0.9139237040083235,1.0417410179640718,1.0026400429817972,1.0417410179640718,0.9762192108502986
1.051438622754491,0.0005535577000000001,1.051438622754491,0.0006064417750000001,1.051438622754491,0.0005674860000000001,0.4982253361145577,0.000105511025013164,1.051438622754491,0.9133487994748914,1.051438622754491,1.002336543308846,1.051438622754491,0.9759200819467446
1.0611511976047905,0.0005615728875000001,1.0611511976047905,0.0006156078499999999,1.0611511976047905,0.0005758899374999997,0.5024119778461097,0.000107865778143563,1.0611511976047905,0.9127736316786857,1.0611511976047905,1.002042382435829,1.0611511976047905,0.9756146801177903
1.0708802395209582,0.0005695521250000001,1.0708802395209582,0.0006246465875000001,1.0708802395209582,0.0005842026499999997,0.5065986195776616,0.000110247523607765,1.0708802395209582,0.9121981513182411,1.0708802395209582,1.001757201987084,1.0708802395209582,0.9753030371929188
1.0806257485029942,0.000577495925,1.0806257485029942,0.0006336861375000004,1.0806257485029942,0.0005924966624999999,0.5107852613092135,0.000112656132768817,1.0806257485029942,0.9116223895945521,1.0806257485029942,1.0014806873646165,1.0806257485029942,0.9749852247047464
1.0903862275449103,0.00058527955,1.0903862275449103,0.0006426787999999999,1.0903862275449103,0.0006007127000000001,0.5149719030407655,0.000115091471195519,1.0903862275449103,0.9110464577539764,1.0903862275449103,1.0012125618799337,1.0903862275449103,0.9746613581529431
1.1001616766467066,0.0005930503249999997,1.1001616766467066,0.0006516555500000001,1.1001616766467066,0.000608896325,0.5191585447723173,0.000117553398716426,1.1001616766467066,0.910470370291396,1.1001616766467066,1.0009525032601825,1.1001616766467066,0.9743314992514247
1.1099535928143713,0.0006008131500000002,1.1099535928143713,0.0006606108874999995,1.1099535928143713,0.0006170664624999999,0.5233451865038692,0.000120041769475228,1.1099535928143713,0.9098940456387968,1.1099535928143713,1.000700151482854,1.1099535928143713,0.9739956516641355
1.1197604790419162,0.0006085112624999998,1.1197604790419162,0.0006694952999999998,1.1197604790419162,0.0006251725625000003,0.5275318282354212,0.000122556431987482,1.1197604790419162,0.9093175707219205,1.1197604790419162,1.000455226194683,1.1197604790419162,0.9736539146586849
1.1295838323353296,0.0006161111250000001,1.1295838323353296,0.0006782215124999998,1.1295838323353296,0.0006331489500000003,0.531718469966973,0.000125097229198692,1.1295838323353296,0.908740848720107,1.1295838323353296,1.000217373381142,1.1295838323353296,0.9733062777963687
1.1394221556886228,0.0006235994875000002,1.1394221556886228,0.0006868938375000002,1.1394221556886228,0.000641064725,0.535905111698525,0.000127663998543679,1.1394221556886228,0.908163951291488,1.1394221556886228,0.9999863160986159,1.1394221556886228,0.9729528296544236
1.1492769461077845,0.0006309290499999997,1.1492769461077845,0.0006954038999999999,1.1492769461077845,0.00064882485,0.5400917534300769,0.000130256572007242,1.1492769461077845,0.9075867672709703,1.1492769461077845,0.9997617103709651,1.1492769461077845,0.972593546050862
1.1591467065868264,0.0006382880749999998,1.1591467065868264,0.0007040201625000003,1.1591467065868264,0.0006566704125,0.5442783951616288,0.000132874776186073,1.1591467065868264,0.9070093540871494,1.1591467065868264,0.9995432868858091,1.1591467065868264,0.9722285052981898
1.1690329341317367,0.000645626075,1.1690329341317367,0.0007124772374999999,1.1690329341317367,0.0006643986875,0.5484650368931807,0.000135518432351899,1.1690329341317367,0.906431587346609,1.1690329341317367,0.999330715289502,1.1690329341317367,0.9718576700858474
1.178935628742515,0.0006527969499999999,1.178935628742515,0.00072082875,1.178935628742515,0.0006720064375000002,0.5526516786247326,0.000138187356515833,1.178935628742515,0.9058534241350199,1.178935628742515,0.9991237067811882,1.178935628742515,0.9714810518228817
1.1888532934131737,0.0006599128999999999,1.1888532934131737,0.0007291380875000001,1.1888532934131737,0.0006795848,0.5568383203562846,0.00014088135949389,1.1888532934131737,0.9052749029220194,1.1888532934131737,0.9989220102857672,1.1888532934131737,0.9710987147863168
1.1987874251497006,0.00066686655,1.1987874251497006,0.0007372340500000001,1.1987874251497006,0.000686942625,0.5610249620878365,0.00014360024697366,1.1987874251497006,0.9046958819325641,1.1987874251497006,0.9987253214852284,1.1987874251497006,0.9707106036269184
1.208738023952096,0.0006737870374999999,1.208738023952096,0.0007453134624999999,1.208738023952096,0.0006943242249999999,0.5652116038193883,0.000146343819582102,1.208738023952096,0.9041163016799294,1.208738023952096,0.9985333768221111,1.208738023952096,0.9703167148464046
1.2187035928143715,0.0006805808749999998,1.2187035928143715,0.0007533835749999999,1.2187035928143715,0.0007017020125,0.5693982455509403,0.000149111872954424,1.2187035928143715,0.9035361850397833,1.2187035928143715,0.9983459501455935,1.2187035928143715,0.9699171009684685
1.228685628742515,0.00068733805,1.228685628742515,0.0007613063749999999,1.228685628742515,0.0007089543375000001,0.5735848872824922,0.000151904197804041,1.228685628742515,0.9029553762226185,1.228685628742515,0.9981627684682268,1.228685628742515,0.9695116911569144
1.238682634730539,0.0006939615500000003,1.238682634730539,0.0007691859625,1.238682634730539,0.0007161014875,0.577771529014044,0.000154720579993556,1.238682634730539,0.9023738897941996,1.238682634730539,0.9979836251073712,1.238682634730539,0.9691005316710585
1.2486976047904192,0.0007005563749999999,1.2486976047904192,0.0007769250999999997,1.2486976047904192,0.0007231525124999997,0.581958170745596,0.000157560800606758,1.2486976047904192,0.9017914756100021,1.2486976047904192,0.9978082441536351,1.2486976047904192,0.9686834803011432
1.2587275449101798,0.0007070337875000001,1.2587275449101798,0.0007846086124999998,1.2587275449101798,0.0007301348124999997,0.5861448124771479,0.000160424636021606,1.2587275449101798,0.9012082287324671,1.2587275449101798,0.9976364670418361,1.2587275449101798,0.9682606396462854
1.2687739520958083,0.0007134336250000004,1.2687739520958083,0.0007921979750000002,1.2687739520958083,0.0007370535999999998,0.5903314542086998,0.000163311857984148,1.2687739520958083,0.9006239804176361,1.2687739520958083,0.9974680677438105,1.2687739520958083,0.9678319230431627
1.2788353293413173,0.0007196681624999999,1.2788353293413173,0.0007996319750000003,1.2788353293413173,0.0007438254000000001,0.5945180959402517,0.000166222233683378,1.2788353293413173,0.900038733877135,1.2788353293413173,0.9973028827081118,1.2788353293413173,0.9673973685836244
1.2889146706586827,0.0007258476500000002,1.2889146706586827,0.0008069971499999999,1.2889146706586827,0.0007505275499999998,0.5987047376718037,0.000169155525826982,1.2889146706586827,0.8994522293251809,1.2889146706586827,0.9971406866699722,1.2889146706586827,0.9669568181570454
1.299008982035928,0.0007318927125000001,1.299008982035928,0.0008142777250000003,1.299008982035928,0.0007571355374999997,0.6028913794033555,0.000172111492717942,1.299008982035928,0.8988645540383416,1.299008982035928,0.9969813635350363,1.299008982035928,0.9665103723813175
1.309119760479042,0.0007379142125000001,1.309119760479042,0.0008215079625000003,1.309119760479042,0.0007637178124999999,0.6070780211349074,0.000175089888331985,1.309119760479042,0.8982755330989397,1.309119760479042,0.996824736515194,1.309119760479042,0.9660579349222588
1.319247005988024,0.0007436985625,1.319247005988024,0.0008285129125,1.319247005988024,0.0007701036625000002,0.6112646628664593,0.000178090462395828,1.319247005988024,0.8976850782093418,1.319247005988024,0.9966706648832224,1.319247005988024,0.9655994738436523
1.329389221556886,0.0007493571874999999,1.329389221556886,0.0008353565499999999,1.329389221556886,0.000776320925,0.6154513045980111,0.000181112960466205,1.329389221556886,0.897093188427936,1.329389221556886,0.9965190417172274,1.329389221556886,0.9651350259096907
1.3395494011976048,0.000754976475,1.3395494011976048,0.0008422378749999999,1.3395494011976048,0.0007825829624999999,0.619637946329563,0.000184157124009637,1.3395494011976048,0.8964996010412105,1.3395494011976048,0.9963697046112089,1.3395494011976048,0.9646644219859406
1.3497245508982036,0.0007604692875,1.3497245508982036,0.0008489250999999998,1.3497245508982036,0.000788677275,0.6238245880611151,0.000187222690482918,1.3497245508982036,0.8959044037506826,1.3497245508982036,0.9962225911795058,1.3497245508982036,0.9641877692673451
1.3599176646706588,0.0007659372749999999,1.3599176646706588,0.0008556034749999999,1.3599176646706588,0.0007947468625000003,0.628011229792667,0.000190309393414287,1.3599176646706588,0.8953073353238737,1.3599176646706588,0.9960775626881995,1.3599176646706588,0.9637048969410664
1.370125748502994,0.0007712426374999998,1.370125748502994,0.0008621072500000002,1.370125748502994,0.0008006502999999996,0.6321978715242189,0.000193416962485258,1.370125748502994,0.8947084865640134,1.370125748502994,0.995934576972082,1.370125748502994,0.9632159175848605
1.3803502994011976,0.0007764294375,1.3803502994011976,0.0008685699750000005,1.3803502994011976,0.0008065234750000002,0.6363845132557708,0.000196545123613069,1.3803502994011976,0.894107687146206,1.3803502994011976,0.9957935381237893,1.3803502994011976,0.9627207330879866
1.3905913173652695,0.0007814515499999997,1.3905913173652695,0.0008748131499999997,1.3905913173652695,0.0008122059875000004,0.6405711549873226,0.000199693599033743,1.3905913173652695,0.8935048565753467,1.3905913173652695,0.9956543816380169,1.3905913173652695,0.9622193178775477
1.4008502994011978,0.0007864698999999999,1.4008502994011978,0.0008809897249999999,1.4008502994011978,0.000817801675,0.6447577967188746,0.000202862107385693,1.4008502994011978,0.8928998285100722,1.4008502994011978,0.9955170326323562,1.4008502994011978,0.961711574246621
1.4111242514970062,0.0007913119624999998,1.4111242514970062,0.0008869683,1.4111242514970062,0.0008232422125000001,0.6489444384504265,0.000206050363793878,1.4111242514970062,0.8922927043790008,1.4111242514970062,0.9953814852721711,1.4111242514970062,0.9611976298346979
1.4214146706586828,0.0007960896875,1.4214146706586828,0.0008929236875000005,1.4214146706586828,0.0008286806625,0.6531310801819784,0.000209258079954462,1.4214146706586828,0.89168332396307,1.4214146706586828,0.9952476820584545,1.4214146706586828,0.9606773933912031
1.4317215568862276,0.00080073725,1.4317215568862276,0.0008988105875000002,1.4317215568862276,0.0008340334749999999,0.6573177219135303,0.000212484964219944,1.4317215568862276,0.8910716186296267,1.4317215568862276,0.9951155937934042,1.4317215568862276,0.9601508506310404
1.442046407185629,0.0008052609875,1.442046407185629,0.0009044552375000004,1.442046407185629,0.0008391583625000001,0.6615043636450821,0.000215730721684737,1.442046407185629,0.8904574342211656,1.442046407185629,0.9949851801063874,1.442046407185629,0.9596179131447635
1.4523862275449102,0.00080969335,1.4523862275449102,0.0009101080125000001,1.4523862275449102,0.0008442747750000002,0.6656910053766342,0.000218995054271161,1.4523862275449102,0.8898408876888573,1.4523862275449102,0.9948564642859558,1.4523862275449102,0.9590787285277084
1.46274251497006,0.0008140313000000001,1.46274251497006,0.0009155668374999998,1.46274251497006,0.0008492546999999999,0.6698776471081861,0.000222277660815822,1.46274251497006,0.8892218330044128,1.46274251497006,0.9947294192924324,1.46274251497006,0.9585332169840423
1.473116766467066,0.000818238425,1.473116766467066,0.0009209525125,1.473116766467066,0.0008541516500000003,0.674064288839738,0.000225578237156343,1.473116766467066,0.8886001275048809,1.473116766467066,0.9946040251579141,1.473116766467066,0.9579812997934077
1.4835074850299401,0.0008222445499999999,1.4835074850299401,0.0009261262249999997,1.4835074850299401,0.0008588403000000001,0.6782509305712899,0.000228896476218429,1.4835074850299401,0.8879758121192044,1.4835074850299401,0.9944803038055641,1.4835074850299401,0.9574230611644446
1.4939131736526947,0.000826212,1.4939131736526947,0.0009312380374999999,1.4939131736526947,0.0008634805249999999,0.6824375723028419,0.000232232068103213,1.4939131736526947,0.887348933263672,1.4939131736526947,0.9943582809588273,1.4939131736526947,0.9568585930380719
1.5043413173652695,0.0008300558749999995,1.5043413173652695,0.000936309625,1.5043413173652695,0.0008680728874999998,0.6866242140343937,0.000235584700174883,1.5043413173652695,0.8867189996952345,1.5043413173652695,0.9942378826945785,1.5043413173652695,0.9562875009775754
1.5147754491017966,0.0008337677874999998,1.5147754491017966,0.0009412068125000001,1.5147754491017966,0.0008724848499999998,0.6908108557659456,0.00023895405714854,1.5147754491017966,0.8860869728194778,1.5147754491017966,0.9941193143150401,1.5147754491017966,0.9557107102102544
1.5252395209580838,0.0008373534375,1.5252395209580838,0.0009459341999999999,1.5252395209580838,0.0008767740000000003,0.6949974974974975,0.000242339821178254,1.5252395209580838,0.8854513714295635,1.5252395209580838,0.9940023241141783,1.5252395209580838,0.955126919336685
1.5357035928143712,0.0008409207625000003,1.5357035928143712,0.0009506826375,1.5357035928143712,0.0008810680625000001,0.6991841392290494,0.000245741671945311,1.5357035928143712,0.884813990230204,1.5357035928143712,0.9938872683324512,1.5357035928143712,0.9545378309272783
1.5461976047904191,0.0008443386999999998,1.5461976047904191,0.0009552482749999997,1.5461976047904191,0.0008852110000000001,0.7033707809606013,0.000249159286746601,1.5461976047904191,0.8841729865658032,1.5461976047904191,0.9937738414716142,1.5461976047904191,0.9539417968394752
1.5567065868263472,0.0008476805624999999,1.5567065868263472,0.000959729675,1.5567065868263472,0.0008892928749999999,0.7075574226921534,0.000252592340583125,1.5567065868263472,0.8835292570177548,1.5567065868263472,0.9936622349091692,1.5567065868263472,0.9533396985947602
1.5672305389221557,0.0008508471125000002,1.5672305389221557,0.000964005425,1.5672305389221557,0.0008931518999999997,0.7117440644237052,0.000256040506248593,1.5672305389221557,0.8828827925883261,1.5672305389221557,0.9935524752054856,1.5672305389221557,0.9527315838593271
1.5777694610778443,0.0008539474749999999,1.5777694610778443,0.0009683026125000002,1.5777694610778443,0.0008970359500000002,0.7159307061552571,0.000259503454418086,1.5777694610778443,0.8822335892477412,1.5777694610778443,0.9934445896218058,1.5777694610778443,0.9521175054128094
1.5883383233532933,0.000857003875,1.5883383233532933,0.0009724268875000002,1.5883383233532933,0.0009007838875000002,0.720117347886809,0.000262980853736745,1.5883383233532933,0.8815807218713688,1.5883383233532933,0.9933384568076721,1.5883383233532933,0.9514966381714112
1.5989071856287425,0.0008599174624999998,1.5989071856287425,0.0009765120000000003,1.5989071856287425,0.0009044900250000003,0.724303989618361,0.00026647237090847,1.5989071856287425,0.8809260457322926,1.5989071856287425,0.9932344047842623,1.5989071856287425,0.9508708039615207
1.609491017964072,0.0008627421250000005,1.609491017964072,0.0009804272250000007,1.609491017964072,0.0009080660749999997,0.7284906313499129,0.000269977670784593,1.609491017964072,0.8802686479627228,1.609491017964072,0.9931323085150211,1.609491017964072,0.9502391948038016
1.6201047904191619,0.0008654191,1.6201047904191619,0.0009842144249999998,1.6201047904191619,0.000911487675,0.7326772730814647,0.0002734964164525,1.6201047904191619,0.8796076102777435,1.6201047904191619,0.9930320539067871,1.6201047904191619,0.9496009799583617
1.6307335329341317,0.0008680675124999997,1.6307335329341317,0.0009879241250000002,1.6307335329341317,0.0009148630000000001,0.7368639148130166,0.000277028269324171,1.6307335329341317,0.8789438812980527,1.6307335329341317,0.9929338114317475,1.6307335329341317,0.9489571273062707
1.6413772455089821,0.0008705196,1.6413772455089821,0.0009914897249999998,1.6413772455089821,0.0009181066750000003,0.7410505565445685,0.000280572889224615,1.6413772455089821,0.8782774856139955,1.6413772455089821,0.9928376040188548,1.6413772455089821,0.9483077195130812
1.6520359281437127,0.0008729541125000004,1.6520359281437127,0.0009950629875000003,1.6520359281437127,0.0009213513000000003,0.7452371982761204,0.000284129934480174,1.6520359281437127,0.8776084522404309,1.6520359281437127,0.9927434526579452,1.6520359281437127,0.9476528438238396
1.6627095808383234,0.0008752355,1.6627095808383234,0.0009984430250000005,1.6627095808383234,0.0009244085875000005,0.7494238400076724,0.000287699062006655,1.6627095808383234,0.8769368144872783,1.6627095808383234,0.9926513761294946,1.6627095808383234,0.9469925919231317
1.6734131736526947,0.000877493975,1.6734131736526947,0.0010017644249999999,1.6734131736526947,0.0009274185875000004,0.7536104817392244,0.000291279927397291,1.6734131736526947,0.876261664438765,1.6734131736526947,0.9925612662929948,1.6734131736526947,0.9463261246648247
1.684116766467066,0.0008796112499999998,1.684116766467066,0.0010049928874999994,1.684116766467066,0.0009303478374999999,0.7577971234707762,0.000294872185010468,1.684116766467066,0.8755849321593865,1.684116766467066,0.992473388874702,1.684116766467066,0.9456554065228181
1.6948502994011978,0.0008816771874999999,1.6948502994011978,0.0010081110375,1.6948502994011978,0.0009331782125,0.7619837652023281,0.000298475488057225,1.6948502994011978,0.8749047701825388,1.6948502994011978,0.9923875088839959,1.6948502994011978,0.944978665770988
1.7055988023952096,0.0008835824375,1.7055988023952096,0.001011093275,1.7055988023952096,0.0009358957875000003,0.76617040693388,0.000302089488688483,1.7055988023952096,0.8742221731542653,1.7055988023952096,0.992303758590836,1.7055988023952096,0.9442969458590593
1.7163622754491017,0.000885454825,1.7163622754491017,0.0010139975749999999,1.7163622754491017,0.0009385438250000004,0.770357048665432,0.00030571383808198,1.7163622754491017,0.8735371938908432,1.7163622754491017,0.9922221426349511,1.7163622754491017,0.9436103587200777
1.7271407185628744,0.0008872014874999997,1.7271407185628744,0.0010167572500000004,1.7271407185628744,0.0009410456750000001,0.7745436903969839,0.000309348186528889,1.7271407185628744,0.8728498885920247,1.7271407185628744,0.9921426623889564,1.7271407185628744,0.9429190196933694
1.737934131736527,0.0008889128625,1.737934131736527,0.00101950075,1.737934131736527,0.0009435553500000001,0.7787303321285357,0.000312992183520092,1.737934131736527,0.8721603166687358,1.737934131736527,0.9920653158776073,1.737934131736527,0.9422230473236871
1.74875748502994,0.0008904784374999995,1.74875748502994,0.0010221146,1.74875748502994,0.0009459240875,0.7829169738600876,0.000316645477832091,1.74875748502994,0.8714675815962488,1.74875748502994,0.9919899950849894,1.74875748502994,0.94152159055932
1.7595808383233533,0.0008919942874999998,1.7595808383233533,0.0010246601874999996,1.7595808383233533,0.0009482469500000001,0.7871036155916395,0.00032030771761252,1.7595808383233533,0.8707736650428898,1.7595808383233533,0.9919168995331644,1.7595808383233533,0.9408167142984476
1.7704341317365269,0.0008934352375,1.7704341317365269,0.0010271347,1.7704341317365269,0.0009505006000000002,0.7912902573231915,0.000323978550465246,1.7704341317365269,0.8700767156698272,1.7704341317365269,0.9918458146997928,1.7704341317365269,0.9401065960067869
1.781302395209581,0.0008948333249999999,1.781302395209581,0.0010295570875000003,1.781302395209581,0.0009527046624999997,0.7954768990547435,0.000327657623535025,1.781302395209581,0.8693777632578569,1.781302395209581,0.9917768274292871,1.781302395209581,0.939392338146344
1.792185628742515,0.0008961531750000003,1.792185628742515,0.0010318851,1.792185628742515,0.0009548192999999996,0.7996635407862954,0.000331344583591702,1.792185628742515,0.8686768809575574,1.792185628742515,0.9917099185091437,1.792185628742515,0.9386740727478186
1.8030838323353295,0.0008973820375,1.8030838323353295,0.001034133275,1.8030838323353295,0.0009568562249999999,0.8038501825178472,0.000335039077113916,1.8030838323353295,0.8679741440857547,1.8030838323353295,0.9916450653582853,1.8030838323353295,0.9379519337940462
1.814011976047904,0.0008984838750000001,1.814011976047904,0.0010363204874999996,1.814011976047904,0.0009588301999999998,0.8080368242493992,0.000338740750372304,1.814011976047904,0.8672686630195111,1.814011976047904,0.9915821573584531,1.814011976047904,0.9372250594727334
1.8249550898203593,0.0008995707375000002,1.8249550898203593,0.0010384376250000002,1.8249550898203593,0.0009607546000000002,0.8122234659809511,0.000342449249512166,1.8249550898203593,0.8665614819282744,1.8249550898203593,0.9915212558247284,1.8249550898203593,0.9364945776296114
1.8358982035928144,0.0009005582125000001,1.8358982035928144,0.001040433675,1.8358982035928144,0.0009625797999999999,0.816410107712503,0.000346164220635579,1.8358982035928144,0.8658536506500513,1.8358982035928144,0.9914624075059759,1.8358982035928144,0.9357616317209079
1.84687125748503,0.0009014912874999998,1.84687125748503,0.0010423434249999999,1.84687125748503,0.0009643192250000001,0.8205967494440549,0.00034988530988294,1.84687125748503,0.8651433150971732,1.84687125748503,0.9914054160607043,1.84687125748503,0.9350243565512063
1.857859281437126,0.0009023461375000004,1.857859281437126,0.0010442154874999996,1.857859281437126,0.0009660277,0.8247833911756067,0.000353612163513908,1.857859281437126,0.8644315270990521,1.857859281437126,0.9913503251258908,1.857859281437126,0.9342838943423695
1.8688772455089822,0.0009031448874999999,1.8688772455089822,0.0010459899999999997,1.8688772455089822,0.0009676561249999996,0.8289700329071586,0.000357344427987728,1.8688772455089822,0.8637174012690623,1.8688772455089822,0.9912970225629475,1.8688772455089822,0.9335393741353257
1.8798952095808386,0.00090389225,1.8798952095808386,0.0010477299500000004,1.8798952095808386,0.0009692420625000003,0.8331566746387106,0.000361081750042921,1.8798952095808386,0.8630029644100947,1.8798952095808386,0.9912456095505651,1.8798952095808386,0.9327929617142053
1.8909431137724553,0.0009045551875000006,1.8909431137724553,0.0010493795999999996,1.8909431137724553,0.0009707419374999998,0.8373433163702626,0.000364823776776315,1.8909431137724553,0.8622863623932495,1.8909431137724553,0.9911959001748188,1.8909431137724553,0.9320427720267699
1.9020059880239522,0.0009051874375,1.9020059880239522,0.0010509687250000006,1.9020059880239522,0.0009721896624999997,0.8415299581018145,0.000368570155721395,1.9020059880239522,0.8615686538340294,1.9020059880239522,0.991147917014377,1.9020059880239522,0.9312899615356968
1.9130838323353296,0.0009057588375000001,1.9130838323353296,0.0010524908874999998,1.9130838323353296,0.0009735801125000002,0.8457165998333664,0.000372320534925966,1.9130838323353296,0.8608499274280258,1.9130838323353296,0.9911016094017446,1.9130838323353296,0.9305346737919578
1.924176646706587,0.0009062600625000002,1.924176646706587,0.0010539491,1.924176646706587,0.000974914775,0.8499032415649183,0.000376074563029086,1.924176646706587,0.860130272327481,1.924176646706587,0.9910569247267397,1.924176646706587,0.9297770521592744
1.9352994011976048,0.0009066835124999998,1.9352994011976048,0.0010553354499999998,1.9352994011976048,0.0009761836874999999,0.8540898832964702,0.00037983188933728,1.9352994011976048,0.8594088071253024,1.9352994011976048,0.9910137515791356,1.9352994011976048,0.9290162149222696
1.946422155688623,0.0009071071624999997,1.946422155688623,0.0010566787,1.946422155688623,0.0009774047874999995,0.8582765250280221,0.000383592163899988,1.946422155688623,0.8586875636397259,1.946422155688623,0.9909721501468703,1.946422155688623,0.9282543527640291
1.9575748502994013,0.0009074411374999994,1.9575748502994013,0.0010579843125,1.9575748502994013,0.0009785917624999998,0.862463166759574,0.00038735503758426,1.9575748502994013,0.8579646904668357,1.9575748502994013,0.990931950908407,1.9575748502994013,0.9274895571824066
1.96874251497006,0.0009077607499999999,1.96874251497006,0.0010592259249999998,1.96874251497006,0.000979728925,0.8666498084911259,0.000391120162148646,1.96874251497006,0.8572412485998109,1.96874251497006,0.9908931520693418,1.96874251497006,0.926722994534182
1.9799251497005987,0.0009079644374999998,1.9799251497005987,0.0010603867125000002,1.9799251497005987,0.0009807893000000002,0.8708364502226777,0.000394887190316296,1.9799251497005987,0.856517328010547,1.9799251497005987,0.9908556937586961,1.9799251497005987,0.9259548055058062
1.9911377245508983,0.0009081562625000001,1.9911377245508983,0.0010614645750000001,1.9911377245508983,0.0009817637375000004,0.8750230919542297,0.000398655775847237,1.9911377245508983,0.8557920505345961,1.9911377245508983,0.9908194677403003,1.9911377245508983,0.9251841004908478
2.002350299401198,0.0009083083249999997,2.002350299401198,0.001062499375,2.002350299401198,0.0009827213249999998,0.8792097336857817,0.00040242557360981,2.002350299401198,0.8550674423296432,2.002350299401198,0.9907845092629471,2.002350299401198,0.9244130760252395
2.0135928143712576,0.0009084147374999997,2.0135928143712576,0.001063557175,2.0135928143712576,0.0009836776000000003,0.8833963754173336,0.00040619623965126,2.0135928143712576,0.8543416577604517,2.0135928143712576,0.9907506628743663,2.0135928143712576,0.9236398108137662
2.024850299401198,0.0009084605499999999,2.024850299401198,0.0010645260124999996,2.024850299401198,0.0009845568625,0.8875830171488855,0.00040996743126746,2.024850299401198,0.8536157535462533,2.024850299401198,0.9907179135693784,2.024850299401198,0.9228654703254502
2.036122754491018,0.0009084652000000001,2.036122754491018,0.0010654239875,2.036122754491018,0.0009853749249999998,0.8917696588804375,0.000413738807071754,2.036122754491018,0.8528898179119391,2.036122754491018,0.9906861986713063,2.036122754491018,0.9220901892824542
2.047425149700599,0.0009084795624999999,2.047425149700599,0.0010663124124999997,2.047425149700599,0.000986185375,0.8959563006119893,0.000417510027062902,2.047425149700599,0.8521629764227798,2.047425149700599,0.9906554153715684,2.047425149700599,0.9213130716995416
2.05872754491018,0.0009083789874999998,2.05872754491018,0.00106709015,2.05872754491018,0.0009869018,0.9001429423435412,0.000421280752692124,2.05872754491018,0.851437241394503,2.05872754491018,0.9906255826192919,2.05872754491018,0.9205363077088929
2.070059880239521,0.0009082370750000005,2.070059880239521,0.0010678529624999998,2.070059880239521,0.0009875972249999997,0.9043295840750931,0.000425050646929212,2.070059880239521,0.8507107765956485,2.070059880239521,0.990596558983371,2.070059880239521,0.9197579696381558
2.0814071856287426,0.000908079475,2.0814071856287426,0.001068593725,2.0814071856287426,0.0009882667250000004,0.908516225806645,0.000428819374327715,2.0814071856287426,0.8499846294805184,2.0814071856287426,0.9905683225718939,2.0814071856287426,0.9189792148301872
2.0927844311377246,0.0009079130000000001,2.0927844311377246,0.00106930625,2.0927844311377246,0.0009889236125,0.912702867538197,0.000432586601089181,2.0927844311377246,0.8492579293279379,2.0927844311377246,0.9905407761865548,2.0927844311377246,0.9181991437295547
2.1041616766467066,0.0009077108499999998,2.1041616766467066,0.0010700051250000001,2.1041616766467066,0.000989546675,0.9168895092697488,0.000436351995126427,2.1041616766467066,0.8485326721411066,2.1041616766467066,0.9905139315468291,2.1041616766467066,0.9174199336020583
2.115568862275449,0.0009074638499999999,2.115568862275449,0.001070613625,2.115568862275449,0.0009901050750000002,0.9210761510013007,0.000440115226125848,2.115568862275449,0.8478070320836153,2.115568862275449,0.99048765798047,2.115568862275449,0.9166396564915997
2.126991017964072,0.0009071905624999998,2.126991017964072,0.001071187375,2.126991017964072,0.0009906332625,0.9252627927328527,0.000443875965608748,2.126991017964072,0.8470820461450638,2.126991017964072,0.990461932133557,2.126991017964072,0.9158594588795655
2.138428143712575,0.0009068459999999997,2.138428143712575,0.0010717166249999996,2.138428143712575,0.0009911078250000001,0.9294494344644046,0.000447633886991671,2.138428143712575,0.8463577949335124,2.138428143712575,0.9904366959642276,2.138428143712575,0.91507945921377
2.149880239520958,0.0009065008374999998,2.149880239520958,0.0010722613749999995,2.149880239520958,0.000991597125,0.9336360761959566,0.000451388665645734,2.149880239520958,0.8456343578908216,2.149880239520958,0.9904118926151628,2.149880239520958,0.9142997737393617
2.161362275449102,0.0009061276374999995,2.161362275449102,0.0010727712500000004,2.161362275449102,0.0009920783749999998,0.9378227179275085,0.000455139978954951,2.161362275449102,0.8449108712210356,2.161362275449102,0.9903874348635862,2.161362275449102,0.9135195001507891
2.172859281437126,0.0009057602875,2.172859281437126,0.0010732482499999998,2.172859281437126,0.0009925154500000002,0.9420093596590603,0.000458887506373531,2.172859281437126,0.844188359054001,2.172859281437126,0.99036330099644,2.172859281437126,0.9127397707068567
2.18437125748503,0.0009053459625,2.18437125748503,0.0010736509999999997,2.18437125748503,0.0009928797625000003,0.9461960013906122,0.000462630929482153,2.18437125748503,0.8434668974122385,2.18437125748503,0.9903394380389648,2.18437125748503,0.9119606952669749
2.1958982035928143,0.0009048752625,2.1958982035928143,0.0010740464999999997,2.1958982035928143,0.0009932330125000002,0.9503826431221641,0.000466369932043196,2.1958982035928143,0.8427465610245787,2.1958982035928143,0.9903157945416118,2.1958982035928143,0.9111823813660852
2.207455089820359,0.0009043910749999999,2.207455089820359,0.0010743636249999995,2.207455089820359,0.0009935287250000002,0.9545692848537161,0.000470104200054931,2.207455089820359,0.8420264919843232,2.207455089820359,0.9902922903070491,2.207455089820359,0.9104039270982698
2.2190269461077845,0.0009038901749999998,2.2190269461077845,0.0010746978750000003,2.2190269461077845,0.0009938348124999999,0.9587559265852679,0.000473833421804654,2.2190269461077845,0.8413076994843235,2.2190269461077845,0.9902689077908571,2.2190269461077845,0.9096264476587372
2.2306137724550896,0.0009033704625000001,2.2306137724550896,0.0010749936249999999,2.2306137724550896,0.00099411725,0.9629425683168198,0.000477557287920763,2.2306137724550896,0.8405902544968401,2.2306137724550896,0.9902456002969212,2.2306137724550896,0.9088500438947121
2.2422155688622754,0.0009028297249999998,2.2422155688622754,0.001075283875,2.2422155688622754,0.0009943800125,0.9671292100483718,0.000481275491423766,2.2422155688622754,0.8398742266170297,2.2422155688622754,0.9902223228779548,2.2422155688622754,0.9080748142743353
2.253847305389222,0.0009022384875000001,2.253847305389222,0.001075528875,2.253847305389222,0.0009945994749999995,0.9713158517799237,0.00048498772777622,2.253847305389222,0.8391587648279882,2.253847305389222,0.9901990023509577,2.253847305389222,0.9072998590177478
2.265479041916168,0.0009016718625,2.265479041916168,0.0010757446250000001,2.265479041916168,0.00099480305,0.9755024935114757,0.000488693694931583,2.265479041916168,0.8384457775992065,2.265479041916168,0.9901756573518398,2.265479041916168,0.9065272666645633
2.2771407185628743,0.0009010986875000003,2.2771407185628743,0.0010759431249999997,2.2771407185628743,0.0009949873750000004,0.9796891352430276,0.000492393093381999,2.2771407185628743,0.8377334952562259,2.2771407185628743,0.9901521881725114,2.2771407185628743,0.9057551401298816
2.2888323353293414,0.0009004827874999998,2.2888323353293414,0.0010761276250000002,2.2888323353293414,0.0009951658375,0.9838757769745794,0.000496085626204976,2.2888323353293414,0.8370219918940249,2.2888323353293414,0.9901285566979972,2.2888323353293414,0.9049835783142843
2.3005239520958085,0.0008998535250000002,2.3005239520958085,0.001076288375,2.3005239520958085,0.0009953162000000005,0.9880624187061313,0.000499770999108985,2.3005239520958085,0.8363131523701758,2.3005239520958085,0.9901047874864307,2.3005239520958085,0.9042146440481954
2.312245508982036,0.0008992315624999997,2.312245508982036,0.0010764426249999998,2.312245508982036,0.0009954553874999999,0.9922490604376832,0.000503448920477954,2.312245508982036,0.835605222955576,2.312245508982036,0.9900807855388345,2.312245508982036,0.9034464530002482
2.323982035928144,0.000898549525,2.323982035928144,0.001076525875,2.323982035928144,0.0009955381124999998,0.9964357021692352,0.000507119101414673,2.323982035928144,0.8348991730706766,2.323982035928144,0.9900565489182719,2.323982035928144,0.9026800739230411
2.3357335329341318,0.0008978527999999999,2.3357335329341318,0.001076631625,2.3357335329341318,0.0009956344375,1.000622343900787,0.00051078125578308,2.3357335329341318,0.8341950613675397,2.3357335329341318,0.9900320472363394,2.3357335329341318,0.9019155869801488
2.3475149700598803,0.0008971058749999998,2.3475149700598803,0.0010767073749999997,2.3475149700598803,0.0009957000124999997,1.004808985632339,0.000514435100249459,2.3475149700598803,0.8334920536391994,2.3475149700598803,0.990007220257807,2.3475149700598803,0.9011521017971087
2.359311377245509,0.0008964096875000004,2.359311377245509,0.0010767796249999998,2.359311377245509,0.0009957682875000001,1.008995627363891,0.000518080354322512,2.359311377245509,0.8327911046150329,2.359311377245509,0.9899820722943677,2.359311377245509,0.900390669894017
2.3711227544910183,0.0008956995499999997,2.3711227544910183,0.001076822125,2.3711227544910183,0.0009958129124999998,1.0131822690954428,0.000521716740392342,2.3711227544910183,0.8320922687986271,2.3711227544910183,0.9899565784560891,2.3711227544910183,0.8996313647885322
2.3829491017964073,0.0008949616625000002,2.3829491017964073,0.0010768418750000002,2.3829491017964073,0.0009958401,1.0173689108269948,0.000525343983768303,2.3829491017964073,0.8313955992514894,2.3829491017964073,0.9899307156859877,2.3829491017964073,0.898874257734515
2.394805389221557,0.0008942352375000002,2.394805389221557,0.00107686925,2.394805389221557,0.000995871175,1.0215555525585467,0.000528961812715757,2.394805389221557,0.830700271636704,2.394805389221557,0.9899044293103723,2.394805389221557,0.8981184655278027
2.406676646706587,0.0008934875500000007,2.406676646706587,0.0010768718749999998,2.406676646706587,0.0009958789375000001,1.0257421942900986,0.000532569958491705,2.406676646706587,0.8300072201131202,2.406676646706587,0.9898777323077655,2.406676646706587,0.8973650155729924
2.418562874251497,0.0008927288749999998,2.418562874251497,0.0010768229999999998,2.418562874251497,0.0009958363125,1.0299288360216505,0.000536168155379313,2.418562874251497,0.8293164936051198,2.418562874251497,0.989850606891647,2.418562874251497,0.8966139726991301
2.4304640718562873,0.0008919473374999997,2.4304640718562873,0.0010768037500000003,2.4304640718562873,0.0009958275624999996,1.0341154777532025,0.000539756140721319,2.4304640718562873,0.8286281396152152,2.4304640718562873,0.9898230369950134,2.4304640718562873,0.8958653995684515
2.4423952095808383,0.0008911759250000001,2.4423952095808383,0.0010767691250000004,2.4423952095808383,0.0009958092375000002,1.0383021194847544,0.000543333654952337,2.4423952095808383,0.8279413445861706,2.4423952095808383,0.9897949727487896,2.4423952095808383,0.895118421670704
2.4543413173652695,0.0008904336124999999,2.4543413173652695,0.0010767245000000002,2.4543413173652695,0.0009957738999999998,1.042488761216306,0.000546900441630039,2.4543413173652695,0.8272570212462376,2.4543413173652695,0.9897664357841404,2.4543413173652695,0.894374041374835
2.4663023952095813,0.0008896608500000002,2.4663023952095813,0.0010766609999999998,2.4663023952095813,0.00099571965,1.046675402947858,0.000550456247465236,2.4663023952095813,0.8265752130198676,2.4663023952095813,0.9897374149223983,2.4663023952095813,0.8936323151998364
2.478293413173653,0.0008888682500000002,2.478293413173653,0.0010766033750000002,2.478293413173653,0.0009956712000000001,1.0508620446794101,0.000554000822350848,2.478293413173653,0.8258951150272259,2.478293413173653,0.9897078633665847,2.478293413173653,0.8928923761326406
2.490299401197605,0.000888058125,2.490299401197605,0.0010765232499999997,2.490299401197605,0.0009956056749999996,1.055048686410962,0.000557533919389764,2.490299401197605,0.8252176234967672,2.490299401197605,0.9896778090334533,2.490299401197605,0.8921552073543833
2.502320359281437,0.0008872643499999999,2.502320359281437,0.0010764549999999998,2.502320359281437,0.0009955454374999998,1.059235328142514,0.000561055294921606,2.502320359281437,0.8245427778391047,2.502320359281437,0.9896472452796152,2.502320359281437,0.8914208594720061
2.5143562874251497,0.0008864526249999994,2.5143562874251497,0.001076359125,2.5143562874251497,0.0009954524875000002,1.063421969874066,0.00056456470854839,2.5143562874251497,0.8238706161082472,2.5143562874251497,0.9896161668918321,2.5143562874251497,0.8906893811278719
2.526422155688623,0.0008856433249999999,2.526422155688623,0.0010762466250000002,2.526422155688623,0.0009953525999999997,1.0676086116056176,0.000568061923159085,2.526422155688623,0.8232003456343128,2.526422155688623,0.9895845304879602,2.526422155688623,0.8899599163815933
2.538502994011976,0.0008848195625000002,2.538502994011976,0.0010761191249999999,2.538502994011976,0.0009952407,1.0717952533371695,0.000571546704953085,2.538502994011976,0.8225328401216008,2.538502994011976,0.9895523719195961,2.538502994011976,0.8892334223430554
2.5505988023952098,0.0008840235249999997,2.5505988023952098,0.0010759998749999998,2.5505988023952098,0.0009951355750000002,1.0759818950687214,0.000575018823462585,2.5505988023952098,0.8218681337313904,2.5505988023952098,0.9895196899677491,2.5505988023952098,0.8885099420873892
2.5627245508982037,0.0008831903875,2.5627245508982037,0.0010758602500000002,2.5627245508982037,0.0009950199375000001,1.0801685368002734,0.000578478051573878,2.5627245508982037,0.8212054434519191,2.5627245508982037,0.9894864433060337,2.5627245508982037,0.8877886287967454
2.574865269461078,0.00088235625,2.574865269461078,0.0010756982500000002,2.574865269461078,0.0009948701999999998,1.0843551785318253,0.000581924165547565,2.574865269461078,0.8205456258426329,2.574865269461078,0.9894526732928658,2.574865269461078,0.8870704198464007
2.5870209580838326,0.0008815110874999998,2.5870209580838326,0.0010755367499999998,2.5870209580838326,0.0009947265999999996,1.0885418202633772,0.000585356945037692,2.5870209580838326,0.8198887112752212,2.5870209580838326,0.9894183822762591,2.5870209580838326,0.8863553530078158
2.599191616766467,0.0008806826125,2.599191616766467,0.0010753836249999997,2.599191616766467,0.0009945887124999998,1.0927284619949291,0.000588776173109814,2.599191616766467,0.8192347288591018,2.599191616766467,0.9893835736905767,2.599191616766467,0.8856434643126109
2.6113922155688623,0.0008798306124999999,2.6113922155688623,0.0010752176249999995,2.6113922155688623,0.0009944392249999997,1.096915103726481,0.000592181636257997,2.6113922155688623,0.8185829089986,2.6113922155688623,0.9893482083258105,2.6113922155688623,0.8849339200013832
2.623607784431138,0.0008789854500000001,2.623607784431138,0.0010750417499999997,2.623607784431138,0.0009942850750000005,1.101101745458033,0.00059557312442076,2.623607784431138,0.8179340851079211,2.623607784431138,0.9893123341833064,2.623607784431138,0.8842276309509292
2.635853293413174,0.0008781277,2.635853293413174,0.0010748612500000002,2.635853293413174,0.0009941232374999995,1.1052883871895849,0.000598950430995957,2.635853293413174,0.8172874945588364,2.635853293413174,0.9892759128768539,2.635853293413174,0.883523770341837
2.6480988023952095,0.0008772940374999997,2.6480988023952095,0.001074704875,2.6480988023952095,0.0009939764999999999,1.1094750289211368,0.000602313352854622,2.6480988023952095,0.8166447425577046,2.6480988023952095,0.9892390407681929,2.6480988023952095,0.8828240886143812
2.6603892215568865,0.0008764342750000002,2.6603892215568865,0.0010744989999999998,2.6603892215568865,0.0009937949750000003,1.1136616706526887,0.000605661690353769,2.6603892215568865,0.8160035020352032,2.6603892215568865,0.9892015899898037,2.6603892215568865,0.8821260553663833
2.672679640718563,0.0008755867,2.672679640718563,0.0010743036250000005,2.672679640718563,0.0009936232625,1.1178483123842406,0.00060899524734816,2.672679640718563,0.8153661451990311,2.672679640718563,0.9891637055540397,2.672679640718563,0.8814322554135565
2.685,0.0008747527625000003,2.685,0.0010741085000000004,2.685,0.0009934466,1.1220349541157926,0.000612313831201043,2.685,0.8147311402795908,2.685,0.9891253049137215,2.685,0.8807410235829702
2.6973353293413176,0.0008739386250000003,2.6973353293413176,0.0010739241250000001,2.6973353293413176,0.0009932815124999998,1.1262215958473445,0.000615617252793883,2.6973353293413176,0.8140992857077698,2.6973353293413176,0.9890864444026868,2.6973353293413176,0.8800532310191034
2.709685628742515,0.0008731109999999999,2.709685628742515,0.001073724625,2.709685628742515,0.0009930994625000004,1.1304082375788964,0.000618905326535072,2.709685628742515,0.813470600110999,2.709685628742515,0.9890471351260915,2.709685628742515,0.8793688997670182
2.722065868263473,0.00087228235,2.722065868263473,0.0010735361249999999,2.722065868263473,0.0009929324875,1.1345948793104481,0.000622177870367641,2.722065868263473,0.8128443461525433,2.722065868263473,0.9890073404471744,2.722065868263473,0.878687228800172
2.7344610778443115,0.0008714422124999997,2.7344610778443115,0.0010733220000000005,2.7344610778443115,0.0009927471750000002,1.1387815210420003,0.000625434705775982,2.7344610778443115,0.8122213047436252,2.7344610778443115,0.9889671200968847,2.7344610778443115,0.8780090695005448
2.7468712574850302,0.0008706084,2.7468712574850302,0.0010731087499999997,2.7468712574850302,0.000992555675,1.1429681627735522,0.00062867565779158,2.7468712574850302,0.8116014912989193,2.7468712574850302,0.9889264869220454,2.7468712574850302,0.8773344397937759
2.7593113772455093,0.0008697973749999998,2.7593113772455093,0.001072891,2.7593113772455093,0.0009923620999999997,1.147154804505104,0.000631900554997772,2.7593113772455093,0.8109841797407846,2.7593113772455093,0.9888854046068871,2.7593113772455093,0.8766625503812931
2.771766467065868,0.0008689792375,2.771766467065868,0.001072677,2.771766467065868,0.0009921721625000002,1.151341446236656,0.00063510922953354,2.771766467065868,0.8103701334993918,2.771766467065868,0.9888439357673472,2.771766467065868,0.8759942330113586
2.784236526946108,0.0008681105249999998,2.784236526946108,0.0010724430000000002,2.784236526946108,0.0009919604500000002,1.1555280879682077,0.000638301517096346,2.784236526946108,0.8097593649273974,2.784236526946108,0.9888020946223273,2.784236526946108,0.875329501755341
2.7967215568862276,0.0008672821499999999,2.7967215568862276,0.0010722251250000002,2.7967215568862276,0.0009917611875,1.1597147296997596,0.000641477256944016,2.7967215568862276,0.8091518853891554,2.7967215568862276,0.9887598957523456,2.7967215568862276,0.8746683694552855
2.809236526946108,0.0008664206000000001,2.809236526946108,0.0010719947500000008,2.809236526946108,0.0009915511875000004,1.1639013714313116,0.000644636291895696,2.809236526946108,0.8085469841260617,2.809236526946108,0.9887173029450252,2.809236526946108,0.8740100629441406
2.8217814371257486,0.0008655693,2.8217814371257486,0.0010717596250000001,2.8217814371257486,0.0009913382749999996,1.1680880131628635,0.000647778468331868,2.8217814371257486,0.8079446850723022,2.8217814371257486,0.9886743304275971,2.8217814371257486,0.8733546085381495
2.8343263473053892,0.0008647494375,2.8343263473053892,0.0010715228749999999,2.8343263473053892,0.0009911228749999996,1.1722746548944154,0.000650903636193459,2.8343263473053892,0.8073464342090134,2.8343263473053892,0.9886310962793482,2.8343263473053892,0.8727035799043866
2.84690119760479,0.0008638979374999996,2.84690119760479,0.0010712910000000003,2.84690119760479,0.0009909102250000002,1.1764612966259673,0.000654011648980037,2.84690119760479,0.8067508113239245,2.84690119760479,0.9885875130821127,2.84690119760479,0.8720554314950434
2.8595059880239524,0.0008630861124999999,2.8595059880239524,0.0010710590000000003,2.8595059880239524,0.0009907073750000002,1.1806479383575192,0.000657102363747114,2.8595059880239524,0.8061578376016676,2.8595059880239524,0.988543595957074,2.8595059880239524,0.8714101862835946
2.8721257485029943,0.0008622620375000002,2.8721257485029943,0.001070837375,2.8721257485029943,0.0009905033624999996,1.1848345800890712,0.000660175641102562,2.8721257485029943,0.8055682303416962,2.8721257485029943,0.9884994128320895,2.8721257485029943,0.8707686245837885
2.8847604790419163,0.0008614478124999997,2.8847604790419163,0.0010706217500000004,2.8847604790419163,0.0009903131874999997,1.189021221820623,0.000663231345202156,2.8847604790419163,0.8049819944896784,2.8847604790419163,0.9884549800206516,2.8847604790419163,0.8701307514311007
2.897410179640719,0.0008606270624999997,2.897410179640719,0.0010703723749999998,2.897410179640719,0.0009900862499999997,1.193207863552175,0.000666269343744253,2.897410179640719,0.8043991341509058,2.897410179640719,0.988410313934371,2.897410179640719,0.8694965708613053
2.9100898203592815,0.0008598053750000004,2.9100898203592815,0.0010701325000000003,2.9100898203592815,0.0009898679625,1.197394505283727,0.000669289507963623,2.9100898203592815,0.803818970048129,2.9100898203592815,0.9883653779120227,2.9100898203592815,0.8688653433124501
2.9227844311377247,0.0008589855374999996,2.9227844311377247,0.0010698915,2.9227844311377247,0.0009896467875,1.2015811470152788,0.000672291712624431,2.9227844311377247,0.8032421968259686,2.9227844311377247,0.9883202412954811,2.9227844311377247,0.8682378240207899
2.9355089820359286,0.0008581920875000001,2.9355089820359286,0.0010696617499999996,2.9355089820359286,0.000989441575,1.2057677887468308,0.000675275836012405,2.9355089820359286,0.8026681431961407,2.9355089820359286,0.9882748672383782,2.9355089820359286,0.8676132820206576
2.9482335329341316,0.0008574066249999997,2.9482335329341316,0.0010694278750000002,2.9482335329341316,0.0009892304375,1.2099544304783827,0.000678241759926172,2.9482335329341316,0.8020981607746043,2.9482335329341316,0.9882293791199142,2.9482335329341316,0.8669931870958496
2.961002994011976,0.0008566252875000004,2.961002994011976,0.0010691672499999996,2.961002994011976,0.0009889969375,1.2141410722099346,0.0006811893696678,2.961002994011976,0.8015302451650748,2.961002994011976,0.9881836328439929,2.961002994011976,0.8663753578925293
2.9737724550898204,0.0008558327375000003,2.9737724550898204,0.0010689277500000002,2.9737724550898204,0.0009887783249999998,1.2183277139414865,0.000684118554032547,2.9737724550898204,0.8009664002948369,2.9737724550898204,0.9881378057202838,2.9737724550898204,0.8657619736804316
2.986571856287425,0.0008550251375000004,2.986571856287425,0.001068691125,2.986571856287425,0.0009885644375000004,1.2225143556730382,0.000687029205297824,2.986571856287425,0.8004053027990307,2.986571856287425,0.9880918068534497,2.986571856287425,0.8651515939681792
2.999401197604791,0.0008542674375000001,2.999401197604791,0.0010684609999999997,2.999401197604791,0.0009883556124999997,1.2267009974045902,0.000689921219211398,2.999401197604791,0.7998469649041591,2.999401197604791,0.9880456525268302,2.999401197604791,0.8645442312155969
3.012230538922156,0.0008534949999999999,3.012230538922156,0.0010682286250000004,3.012230538922156,0.0009881518125,1.230887639136142,0.000692794494978832,3.012230538922156,0.7992926868902808,3.012230538922156,0.9879994668390785,3.012230538922156,0.8639412989451257
3.0250898203592813,0.0008527081125000001,3.0250898203592813,0.0010679798750000001,3.0250898203592813,0.00098792915,1.235074280867694,0.000695648935250193,3.0250898203592813,0.7987411718226204,3.0250898203592813,0.9879531582921427,3.0250898203592813,0.8633413854186567
3.037979041916168,0.0008519234,3.037979041916168,0.0010677298749999999,3.037979041916168,0.0009877075124999995,1.239260922599246,0.000698484446106017,3.037979041916168,0.7981924297978628,3.037979041916168,0.9879067430210322,3.037979041916168,0.8627445006791974
3.050883233532934,0.0008511429374999998,3.050883233532934,0.0010674720249999998,3.050883233532934,0.0009874770250000002,1.243447564330798,0.000701300937042569,3.050883233532934,0.7976471004971651,3.050883233532934,0.9878602909870455,3.050883233532934,0.8621513395421718
3.063802395209581,0.0008503609000000001,3.063802395209581,0.0010672321499999998,3.063802395209581,0.00098725825,1.24763420606235,0.000704098320956396,3.063802395209581,0.7971051785900951,3.063802395209581,0.9878138180739026,3.063802395209581,0.8615618951836017
3.0767514970059886,0.0008495942250000001,3.0767514970059886,0.0010670063374999999,3.0767514970059886,0.0009870574749999998,1.251820847793902,0.000706876514128181,3.0767514970059886,0.7965660371996972,3.0767514970059886,0.9877672862187389,3.0767514970059886,0.8609754847307821
3.0897155688622755,0.0008488223875000001,3.0897155688622755,0.0010667771374999995,3.0897155688622755,0.0009868491625000001,1.2560074895254538,0.000709635436205935,3.0897155688622755,0.796030300076423,3.0897155688622755,0.9877207648455436,3.0897155688622755,0.8603927855849006
3.102694610778443,0.0008480655124999996,3.102694610778443,0.0010665511125,3.102694610778443,0.0009866486624999999,1.2601941312570057,0.000712375010187507,3.102694610778443,0.7954979601249377,3.102694610778443,0.9876742692941194,3.102694610778443,0.859813788967947
3.1157035928143713,0.0008473247000000003,3.1157035928143713,0.0010663187000000004,3.1157035928143713,0.0009864378375,1.2643807729885577,0.000715095162402453,3.1157035928143713,0.7949684026257731,3.1157035928143713,0.9876277612231682,3.1157035928143713,0.8592378252295805
3.1287275449101797,0.0008465532000000005,3.1287275449101797,0.0010660765375000002,3.1287275449101797,0.0009862219625000003,1.2685674147201096,0.00071779582249327,3.1287275449101797,0.7944422356866262,3.1287275449101797,0.987581309245945,3.1287275449101797,0.8586655547087423
3.141781437125749,0.0008458277374999998,3.141781437125749,0.0010658666749999999,3.141781437125749,0.0009860355874999997,1.2727540564516613,0.000720476923395991,3.141781437125749,0.7939188526646641,3.141781437125749,0.9875348748830224,3.141781437125749,0.8580963165455322
3.1548502994011978,0.000845091625,3.1548502994011978,0.0010656348000000003,3.1548502994011978,0.0009858239500000001,1.2769406981832132,0.000723138401320186,3.1548502994011978,0.793398851383672,3.1548502994011978,0.9874885260860301,3.1548502994011978,0.8575307598792604
3.167934131736527,0.0008443386000000002,3.167934131736527,0.0010653974374999998,3.167934131736527,0.0009856080625,1.2811273399147651,0.000725780195728351,3.167934131736527,0.7928822221073133,3.167934131736527,0.9874422770887051,3.167934131736527,0.8569688730563063
3.181047904191617,0.0008435907499999999,3.181047904191617,0.0010651658375000002,3.181047904191617,0.0009853995875,1.285313981646317,0.000728402249314721,3.181047904191617,0.7923683703057857,3.181047904191617,0.9873960892336611,3.181047904191617,0.8564100084103039
3.194176646706587,0.0008428683625,3.194176646706587,0.00106492515,3.194176646706587,0.0009851780249999996,1.289500623377869,0.000731004507983507,3.194176646706587,0.7918578786583276,3.194176646706587,0.9873500292696713,3.194176646706587,0.8558547986143736
3.207335329341318,0.0008421340000000001,3.207335329341318,0.0010647029875000004,3.207335329341318,0.0009849807249999998,1.293687265109421,0.00073358692082658,3.207335329341318,0.7913501606626435,3.207335329341318,0.987304058476856,3.207335329341318,0.8553026047483366
3.2205089820359287,0.0008414135999999999,3.2205089820359287,0.0010644792624999997,3.2205089820359287,0.0009847843125,1.2978739068409728,0.00073614944010061,3.2205089820359287,0.7908457890527536,3.2205089820359287,0.98725824270504,3.2205089820359287,0.8547540486861932
3.2336976047904193,0.0008407035875000002,3.2336976047904193,0.0010642402000000004,3.2336976047904193,0.0009845688999999998,1.3020605485725247,0.000738692021203669,3.2336976047904193,0.7903447518292233,3.2336976047904193,0.9872125948901177,3.2336976047904193,0.8542091163611901
3.2469161676646707,0.0008399888874999999,3.2469161676646707,0.0010640094624999998,3.2469161676646707,0.0009843599874999997,1.3062471903040767,0.000741214622651328,3.2469161676646707,0.7898464745088515,3.2469161676646707,0.9871670762624143,3.2469161676646707,0.8536671819532956
3.2601497005988023,0.0008392901125000004,3.2601497005988023,0.0010637879749999999,3.2601497005988023,0.0009841579374999996,1.3104338320356286,0.00074371720605224,3.2601497005988023,0.7893515152036349,3.2601497005988023,0.9871217511523399,3.2601497005988023,0.8531288514811198
3.2734131736526946,0.0008385804375000002,3.2734131736526946,0.0010635632125000002,3.2734131736526946,0.0009839573874999997,1.3146204737671803,0.000746199736083242,3.2734131736526946,0.7888593073779993,3.2734131736526946,0.9870765808178139,3.2734131736526946,0.8525935077870731
3.2866916167664675,0.000837867,3.2866916167664675,0.0010633214875,3.2866916167664675,0.0009837376624999999,1.3188071154987322,0.000748662180463975,3.2866916167664675,0.7883703995510353,3.2866916167664675,0.9870316285009347,3.2866916167664675,0.8520617464987428
3.29998502994012,0.0008371793500000001,3.29998502994012,0.0010630990125,3.29998502994012,0.00098353915,1.3229937572302841,0.000751104509931048,3.29998502994012,0.7878847778136687,3.29998502994012,0.9869869057268563,3.29998502994012,0.8515335515552136
3.313308383233533,0.0008365215999999997,3.313308383233533,0.0010628881500000004,3.313308383233533,0.0009833447125000006,1.327180398961836,0.000753526698211742,3.313308383233533,0.7874018875112737,3.313308383233533,0.9869423738484423,3.313308383233533,0.8510083187498688
3.3266616766467068,0.0008358367375,3.3266616766467068,0.001062667975,3.3266616766467068,0.0009831412250000005,1.3313670406933882,0.000755928721997294,3.3266616766467068,0.786921726910346,3.3266616766467068,0.986898044817447,3.3266616766467068,0.850486045272928
3.3400299401197606,0.0008351578999999997,3.3400299401197606,0.0010624547625000002,3.3400299401197606,0.0009829428249999998,1.33555368242494,0.000758310560915748,3.3400299401197606,0.7864448257735278,3.3400299401197606,0.9868539795142057,3.3400299401197606,0.8499673064606121
3.3534131736526946,0.0008344776625,3.3534131736526946,0.0010622288125,3.3534131736526946,0.0009827353999999997,1.339740324156492,0.000760672197504399,3.3534131736526946,0.7859711688686216,3.3534131736526946,0.9868101883100108,3.3534131736526946,0.8494520848939577
3.3668113772455093,0.0008338185749999999,3.3668113772455093,0.0010620228,3.3668113772455093,0.0009825512000000002,1.343926965888044,0.000763013617181846,3.3668113772455093,0.7855007407034861,3.3668113772455093,0.9867666812698018,3.3668113772455093,0.8489403628943941
3.3802544910179644,0.0008331485500000003,3.3802544910179644,0.0010618124499999998,3.3802544910179644,0.0009823615624999999,1.3481136076195959,0.00076533480821966,3.3802544910179644,0.7850324868105657,3.3802544910179644,0.9867233720850578,3.3802544910179644,0.8484309925855265
3.393697604790419,0.0008324796250000004,3.393697604790419,0.0010616006249999999,3.393697604790419,0.0009821697625,1.3523002493511478,0.000767635761713689,3.393697604790419,0.7845679617094373,3.393697604790419,0.9866804155048727,3.393697604790419,0.8479256641818219
3.4071706586826345,0.000831819875,3.4071706586826345,0.001061397,3.4071706586826345,0.0009819871,1.3564868910826997,0.000769916471554999,3.4071706586826345,0.7841061144827168,3.4071706586826345,0.9866377250587401,3.4071706586826345,0.8474232336962919
3.420673652694611,0.0008311835749999996,3.420673652694611,0.0010611920875000006,3.420673652694611,0.0009818000625,1.3606735328142516,0.000772176934400481,3.420673652694611,0.783646940895695,3.420673652694611,0.9865953108729791,3.420673652694611,0.8469236957358873
3.434176646706587,0.0008305362125000002,3.434176646706587,0.0010609785125000003,3.434176646706587,0.000981607175,1.3648601745458033,0.000774417149643128,3.434176646706587,0.7831914422730184,3.434176646706587,0.9865532756052091,3.434176646706587,0.8464281389387307
3.4477245508982035,0.0008298869500000002,3.4477245508982035,0.0010607782500000004,3.4477245508982035,0.0009814273874999995,1.3690468162773552,0.000776637119381994,3.4477245508982035,0.7827380926883836,3.4477245508982035,0.9865114884194212,3.4477245508982035,0.8459349024683248
3.461287425149701,0.0008292526000000004,3.461287425149701,0.0010605590624999997,3.461287425149701,0.0009812312625,1.3732334580089072,0.000778836848391855,3.461287425149701,0.7822878888756585,3.461287425149701,0.9864700510034772,3.461287425149701,0.8454450700326042
3.4748652694610778,0.0008286153124999999,3.4748652694610778,0.0010603508625,3.4748652694610778,0.0009810425499999999,1.377420099740459,0.000781016344092573,3.4748652694610778,0.7818408133522683,3.4748652694610778,0.9864289711221141,3.4748652694610778,0.8449586219731642
3.488473053892216,0.0008279660500000003,3.488473053892216,0.0010601382499999998,3.488473053892216,0.0009808524000000003,1.381606741472011,0.000783175616518196,3.488473053892216,0.7813963615055655,3.488473053892216,0.9863882116368061,3.488473053892216,0.8444750085929575
3.5020958083832334,0.00082734185,3.5020958083832334,0.0010599444875000002,3.5020958083832334,0.000980677075,1.385793383203563,0.000785314678285779,3.5020958083832334,0.7809550103738514,3.5020958083832334,0.9863478252690857,3.5020958083832334,0.8439947483420835
3.515733532934132,0.0008267290875000001,3.515733532934132,0.0010597363999999998,3.515733532934132,0.0009804863124999996,1.3899800249351149,0.000787433544563966,3.515733532934132,0.7805167419435037,3.515733532934132,0.9863078189388148,3.515733532934132,0.8435178210564352
3.5294011976047903,0.000826118325,3.5294011976047903,0.0010595411000000002,3.5294011976047903,0.0009803058000000004,1.3941666666666668,0.00078953223304133,3.5294011976047903,0.7800810628106911,3.5294011976047903,0.9862681560795806,3.5294011976047903,0.8430436892360941
3.5430988023952095,0.0008254934875,3.5430988023952095,0.0010593371250000002,3.5430988023952095,0.0009801224125,1.3983533083982187,0.000791610763894485,3.5430988023952095,0.7796479662604487,3.5430988023952095,0.9862288444956625,3.5430988023952095,0.842572344985416
3.556811377245509,0.0008248938249999999,3.556811377245509,0.00105915035,3.556811377245509,0.0009799511875000003,1.4025399501297706,0.000793669159755987,3.556811377245509,0.7792179128868972,3.556811377245509,0.9861899339861377,3.556811377245509,0.8421042890467886
3.5705389221556887,0.0008242816249999996,3.5705389221556887,0.0010589472125000002,3.5705389221556887,0.0009797667875,1.4067265918613223,0.000795707445682035,3.5705389221556887,0.7787908840435592,3.5705389221556887,0.9861514303978849,3.5705389221556887,0.84163950066081
3.584296407185629,0.0008236805250000001,3.584296407185629,0.0010587345999999997,3.584296407185629,0.0009795765375,1.4109132335928742,0.000797725649119977,3.584296407185629,0.7783664009750874,3.584296407185629,0.9861132980657382,3.584296407185629,0.8411774582573679
3.5980838323353295,0.0008230868749999999,3.5980838323353295,0.0010585358250000002,3.5980838323353295,0.0009793929999999998,1.4150998753244264,0.000799723799875652,3.5980838323353295,0.7779444560849992,3.5980838323353295,0.9860755438131212,3.5980838323353295,0.8407181530677799
3.6118862275449106,0.0008225133125000005,3.6118862275449106,0.0010583468874999996,3.6118862275449106,0.0009792226125,1.4192865170559783,0.000801701930080549,3.6118862275449106,0.7775254940874363,3.6118862275449106,0.9860382144649509,3.6118862275449106,0.8402620687462402
3.6257035928143715,0.0008219195375000002,3.6257035928143715,0.0010581577250000002,3.6257035928143715,0.0009790509,1.4234731587875302,0.000803660074158837,3.6257035928143715,0.7771094958411959,3.6257035928143715,0.9860013148473346,3.6257035928143715,0.8398091840849363
3.639550898203593,0.0008213351499999999,3.639550898203593,0.0010579640000000002,3.639550898203593,0.0009788741999999999,1.4276598005190821,0.000805598268794228,3.639550898203593,0.7766959969461931,3.639550898203593,0.9859648103279829,3.639550898203593,0.8393589931141965
3.653413173652695,0.00082075725,3.653413173652695,0.0010577765000000002,3.653413173652695,0.0009787001625000003,1.431846442250634,0.000807516552896734,3.653413173652695,0.7762854306131702,3.653413173652695,0.9859287454782447,3.653413173652695,0.8389119671167066
3.667305389221557,0.0008201687875000002,3.667305389221557,0.0010575852749999998,3.667305389221557,0.0009785275750000004,1.436033083982186,0.000809414967569291,3.667305389221557,0.775877339503206,3.667305389221557,0.9858930862278941,3.667305389221557,0.8384676077925244
3.6812275449101794,0.0008195740875,3.6812275449101794,0.0010573869875000004,3.6812275449101794,0.0009783459874999996,1.440219725713738,0.000811293556074284,3.6812275449101794,0.7754717149368556,3.6812275449101794,0.9858578380100188,3.6812275449101794,0.8380259053179215
3.6951497005988023,0.0008190035499999998,3.6951497005988023,0.0010572134125,3.6951497005988023,0.0009781879125000004,1.4444063674452898,0.000813152363799977,3.6951497005988023,0.7750694096600955,3.6951497005988023,0.9858230802596533,3.6951497005988023,0.8375877880275122
3.709116766467066,0.0008184299250000003,3.709116766467066,0.001057021675,3.709116766467066,0.0009780107375,1.4485930091768418,0.000814991438226854,3.709116766467066,0.7746691115887958,3.709116766467066,0.9857887050565665,3.709116766467066,0.8371518267547761
3.7230988023952096,0.0008178737375000003,3.7230988023952096,0.0010568347999999994,3.7230988023952096,0.0009778381750000001,1.4527796509083937,0.000816810828893893,3.7230988023952096,0.7742716697057669,3.7230988023952096,0.9857547908665999,3.7230988023952096,0.8367189458073125
3.7370958083832337,0.0008173152499999998,3.7370958083832337,0.0010566553000000002,3.7370958083832337,0.0009776702250000003,1.4569662926399454,0.000818610587364781,3.7370958083832337,0.7738770642442726,3.7370958083832337,0.9857213406567571,3.7370958083832337,0.8362891234612067
3.751122754491018,0.0008167519,3.751122754491018,0.0010564710374999999,3.751122754491018,0.000977499575,1.4611529343714973,0.000820390767194066,3.751122754491018,0.7734848585770183,3.751122754491018,0.9856883222077245,3.751122754491018,0.8358618838981089
3.7651646706586828,0.0008162132,3.7651646706586828,0.0010563026375000003,3.7651646706586828,0.0009773468749999998,1.4653395761030492,0.000822151423893284,3.7651646706586828,0.7730954566276171,3.7651646706586828,0.9856557741063415,3.7651646706586828,0.8354376669179229
3.779236526946108,0.0008156590000000002,3.779236526946108,0.0010561256124999995,3.779236526946108,0.00097718455,1.4695262178346011,0.000823892614897043,3.779236526946108,0.7727084285087131,3.779236526946108,0.9856236647996043,3.779236526946108,0.835016004013401
3.7933233532934136,0.0008151136124999996,3.7933233532934136,0.0010559575874999998,3.7933233532934136,0.0009770317999999996,1.473712859566153,0.000825614399529097,3.7933233532934136,0.7723241711545613,3.7933233532934136,0.9855920313928948,3.7933233532934136,0.8345973274737332
3.8074401197604795,0.0008145939374999999,3.8074401197604795,0.0010557857499999999,3.8074401197604795,0.0009768743125,1.477899501297705,0.000827316838968407,3.8074401197604795,0.7719422613347424,3.8074401197604795,0.9855608430215211,3.8074401197604795,0.8341811760104597
3.821571856287425,0.0008140496250000004,3.821571856287425,0.0010556223374999997,3.821571856287425,0.0009767255624999996,1.482086143029257,0.000828999996215204,3.821571856287425,0.7715630891234697,3.821571856287425,0.9855301353193067,3.821571856287425,0.8337679745416583
3.8357335329341318,0.0008135183875000002,3.8357335329341318,0.0010554498875000001,3.8357335329341318,0.0009765672500000003,1.4862727847608088,0.000830663936057059,3.8357335329341318,0.7711862378634506,3.8357335329341318,0.9854998781302459,3.8357335329341318,0.8333572689045848
3.8499251497005993,0.0008129967624999994,3.8499251497005993,0.0010552824375,3.8499251497005993,0.0009764180375000006,1.4904594264923607,0.000832308725034981,3.8499251497005993,0.7708116974401337,3.8499251497005993,0.985470074462581,3.8499251497005993,0.8329490479279573
3.8641317365269465,0.0008124802500000001,3.8641317365269465,0.0010551065875000001,3.8641317365269465,0.0009762584374999999,1.4946460682239127,0.000833934431409538,3.8641317365269465,0.7704398478352685,3.8641317365269465,0.9854407577653498,3.8641317365269465,0.8325437256857604
3.8783532934131735,0.000811962,3.8783532934131735,0.0010549383999999998,3.8783532934131735,0.0009761076500000002,1.4988327099554644,0.000835541125127025,3.8783532934131735,0.7700706690620382,3.8783532934131735,0.9854119290536923,3.8783532934131735,0.8321412803852762
3.892604790419162,0.0008114584500000003,3.892604790419162,0.0010547815,3.892604790419162,0.0009759649000000004,1.5030193516870167,0.000837128877785674,3.892604790419162,0.7697037573588408,3.892604790419162,0.9853835596440326,3.892604790419162,0.8317412718374138
3.90687125748503,0.0008109239,3.90687125748503,0.00105461,3.90687125748503,0.0009758067875000002,1.5072059934185684,0.000838697762601925,3.90687125748503,0.7693394829748611,3.90687125748503,0.9853556808308758,3.90687125748503,0.8313441036603738
3.921167664670659,0.0008104263750000004,3.921167664670659,0.0010544373749999995,3.921167664670659,0.0009756494625000006,1.5113926351501203,0.000840247854376769,3.921167664670659,0.7689774484665278,3.921167664670659,0.9853282646908205,3.921167664670659,0.830949342508349
3.9354940119760484,0.0008099202500000003,3.9354940119760484,0.0010542728500000003,3.9354940119760484,0.0009755043749999999,1.5155792768816723,0.000841779229462156,3.9354940119760484,0.7686176433013042,3.9354940119760484,0.9853013132121865,3.9354940119760484,0.830556976843093
3.949835329341317,0.0008094160250000001,3.949835329341317,0.0010541132249999997,3.949835329341317,0.0009753603374999996,1.5197659186132242,0.0008432919657275,3.949835329341317,0.7682604281928193,3.949835329341317,0.9852748555705049,3.949835329341317,0.8301674000377286
3.9642065868263474,0.0008089295875000002,3.9642065868263474,0.00105395635,3.9642065868263474,0.0009752160625000003,1.523952560344776,0.000844786142526273,3.9642065868263474,0.7679054149784853,3.9642065868263474,0.9852488650076565,3.9642065868263474,0.8297801887956392
3.978592814371258,0.0008084317125000003,3.978592814371258,0.0010538039749999996,3.978592814371258,0.0009750743875,1.528139202076328,0.000846261840662693,3.978592814371258,0.7675529581884593,3.978592814371258,0.9852233693081185,3.978592814371258,0.8293957298465029
3.9930089820359287,0.0008079607750000001,3.9930089820359287,0.0010536534624999996,3.9930089820359287,0.0009749368374999999,1.53232584380788,0.000847719142358535,3.9930089820359287,0.7672026757667698,3.9930089820359287,0.9851983425061566,3.9930089820359287,0.8290136065038108
4.00744011976048,0.0008074613749999998,4.00744011976048,0.0010534979875000004,4.00744011976048,0.0009747940624999998,1.5365124855394319,0.000849158131220053,4.00744011976048,0.7668549161776629,4.00744011976048,0.9851738110139152,4.00744011976048,0.8286341989798317
4.02190119760479,0.0008069659624999999,4.02190119760479,0.0010533389375000004,4.02190119760479,0.000974649425,1.5406991272709838,0.000850578892205025,4.02190119760479,0.7665093033854712,4.02190119760479,0.985149749668392,4.02190119760479,0.8282570971032074
4.036377245508982,0.0008064932625000004,4.036377245508982,0.0010531836125000002,4.036377245508982,0.0009745103250000005,1.5448857690025355,0.000851981511589937,4.036377245508982,0.7661661799041732,4.036377245508982,0.9851261835289894,4.036377245508982,0.8278826746926734
4.050883233532934,0.0008060167999999997,4.050883233532934,0.0010530213374999996,4.050883233532934,0.0009743623875000001,1.5490724107340874,0.000853366076937309,4.050883233532934,0.7658251756320964,4.050883233532934,0.9851030882443713,4.050883233532934,0.8275105279971992
4.065404191616767,0.0008055647124999999,4.065404191616767,0.0010528711874999998,4.065404191616767,0.0009742233499999995,1.5532590524656393,0.000854732677063163,4.065404191616767,0.7654866272466573,4.065404191616767,0.9850804875415573,4.065404191616767,0.8271410245637035
4.07995508982036,0.0008051037250000002,4.07995508982036,0.0010527295874999995,4.07995508982036,0.0009740926875000002,1.5574456941971913,0.000856081402004652,4.07995508982036,0.7651501704939673,4.07995508982036,0.9850583578884401,4.07995508982036,0.8267737669668839
4.094535928143713,0.0008046372500000001,4.094535928143713,0.0010525790874999998,4.094535928143713,0.0009739590375000001,1.5616323359287432,0.000857412342987854,4.094535928143713,0.7648157944386684,4.094535928143713,0.9850366997288252,4.094535928143713,0.8264087433582316
4.109131736526947,0.0008041968875000001,4.109131736526947,0.0010524383375,4.109131736526947,0.0009738298375000001,1.565818977660295,0.000858725592395728,4.109131736526947,0.7644838271743922,4.109131736526947,0.9850155348272704,4.109131736526947,0.8260463120595293
4.12375748502994,0.0008037424000000001,4.12375748502994,0.001052295725,4.12375748502994,0.0009736990625000004,1.570005619391847,0.000860021243736251,4.12375748502994,0.7641539130243843,4.12375748502994,0.9849948408889133,4.12375748502994,0.8256860849214415
4.138398203592815,0.0008032837749999998,4.138398203592815,0.0010521510875000002,4.138398203592815,0.0009735671875000001,1.574192261123399,0.000861299391610742,4.138398203592815,0.7638263745192325,4.138398203592815,0.9849746383986082,4.138398203592815,0.8253284142864348
4.1530688622754495,0.0008028466125,4.1530688622754495,0.0010520144625000003,4.1530688622754495,0.0009734436875000002,1.5783789028549509,0.000862560131682371,4.1530688622754495,0.7635008616187104,4.1530688622754495,0.9849549058940891,4.1530688622754495,0.8249729180995676
4.167754491017964,0.0008023959500000002,4.167754491017964,0.001051875175,4.167754491017964,0.0009733175249999999,1.5825655445865028,0.000863803560644861,4.167754491017964,0.7631776913974128,4.167754491017964,0.9849356626028806,4.167754491017964,0.8246199428383559
4.18247005988024,0.0008019531499999999,4.18247005988024,0.0010517390625000003,4.18247005988024,0.0009731926500000007,1.586752186318055,0.000865029776191398,4.18247005988024,0.7628565193662661,4.18247005988024,0.9849168878984885,4.18247005988024,0.8242691124489568
,,,,,,1.5909388280496068,0.000866238876983747,,,,,,
,,,,,,1.5951254697811585,0.000867430962621579,,,,,,
,,,,,,1.5993121115127105,0.000868606133612022,,,,,,
,,,,,,1.6034987532442624,0.000869764491339428,,,,,,
,,,,,,1.6076853949758143,0.000870906138035383,,,,,,
,,,,,,1.6118720367073662,0.000872031176748938,,,,,,
,,,,,,1.6160586784389182,0.000873139711317091,,,,,,
,,,,,,1.62024532017047,0.000874231846335506,,,,,,
,,,,,,1.624431961902022,0.000875307687129488,,,,,,
,,,,,,1.628618603633574,0.000876367339725207,,,,,,
,,,,,,1.6328052453651258,0.00087741091082118,,,,,,
,,,,,,1.6369918870966775,0.00087843850776002,,,,,,
,,,,,,1.6411785288282295,0.000879450238500447,,,,,,
,,,,,,1.6453651705597814,0.000880446211589571,,,,,,
,,,,,,1.6495518122913333,0.00088142653613545,,,,,,
,,,,,,1.6537384540228852,0.000882391321779921,,,,,,
,,,,,,1.6579250957544371,0.000883340678671718,,,,,,
,,,,,,1.662111737485989,0.000884274717439869,,,,,,
,,,,,,1.666298379217541,0.000885193549167384,,,,,,
,,,,,,1.670485020949093,0.00088609728536523,,,,,,
,,,,,,1.674671662680645,0.000886986037946601,,,,,,
,,,,,,1.678858304412197,0.000887859919201486,,,,,,
,,,,,,1.6830449461437489,0.000888719041771525,,,,,,
,,,,,,1.6872315878753006,0.00088956351862518,,,,,,
,,,,,,1.6914182296068525,0.000890393463033198,,,,,,
,,,,,,1.6956048713384044,0.000891208988544383,,,,,,
,,,,,,1.6997915130699564,0.000892010208961676,,,,,,
,,,,,,1.7039781548015083,0.000892797238318537,,,,,,
,,,,,,1.7081647965330602,0.000893570190855649,,,,,,
,,,,,,1.7123514382646121,0.000894329180997921,,,,,,
,,,,,,1.716538079996164,0.000895074323331814,,,,,,
,,,,,,1.720724721727716,0.000895805732582978,,,,,,
,,,,,,1.7249113634592679,0.000896523523594204,,,,,,
,,,,,,1.7290980051908196,0.000897227811303692,,,,,,
,,,,,,1.7332846469223715,0.000897918710723643,,,,,,
,,,,,,1.7374712886539234,0.000898596336919164,,,,,,
,,,,,,1.7416579303854753,0.000899260804987487,,,,,,
,,,,,,1.7458445721170273,0.000899912230037524,,,,,,
,,,,,,1.7500312138485792,0.000900550727169728,,,,,,
,,,,,,1.754217855580131,0.000901176411456278,,,,,,
,,,,,,1.7584044973116832,0.000901789397921589,,,,,,
,,,,,,1.7625911390432352,0.000902389801523138,,,,,,
,,,,,,1.766777780774787,0.000902977737132613,,,,,,
,,,,,,1.770964422506339,0.000903553319517388,,,,,,
,,,,,,1.775151064237891,0.000904116663322305,,,,,,
,,,,,,1.7793377059694426,0.000904667883051791,,,,,,
,,,,,,1.7835243477009946,0.000905207093052289,,,,,,
,,,,,,1.7877109894325465,0.000905734407495006,,,,,,
,,,,,,1.7918976311640984,0.000906249940358984,,,,,,
,,,,,,1.7960842728956503,0.000906753805414487,,,,,,
,,,,,,1.8002709146272022,0.000907246116206705,,,,,,
,,,,,,1.8044575563587542,0.000907726986039777,,,,,,
,,,,,,1.808644198090306,0.000908196527961127,,,,,,
,,,,,,1.812830839821858,0.000908654854746116,,,,,,
,,,,,,1.81701748155341,0.000909102078883003,,,,,,
,,,,,,1.8212041232849616,0.000909538312558228,,,,,,
,,,,,,1.8253907650165135,0.000909963667641995,,,,,,
,,,,,,1.8295774067480655,0.000910378255674169,,,,,,
,,,,,,1.8337640484796174,0.000910782187850483,,,,,,
,,,,,,1.8379506902111693,0.000911175575009048,,,,,,
,,,,,,1.8421373319427212,0.000911558527617167,,,,,,
,,,,,,1.8463239736742734,0.000911931155758459,,,,,,
,,,,,,1.8505106154058253,0.000912293569120275,,,,,,
,,,,,,1.8546972571373772,0.00091264587698142,,,,,,
,,,,,,1.8588838988689291,0.00091298818820017,,,,,,
,,,,,,1.863070540600481,0.000913320611202585,,,,,,
,,,,,,1.867257182332033,0.000913643253971119,,,,,,
,,,,,,1.8714438240635847,0.000913956224033514,,,,,,
,,,,,,1.8756304657951366,0.000914259628451991,,,,,,
,,,,,,1.8798171075266885,0.000914553573812727,,,,,,
,,,,,,1.8840037492582404,0.000914838166215611,,,,,,
,,,,,,1.8881903909897924,0.000915113511264295,,,,,,
,,,,,,1.8923770327213443,0.000915379714056509,,,,,,
,,,,,,1.8965636744528962,0.00091563687917467,,,,,,
,,,,,,1.9007503161844481,0.000915885110676756,,,,,,
,,,,,,1.904936957916,0.000916124512087461,,,,,,
,,,,,,1.9091235996475517,0.00091635518638961,,,,,,
,,,,,,1.9133102413791037,0.000916577236015856,,,,,,
,,,,,,1.9174968831106556,0.000916790762840632,,,,,,
,,,,,,1.9216835248422075,0.000916995868172368,,,,,,
,,,,,,1.9258701665737594,0.000917192652745972,,,,,,
,,,,,,1.9300568083053116,0.000917381216715563,,,,,,
,,,,,,1.9342434500368635,0.000917561659647467,,,,,,
,,,,,,1.9384300917684154,0.000917734080513453,,,,,,
,,,,,,1.9426167334999673,0.000917898577684231,,,,,,
,,,,,,1.9468033752315193,0.000918055248923185,,,,,,
,,,,,,1.9509900169630712,0.000918204191380361,,,,,,
,,,,,,1.955176658694623,0.000918345501586685,,,,,,
,,,,,,1.9593633004261748,0.000918479275448423,,,,,,
,,,,,,1.9635499421577267,0.000918605608241882,,,,,,
,,,,,,1.9677365838892786,0.000918724594608329,,,,,,
,,,,,,1.9719232256208306,0.000918836328549155,,,,,,
,,,,,,1.9761098673523825,0.000918940903421252,,,,,,
,,,,,,1.9802965090839344,0.000919038411932619,,,,,,
,,,,,,1.9844831508154863,0.000919128946138188,,,,,,
,,,,,,1.9886697925470382,0.000919212597435868,,,,,,
,,,,,,1.9928564342785902,0.000919289456562795,,,,,,
,,,,,,1.997043076010142,0.000919359613591809,,,,,,
,,,,,,2.001229717741694,0.000919423157928117,,,,,,
,,,,,,2.0054163594732457,0.00091948017830618,,,,,,
,,,,,,2.009603001204798,0.000919530762786796,,,,,,
,,,,,,2.0137896429363495,0.000919574998754375,,,,,,
,,,,,,2.0179762846679017,0.000919612972914416,,,,,,
,,,,,,2.022162926399454,0.000919644771291177,,,,,,
,,,,,,2.0263495681310055,0.000919670479225534,,,,,,
,,,,,,2.0305362098625572,0.000919690181373021,,,,,,
,,,,,,2.0347228515941094,0.000919703961702062,,,,,,
,,,,,,2.038909493325661,0.000919711903492377,,,,,,
,,,,,,2.043096135057213,0.000919714089333564,,,,,,
,,,,,,2.047282776788765,0.000919710601123868,,,,,,
,,,,,,2.051469418520317,0.000919701520069101,,,,,,
,,,,,,2.0556560602518688,0.000919686926681744,,,,,,
,,,,,,2.059842701983421,0.000919666900780214,,,,,,
,,,,,,2.0640293437149726,0.000919641521488286,,,,,,
,,,,,,2.0682159854465247,0.000919610867234679,,,,,,
,,,,,,2.0724026271780764,0.000919575015752796,,,,,,
,,,,,,2.076589268909628,0.00091953404408062,,,,,,
,,,,,,2.0807759106411803,0.000919488028560752,,,,,,
,,,,,,2.084962552372732,0.000919437044840608,,,,,,
,,,,,,2.089149194104284,0.000919381167872751,,,,,,
,,,,,,2.093335835835836,0.000919320471915367,,,,,,
,,,,,,2.097522477567388,0.000919255030532877,,,,,,
,,,,,,2.10170911929894,0.000919184916596692,,,,,,
,,,,,,2.105895761030492,0.000919110202286089,,,,,,
,,,,,,2.110082402762044,0.000919030959089224,,,,,,
,,,,,,2.1142690444935957,0.000918947257804272,,,,,,
,,,,,,2.118455686225148,0.000918859168540686,,,,,,
,,,,,,2.1226423279566995,0.000918766760720583,,,,,,
,,,,,,2.126828969688251,0.000918670103080242,,,,,,
,,,,,,2.1310156114198033,0.00091856926367172,,,,,,
,,,,,,2.135202253151355,0.000918464309864584,,,,,,
,,,,,,2.139388894882907,0.000918355308347749,,,,,,
,,,,,,2.143575536614459,0.000918242325131423,,,,,,
,,,,,,2.147762178346011,0.000918125425549157,,,,,,
,,,,,,2.1519488200775627,0.000918004674260002,,,,,,
,,,,,,2.156135461809115,0.000917880135250755,,,,,,
,,,,,,2.1603221035406666,0.000917751871838313,,,,,,
,,,,,,2.1645087452722183,0.00091761994667211,,,,,,
,,,,,,2.1686953870037704,0.000917484421736654,,,,,,
,,,,,,2.172882028735322,0.00091734535835415,,,,,,
,,,,,,2.1770686704668742,0.000917202817187209,,,,,,
,,,,,,2.181255312198426,0.000917056858241637,,,,,,
,,,,,,2.185441953929978,0.000916907540869318,,,,,,
,,,,,,2.1896285956615302,0.000916754923771155,,,,,,
,,,,,,2.193815237393082,0.000916599065000114,,,,,,
,,,,,,2.198001879124634,0.000916440021964318,,,,,,
,,,,,,2.2021885208561858,0.000916277851430226,,,,,,
,,,,,,2.206375162587738,0.000916112609525878,,,,,,
,,,,,,2.2105618043192896,0.000915944351744212,,,,,,
,,,,,,2.2147484460508413,0.000915773132946435,,,,,,
,,,,,,2.2189350877823935,0.000915599007365468,,,,,,
,,,,,,2.223121729513945,0.000915422028609446,,,,,,
,,,,,,2.2273083712454973,0.000915242249665275,,,,,,
,,,,,,2.231495012977049,0.000915059722902253,,,,,,
,,,,,,2.235681654708601,0.000914874500075732,,,,,,
,,,,,,2.239868296440153,0.000914686632330847,,,,,,
,,,,,,2.244054938171705,0.000914496170206279,,,,,,
,,,,,,2.2482415799032567,0.000914303163638084,,,,,,
,,,,,,2.252428221634809,0.000914107661963549,,,,,,
,,,,,,2.2566148633663605,0.000913909713925106,,,,,,
,,,,,,2.2608015050979122,0.000913709367674282,,,,,,
,,,,,,2.2649881468294644,0.000913506670775691,,,,,,
,,,,,,2.269174788561016,0.000913301670211059,,,,,,
,,,,,,2.273361430292568,0.000913094412383292,,,,,,
,,,,,,2.2775480720241204,0.00091288494312058,,,,,,
,,,,,,2.281734713755672,0.000912673307680519,,,,,,
,,,,,,2.285921355487224,0.000912459550754286,,,,,,
,,,,,,2.290107997218776,0.000912243716470821,,,,,,
,,,,,,2.294294638950328,0.000912025848401057,,,,,,
,,,,,,2.2984812806818797,0.000911805989562157,,,,,,
,,,,,,2.3026679224134314,0.000911584182421789,,,,,,
,,,,,,2.3068545641449836,0.000911360468902417,,,,,,
,,,,,,2.3110412058765353,0.000911134890385615,,,,,,
,,,,,,2.3152278476080874,0.000910907487716398,,,,,,
,,,,,,2.319414489339639,0.000910678301207573,,,,,,
,,,,,,2.3236011310711913,0.00091044737064411,,,,,,
,,,,,,2.327787772802743,0.000910214735287515,,,,,,
,,,,,,2.331974414534295,0.000909980433880236,,,,,,
,,,,,,2.336161056265847,0.00090974450465006,,,,,,
,,,,,,2.340347697997399,0.000909506985314539,,,,,,
,,,,,,2.3445343397289506,0.000909267913085413,,,,,,
,,,,,,2.3487209814605023,0.000909027324673045,,,,,,
,,,,,,2.3529076231920545,0.000908785256290864,,,,,,
,,,,,,2.357094264923606,0.000908541743659813,,,,,,
,,,,,,2.3612809066551583,0.000908296822012797,,,,,,
,,,,,,2.3654675483867105,0.000908050526099141,,,,,,
,,,,,,2.369654190118262,0.000907802890189044,,,,,,
,,,,,,2.3738408318498143,0.000907553948078035,,,,,,
,,,,,,2.378027473581366,0.000907303733091429,,,,,,
,,,,,,2.382214115312918,0.000907052278088783,,,,,,
,,,,,,2.38640075704447,0.000906799615468347,,,,,,
,,,,,,2.390587398776022,0.000906545777171507,,,,,,
,,,,,,2.3947740405075737,0.000906290794687237,,,,,,
,,,,,,2.3989606822391254,0.000906034699056527,,,,,,
,,,,,,2.4031473239706775,0.000905777520876816,,,,,,
,,,,,,2.4073339657022292,0.000905519290306417,,,,,,
,,,,,,2.4115206074337814,0.000905260037068929,,,,,,
,,,,,,2.415707249165333,0.000904999790457635,,,,,,
,,,,,,2.4198938908968852,0.000904738579339907,,,,,,
,,,,,,2.424080532628437,0.000904476432161578,,,,,,
,,,,,,2.428267174359989,0.000904213376951316,,,,,,
,,,,,,2.4324538160915408,0.000903949441324979,,,,,,
,,,,,,2.4366404578230925,0.00090368465248996,,,,,,
,,,,,,2.4408270995546446,0.000903419037249514,,,,,,
,,,,,,2.4450137412861963,0.00090315262200707,,,,,,
,,,,,,2.4492003830177485,0.000902885432770531,,,,,,
,,,,,,2.4533870247493,0.000902617495156551,,,,,,
,,,,,,2.4575736664808523,0.000902348834394798,,,,,,
,,,,,,2.461760308212404,0.000902079475332201,,,,,,
,,,,,,2.465946949943956,0.000901809442437175,,,,,,
,,,,,,2.470133591675508,0.000901538759803825,,,,,,
,,,,,,2.47432023340706,0.000901267451156138,,,,,,
,,,,,,2.4785068751386117,0.000900995539852144,,,,,,
,,,,,,2.4826935168701634,0.000900723048888063,,,,,,
,,,,,,2.486880158601716,0.00090045000090243,,,,,,
,,,,,,2.491066800333268,0.000900176418180194,,,,,,
,,,,,,2.49525344206482,0.0008999023226568,,,,,,
,,,,,,2.4994400837963715,0.000899627735922242,,,,,,
,,,,,,2.5036267255279236,0.000899352679225095,,,,,,
,,,,,,2.5078133672594753,0.000899077173476527,,,,,,
,,,,,,2.5120000089910275,0.000898801239254279,,,,,,
,,,,,,2.516186650722579,0.000898524896806624,,,,,,
,,,,,,2.5203732924541313,0.000898248166056307,,,,,,
,,,,,,2.524559934185683,0.000897971066604446,,,,,,
,,,,,,2.528746575917235,0.000897693617734417,,,,,,
,,,,,,2.532933217648787,0.000897415838415711,,,,,,
,,,,,,2.5371198593803386,0.000897137747307766,,,,,,
,,,,,,2.5413065011118907,0.000896859362763763,,,,,,
,,,,,,2.5454931428434424,0.00089658070283441,,,,,,
,,,,,,2.5496797845749946,0.000896301785271684,,,,,,
,,,,,,2.5538664263065463,0.000896022627532554,,,,,,
,,,,,,2.5580530680380984,0.000895743246782672,,,,,,
,,,,,,2.56223970976965,0.000895463659900043,,,,,,
,,,,,,2.5664263515012022,0.000895183883478651,,,,,,
,,,,,,2.570612993232754,0.000894903933832077,,,,,,
,,,,,,2.574799634964306,0.000894623826997072,,,,,,
,,,,,,2.578986276695858,0.000894343578737105,,,,,,
,,,,,,2.5831729184274095,0.000894063204545889,,,,,,
,,,,,,2.5873595601589616,0.000893782719650871,,,,,,
,,,,,,2.5915462018905133,0.000893502139016689,,,,,,
,,,,,,2.5957328436220655,0.000893221477348612,,,,,,
,,,,,,2.599919485353617,0.000892940749095936,,,,,,
,,,,,,2.6041061270851693,0.000892659968455361,,,,,,
,,,,,,2.608292768816721,0.000892379149374334,,,,,,
,,,,,,2.612479410548273,0.000892098305554362,,,,,,
,,,,,,2.616666052279825,0.000891817450454293,,,,,,
,,,,,,2.6208526940113765,0.000891536597293573,,,,,,
,,,,,,2.6250393357429287,0.000891255759055465,,,,,,
,,,,,,2.6292259774744804,0.000890974948490248,,,,,,
,,,,,,2.6334126192060325,0.000890694178118373,,,,,,
,,,,,,2.6375992609375842,0.000890413460233602,,,,,,
,,,,,,2.6417859026691364,0.000890132806906104,,,,,,
,,,,,,2.645972544400688,0.000889852229985533,,,,,,
,,,,,,2.65015918613224,0.000889571741104069,,,,,,
,,,,,,2.654345827863792,0.000889291351679427,,,,,,
,,,,,,2.6585324695953445,0.000889011072917842,,,,,,
,,,,,,2.662719111326896,0.00088873091581702,,,,,,
,,,,,,2.6669057530584483,0.000888450891169058,,,,,,
,,,,,,2.67109239479,0.000888171009563338,,,,,,
,,,,,,2.6752790365215517,0.000887891281389388,,,,,,
,,,,,,2.679465678253104,0.000887611716839714,,,,,,
,,,,,,2.6836523199846556,0.000887332325912598,,,,,,
,,,,,,2.6878389617162077,0.000887053118414879,,,,,,
,,,,,,2.6920256034477594,0.000886774103964686,,,,,,
,,,,,,2.6962122451793116,0.000886495291994158,,,,,,
,,,,,,2.7003988869108633,0.000886216691752125,,,,,,
,,,,,,2.7045855286424154,0.00088593831230676,,,,,,
,,,,,,2.708772170373967,0.000885660162548208,,,,,,
,,,,,,2.7129588121055193,0.000885382251191178,,,,,,
,,,,,,2.717145453837071,0.000885104586777515,,,,,,
,,,,,,2.7213320955686227,0.000884827177678728,,,,,,
,,,,,,2.725518737300175,0.000884550032098512,,,,,,
,,,,,,2.7297053790317265,0.000884273158075218,,,,,,
,,,,,,2.7338920207632786,0.000883996563484309,,,,,,
,,,,,,2.7380786624948303,0.000883720256040784,,,,,,
,,,,,,2.7422653042263825,0.000883444243301572,,,,,,
,,,,,,2.746451945957934,0.000883168532667899,,,,,,
,,,,,,2.7506385876894863,0.00088289313138763,,,,,,
,,,,,,2.754825229421038,0.000882618046557578,,,,,,
,,,,,,2.7590118711525897,0.000882343285125787,,,,,,
,,,,,,2.763198512884142,0.000882068853893793,,,,,,
,,,,,,2.7673851546156936,0.00088179475951885,,,,,,
,,,,,,2.7715717963472457,0.000881521008516132,,,,,,
,,,,,,2.7757584380787974,0.000881247607260913,,,,,,
,,,,,,2.7799450798103496,0.000880974561990708,,,,,,
,,,,,,2.7841317215419012,0.000880701878807404,,,,,,
,,,,,,2.7883183632734534,0.000880429563679349,,,,,,
,,,,,,2.792505005005005,0.000880157622443425,,,,,,
,,,,,,2.7966916467365572,0.000879886060807092,,,,,,
,,,,,,2.800878288468109,0.000879614884350404,,,,,,
,,,,,,2.8050649301996606,0.000879344098528003,,,,,,
,,,,,,2.8092515719312128,0.000879073708671088,,,,,,
,,,,,,2.8134382136627645,0.000878803719989352,,,,,,
,,,,,,2.8176248553943166,0.000878534137572903,,,,,,
,,,,,,2.8218114971258683,0.000878264966394154,,,,,,
,,,,,,2.8259981388574205,0.000877996211309694,,,,,,
,,,,,,2.8301847805889726,0.000877727877062127,,,,,,
,,,,,,2.8343714223205247,0.000877459968281893,,,,,,
,,,,,,2.8385580640520764,0.000877192489489064,,,,,,
,,,,,,2.8427447057836286,0.000876925445095114,,,,,,
,,,,,,2.8469313475151803,0.000876658839404668,,,,,,
,,,,,,2.8511179892467324,0.000876392676617226,,,,,,
,,,,,,2.855304630978284,0.000876126960828866,,,,,,
,,,,,,2.859491272709836,0.00087586169603392,,,,,,
,,,,,,2.863677914441388,0.000875596886126631,,,,,,
,,,,,,2.8678645561729397,0.00087533253490279,,,,,,
,,,,,,2.872051197904492,0.000875068646061338,,,,,,
,,,,,,2.8762378396360435,0.000874805223205968,,,,,,
,,,,,,2.8804244813675957,0.000874542269846683,,,,,,
,,,,,,2.8846111230991474,0.000874279789401343,,,,,,
,,,,,,2.8887977648306995,0.000874017785197195,,,,,,
,,,,,,2.892984406562251,0.000873756260472367,,,,,,
,,,,,,2.8971710482938033,0.00087349521837736,,,,,,
,,,,,,2.901357690025355,0.000873234661976504,,,,,,
,,,,,,2.9055443317569067,0.000872974594249399,,,,,,
,,,,,,2.909730973488459,0.000872715018092338,,,,,,
,,,,,,2.9139176152200106,0.000872455936319706,,,,,,
,,,,,,2.9181042569515627,0.000872197351665361,,,,,,
,,,,,,2.9222908986831144,0.000871939266783998,,,,,,
,,,,,,2.9264775404146666,0.000871681684252484,,,,,,
,,,,,,2.9306641821462183,0.000871424606571189,,,,,,
,,,,,,2.9348508238777704,0.000871168036165279,,,,,,
,,,,,,2.939037465609322,0.000870911975386012,,,,,,
,,,,,,2.943224107340874,0.000870656426511995,,,,,,
,,,,,,2.947410749072426,0.000870401391750436,,,,,,
,,,,,,2.9515973908039776,0.000870146873238374,,,,,,
,,,,,,2.95578403253553,0.000869892873043884,,,,,,
,,,,,,2.9599706742670815,0.00086963939316728,,,,,,
,,,,,,2.9641573159986336,0.000869386435542284,,,,,,
,,,,,,2.9683439577301853,0.000869134002037188,,,,,,
,,,,,,2.9725305994617375,0.000868882094455992,,,,,,
,,,,,,2.976717241193289,0.000868630714539536,,,,,,
,,,,,,2.9809038829248413,0.0008683798639666,,,,,,
,,,,,,2.985090524656393,0.000868129544354997,,,,,,
,,,,,,2.9892771663879447,0.000867879757262653,,,,,,
,,,,,,2.993463808119497,0.00086763050418866,,,,,,
,,,,,,2.9976504498510486,0.000867381786574322,,,,,,
,,,,,,3.001837091582601,0.00086713360580418,,,,,,
,,,,,,3.006023733314153,0.000866885963207026,,,,,,
,,,,,,3.010210375045705,0.000866638860056899,,,,,,
,,,,,,3.0143970167772567,0.000866392297574062,,,,,,
,,,,,,3.018583658508809,0.000866146276925976,,,,,,
,,,,,,3.0227703002403605,0.00086590079922824,,,,,,
,,,,,,3.0269569419719127,0.000865655865545542,,,,,,
,,,,,,3.0311435837034644,0.000865411476892567,,,,,,
,,,,,,3.0353302254350165,0.000865167634234916,,,,,,
,,,,,,3.039516867166568,0.000864924338489993,,,,,,
,,,,,,3.04370350889812,0.000864681590527889,,,,,,
,,,,,,3.047890150629672,0.000864439391172249,,,,,,
,,,,,,3.0520767923612238,0.000864197741201121,,,,,,
,,,,,,3.056263434092776,0.000863956641347798,,,,,,
,,,,,,3.0604500758243276,0.000863716092301648,,,,,,
,,,,,,3.0646367175558797,0.000863476094708922,,,,,,
,,,,,,3.0688233592874314,0.000863236649173558,,,,,,
,,,,,,3.0730100010189836,0.000862997756257967,,,,,,
,,,,,,3.0771966427505353,0.000862759416483813,,,,,,
,,,,,,3.081383284482087,0.000862521630332772,,,,,,
,,,,,,3.085569926213639,0.000862284398247285,,,,,,
,,,,,,3.089756567945191,0.0008620477206313,,,,,,
,,,,,,3.093943209676743,0.000861811597850994,,,,,,
,,,,,,3.0981298514082947,0.000861576030235496,,,,,,
,,,,,,3.102316493139847,0.000861341018077585,,,,,,
,,,,,,3.1065031348713985,0.00086110656163439,,,,,,
,,,,,,3.1106897766029507,0.000860872661128064,,,,,,
,,,,,,3.1148764183345024,0.000860639316746465,,,,,,
,,,,,,3.1190630600660545,0.000860406528643808,,,,,,
,,,,,,3.123249701797606,0.000860174296941318,,,,,,
,,,,,,3.127436343529158,0.000859942621727872,,,,,,
,,,,,,3.13162298526071,0.000859711503060624,,,,,,
,,,,,,3.1358096269922617,0.000859480940965624,,,,,,
,,,,,,3.139996268723814,0.000859250935438428,,,,,,
,,,,,,3.1441829104553656,0.000859021486444697,,,,,,
,,,,,,3.1483695521869177,0.000858792593920785,,,,,,
,,,,,,3.1525561939184694,0.000858564257774316,,,,,,
,,,,,,3.1567428356500216,0.00085833647788476,,,,,,
,,,,,,3.1609294773815733,0.000858109254103986,,,,,,
,,,,,,3.165116119113125,0.000857882586256818,,,,,,
,,,,,,3.169302760844677,0.000857656474141577,,,,,,
,,,,,,3.1734894025762297,0.000857430917530611,,,,,,
,,,,,,3.1776760443077814,0.000857205916170821,,,,,,
,,,,,,3.181862686039333,0.00085698146978418,,,,,,
,,,,,,3.1860493277708852,0.000856757578068233,,,,,,
,,,,,,3.190235969502437,0.000856534240696603,,,,,,
,,,,,,3.194422611233989,0.000856311457319474,,,,,,
,,,,,,3.1986092529655408,0.000856089227564082,,,,,,
,,,,,,3.202795894697093,0.000855867551035179,,,,,,
,,,,,,3.2069825364286446,0.000855646427315509,,,,,,
,,,,,,3.2111691781601968,0.000855425855966259,,,,,,
,,,,,,3.2153558198917485,0.000855205836527513,,,,,,
,,,,,,3.2195424616233006,0.000854986368518695,,,,,,
,,,,,,3.2237291033548523,0.000854767451439004,,,,,,
,,,,,,3.227915745086404,0.000854549084767842,,,,,,
,,,,,,3.232102386817956,0.000854331267965236,,,,,,
,,,,,,3.236289028549508,0.00085411400047225,,,,,,
,,,,,,3.24047567028106,0.000853897281711396,,,,,,
,,,,,,3.2446623120126117,0.000853681111087029,,,,,,
,,,,,,3.248848953744164,0.000853465487985745,,,,,,
,,,,,,3.2530355954757155,0.000853250411776761,,,,,,
,,,,,,3.2572222372072677,0.000853035881812303,,,,,,
,,,,,,3.2614088789388194,0.000852821897427973,,,,,,
,,,,,,3.265595520670371,0.000852608457943121,,,,,,
,,,,,,3.269782162401923,0.000852395562661199,,,,,,
,,,,,,3.273968804133475,0.000852183210870124,,,,,,
,,,,,,3.278155445865027,0.000851971401842622,,,,,,
,,,,,,3.2823420875965788,0.000851760134836568,,,,,,
,,,,,,3.286528729328131,0.000851549409095329,,,,,,
,,,,,,3.2907153710596826,0.000851339223848088,,,,,,
,,,,,,3.2949020127912347,0.000851129578310176,,,,,,
,,,,,,3.2990886545227864,0.000850920471683384,,,,,,
,,,,,,3.3032752962543386,0.000850711903156284,,,,,,
,,,,,,3.3074619379858903,0.000850503871904533,,,,,,
,,,,,,3.311648579717442,0.000850296377091179,,,,,,
,,,,,,3.315835221448994,0.000850089417866954,,,,,,
,,,,,,3.320021863180546,0.000849882993370575,,,,,,
,,,,,,3.324208504912098,0.000849677102729022,,,,,,
,,,,,,3.3283951466436497,0.000849471745057829,,,,,,
,,,,,,3.332581788375202,0.000849266919461356,,,,,,
,,,,,,3.3367684301067535,0.000849062625033064,,,,,,
,,,,,,3.3409550718383056,0.000848858860855783,,,,,,
,,,,,,3.345141713569858,0.000848655626001974,,,,,,
,,,,,,3.34932835530141,0.000848452919533992,,,,,,
,,,,,,3.3535149970329616,0.000848250740504332,,,,,,
,,,,,,3.3577016387645138,0.000848049087955889,,,,,,
,,,,,,3.3618882804960655,0.000847847960922191,,,,,,
,,,,,,3.366074922227617,0.000847647358427653,,,,,,
,,,,,,3.3702615639591693,0.000847447279487805,,,,,,
,,,,,,3.374448205690721,0.000847247723109524,,,,,,
,,,,,,3.378634847422273,0.00084704868829127,,,,,,
,,,,,,3.382821489153825,0.000846850174023301,,,,,,
,,,,,,3.387008130885377,0.000846652179287901,,,,,,
,,,,,,3.3911947726169287,0.00084645470305959,,,,,,
,,,,,,3.395381414348481,0.000846257744305342,,,,,,
,,,,,,3.3995680560800325,0.00084606130198479,,,,,,
,,,,,,3.4037546978115842,0.000845865375050433,,,,,,
,,,,,,3.4079413395431364,0.000845669962447835,,,,,,
,,,,,,3.412127981274688,0.000845475063115827,,,,,,
,,,,,,3.4163146230062402,0.000845280675986695,,,,,,
,,,,,,3.420501264737792,0.000845086799986377,,,,,,
,,,,,,3.424687906469344,0.000844893434034644,,,,,,
,,,,,,3.4288745482008958,0.000844700577045292,,,,,,
,,,,,,3.433061189932448,0.000844508227926314,,,,,,
,,,,,,3.4372478316639996,0.000844316385580082,,,,,,
,,,,,,3.4414344733955518,0.000844125048903519,,,,,,
,,,,,,3.4456211151271035,0.000843934216788273,,,,,,
,,,,,,3.449807756858655,0.000843743888120882,,,,,,
,,,,,,3.4539943985902073,0.000843554061782939,,,,,,
,,,,,,3.458181040321759,0.000843364736651255,,,,,,
,,,,,,3.462367682053311,0.000843175911598016,,,,,,
,,,,,,3.466554323784863,0.000842987585490941,,,,,,
,,,,,,3.470740965516415,0.000842799757193434,,,,,,
,,,,,,3.4749276072479667,0.000842612425564734,,,,,,
,,,,,,3.479114248979519,0.000842425589460063,,,,,,
,,,,,,3.4833008907110705,0.000842239247730772,,,,,,
,,,,,,3.487487532442622,0.000842053399224479,,,,,,
,,,,,,3.4916741741741744,0.000841868042785214,,,,,,
,,,,,,3.495860815905726,0.00084168317725355,,,,,,
,,,,,,3.500047457637278,0.000841498801466745,,,,,,
,,,,,,3.50423409936883,0.000841314914258866,,,,,,
,,,,,,3.508420741100382,0.000841131514460923,,,,,,
,,,,,,3.5126073828319337,0.000840948600900996,,,,,,
,,,,,,3.5167940245634863,0.000840766172404358,,,,,,
,,,,,,3.520980666295038,0.000840584227793598,,,,,,
,,,,,,3.52516730802659,0.000840402765888741,,,,,,
,,,,,,3.529353949758142,0.000840221785507367,,,,,,
,,,,,,3.533540591489694,0.000840041285464726,,,,,,
,,,,,,3.5377272332212457,0.000839861264573851,,,,,,
,,,,,,3.541913874952798,0.000839681721645668,,,,,,
,,,,,,3.5461005166843496,0.000839502655489108,,,,,,
,,,,,,3.5502871584159013,0.000839324064911215,,,,,,
,,,,,,3.5544738001474534,0.000839145948717245,,,,,,
,,,,,,3.558660441879005,0.000838968305710777,,,,,,
,,,,,,3.5628470836105572,0.000838791134693809,,,,,,
,,,,,,3.567033725342109,0.000838614434466859,,,,,,
,,,,,,3.571220367073661,0.000838438203829061,,,,,,
,,,,,,3.575407008805213,0.000838262441578265,,,,,,
,,,,,,3.579593650536765,0.000838087146511123,,,,,,
,,,,,,3.5837802922683166,0.000837912317423191,,,,,,
,,,,,,3.5879669339998683,0.000837737953109008,,,,,,
,,,,,,3.5921535757314205,0.000837564052362192,,,,,,
,,,,,,3.596340217462972,0.000837390613975528,,,,,,
,,,,,,3.6005268591945243,0.000837217636741044,,,,,,
,,,,,,3.604713500926076,0.000837045119450104,,,,,,
,,,,,,3.608900142657628,0.000836873060893486,,,,,,
,,,,,,3.61308678438918,0.000836701459861458,,,,,,
,,,,,,3.617273426120732,0.000836530315143866,,,,,,
,,,,,,3.6214600678522837,0.000836359625530202,,,,,,
,,,,,,3.625646709583836,0.000836189389809685,,,,,,
,,,,,,3.6298333513153875,0.000836019606771334,,,,,,
,,,,,,3.6340199930469392,0.000835850275204038,,,,,,
,,,,,,3.6382066347784914,0.00083568139389663,,,,,,
,,,,,,3.642393276510043,0.000835512961637958,,,,,,
,,,,,,3.646579918241595,0.000835344977216949,,,,,,
,,,,,,3.650766559973147,0.000835177439422678,,,,,,
,,,,,,3.654953201704699,0.000835010347044438,,,,,,
,,,,,,3.6591398434362508,0.000834843698871797,,,,,,
,,,,,,3.663326485167803,0.000834677493694665,,,,,,
,,,,,,3.6675131268993546,0.000834511730303358,,,,,,
,,,,,,3.6716997686309063,0.000834346407488653,,,,,,
,,,,,,3.6758864103624584,0.000834181524041853,,,,,,
,,,,,,3.68007305209401,0.00083401707875484,,,,,,
,,,,,,3.6842596938255623,0.000833853070420137,,,,,,
,,,,,,3.6884463355571144,0.00083368949783096,,,,,,
,,,,,,3.6926329772886666,0.000833526359781274,,,,,,
,,,,,,3.6968196190202183,0.000833363655065849,,,,,,
,,,,,,3.7010062607517704,0.000833201382480305,,,,,,
,,,,,,3.705192902483322,0.000833039540821174,,,,,,
,,,,,,3.7093795442148743,0.000832878128885941,,,,,,
,,,,,,3.713566185946426,0.000832717145473097,,,,,,
,,,,,,3.717752827677978,0.000832556589382189,,,,,,
,,,,,,3.72193946940953,0.000832396459413864,,,,,,
,,,,,,3.726126111141082,0.000832236754369917,,,,,,
,,,,,,3.7303127528726336,0.000832077473053336,,,,,,
,,,,,,3.7344993946041853,0.000831918614268344,,,,,,
,,,,,,3.7386860363357375,0.000831760176820446,,,,,,
,,,,,,3.742872678067289,0.00083160215951647,,,,,,
,,,,,,3.7470593197988413,0.000831444561164607,,,,,,
,,,,,,3.751245961530393,0.000831287380574454,,,,,,
,,,,,,3.755432603261945,0.000831130616557051,,,,,,
,,,,,,3.759619244993497,0.000830974267924922,,,,,,
,,,,,,3.763805886725049,0.000830818333492113,,,,,,
,,,,,,3.7679925284566007,0.000830662812074228,,,,,,
,,,,,,3.7721791701881524,0.000830507702488464,,,,,,
,,,,,,3.7763658119197046,0.000830353003553652,,,,,,
,,,,,,3.7805524536512563,0.000830198714090284,,,,,,
,,,,,,3.7847390953828084,0.000830044832920555,,,,,,
,,,,,,3.78892573711436,0.00082989135886839,,,,,,
,,,,,,3.7931123788459122,0.000829738290759477,,,,,,
,,,,,,3.797299020577464,0.000829585627421304,,,,,,
,,,,,,3.801485662309016,0.000829433367683185,,,,,,
,,,,,,3.8056723040405678,0.00082928151037629,,,,,,
,,,,,,3.8098589457721195,0.000829130054333679,,,,,,
,,,,,,3.8140455875036716,0.000828978998390326,,,,,,
,,,,,,3.8182322292352233,0.000828828341383151,,,,,,
,,,,,,3.8224188709667755,0.000828678082151043,,,,,,
,,,,,,3.826605512698327,0.000828528219534894,,,,,,
,,,,,,3.8307921544298793,0.000828378752377618,,,,,,
,,,,,,3.834978796161431,0.00082822967952418,,,,,,
,,,,,,3.839165437892983,0.00082808099982162,,,,,,
,,,,,,3.843352079624535,0.000827932712119082,,,,,,
,,,,,,3.847538721356087,0.000827784815267828,,,,,,
,,,,,,3.8517253630876387,0.000827637308121272,,,,,,
,,,,,,3.8559120048191904,0.000827490189534995,,,,,,
,,,,,,3.860098646550743,0.000827343458366769,,,,,,
,,,,,,3.864285288282295,0.000827197113476583,,,,,,
,,,,,,3.868471930013847,0.000827051153726657,,,,,,
,,,,,,3.8726585717453985,0.000826905577981467,,,,,,
,,,,,,3.8768452134769507,0.000826760385107762,,,,,,
,,,,,,3.8810318552085024,0.000826615573974588,,,,,,
,,,,,,3.8852184969400545,0.0008264711434533,,,,,,
,,,,,,3.889405138671606,0.000826327092417588,,,,,,
,,,,,,3.8935917804031583,0.000826183419743488,,,,,,
,,,,,,3.89777842213471,0.000826040124309404,,,,,,
,,,,,,3.901965063866262,0.000825897204996124,,,,,,
,,,,,,3.906151705597814,0.000825754660686834,,,,,,
,,,,,,3.9103383473293656,0.000825612490267137,,,,,,
,,,,,,3.9145249890609177,0.000825470692625068,,,,,,
,,,,,,3.9187116307924694,0.000825329266651107,,,,,,
,,,,,,3.9228982725240216,0.000825188211238197,,,,,,
,,,,,,3.9270849142555733,0.000825047525281754,,,,,,
,,,,,,3.9312715559871254,0.000824907207679687,,,,,,
,,,,,,3.935458197718677,0.000824767257332404,,,,,,
,,,,,,3.9396448394502293,0.00082462767314283,,,,,,
,,,,,,3.943831481181781,0.000824488454016419,,,,,,
,,,,,,3.948018122913333,0.000824349598861166,,,,,,
,,,,,,3.952204764644885,0.000824211106587617,,,,,,
,,,,,,3.9563914063764365,0.000824072976108881,,,,,,
,,,,,,3.9605780481079886,0.000823935206340645,,,,,,
,,,,,,3.9647646898395403,0.000823797796201181,,,,,,
,,,,,,3.9689513315710925,0.000823660744611354,,,,,,
,,,,,,3.973137973302644,0.000823524050494639,,,,,,
,,,,,,3.9773246150341963,0.000823387712777125,,,,,,
,,,,,,3.981511256765748,0.000823251730387527,,,,,,
,,,,,,3.9856978984973,0.000823116102257193,,,,,,
,,,,,,3.989884540228852,0.000822980827320114,,,,,,
,,,,,,3.9940711819604036,0.000822845904512935,,,,,,
,,,,,,3.9982578236919557,0.000822711332774956,,,,,,
,,,,,,4.002444465423507,0.000822577111048148,,,,,,
,,,,,,4.0066311071550595,0.000822443238277154,,,,,,
,,,,,,4.010817748886612,0.0008223097134093,,,,,,
,,,,,,4.015004390618163,0.000822176535394599,,,,,,
,,,,,,4.019191032349715,0.000822043703185762,,,,,,
,,,,,,4.023377674081267,0.0008219112157382,,,,,,
,,,,,,4.027564315812819,0.00082177907201003,,,,,,
,,,,,,4.0317509575443715,0.000821647270962085,,,,,,
,,,,,,4.035937599275924,0.000821515811557913,,,,,,
,,,,,,4.040124241007475,0.00082138469276379,,,,,,
,,,,,,4.044310882739027,0.000821253913548718,,,,,,
,,,,,,4.048497524470579,0.000821123472884434,,,,,,
,,,,,,4.0526841662021305,0.000820993369745413,,,,,,
,,,,,,4.056870807933683,0.00082086360310887,,,,,,
,,,,,,4.061057449665235,0.000820734171954771,,,,,,
,,,,,,4.065244091396787,0.000820605075265828,,,,,,
,,,,,,4.069430733128338,0.000820476312027507,,,,,,
,,,,,,4.07361737485989,0.000820347881228033,,,,,,
,,,,,,4.077804016591442,0.000820219781858388,,,,,,
,,,,,,4.081990658322995,0.000820092012912319,,,,,,
,,,,,,4.086177300054546,0.000819964573386337,,,,,,
,,,,,,4.090363941786098,0.000819837462279723,,,,,,
,,,,,,4.09455058351765,0.000819710678594525,,,,,,
,,,,,,4.098737225249201,0.000819584221335567,,,,,,
,,,,,,4.1029238669807535,0.000819458089510441,,,,,,
,,,,,,4.107110508712306,0.000819332282129521,,,,,,
,,,,,,4.111297150443858,0.000819206798205954,,,,,,
,,,,,,4.115483792175409,0.000819081636755666,,,,,,
,,,,,,4.119670433906961,0.000818956796797364,,,,,,
,,,,,,4.123857075638513,0.000818832277352534,,,,,,
,,,,,,4.1280437173700655,0.000818708077445441,,,,,,
,,,,,,4.132230359101617,0.000818584196103136,,,,,,
,,,,,,4.136417000833169,0.000818460632355448,,,,,,
,,,,,,4.140603642564721,0.00081833738523499,,,,,,
,,,,,,4.144790284296272,0.000818214453777156,,,,,,
,,,,,,4.148976926027824,0.000818091837020122,,,,,,
,,,,,,4.153163567759377,0.000817969534004849,,,,,,
,,,,,,4.157350209490929,0.000817847543775075,,,,,,
,,,,,,4.16153685122248,0.00081772586537732,,,,,,
,,,,,,4.165723492954032,0.000817604497860887,,,,,,
,,,,,,4.169910134685584,0.000817483440277852,,,,,,
,,,,,,4.1740967764171355,0.000817362691683076,,,,,,
,,,,,,4.178283418148688,0.000817242251134193,,,,,,
,,,,,,4.18247005988024,0.000817122117691613,,,,,,


==> anc/v2_0_02_errorbars.dat <==
v2_2to0_err	v2_2to2_err	v2_SingleHit_err
3.952847075210474e-06	3.952847075210474e-06	2.5e-05


==> anc/v2_0_14.dat <==
# time_2to0,v2_2to0,time_2to2,v2_2to2,time_SingleHit,v2_SingleHit,time_loss,v2_loss,time_ratio_2to0/2to2,ratio_2to0/2to2,time_ratio_2to0/loss,ratio_2to0/loss,time_ratio_2to0/single_hit,ratio_2to0/single_hit
0.0,2.2152550966666644e-06,0.0,2.2152550966666644e-06,0.0,2.1279883224999985e-06,1.4970059880239522e-05,2.38744087027282e-17,0.0,1.0,0.0,1.0,0.0,1.0
0.008025688622754492,2.240563666666666e-06,0.008025688622754492,1.9694653333333357e-06,0.008025688622754492,2.8275355999999996e-06,0.004201611791432151,5.27842246226422e-10,0.008025688622754492,1.012302545684481,0.008025688622754492,1.0141553179035776,0.008025688622754492,1.001739242158966
0.016064221556886228,2.5745168333333325e-06,0.016064221556886228,1.9266513333333347e-06,0.016064221556886228,2.860433450000001e-06,0.008388253522984064,4.20004411543187e-9,0.016064221556886228,1.0242249664638396,0.016064221556886228,1.0279147257156518,0.016064221556886228,1.0034852077604195
0.024115718562874252,2.9284013333333336e-06,0.024115718562874252,2.030275133333332e-06,0.024115718562874252,3.501244874999999e-06,0.012574895254535975,1.41489349645544e-8,0.024115718562874252,1.0357634077830673,0.024115718562874252,1.0412654897637434,0.024115718562874252,1.0052380427204617
0.03218008982035928,2.6829726666666663e-06,0.03218008982035928,2.1321192333333334e-06,0.03218008982035928,3.3939292500000007e-06,0.016761536986087885,3.3505193987158e-8,0.03218008982035928,1.046914198908814,0.03218008982035928,1.0541953258226515,0.03218008982035928,1.0069978007602016
0.04025748502994012,3.085226666666667e-06,0.04025748502994012,2.3311531999999994e-06,0.04025748502994012,3.4640302500000005e-06,0.020948178717639796,6.53970273158533e-8,0.04025748502994012,1.0576745058970975,0.04025748502994012,1.066693191128798,0.04025748502994012,1.0087645450175817
0.04834775449101797,3.6264166333333335e-06,0.04834775449101797,3.3599533333333333e-06,0.04834775449101797,4.302956e-06,0.02513482044919171,1.12949345909094e-7,0.04834775449101797,1.06804160537158,0.04834775449101797,1.0787484766255775,0.04834775449101797,1.0105382336743611
0.05645104790419162,4.283303333333333e-06,0.05645104790419162,3.4034186666666666e-06,0.05645104790419162,5.514798499999998e-06,0.02932146218074362,1.79282944516572e-7,0.05645104790419162,1.0780136915860747,0.05645104790419162,1.090351976288074,0.05645104790419162,1.0123188538177532
0.06456736526946108,5.5261773e-06,0.06456736526946108,3.669997299999998e-06,0.06456736526946108,6.68098575e-06,0.03350810391229553,2.67513681990276e-7,0.06456736526946108,1.087589289338351,0.06456736526946108,1.1014952344681384,0.06456736526946108,1.0141063257070728
0.07269670658682635,6.9972423333333336e-06,0.07269670658682635,4.770598533333331e-06,0.07269670658682635,7.530825300000001e-06,0.03769474564384744,3.80751663209967e-7,0.07269670658682635,1.0967674625693482,0.07269670658682635,1.1121708147328215,0.07269670658682635,1.015900537720532
0.08083907185628743,9.412418766666664e-06,0.08083907185628743,6.564116823333331e-06,0.08083907185628743,9.717472000000001e-06,0.041881387375399357,5.22100422890224e-7,0.08083907185628743,1.1055478176593676,0.08083907185628743,1.1223723272746438,0.08083907185628743,1.0177013483489261
0.08899446107784431,1.2286023000000004e-05,0.08899446107784431,9.179210666666667e-06,0.08899446107784431,1.2441398749999999e-05,0.046068029106951264,6.94656111534004e-7,0.08899446107784431,1.1139305046229662,0.08899446107784431,1.1320944505377362,0.08899446107784431,1.019508587980194
0.0971630239520958,1.4321239046999998e-05,0.0971630239520958,1.0489913266666665e-05,0.0971630239520958,1.4667100499999997e-05,0.05025467083850318,9.01506683801482e-7,0.0971630239520958,1.1219163588119268,0.0971630239520958,1.1413331116380987,0.0971630239520958,1.0213220937720187
0.10534461077844312,1.7418699333333337e-05,0.10534461077844312,1.2103741083333334e-05,0.10534461077844312,1.737941415e-05,0.054441312570055085,1.14573108955409e-6,0.10534461077844312,1.1295064552093899,0.10534461077844312,1.150084983482694,0.10534461077844312,1.0231416114281404
0.11353937125748503,2.0432111e-05,0.11353937125748503,1.4863055999999996e-05,0.11353937125748503,2.0653356874999997e-05,0.058627954301607,1.43039846784314e-6,0.11353937125748503,1.1367026889586325,0.11353937125748503,1.1583481656762942,0.11353937125748503,1.024966929461693
0.12174730538922156,2.3740880999999996e-05,0.12174730538922156,1.7274240666666667e-05,0.12174730538922156,2.4067555824999997e-05,0.0628145960331589,1.75856734409733e-6,0.12174730538922156,1.1435073331709211,0.12174730538922156,1.1661216789016324,0.12174730538922156,1.0267977806797786
0.1299684131736527,2.8180799833333335e-05,0.1299684131736527,2.1208969260000007e-05,0.1299684131736527,2.8989548675e-05,0.06700123776471083,2.13328483077984e-6,0.1299684131736527,1.1499231801259913,0.1299684131736527,1.1734056306947507,0.1299684131736527,1.028633876528005
0.13820269461077844,3.24412844e-05,0.13820269461077844,2.4492663333333332e-05,0.13820269461077844,3.3795157824999994e-05,0.07118787949626273,2.55758583176653e-6,0.13820269461077844,1.1559535304838238,0.13820269461077844,1.180201201553444,0.13820269461077844,1.030474908157729
0.1464502994011976,3.7295157333333334e-05,0.1464502994011976,2.7600419233333334e-05,0.1464502994011976,3.78185923e-05,0.07537452122781464,3.03449225070528e-6,0.1464502994011976,1.1616022797077519,0.1464502994011976,1.1865107355188278,0.1464502994011976,1.032320580947158
0.1547110778443114,4.191021e-05,0.1547110778443114,3.206872233333334e-05,0.1547110778443114,4.2136912000000006e-05,0.07956116295936656,3.56701220361735e-6,0.1547110778443114,1.1668735928348102,0.1547110778443114,1.192337367512305,0.1547110778443114,1.0341705149611529
0.16298502994011976,4.8096143366666644e-05,0.16298502994011976,3.684603433333334e-05,0.16298502994011976,4.7866649425e-05,0.08374780469091847,4.15813923598745e-6,0.16298502994011976,1.171772213749172,0.16298502994011976,1.1976853595566808,0.16298502994011976,1.036024346308702
0.17127245508982036,5.4574054333333334e-05,0.17127245508982036,4.169092699999999e-05,0.17127245508982036,5.408136727499999e-05,0.08793444642247038,4.81085154460273e-6,0.17127245508982036,1.1763034915788098,0.17127245508982036,1.2025601057431736,0.17127245508982036,1.0378817616868725
0.17957335329341317,6.186119633333332e-05,0.17957335329341317,4.7625957933333336e-05,0.17957335329341317,6.088890799999998e-05,0.09212108815402228,5.52811120438973e-6,0.17957335329341317,1.180473008362506,0.17957335329341317,1.2069677075453271,0.17957335329341317,1.0397423650237396
0.1878862275449102,6.948825333333334e-05,0.1878862275449102,5.320345833333334e-05,0.1878862275449102,6.808459249999998e-05,0.0963077298855742,6.31286340049173e-6,0.1878862275449102,1.1842861027059728,0.1878862275449102,1.21091448236011,0.1878862275449102,1.0416054098905823
0.19621407185628745,7.802415666666667e-05,0.19621407185628745,6.0147262799999995e-05,0.19621407185628745,7.670415499999998e-05,0.10049437161712613,7.16803566584404e-6,0.19621407185628745,1.1877505299643403,0.19621407185628745,1.2144096762510768,0.19621407185628745,1.0434711423094067
0.2045553892215569,8.648978333333332e-05,0.2045553892215569,6.597354799999999e-05,0.2045553892215569,8.4354525e-05,0.10468101334867803,8.09653712448486e-6,0.2045553892215569,1.1908723221986417,0.2045553892215569,1.217461153128701,0.2045553892215569,1.0453387884424101
0.21290868263473056,9.656806333333333e-05,0.21290868263473056,7.389543333333331e-05,0.21290868263473056,9.415452249999999e-05,0.10886765508022994,9.10125774084216e-6,0.21290868263473056,1.1936581065381966,0.21290868263473056,1.2200778384231117,0.21290868263473056,1.047207562806379
0.22127544910179645,0.00010653919333333333,0.22127544910179645,8.209458666666667e-05,0.22127544910179645,0.0001035789425,0.11305429681178185,1.01850675752443e-5,0.22127544910179645,1.1961158876827924,0.22127544910179645,1.2222703550574734,0.22127544910179645,1.0490773385679
0.22965718562874254,0.00011761129333333333,0.22965718562874254,9.097513000000001e-05,0.22965718562874254,0.00011370943250000004,0.11724093854333377,1.13508160458839e-5,0.22965718562874254,1.1982537297786395,0.22965718562874254,1.2240496498464997,0.22965718562874254,1.0509479766329857
0.23805089820359282,0.00012900761,0.23805089820359282,0.00010032046666666666,0.23805089820359282,0.0001244291,0.12142758027488568,1.26013311974725e-5,0.23805089820359282,1.2000788540076315,0.23805089820359282,1.2254263286625258,0.23805089820359282,1.052818325773761
0.24645958083832337,0.00014091238999999997,0.24645958083832337,0.00011059778000000001,0.24645958083832337,0.000135555155,0.12561422200643757,1.39394189768181e-5,0.24645958083832337,1.2016001463614647,0.24645958083832337,1.2264126443150296,0.24645958083832337,1.054688560806455
0.25488023952095806,0.00015375323,0.25488023952095806,0.00012076795000000002,0.25488023952095806,0.00014771843000000001,0.1298008637379895,1.53678625155565e-5,0.25488023952095806,1.202825520774638,0.25488023952095806,1.227020464101218,0.25488023952095806,1.056557515217876
0.2633158682634731,0.0001675958333333333,0.2633158682634731,0.00013164234333333337,0.2633158682634731,0.00015996292,0.1339875054695414,1.68894214202571e-5,0.2633158682634731,1.203764068598064,0.2633158682634731,1.2272626286105137,0.2633158682634731,1.0584253452603176
0.2717634730538922,0.00018157053333333332,0.2717634730538922,0.00014294551000000003,0.2717634730538922,0.0001727898,0.13817414720109333,1.85068310701345e-5,0.2717634730538922,1.2044242828008553,0.2717634730538922,1.2271520190302898,0.2717634730538922,1.0602908731193166
0.28022604790419164,0.00019681629999999996,0.28022604790419164,0.0001552865833333334,0.28022604790419164,0.00018638335,0.14236078893264525,2.02228019225737e-5,0.28022604790419164,1.2048153736975267,0.28022604790419164,1.2267018568265395,0.28022604790419164,1.062154239087035
0.28870059880239524,0.00021313100000000003,0.28870059880239524,0.0001687930333333333,0.28870059880239524,0.00020123420000000007,0.14654743066419715,2.20400188267055e-5,0.28870059880239524,1.2049463002402245,0.28870059880239524,1.2259257939177066,0.28870059880239524,1.0640142580815837
0.29719011976047904,0.00022993003333333334,0.29719011976047904,0.0001831830666666667,0.29719011976047904,0.00021690949999999997,0.15073407239574907,2.39611403452218e-5,0.29719011976047904,1.2048263076077825,0.29719011976047904,1.2248372344508207,0.29719011976047904,1.0658710570623335
0.3056931137724551,0.0002478545,0.3056931137724551,0.00019761326666666671,0.3056931137724551,0.0002328466,0.15492071412730096,2.59887980846626e-5,0.3056931137724551,1.2044646259259038,0.3056931137724551,1.2234500983934757,0.3056931137724551,1.0677237732872673
0.3142095808383234,0.00026606326666666664,0.3142095808383234,0.00021297759999999995,0.3142095808383234,0.00024910427500000003,0.15910735585885288,2.81255960343675e-5,0.3142095808383234,1.2038705837587393,0.3142095808383234,1.2217782780990145,0.3142095808383234,1.0695718705885755
0.32273952095808384,0.00028540209999999996,0.32273952095808384,0.00022912856666666663,0.32273952095808384,0.0002662876250000001,0.16329399759040478,3.03741099143038e-5,0.32273952095808384,1.2030535398665727,0.32273952095808384,1.2198356997031463,0.32273952095808384,1.0714148111062536
0.33128293413173654,0.0003051819333333333,0.33128293413173654,0.00024639123333333333,0.33128293413173654,0.000284987775,0.16748063932195673,3.27368865319646e-5,0.33128293413173654,1.2020228615769055,0.33128293413173654,1.2176362780750936,0.33128293413173654,1.0732520561317118
0.33983982035928145,0.00032591339999999997,0.33983982035928145,0.00026388493333333335,0.33983982035928145,0.00030336504999999996,0.17166728105350862,3.52164431485405e-5,0.33983982035928145,1.2007879039630622,0.33983982035928145,1.2151938742410924,0.33983982035928145,1.0750830669488962
0.3484116766467066,0.00034757636666666664,0.3484116766467066,0.00028213150000000003,0.3484116766467066,0.000322846875,0.1758539227850605,3.78152668545507e-5,0.3484116766467066,1.1993577238391346,0.3484116766467066,1.2125217698831567,0.3484116766467066,1.0769076234429
0.3569970059880239,0.0003695169999999999,0.3569970059880239,0.00030147696666666654,0.3569970059880239,0.000342659525,0.18004056451661243,4.05358139551237e-5,0.3569970059880239,1.197741796572163,0.3569970059880239,1.209634015242976,0.3569970059880239,1.078724867978439
0.3655958083832336,0.0003922873,0.3655958083832336,0.0003212597333333333,0.3655958083832336,0.00036290725000000007,0.18422720624816435,4.33805093651217e-5,0.3655958083832336,1.1959493294736963,0.3655958083832336,1.2065440878085882,0.3655958083832336,1.080534266551928
0.37420808383233534,0.0004165373666666666,0.37420808383233534,0.00034259713333333335,0.37420808383233534,0.00038428852500000006,0.18841384797971628,4.63517460142737e-5,0.37420808383233534,1.193989443274133,0.37420808383233534,1.2032652671302662,0.37420808383233534,1.0823352884604536
0.38283383233532936,0.0004416115666666666,0.38283383233532936,0.00036392560000000007,0.38283383233532936,0.00040651705,0.19260048971126817,4.94518842625066e-5,0.38283383233532936,1.191871155991871,0.38283383233532936,1.1998106056074966,0.38283383233532936,1.0841274071035392
0.3914745508982036,0.0004668649666666667,0.3914745508982036,0.00038650826666666676,0.3914745508982036,0.0004291379250000003,0.19678713144282006,5.26832513256482e-5,0.3914745508982036,1.189602962729627,0.3914745508982036,1.1961922622042935,0.3914745508982036,1.0859104085896454
0.4001287425149701,0.0004924563333333332,0.4001287425149701,0.0004091267666666667,0.4001287425149701,0.0004519551,0.200973773174372,5.60481407116581e-5,0.4001287425149701,1.1871939909715556,0.4001287425149701,1.192423350017985,0.4001287425149701,1.0876834645673106
0.40879640718562876,0.0005188747,0.40879640718562876,0.0004334153000000001,0.40879640718562876,0.0004760089249999999,0.2051604149059239,5.95488116675668e-5,0.40879640718562876,1.184652868700284,0.40879640718562876,1.188516098032747,0.40879640718562876,1.0894460651612332
0.41747754491017963,0.0005470587666666668,0.41747754491017963,0.00045853886666666674,0.41747754491017963,0.000500997125,0.20934705663747583,6.31874886372751e-5,0.41747754491017963,1.1819880667889173,0.41747754491017963,1.1844824175348094,0.41747754491017963,1.091197707650155
0.42617365269461077,0.0005753678000000001,0.42617365269461077,0.00048385056666666674,0.42617365269461077,0.0005263273749999998,0.21353369836902775,6.6966360730368e-5,0.42617365269461077,1.1792074002284905,0.42617365269461077,1.1803331628909088,0.42617365269461077,1.0929381955515054
0.4348832335329341,0.0006050805,0.4348832335329341,0.0005110568666666668,0.4348832335329341,0.0005528109,0.21772034010057964,7.08875812021052e-5,0.4348832335329341,1.1763194474702507,0.4348832335329341,1.176080255033554,0.4348832335329341,1.094666739078034
0.44360778443113774,0.0006352746,0.44360778443113774,0.0005382247,0.44360778443113774,0.0005789872999999999,0.22190698183213156,7.49532669447228e-5,0.44360778443113774,1.1733316299003038,0.44360778443113774,1.1717338169686686,0.44360778443113774,1.096383154107044
0.4523443113772455,0.0006656722000000001,0.4523443113772455,0.0005660597999999999,0.4523443113772455,0.00060581915,0.22609362356368345,7.91654979901994e-5,0.4523443113772455,1.1702527203913822,0.4523443113772455,1.167305847980315,0.4523443113772455,1.0980863840887654
0.46109730538922156,0.0006971434333333334,0.46109730538922156,0.000594973,0.46109730538922156,0.0006333154749999999,0.23028026529523538,8.35263170246184e-5,0.46109730538922156,1.1670886631758437,0.46109730538922156,1.16280418880315,0.46109730538922156,1.099776843282106
0.4698622754491018,0.0007293399333333333,0.4698622754491018,0.0006246966333333331,0.4698622754491018,0.0006617577250000002,0.2344669070267873,8.8037728914267e-5,0.4698622754491018,1.163848401173342,0.4698622754491018,1.1582408850608112,0.4698622754491018,1.1014532140086033
0.4786422155688623,0.0007625427000000001,0.4786422155688623,0.0006556371333333335,0.4786422155688623,0.0006907957749999998,0.2386535487583392,9.27017002435949e-5,0.4786422155688623,1.1605379553992652,0.4786422155688623,1.1536237467004022,0.4786422155688623,1.1031156341218293
0.487437125748503,0.0007967269333333336,0.487437125748503,0.0006874297666666667,0.487437125748503,0.0007206855500000001,0.24284019048989114,9.75201588651606e-5,0.487437125748503,1.157164204803219,0.487437125748503,1.148961733492496,0.487437125748503,1.1047636721666694
0.4962440119760479,0.0008309005333333333,0.4962440119760479,0.0007204544333333333,0.4962440119760479,0.0007512722249999998,0.24702683222144303,0.000102494993461686,0.4962440119760479,1.1537349867471576,0.4962440119760479,1.1442650250048774,0.4962440119760479,1.1063963568327309
0.505067365269461,0.0008662709333333334,0.505067365269461,0.0007537029666666667,0.505067365269461,0.0007818976,0.2512134739529949,0.000107628053120331,0.505067365269461,1.15025500670865,0.505067365269461,1.1395394268314714,0.505067365269461,1.1080141187150163
0.5139026946107784,0.0009022297666666667,0.5139026946107784,0.0007883723666666666,0.5139026946107784,0.0008137803500000001,0.25540011568454685,0.00011292114691931,0.5139026946107784,1.1467322637700994,0.5139026946107784,1.134795159088981,0.5139026946107784,1.1096157456991327
0.5227529940119761,0.0009387343666666669,0.5227529940119761,0.0008229233,0.5227529940119761,0.0008451811999999998,0.25958675741609877,0.000118376043526932,0.5227529940119761,1.1431715760681993,0.5227529940119761,1.1300380521308588,0.5227529940119761,1.11120141003111
0.531618263473054,0.0009754867666666668,0.531618263473054,0.0008579626,0.531618263473054,0.0008767499999999999,0.2637733991476507,0.000123994470813198,0.531618263473054,1.1395787117727845,0.531618263473054,1.1252751644564916,0.531618263473054,1.1127707456352431
0.540497005988024,0.0010137117,0.540497005988024,0.0008943112333333335,0.540497005988024,0.0009099040749999999,0.2679600408792026,0.00012977811547402,0.540497005988024,1.1359598264138733,0.540497005988024,1.1205139883547144,0.540497005988024,1.1143231403274187
0.5493907185628742,0.0010520636,0.5493907185628742,0.0009320522333333331,0.5493907185628742,0.0009432549249999998,0.2721466826107545,0.000135728622668185,0.5493907185628742,1.1323196323674558,0.5493907185628742,1.1157600442478346,0.5493907185628742,1.1158585230108595
0.5582979041916167,0.0010910410000000003,0.5582979041916167,0.0009707245333333332,0.5582979041916167,0.0009775145999999998,0.2763333243423064,0.000141847595667108,0.5582979041916167,1.1286638381756051,0.5582979041916167,1.1110200958073937,0.5582979041916167,1.1173763170044135
0.5672200598802395,0.0011308873333333337,0.5672200598802395,0.0010091898999999998,0.5672200598802395,0.001011666775,0.2805199660738583,0.000148136595517508,0.5672200598802395,1.1249967009584694,0.5672200598802395,1.10629895871885,0.5672200598802395,1.1188764738493937
0.5761556886227546,0.0011713163333333333,0.5761556886227546,0.001048676166666667,0.5761556886227546,0.001046371875,0.28470660780541024,0.000154597140717039,0.5761556886227546,1.1213234839323927,0.5761556886227546,1.101602692835391,0.5761556886227546,1.1203584531455686
0.5851062874251497,0.0012129323333333337,0.5851062874251497,0.00108928,0.5851062874251497,0.00108184975,0.28889324953696216,0.000161230706902971,0.5851062874251497,1.1176479992660855,0.5851062874251497,1.0969354439616792,0.5851062874251497,1.1218222293497802
0.5940718562874252,0.0012541316666666664,0.5940718562874252,0.0011305353333333332,0.5940718562874252,0.0011164585000000005,0.293079891268514,0.000168038726553976,0.5940718562874252,1.1139744579977702,0.5940718562874252,1.0923018278181025,0.5940718562874252,1.1232675383365296
0.6030508982035929,0.0012965153333333336,0.6030508982035929,0.0011718169999999997,0.6030508982035929,0.0011526177500000004,0.29726653300006595,0.000175022588705097,0.6030508982035929,1.1103074679673057,0.6030508982035929,1.0877069063707288,0.6030508982035929,1.124693894766162
0.6120449101796408,0.001338872,0.6120449101796408,0.0012143506666666664,0.6120449101796408,0.00118907025,0.3014531747316179,0.000182183638675934,0.6120449101796408,1.1066502005995618,0.6120449101796408,1.0831538936845335,0.6120449101796408,1.1261013072741006
0.6210523952095809,0.001382447,0.6210523952095809,0.0012571983333333335,0.6210523952095809,0.0012258517499999998,0.3056398164631698,0.000189523177812122,0.6210523952095809,1.103006838530718,0.6210523952095809,1.078647228365403,0.6210523952095809,1.1274893272176059
0.6300748502994012,0.0014263536666666665,0.6300748502994012,0.0013015769999999997,0.6300748502994012,0.001263479,0.3098264581947217,0.00019704246324012,0.6300748502994012,1.0993801459187011,0.6300748502994012,1.0741895534260015,0.6300748502994012,1.1288579855153977
0.6391122754491018,0.0014710460000000002,0.6391122754491018,0.0013463280000000002,0.6391122754491018,0.0013013494999999998,0.3140130999262737,0.000204742707635392,0.6391122754491018,1.095773298176073,0.6391122754491018,1.0697839962445421,0.6391122754491018,1.1302070914574656
0.6481631736526946,0.0015159336666666667,0.6481631736526946,0.0013924756666666663,0.6481631736526946,0.0013394887499999998,0.31819974165782555,0.000212625079003973,0.6481631736526946,1.0921898661424263,0.6481631736526946,1.0654341304650814,0.6481631736526946,1.1315362505298094
0.6572290419161677,0.0015614443333333337,0.6572290419161677,0.0014382203333333334,0.6572290419161677,0.0013781999999999998,0.3223863833893775,0.00022069070047748,0.6572290419161677,1.0886320391168587,0.6572290419161677,1.0611418215380686,0.6572290419161677,1.1328455255577892
0.666309880239521,0.0016076759999999997,0.666309880239521,0.0014857123333333333,0.666309880239521,0.0014177747500000002,0.32657302512092934,0.000228940650121592,0.666309880239521,1.0851024203646686,0.666309880239521,1.0569094216110095,0.666309880239521,1.134134767809151
0.6754056886227545,0.0016540699999999999,0.6754056886227545,0.0015334353333333335,0.6754056886227545,0.0014571172499999998,0.33075966685248126,0.00023737596075801,0.6754056886227545,1.0816034321121564,0.6754056886227545,1.052739044581253,0.6754056886227545,1.1354038419906218
0.6845149700598803,0.0017006543333333332,0.6845149700598803,0.001582024,0.6845149700598803,0.0014964760000000005,0.33494630858403324,0.000245997619799912,0.6845149700598803,1.078137886592329,0.6845149700598803,1.048633244715292,0.6845149700598803,1.136652422582349
0.6936392215568863,0.0017477089999999999,0.6936392215568863,0.0016309270000000003,0.6936392215568863,0.0015361712500000005,0.3391329503155851,0.000254806569100945,0.6936392215568863,1.074707278602386,0.6936392215568863,1.0445929958696492,0.6936392215568863,1.1378806109142765
0.7027784431137725,0.0017953543333333341,0.7027784431137725,0.0016802643333333328,0.7027784431137725,0.00157639275,0.343319592047137,0.000263803704817707,0.7027784431137725,1.0713135156671396,0.7027784431137725,1.040619754960361,0.7027784431137725,1.139088310018199
0.7119326347305389,0.001842787333333333,0.7119326347305389,0.0017299463333333332,0.7119326347305389,0.0016163174999999999,0.34750623377868894,0.000272989877285777,0.7119326347305389,1.0679583441778768,0.7119326347305389,1.0367147793431828,0.7119326347305389,1.1402754349409616
0.7211002994011977,0.001891295,0.7211002994011977,0.001780126,0.7211002994011977,0.0016569187499999999,0.3516928755102408,0.000282365890909254,0.7211002994011977,1.064643891941846,0.7211002994011977,1.0328797561671048,0.7211002994011977,1.1414417237315575
0.7302844311377247,0.0019400763333333332,0.7302844311377247,0.0018310623333333339,0.7302844311377247,0.00169769575,0.3558795172417928,0.000291932504063797,0.7302844311377247,1.0613705158878364,0.7302844311377247,1.0291143190092908,0.7302844311377247,1.1425874951073922
0.7394820359281437,0.0019887449999999997,0.7394820359281437,0.0018825916666666666,0.7394820359281437,0.0017386892500000002,0.3600661589733447,0.000301690429013186,0.7394820359281437,1.0581405766450895,0.7394820359281437,1.0254204093737012,0.7394820359281437,1.1437123240973976
0.7486946107784432,0.0020374839999999996,0.7486946107784432,0.0019345490000000005,0.7486946107784432,0.0017796635,0.3642528007048966,0.000311640331839345,0.7486946107784432,1.0549546897832556,0.7486946107784432,1.0217979581060181,0.7486946107784432,1.1448163581178823
0.7579221556886228,0.0020869599999999997,0.7579221556886228,0.0019867789999999993,0.7579221556886228,0.0018211912500000003,0.3684394424364485,0.000321782832385821,0.7579221556886228,1.0518138731470799,0.7579221556886228,1.0182473616864687,0.7579221556886228,1.1458995657793132
0.7671646706586828,0.0021364019999999995,0.7671646706586828,0.0020394626666666664,0.7671646706586828,0.00186270925,0.37262608416800036,0.000332118504214708,0.7671646706586828,1.0487190146248815,0.7671646706586828,1.0147688706888887,0.7671646706586828,1.1469619250100387
0.7764221556886227,0.002186052333333333,0.7764221556886227,0.0020926470000000004,0.7764221556886227,0.0019040525,0.37681272589955234,0.000342647874576957,0.7764221556886227,1.0456708773218655,0.7764221556886227,1.011362598054386,0.7764221556886227,1.148003422570444
0.7856931137724551,0.0022356356666666665,0.7856931137724551,0.002145607666666666,0.7856931137724551,0.0019454687499999995,0.38099936763110426,0.000353371424396041,0.7856931137724551,1.0426705849289313,0.7856931137724551,1.0080290591860495,0.7856931137724551,1.149023890600611
0.7949805389221557,0.002286202666666667,0.7949805389221557,0.002199690333333333,0.7949805389221557,0.0019874967500000005,0.3851860093626561,0.000364289588264956,0.7949805389221557,1.0397176974105895,0.7949805389221557,1.004767039275171,0.7949805389221557,1.1500236615962163
0.8042814371257486,0.00233697,0.8042814371257486,0.0022539316666666674,0.8042814371257486,0.002030107,0.38937265109420804,0.000375402754456476,0.8042814371257486,1.0368135860985854,0.8042814371257486,1.0015773377475061,0.8042814371257486,1.1510024235324186
0.8135988023952097,0.002387412333333333,0.8135988023952097,0.002308429,0.8135988023952097,0.00207243275,0.39355929282575997,0.000386711264946634,0.8135988023952097,1.0339576311592835,0.8135988023952097,0.9984585689722251,0.8135988023952097,1.151960508633678
0.8229296407185629,0.0024377593333333334,0.8229296407185629,0.0023633710000000004,0.8229296407185629,0.0021142217500000004,0.3977459345573119,0.000398215415451371,0.8229296407185629,1.0311509658452447,0.8229296407185629,0.9954112770919198,0.8229296407185629,1.152897632538948
0.8322769461077845,0.002488273333333333,0.8322769461077845,0.0024192450000000004,0.8322769461077845,0.00215666325,0.4019325762888638,0.00040991545547629,0.8322769461077845,1.0283928105145113,0.8322769461077845,0.9924339338010894,0.8322769461077845,1.153814125366732
0.8416392215568863,0.0025390400000000002,0.8416392215568863,0.0024746656666666663,0.8416392215568863,0.0021988257499999993,0.40611921802041573,0.000421811588379433,0.8416392215568863,1.0256836508950926,0.8416392215568863,0.9895263979311321,0.8416392215568863,1.1547098698289642
0.8510149700598802,0.002589981666666666,0.8510149700598802,0.0025306359999999997,0.8510149700598802,0.0022410129999999996,0.4103058597519676,0.000433903971447051,0.8510149700598802,1.0230238535394858,0.8510149700598802,0.986688401707056,0.8510149700598802,1.1555847677975768
0.8604071856287425,0.0026410449999999994,0.8604071856287425,0.0025863990000000005,0.8604071856287425,0.00228354975,0.4144925014835195,0.000446192715982253,0.8604071856287425,1.0204124348514985,0.8604071856287425,0.9839182513587652,0.8604071856287425,1.156439142947257
0.869812874251497,0.002691651666666667,0.869812874251497,0.002642435,0.869812874251497,0.00232605825,0.4186791432150715,0.000458677887406472,0.869812874251497,1.017850017372177,0.869812874251497,0.9812159763166955,0.869812874251497,1.1572727712419195
0.8792350299401198,0.0027424726666666665,0.8792350299401198,0.002698763,0.8792350299401198,0.0023684735,0.42286578494662336,0.000471359505373673,0.8792350299401198,1.015335504160765,0.8792350299401198,0.9785798021276089,0.8792350299401198,1.1580859700163215
0.8886721556886228,0.0027925759999999993,0.8886721556886228,0.002754923,0.8886721556886228,0.002410066249999999,0.4270524266781753,0.000484237543897205,0.8886721556886228,1.012868959038471,0.8886721556886228,0.9760091955045128,0.8886721556886228,1.1588786600530676
0.8981242514970059,0.002843344,0.8981242514970059,0.0028114803333333335,0.8981242514970059,0.0024520275,0.43123906840972714,0.000497311931489209,0.8981242514970059,1.010449971252259,0.8981242514970059,0.9735031382688234,0.8981242514970059,1.159650899384796
0.9075913173652695,0.0028941303333333336,0.9075913173652695,0.002868611,0.9075913173652695,0.0024942392500000004,0.43542571014127907,0.000510582551312479,0.9075913173652695,1.0080780717237836,0.9075913173652695,0.9710605684797327,0.9075913173652695,1.1604027484915822
0.9170748502994012,0.0029443096666666663,0.9170748502994012,0.002925289666666666,0.9170748502994012,0.0025358537500000003,0.43961235187283104,0.000524049241344691,0.9170748502994012,1.0057523739941276,0.9170748502994012,0.96868001495735,0.9170748502994012,1.1611343837432395
0.9265718562874251,0.0029949089999999996,0.9265718562874251,0.0029824646666666657,0.9265718562874251,0.002577725500000001,0.4437989936043829,0.000537711794554899,0.9265718562874251,1.0034730387671402,0.9265718562874251,0.9663610948447077,0.9265718562874251,1.161845638496697
0.9360853293413174,0.003044928333333334,0.9360853293413174,0.003039341666666667,0.9360853293413174,0.0026195492499999995,0.44798563533593483,0.000551569959092156,0.9360853293413174,1.001238727520933,0.9360853293413174,0.9641019134377619,0.9360853293413174,1.162536802785401
0.9456137724550898,0.003094792333333334,0.9456137724550898,0.003096426333333334,0.9456137724550898,0.002660907000000001,0.45217227706748675,0.000565623438486191,0.9456137724550898,0.9990491409736493,0.9456137724550898,0.9619016531352125,0.9456137724550898,1.1632078297709798
0.9551571856287425,0.003143953999999999,0.9551571856287425,0.0031526523333333324,0.9551571856287425,0.0027022185000000003,0.4563589187990386,0.000579871891860001,0.9551571856287425,0.9969035779540711,0.9551571856287425,0.9597591056661409,0.9551571856287425,1.163858787282066
0.9647155688622755,0.0031941170000000002,0.9647155688622755,0.0032095223333333334,0.9647155688622755,0.002743768000000001,0.46054556053059054,0.000594314934154252,0.9647155688622755,0.9948013022066833,0.9647155688622755,0.9576730468670054,0.9647155688622755,1.1644897437634796
0.9742904191616767,0.0032439983333333333,0.9742904191616767,0.0032657439999999997,0.9742904191616767,0.0027851882499999995,0.4647322022621425,0.000608952136363353,0.9742904191616767,0.9927412273472699,0.9742904191616767,0.9556419275848714,0.9742904191616767,1.1651008619667367
0.9838787425149701,0.0032933733333333336,0.9838787425149701,0.0033218749999999997,0.9838787425149701,0.0028262550000000006,0.4689188439936944,0.000623783025783076,0.9838787425149701,0.990723201430177,0.9838787425149701,0.9536651385105664,0.9838787425149701,1.1656920198302312
0.9934835329341318,0.0033423503333333327,0.9934835329341318,0.0033778663333333334,0.9934835329341318,0.0028666642499999995,0.4731054857252463,0.000638807086269626,0.9934835329341318,0.9887457731060753,0.9934835329341318,0.9517408130761382,0.9934835329341318,1.1662634710089805
1.0031047904191617,0.0033907416666666664,1.0031047904191617,0.0034335260000000005,1.0031047904191617,0.0029069595,0.47729212745679817,0.000654023758509958,1.0031047904191617,0.9868081197097962,1.0031047904191617,0.9498677264103746,1.0031047904191617,1.1668152747642944
1.012741017964072,0.0034394010000000004,1.012741017964072,0.003489180666666667,1.012741017964072,0.0029469800000000005,0.4814787691883501,0.000669432440303285,1.012741017964072,0.9849096907091779,1.012741017964072,0.9480449334767617,1.012741017964072,1.1673474091042741
1.0223922155688623,0.0034881126666666666,1.0223922155688623,0.003544962333333333,1.0223922155688623,0.00298759125,0.48566541091990206,0.000685032486853569,1.0223922155688623,0.9830496082688819,1.0223922155688623,0.9462711900690651,1.0223922155688623,1.1678599423064053
1.032058383233533,0.003536209666666667,1.032058383233533,0.0036005413333333332,1.032058383233533,0.0030273177500000003,0.48985205265145393,0.000700823211072885,1.032058383233533,0.981226981707602,1.032058383233533,0.9445452599025617,1.032058383233533,1.168352942147462
1.0417410179640718,0.003583844333333334,1.0417410179640718,0.003655379999999999,1.0417410179640718,0.003066791,0.49403869438300585,0.000716803883895507,1.0417410179640718,0.9794406370360308,1.0417410179640718,0.9428656613391058,1.0417410179640718,1.168826547499916
1.051438622754491,0.003631109666666667,1.051438622754491,0.0037104976666666664,1.051438622754491,0.00310585175,0.4982253361145577,0.000732973734602563,1.051438622754491,0.9776899508457083,1.051438622754491,0.9412314523030864,1.051438622754491,1.169280747089315
1.0611511976047905,0.003678065666666666,1.0611511976047905,0.0037652773333333336,1.0611511976047905,0.00314473575,0.5024119778461097,0.000749331951157092,1.0611511976047905,0.9759740093525867,1.0611511976047905,0.9396414349407816,1.0611511976047905,1.1697156069175922
1.0708802395209582,0.0037248446666666665,1.0708802395209582,0.0038198999999999998,1.0708802395209582,0.003183565,0.5065986195776616,0.000765877680549364,1.0708802395209582,0.974291640037508,1.0708802395209582,0.9380941942917355,1.0708802395209582,1.1701312547610563
1.0806257485029942,0.0037709989999999997,1.0806257485029942,0.0038743166666666664,1.0806257485029942,0.003222108,0.5107852613092135,0.000782610029152306,1.0806257485029942,0.9726419422694615,1.0806257485029942,0.9365885896373446,1.0806257485029942,1.1705277462043033
1.0903862275449103,0.003816363000000001,1.0903862275449103,0.003927472999999999,1.0903862275449103,0.0032598934999999996,0.5149719030407655,0.00079952806308685,1.0903862275449103,0.9710242617884609,1.0903862275449103,0.9351237218338417,1.0903862275449103,1.1709050799704182
1.1001616766467066,0.0038619790000000015,1.1001616766467066,0.0039810393333333345,1.1001616766467066,0.0032980082499999993,0.5191585447723173,0.000816630808597049,1.1001616766467066,0.9694376865271782,1.1001616766467066,0.9336984731587991,1.1001616766467066,1.1712633197063202
1.1099535928143713,0.003907216333333332,1.1099535928143713,0.004034530333333333,1.1099535928143713,0.0033356027499999987,0.5233451865038692,0.000833917252434806,1.1099535928143713,0.9678810746445916,1.1099535928143713,0.9323115413310612,1.1099535928143713,1.171602578935936
1.1197604790419162,0.003951792666666667,1.1197604790419162,0.0040871,1.1197604790419162,0.0033728235000000002,0.5275318282354212,0.000851386342254021,1.1197604790419162,0.9663537724582248,1.1197604790419162,0.9309620796814023,1.1197604790419162,1.1719228640797534
1.1295838323353296,0.003996118666666667,1.1295838323353296,0.004139269666666668,1.1295838323353296,0.0034094702500000003,0.531718469966973,0.000869036987013998,1.1295838323353296,0.9648546638768942,1.1295838323353296,0.9296488497502738,1.1295838323353296,1.1722242820602373
1.1394221556886228,0.004039846000000001,1.1394221556886228,0.004191116333333333,1.1394221556886228,0.00344584575,0.535905111698525,0.000886868057391938,1.1394221556886228,0.9633831049027557,1.1394221556886228,0.9283710466936974,1.1394221556886228,1.172506844801269
1.1492769461077845,0.004082687666666666,1.1492769461077845,0.004242607000000001,1.1492769461077845,0.003481588499999999,0.5400917534300769,0.000904878386204325,1.1492769461077845,0.9619380109487183,1.1492769461077845,0.9271274992411699,1.1492769461077845,1.1727706531282625
1.1591467065868264,0.004125470333333333,1.1591467065868264,0.004293541666666666,1.1591467065868264,0.0035173577500000005,0.5442783951616288,0.000923066768837042,1.1591467065868264,0.9605187541989646,1.1591467065868264,0.9259174485337197,1.1591467065868264,1.1730157248763708
1.1690329341317367,0.004168016333333333,1.1690329341317367,0.0043446276666666665,1.1690329341317367,0.0035528375000000007,0.5484650368931807,0.000941431963684022,1.1690329341317367,0.9591242864540274,1.1690329341317367,0.9247397927115826,1.1690329341317367,1.1732421553731212
1.178935628742515,0.004210148000000001,1.178935628742515,0.004394512333333333,1.178935628742515,0.0035881372500000007,0.5526516786247326,0.000959972692594252,1.178935628742515,0.9577537964387717,1.178935628742515,0.9235936510805419,1.178935628742515,1.1734499988531213
1.1888532934131737,0.004250976333333333,1.1888532934131737,0.004443844000000001,1.1888532934131737,0.0036225049999999994,0.5568383203562846,0.000978687641326959,1.1888532934131737,0.9564066906259532,1.1888532934131737,0.9224783387435412,1.1888532934131737,1.1736392829959457
1.1987874251497006,0.004291551,1.1987874251497006,0.004492666,1.1987874251497006,0.003656581750000001,0.5610249620878365,0.000997575460014746,1.1987874251497006,0.9550819825130387,1.1987874251497006,0.9213928595733009,1.1987874251497006,1.1738100961953524
1.208738023952096,0.004331688333333333,1.208738023952096,0.004541261333333334,1.208738023952096,0.003690086000000001,0.5652116038193883,0.00101663476363455,1.208738023952096,0.9537789128201642,1.208738023952096,0.9203364233325686,1.208738023952096,1.173962494930014
1.2187035928143715,0.0043714136666666665,1.2187035928143715,0.004589481333333334,1.2187035928143715,0.003723202249999999,0.5693982455509403,0.00103586413248617,1.2187035928143715,0.9524969319804508,1.2187035928143715,0.919308422075456,1.2187035928143715,1.1740965180489433
1.228685628742515,0.004410249666666668,1.228685628742515,0.004636736333333333,1.228685628742515,0.0037557597500000005,0.5735848872824922,0.00105526211267821,1.228685628742515,0.9512351215658811,1.228685628742515,0.9183079647086201,1.228685628742515,1.174212248711296
1.238682634730539,0.00444858,1.238682634730539,0.0046834726666666665,1.238682634730539,0.0037883689999999998,0.577771529014044,0.00107482721662122,1.238682634730539,0.9499929654115709,1.238682634730539,0.917334494692892,1.238682634730539,1.1743097339931392
1.2486976047904192,0.004486703999999999,1.2486976047904192,0.004729400333333333,1.2486976047904192,0.003820585249999999,0.581958170745596,0.00109455792352787,1.2486976047904192,0.9487694114793888,1.2486976047904192,0.916387049634119,1.2486976047904192,1.1743890650337394
1.2587275449101798,0.004524328,1.2587275449101798,0.004775524333333333,1.2587275449101798,0.0038521439999999996,0.5861448124771479,0.00111445267991988,1.2587275449101798,0.9475641665272235,1.2587275449101798,0.9154652708820936,1.2587275449101798,1.1744502818737443
1.2687739520958083,0.004560902666666667,1.2687739520958083,0.004820300666666666,1.2687739520958083,0.003883033000000001,0.5903314542086998,0.00113450990014162,1.2687739520958083,0.9463764083100141,1.2687739520958083,0.9145684011998295,1.2687739520958083,1.1744934635026965
1.2788353293413173,0.0045970763333333334,1.2788353293413173,0.004864458000000001,1.2788353293413173,0.003913472999999999,0.5945180959402517,0.0011547279668801,1.2788353293413173,0.9452056931589325,1.2788353293413173,0.913695982550878,1.2788353293413173,1.1745186754712484
1.2889146706586827,0.0046324573333333344,1.2889146706586827,0.004908292333333333,1.2889146706586827,0.00394356725,0.5987047376718037,0.00117510523169114,1.2889146706586827,0.9440510777287416,1.2889146706586827,0.9128471963314592,1.2889146706586827,1.174525995613895
1.299008982035928,0.004667152333333335,1.299008982035928,0.004951136666666666,1.299008982035928,0.003973345000000001,0.6028913794033555,0.00119564001553158,1.299008982035928,0.9429123316249373,1.299008982035928,0.9120217618874308,1.299008982035928,1.1745154946152674
1.309119760479042,0.004701573666666665,1.309119760479042,0.004993815999999999,1.309119760479042,0.00400263575,0.6070780211349074,0.00121633060929727,1.309119760479042,0.9417887301720347,1.309119760479042,0.9112190438169123,1.309119760479042,1.1744872504585522
1.319247005988024,0.004735197666666667,1.319247005988024,0.005035991000000001,1.319247005988024,0.004031490999999999,0.6112646628664593,0.00123717527436665,1.319247005988024,0.940679742843679,1.319247005988024,0.910438558942681,1.319247005988024,1.1744413415981858
1.329389221556886,0.0047680153333333345,1.329389221556886,0.005076892666666667,1.329389221556886,0.004059888499999999,0.6154513045980111,0.00125817224314974,1.329389221556886,0.9395850207052379,1.329389221556886,0.9096799577202451,1.329389221556886,1.1743778601888304
1.3395494011976048,0.00480061,1.3395494011976048,0.005117545,1.3395494011976048,0.0040880315,0.619637946329563,0.00127931971964229,1.3395494011976048,0.9385037522052833,1.3395494011976048,0.9089425787481841,1.3395494011976048,1.1742968721705769
1.3497245508982036,0.004832285333333334,1.3497245508982036,0.005157548666666668,1.3497245508982036,0.00411557425,0.6238245880611151,0.0013006158799849,1.3497245508982036,0.9374357883103905,1.3497245508982036,0.9082262232151794,1.3497245508982036,1.174198489399409
1.3599176646706588,0.004863887999999999,1.3599176646706588,0.005196836666666667,1.3599176646706588,0.004142750999999999,0.628011229792667,0.00132205887302692,1.3599176646706588,0.9363803672797069,1.3599176646706588,0.907530284304016,1.3599176646706588,1.1740827744221973
1.370125748502994,0.0048942866666666675,1.370125748502994,0.005235298000000001,1.370125748502994,0.004169105750000001,0.6321978715242189,0.00134364682089493,1.370125748502994,0.9353373715876999,1.370125748502994,0.9068545895410288,1.370125748502994,1.1739498562954573
1.3803502994011976,0.004924166999999999,1.3803502994011976,0.005273385333333333,1.3803502994011976,0.0041950805,0.6363845132557708,0.0013653778195655,1.3803502994011976,0.934306237118521,1.3803502994011976,0.9061986762045205,1.3803502994011976,1.1737998180510045
1.3905913173652695,0.004953427666666666,1.3905913173652695,0.005310854666666665,1.3905913173652695,0.0042208195,0.6405711549873226,0.00138724993944214,1.3905913173652695,0.9332865747251433,1.3905913173652695,0.9055622021124207,1.3905913173652695,1.1736327622862621
1.4008502994011978,0.004982465666666666,1.4008502994011978,0.005347861333333331,1.4008502994011978,0.004246274250000001,0.6447577967188746,0.00140926122593621,1.4008502994011978,0.9322778673634285,1.4008502994011978,0.9049447520199196,1.4008502994011978,1.1734487674699072
1.4111242514970062,0.005011028333333334,1.4111242514970062,0.005384228666666667,1.4111242514970062,0.004271302,0.6489444384504265,0.00143140970005147,1.4111242514970062,0.9312800564266547,1.4111242514970062,0.9043461939042827,1.4111242514970062,1.1732479978571504
1.4214146706586828,0.005038497666666667,1.4214146706586828,0.005419190333333333,1.4214146706586828,0.004295372250000001,0.6531310801819784,0.00145369335897218,1.4214146706586828,0.9302926580785306,1.4214146706586828,0.9037661372839203,1.4214146706586828,1.1730305424408316
1.4317215568862276,0.0050653880000000005,1.4317215568862276,0.005453577333333333,1.4317215568862276,0.0043190065,0.6573177219135303,0.00147611017665455,1.4317215568862276,0.9293153531867436,1.4317215568862276,0.9032042953319824,1.4317215568862276,1.1727965200111887
1.442046407185629,0.005091645333333334,1.442046407185629,0.005487200000000001,1.442046407185629,0.004342364750000001,0.6615043636450821,0.00149865810442122,1.442046407185629,0.9283476990672159,1.442046407185629,0.9026603146486398,1.442046407185629,1.1725460160972088
1.4523862275449102,0.005116779333333334,1.4523862275449102,0.005520614000000001,1.4523862275449102,0.0043650634999999995,0.6656910053766342,0.00152133507155861,1.4523862275449102,0.9273896883662105,1.4523862275449102,0.9021340868843577,1.4523862275449102,1.1722792306287029
1.46274251497006,0.005141719000000001,1.46274251497006,0.005553028333333333,1.46274251497006,0.00438738875,0.6698776471081861,0.00154413898591705,1.46274251497006,0.9264409066399346,1.46274251497006,0.901625274469975,1.46274251497006,1.1719962600097136
1.473116766467066,0.005166280333333333,1.473116766467066,0.005584871333333334,1.473116766467066,0.004409386,0.674064288839738,0.00156706773451324,1.473116766467066,0.9255009595588412,1.473116766467066,0.901133558029662,1.473116766467066,1.171697195851963
1.4835074850299401,0.005189794,1.4835074850299401,0.005615973999999998,1.4835074850299401,0.004430672499999999,0.6782509305712899,0.00159011918413509,1.4835074850299401,0.9245697386678636,1.4835074850299401,0.9006587691788445,1.4835074850299401,1.1713822182214844
1.4939131736526947,0.005212971666666666,1.4939131736526947,0.005646494666666667,1.4939131736526947,0.0044516372499999995,0.6824375723028419,0.00161329118194854,1.4939131736526947,0.9236471421012719,1.4939131736526947,0.9002007349018097,1.4939131736526947,1.17105152041639
1.5043413173652695,0.005235358666666665,1.5043413173652695,0.00567648333333333,1.5043413173652695,0.004472159999999999,0.6866242140343937,0.00163658155610626,1.5043413173652695,0.9227322903783503,1.5043413173652695,0.899758903749661,1.5043413173652695,1.1707050037695503
1.5147754491017966,0.005257411666666667,1.5147754491017966,0.005705651666666667,1.5147754491017966,0.004492254000000001,0.6908108557659456,0.00165998811635797,1.5147754491017966,0.9218264109718077,1.5147754491017966,0.8993337331172326,1.5147754491017966,1.1703433783391852
1.5252395209580838,0.0052784830000000005,1.5252395209580838,0.005733978333333334,1.5252395209580838,0.004511837999999999,0.6949974974974975,0.00168350865466221,1.5252395209580838,0.9209272275408474,1.5252395209580838,0.8989240273643193,1.5252395209580838,1.1699659653316736
1.5357035928143712,0.005299048999999999,1.5357035928143712,0.0057615993333333315,1.5357035928143712,0.004530931499999999,0.6991841392290494,0.00170714094579936,1.5357035928143712,0.9200371180746191,1.5357035928143712,0.8985307272046006,1.5357035928143712,1.1695740124840392
1.5461976047904191,0.005319298666666666,1.5461976047904191,0.005788482666666666,1.5461976047904191,0.0045496320000000005,0.7033707809606013,0.00173088274798565,1.5461976047904191,0.919153349712773,1.5461976047904191,0.898152476586282,1.5461976047904191,1.1691665706244534
1.5567065868263472,0.0053389726666666654,1.5567065868263472,0.0058152099999999995,1.5567065868263472,0.004568156250000001,0.7075574226921534,0.00175473180348799,1.5567065868263472,0.9182770244836168,1.5567065868263472,0.8977896194109136,1.5567065868263472,1.1687443666262658
1.5672305389221557,0.005357699333333333,1.5672305389221557,0.0058411136666666665,1.5672305389221557,0.004585935249999999,0.7117440644237052,0.00177868583923953,1.5672305389221557,0.9174079723795184,1.5672305389221557,0.8974419251560112,1.5672305389221557,1.168307580874107
1.5777694610778443,0.005375970666666666,1.5777694610778443,0.005866078666666667,1.5777694610778443,0.004603409499999999,0.7159307061552571,0.00180274256745548,1.5777694610778443,0.9165460305517247,1.5777694610778443,0.8971091625716137,1.5777694610778443,1.167856397557655
1.5883383233532933,0.005393774000000001,1.5883383233532933,0.005890741333333334,1.5883383233532933,0.0046205627499999995,0.720117347886809,0.00182689968624931,1.5883383233532933,0.9156898356524957,1.5883383233532933,0.8967906585789256,1.5883383233532933,1.167390334925572
1.5989071856287425,0.0054111586666666656,1.5989071856287425,0.005915042666666668,1.5989071856287425,0.004637241250000002,0.724303989618361,0.00185115488024889,1.5989071856287425,0.914841662557446,1.5989071856287425,0.8964870807155452,1.5989071856287425,1.1669109050654498
1.609491017964072,0.0054276076666666655,1.609491017964072,0.005938301333333332,1.609491017964072,0.0046532529999999996,0.7284906313499129,0.00187550582121249,1.609491017964072,0.914000147696344,1.609491017964072,0.8961977303993398,1.609491017964072,1.1664176524531165
1.6201047904191619,0.005443437666666667,1.6201047904191619,0.005961070333333335,1.6201047904191619,0.004668967750000001,0.7326772730814647,0.00189995016864443,1.6201047904191619,0.9131639767699028,1.6201047904191619,0.8959219892507608,1.6201047904191619,1.1659100505913769
1.6307335329341317,0.005458670666666665,1.6307335329341317,0.005983453666666667,1.6307335329341317,0.0046841897500000005,0.7368639148130166,0.00192448557041019,1.6307335329341317,0.9123342088399125,1.6307335329341317,0.8956600330373456,1.6307335329341317,1.165388990656788
1.6413772455089821,0.005473520333333334,1.6413772455089821,0.006005153666666668,1.6413772455089821,0.00469922375,0.7410505565445685,0.00194910966335073,1.6413772455089821,0.9115107109361152,1.6413772455089821,0.8954116145032782,1.6413772455089821,1.1648546785943075
1.6520359281437127,0.005487708666666668,1.6520359281437127,0.006026386333333332,1.6520359281437127,0.004713765,0.7452371982761204,0.0019738200738959,1.6520359281437127,0.9106933533686256,1.6520359281437127,0.895176482691607,1.6520359281437127,1.1643073234034251
1.6627095808383234,0.0055014029999999985,1.6627095808383234,0.0060468790000000015,1.6627095808383234,0.004727832249999998,0.7494238400076724,0.00199861441867675,1.6627095808383234,0.9098820092803712,1.6627095808383234,0.8949543827371472,1.6627095808383234,1.1637471370049526
1.6734131736526947,0.005514688333333334,1.6734131736526947,0.006066731666666668,1.6734131736526947,0.004741592000000001,0.7536104817392244,0.00202349030513654,1.6734131736526947,0.9090754310018933,1.6734131736526947,0.8947447715695098,1.6734131736526947,1.163173523680605
1.684116766467066,0.005527340666666668,1.684116766467066,0.0060859450000000015,1.684116766467066,0.004754953750000001,0.7577971234707762,0.00204844533214018,1.684116766467066,0.9082757521236023,1.684116766467066,0.8945479720674548,1.684116766467066,1.1625883055786776
1.6948502994011978,0.005539489333333334,1.6948502994011978,0.006104138666666669,1.6948502994011978,0.004767883750000002,0.7619837652023281,0.00207347709058207,1.6948502994011978,0.9074806146227782,1.6948502994011978,0.8943631654897538,1.6948502994011978,1.1619900663379823
1.7055988023952096,0.005551207666666667,1.7055988023952096,0.006122317666666668,1.7055988023952096,0.004780446000000001,0.76617040693388,0.00209858316399212,1.7055988023952096,0.9066910217691171,1.7055988023952096,0.8941903631209551,1.7055988023952096,1.1613798396383057
1.7163622754491017,0.0055623946666666655,1.7163622754491017,0.006139981333333333,1.7163622754491017,0.00479273625,0.770357048665432,0.00212376112913959,1.7163622754491017,0.9059068546724248,1.7163622754491017,0.8940292878806729,1.7163622754491017,1.1607578509391816
1.7271407185628744,0.0055732843333333336,1.7271407185628744,0.006156760999999999,1.7271407185628744,0.004804541250000001,0.7745436903969839,0.00214900855663492,1.7271407185628744,0.9051279952477387,1.7271407185628744,0.8938796585393488,1.7271407185628744,1.1601243277478768
1.737934131736527,0.0055836183333333326,1.737934131736527,0.006173408000000001,1.737934131736527,0.004816224999999999,0.7787303321285357,0.00217432301152899,1.737934131736527,0.904354325982701,1.737934131736527,0.8937411898323427,1.737934131736527,1.1594794994627644
1.74875748502994,0.0055936226666666675,1.74875748502994,0.0061894486666666665,1.74875748502994,0.004827621,0.7829169738600876,0.00219970205390996,1.74875748502994,0.9035846693964735,1.74875748502994,0.8936134234051437,1.74875748502994,1.158822681826067
1.7595808383233533,0.0056030003333333335,1.7595808383233533,0.006204879999999999,1.7595808383233533,0.004838468,0.7871036155916395,0.00222514323949731,1.7595808383233533,0.9028210374552894,1.7595808383233533,0.8934964194744005,1.7595808383233533,1.1581559247637003
1.7704341317365269,0.0056120810000000005,1.7704341317365269,0.006219867333333333,1.7704341317365269,0.004849254249999999,0.7912902573231915,0.00225064412023302,1.7704341317365269,0.9020612004662384,1.7704341317365269,0.8933895570683547,1.7704341317365269,1.1574776187638403
1.781302395209581,0.005620521666666667,1.781302395209581,0.006234080999999999,1.781302395209581,0.004859334750000001,0.7954768990547435,0.00227620224486972,1.781302395209581,0.9013061012580263,1.781302395209581,0.8932927044693154,1.781302395209581,1.1567889156745021
1.792185628742515,0.005628478666666668,1.792185628742515,0.006248096,1.792185628742515,0.004869218999999999,0.7996635407862954,0.00230181515955551,1.792185628742515,0.9005556221673543,1.792185628742515,0.8932055577867726,1.792185628742515,1.1560900530474159
1.8030838323353295,0.005635865,1.8030838323353295,0.006261561333333334,1.8030838323353295,0.0048786540000000005,0.8038501825178472,0.00232748040841557,1.8030838323353295,0.8998096453121067,1.8030838323353295,0.8931278104636858,1.8030838323353295,1.1553812693661087
1.814011976047904,0.005643084333333334,1.814011976047904,0.0062744866666666664,1.814011976047904,0.00488795125,0.8080368242493992,0.00235319553413007,1.814011976047904,0.8990670389295521,1.814011976047904,0.8930590655803848,1.814011976047904,1.1546618124773615
1.8249550898203593,0.005649809000000001,1.8249550898203593,0.006287113666666668,1.8249550898203593,0.0048968282500000005,0.8122234659809511,0.00237895807850849,1.8249550898203593,0.8983287125229868,1.8249550898203593,0.8929991241151667,1.8249550898203593,1.1539328908339845
1.8358982035928144,0.005656379666666665,1.8358982035928144,0.006299275333333334,1.8358982035928144,0.004905531500000001,0.816410107712503,0.00240476558306007,1.8358982035928144,0.8975955463474421,1.8358982035928144,0.8929477367283027,1.8358982035928144,1.153195759723123
1.84687125748503,0.005662464000000001,1.84687125748503,0.006310814666666666,1.84687125748503,0.004913833,0.8205967494440549,0.00243061558956022,1.84687125748503,0.8968654151429973,1.84687125748503,0.8929044479946349,1.84687125748503,1.1524486437679444
1.857859281437126,0.0056680950000000015,1.857859281437126,0.006322068999999999,1.857859281437126,0.00492187925,0.8247833911756067,0.00245650564061286,1.857859281437126,0.8961392056908681,1.857859281437126,0.8928690178870096,1.857859281437126,1.151692787628557
1.8688772455089822,0.005673294999999999,1.8688772455089822,0.0063327313333333335,1.8688772455089822,0.0049296062499999994,0.8289700329071586,0.00248243328020843,1.8688772455089822,0.8954158185040053,1.8688772455089822,0.8928410968766638,1.8688772455089822,1.1509273882158508
1.8798952095808386,0.0056781796666666665,1.8798952095808386,0.006343083666666666,1.8798952095808386,0.004937235499999998,0.8331566746387106,0.00250839605427745,1.8798952095808386,0.8946970992788016,1.8798952095808386,0.8928204437567373,1.8798952095808386,1.150154767361451
1.8909431137724553,0.0056827629999999995,1.8909431137724553,0.006352978333333332,1.8909431137724553,0.00494461175,0.8373433163702626,0.00253439151123956,1.8909431137724553,0.8939809747382982,1.8909431137724553,0.8928066850204015,1.8909431137724553,1.149373067651711
1.9020059880239522,0.005686957,1.9020059880239522,0.006362850666666667,1.9020059880239522,0.004951637249999999,0.8415299581018145,0.00256041720254784,1.9020059880239522,0.8932683043100998,1.9020059880239522,0.892799536552272,1.9020059880239522,1.1485835759148268
1.9130838323353296,0.005691018333333334,1.9130838323353296,0.006372002666666666,1.9130838323353296,0.004958380250000001,0.8457165998333664,0.00258647068322824,1.9130838323353296,0.8925589680259052,1.9130838323353296,0.8927986824397898,1.9130838323353296,1.1477865334578732
1.924176646706587,0.005694458666666666,1.924176646706587,0.006380847666666667,1.924176646706587,0.004964770250000001,0.8499032415649183,0.00261254951241414,1.924176646706587,0.89185284631788,1.924176646706587,0.892803808305441,1.924176646706587,1.146982180831361
1.9352994011976048,0.0056978203333333316,1.9352994011976048,0.006389432999999999,1.9352994011976048,0.004971025750000002,0.8540898832964702,0.00263865125387569,1.9352994011976048,0.8911488753580077,1.9352994011976048,0.8928146199262966,1.9352994011976048,1.1461696602065314
1.946422155688623,0.005700503333333332,1.946422155688623,0.006397618666666668,1.946422155688623,0.00497682375,0.8582765250280221,0.00266477347654404,1.946422155688623,0.8904488316094974,1.946422155688623,0.892830777728951,1.946422155688623,1.1453513976286345
1.9575748502994013,0.005702864333333335,1.9575748502994013,0.006405296666666666,1.9575748502994013,0.004982730749999999,0.862463166759574,0.00269091375503014,1.9575748502994013,0.8897507128390222,1.9575748502994013,0.8928520168817082,1.9575748502994013,1.1445254287109912
1.96874251497006,0.005704842666666668,1.96874251497006,0.006412812666666667,1.96874251497006,0.00498816775,0.8666498084911259,0.00271706967013813,1.96874251497006,0.8890553468569529,1.96874251497006,0.8928780135996245,1.96874251497006,1.143693088127954
1.9799251497005987,0.005706604333333334,1.9799251497005987,0.006419778333333333,1.9799251497005987,0.004993397499999999,0.8708364502226777,0.00274323880937312,1.9799251497005987,0.8883626178521957,1.9799251497005987,0.892908465807225,1.9799251497005987,1.1428546116460392
1.9911377245508983,0.005708084999999999,1.9911377245508983,0.006426791,1.9911377245508983,0.004998413500000001,0.8750230919542297,0.00276941876744327,1.9911377245508983,0.8876714908798592,1.9911377245508983,0.8929431241654919,1.9911377245508983,1.1420091015525053
2.002350299401198,0.005709288333333331,2.002350299401198,0.006433131999999999,2.002350299401198,0.005003295750000002,0.8792097336857817,0.00279560714675609,2.002350299401198,0.8869836983269894,2.002350299401198,0.8929816017614614,2.002350299401198,1.141159048385658
2.0135928143712576,0.005710133000000001,2.0135928143712576,0.006439398333333333,2.0135928143712576,0.00500780925,0.8833963754173336,0.00282180155790882,2.0135928143712576,0.8862972920277817,2.0135928143712576,0.8930237109707959,2.0135928143712576,1.1403024138041684
2.024850299401198,0.005710709666666666,2.024850299401198,0.006445134666666667,2.024850299401198,0.0050121175000000006,0.8875830171488855,0.00284799962017277,2.024850299401198,0.8856130825946922,2.024850299401198,0.8930691170734142,2.024850299401198,1.139440559614795
2.036122754491018,0.005711266666666667,2.036122754491018,0.006450715,2.036122754491018,0.0050163130000000005,0.8917696588804375,0.00287419896197158,2.036122754491018,0.8849309621941595,2.036122754491018,0.8931175394101809,2.036122754491018,1.138573713689334
2.047425149700599,0.005711713666666667,2.047425149700599,0.006456102000000001,2.047425149700599,0.0050203290000000005,0.8959563006119893,0.00290039722135325,2.047425149700599,0.8842499250235201,2.047425149700599,0.893168772289707,2.047425149700599,1.1377009435207048
2.05872754491018,0.005711502999999999,2.05872754491018,0.006461006000000002,2.05872754491018,0.005024109750000002,0.9001429423435412,0.00292659204645581,2.05872754491018,0.883571671763522,2.05872754491018,0.8932224102195941,2.05872754491018,1.1368247849157398
2.070059880239521,0.005711332666666665,2.070059880239521,0.006465712333333332,2.070059880239521,0.00502781475,0.9043295840750931,0.00295278109596671,2.070059880239521,0.882894304655705,2.070059880239521,0.8932783310199505,2.070059880239521,1.1359431388741992
2.0814071856287426,0.0057108076666666655,2.0814071856287426,0.006470149666666669,2.0814071856287426,0.005031171,0.908516225806645,0.00297896203957554,2.0814071856287426,0.8822186253724131,2.0814071856287426,0.8933362068558296,2.0814071856287426,1.1350573834907969
2.0927844311377246,0.005709908,2.0927844311377246,0.006474218333333334,2.0927844311377246,0.0050344145,0.912702867538197,0.00300513255842039,2.0927844311377246,0.8815436517140857,2.0927844311377246,0.8933958653193538,2.0927844311377246,1.134166562276774
2.1041616766467066,0.005708943,2.1041616766467066,0.006478103000000001,2.1041616766467066,0.005037539250000001,0.9168895092697488,0.00303129034552734,2.1041616766467066,0.8808710671204933,2.1041616766467066,0.8934569039327896,2.1041616766467066,1.1332732345260204
2.115568862275449,0.005707721999999999,2.115568862275449,0.006481918666666667,2.115568862275449,0.0050404405,0.9210761510013007,0.00305743310624333,2.115568862275449,0.8801990117598252,2.115568862275449,0.8935192442604625,2.115568862275449,1.132375262154625
2.126991017964072,0.005706293333333333,2.126991017964072,0.006485494,2.126991017964072,0.005043197249999999,0.9252627927328527,0.00308355855866221,2.126991017964072,0.8795282854233911,2.126991017964072,0.8935825745384951,2.126991017964072,1.1314740292948222
2.138428143712575,0.005704763,2.138428143712575,0.006488776999999999,2.138428143712575,0.00504575575,0.9294494344644046,0.00310966443404386,2.138428143712575,0.8788588047246224,2.138428143712575,0.8936466696310673,2.138428143712575,1.130569743465972
2.149880239520958,0.005703158000000001,2.149880239520958,0.0064919033333333325,2.149880239520958,0.005048361249999999,0.9336360761959566,0.00313574847722637,2.149880239520958,0.8781904897359776,2.149880239520958,0.8937113116923602,2.149880239520958,1.129662609341418
2.161362275449102,0.005701121666666666,2.161362275449102,0.006494850333333333,2.161362275449102,0.005050725249999999,0.9378227179275085,0.00316180844703121,2.161362275449102,0.8775223942817398,2.161362275449102,0.8937763751728669,2.161362275449102,1.1287516401213251
2.172859281437126,0.005699063666666668,2.172859281437126,0.0064978196666666665,2.172859281437126,0.005052938000000001,0.9420093596590603,0.00318784211666128,2.172859281437126,0.8768553202619883,2.172859281437126,0.8938415720616806,2.172859281437126,1.127838220159881
2.18437125748503,0.005696645333333333,2.18437125748503,0.006500249666666667,2.18437125748503,0.005055030249999999,0.9461960013906122,0.00321384727409181,2.18437125748503,0.876189198383829,2.18437125748503,0.8939067061793108,2.18437125748503,1.1269225460317842
2.1958982035928143,0.005694108666666666,2.1958982035928143,0.0065026353333333346,2.1958982035928143,0.005057082749999999,0.9503826431221641,0.0032398217224541,2.1958982035928143,0.8755239631615902,2.1958982035928143,0.8939715889844018,2.1958982035928143,1.126004811238129
2.207455089820359,0.005691430333333332,2.207455089820359,0.006504830666666667,2.207455089820359,0.005058995249999998,0.9545692848537161,0.00326576328041192,2.207455089820359,0.8748586922921577,2.207455089820359,0.8940361227899424,2.207455089820359,1.1250840130629007
2.2190269461077845,0.005688732333333333,2.2190269461077845,0.006506839666666665,2.2190269461077845,0.0050607199999999995,0.9587559265852679,0.00329166978253068,2.2190269461077845,0.8741941928945091,2.2190269461077845,0.894100049229128,2.2190269461077845,1.1241615308106272
2.2306137724550896,0.005685816333333332,2.2306137724550896,0.006508745666666665,2.2306137724550896,0.00506233325,0.9629425683168198,0.00331753907963914,2.2306137724550896,0.873530410991569,2.2306137724550896,0.894163202189531,2.2306137724550896,1.1232375492381117
2.2422155688622754,0.005682920333333332,2.2422155688622754,0.006510398666666666,2.2422155688622754,0.0050637964999999995,0.9671292100483718,0.00334336903918383,2.2422155688622754,0.8728672966047052,2.2422155688622754,0.8942254232770851,2.2422155688622754,1.1223122498636888
2.253847305389222,0.005679929333333334,2.253847305389222,0.006511902666666666,2.253847305389222,0.0050651737500000005,0.9713158517799237,0.00336915754557589,2.253847305389222,0.8722039509761609,2.253847305389222,0.8942866397628653,2.253847305389222,1.121384617186567
2.265479041916168,0.005676648000000001,2.265479041916168,0.0065131999999999985,2.265479041916168,0.005066520999999999,0.9755024935114757,0.00339490250053053,2.265479041916168,0.871542039574683,2.265479041916168,0.8943465508723922,2.265479041916168,1.1204572140856097
2.2771407185628743,0.005673342333333334,2.2771407185628743,0.006514323666666667,2.2771407185628743,0.005067668250000001,0.9796891352430276,0.00342060182339888,2.2771407185628743,0.8708798206113695,2.2771407185628743,0.8944051749926644,2.2771407185628743,1.1195278255516565
2.2888323353293414,0.005669985333333334,2.2888323353293414,0.006515435333333335,2.2888323353293414,0.0050687835,0.9838757769745794,0.00344625345149237,2.2888323353293414,0.8702172653556118,2.2888323353293414,0.8944623779270107,2.2888323353293414,1.118596622423984
2.3005239520958085,0.005666246666666665,2.3005239520958085,0.0065165173333333335,2.3005239520958085,0.00506974875,0.9880624187061313,0.0034718553403994,2.3005239520958085,0.8695560404306957,2.3005239520958085,0.894517892143231,2.3005239520958085,1.1176661551323808
2.312245508982036,0.005662630000000002,2.312245508982036,0.006517299333333335,2.312245508982036,0.005070634749999999,0.9922490604376832,0.00349740546429453,2.312245508982036,0.868894426437958,2.312245508982036,0.8945717459754663,2.312245508982036,1.1167342036050534
2.323982035928144,0.005658608,2.323982035928144,0.006518030333333335,2.323982035928144,0.005071363,0.9964357021692352,0.00352290181623991,2.323982035928144,0.8682332486748617,2.323982035928144,0.8946237606136853,2.323982035928144,1.115802119195684
2.3357335329341318,0.005654518666666666,2.3357335329341318,0.006518692666666668,2.3357335329341318,0.00507198825,1.000622343900787,0.00354834240847914,2.3357335329341318,0.8675724888764024,2.3357335329341318,0.8946738366486064,2.3357335329341318,1.1148700579766266
2.3475149700598803,0.005650660666666666,2.3475149700598803,0.006519267666666668,2.3475149700598803,0.00507274775,1.004808985632339,0.00357372527272336,2.3475149700598803,0.8669112932851777,2.3475149700598803,0.8947219415196284,2.3475149700598803,1.113936987950076
2.359311377245509,0.005646642999999998,2.359311377245509,0.006519588000000002,2.359311377245509,0.005073366750000001,1.008995627363891,0.00359904846042975,2.359311377245509,0.8662504937955087,2.359311377245509,0.8947679244789417,2.359311377245509,1.1130042470982855
2.3711227544910183,0.005642425000000001,2.3711227544910183,0.006519833666666666,2.3711227544910183,0.005073843499999999,1.0131822690954428,0.0036243100430722,2.3711227544910183,0.8655900835287429,2.3711227544910183,0.8948117067262097,2.3711227544910183,1.112071981851995
2.3829491017964073,0.005638275333333334,2.3829491017964073,0.006520123333333334,2.3829491017964073,0.005074309250000001,1.0173689108269948,0.00364950811240438,2.3829491017964073,0.8649300592912831,2.3829491017964073,0.8948532161727767,2.3829491017964073,1.1111403352435099
2.394805389221557,0.005633972,2.394805389221557,0.006520228333333335,2.394805389221557,0.005074670999999999,1.0215555525585467,0.00367464078071499,2.394805389221557,0.8642695883380884,2.394805389221557,0.8948924352739419,2.394805389221557,1.110208271349829
2.406676646706587,0.005629517666666665,2.406676646706587,0.006520326000000002,2.406676646706587,0.0050750084999999995,1.0257421942900986,0.00369970618107535,2.406676646706587,0.8636095108511697,2.406676646706587,0.8949292506705842,2.406676646706587,1.1092771074078873
2.418562874251497,0.005624947333333333,2.418562874251497,0.0065202156666666665,2.418562874251497,0.00507518975,1.0299288360216505,0.00372470246757921,2.418562874251497,0.8629498342080283,2.418562874251497,0.894963609305693,2.418562874251497,1.1083469768084657
2.4304640718562873,0.0056204846666666666,2.4304640718562873,0.006520112000000001,2.4304640718562873,0.00507542325,1.0341154777532025,0.00374962781557485,2.4304640718562873,0.8622905691325871,2.4304640718562873,0.8949954642227492,2.4304640718562873,1.1074180095843198
2.4423952095808383,0.005615973666666667,2.4423952095808383,0.006519738000000001,2.4423952095808383,0.00507544,1.0383021194847544,0.00377448042188946,2.4423952095808383,0.8616309027004178,2.4423952095808383,0.8950248095768413,2.4423952095808383,1.1064891686029477
2.4543413173652695,0.0056113353333333334,2.4543413173652695,0.006519388666666666,2.4543413173652695,0.005075521500000001,1.042488761216306,0.00379925850504579,2.4543413173652695,0.8609716821231921,2.4543413173652695,0.8950515683050443,2.4543413173652695,1.1055617476937156
2.4663023952095813,0.005606644333333332,2.4663023952095813,0.0065191500000000005,2.4663023952095813,0.0050755012499999995,1.046675402947858,0.00382396030547111,2.4663023952095813,0.860312927609439,2.4663023952095813,0.8950757106273325,2.4663023952095813,1.1046358673696193
2.478293413173653,0.0056018453333333326,2.478293413173653,0.006518769,2.478293413173653,0.005075416,1.0508620446794101,0.00384858408569845,2.478293413173653,0.8596538403000122,2.478293413173653,0.8950972373836956,2.478293413173653,1.103710491392019
2.490299401197605,0.005597053,2.490299401197605,0.006518228333333333,2.490299401197605,0.005075295,1.055048686410962,0.00387312813056015,2.490299401197605,0.8589952715279102,2.490299401197605,0.8951160975264538,2.490299401197605,1.102786894656385
2.502320359281437,0.005592197333333334,2.502320359281437,0.006517488666666667,2.502320359281437,0.005075137749999999,1.059235328142514,0.0038975907473738,2.502320359281437,0.8583372500516547,2.502320359281437,0.8951322769659693,2.502320359281437,1.1018651883029975
2.5143562874251497,0.005587272333333334,2.5143562874251497,0.006516936666666665,2.5143562874251497,0.005075037999999999,1.063421969874066,0.00392197026612047,2.5143562874251497,0.8576798072224506,2.5143562874251497,0.8951457665037876,2.5143562874251497,1.1009454802656449
2.526422155688623,0.005582351999999999,2.526422155688623,0.006516323333333333,2.526422155688623,0.00507480425,1.0676086116056176,0.00394626503961535,2.526422155688623,0.8570221618267184,2.526422155688623,0.8951565733730601,2.526422155688623,1.100026737481753
2.538502994011976,0.005577283333333334,2.538502994011976,0.006515505999999999,2.538502994011976,0.00507443175,1.0717952533371695,0.0039704734436708,2.538502994011976,0.856365168749599,2.538502994011976,0.8951646791610798,2.538502994011976,1.099110207817649
2.5505988023952098,0.005572357666666667,2.5505988023952098,0.006514789666666667,2.5505988023952098,0.005074197500000001,1.0759818950687214,0.00399459387725178,2.5505988023952098,0.85570886651968,2.5505988023952098,0.8951700882757174,2.5505988023952098,1.0981959901272638
2.5627245508982037,0.005567292666666669,2.5627245508982037,0.0065139973333333346,2.5627245508982037,0.005073885250000002,1.0801685368002734,0.00401862476262381,2.5627245508982037,0.8550524864000149,2.5627245508982037,0.895172810997879,2.5627245508982037,1.0972830553277089
2.574865269461078,0.005562226333333334,2.574865269461078,0.006513110666666666,2.574865269461078,0.005073381000000001,1.0843551785318253,0.00404256454549337,2.574865269461078,0.8543968843560128,2.574865269461078,0.895172851594579,2.574865269461078,1.096372630076905
2.5870209580838326,0.005556986666666668,2.5870209580838326,0.0065121166666666655,2.5870209580838326,0.005072952000000001,1.0885418202633772,0.00406641169514082,2.5870209580838326,0.8537421050278318,2.5870209580838326,0.895170226523269,2.5870209580838326,1.0954648044055562
2.599191616766467,0.0055519083333333335,2.599191616766467,0.0065112040000000005,2.599191616766467,0.0050724705000000005,1.0927284619949291,0.00409016470454594,2.599191616766467,0.8530881948011533,2.599191616766467,0.8951649558814587,2.599191616766467,1.094559665371509
2.6113922155688623,0.0055467810000000015,2.6113922155688623,0.006510183666666667,2.6113922155688623,0.00507202075,1.096915103726481,0.00411382209050597,2.6113922155688623,0.8524344005576574,2.6113922155688623,0.8951570519367668,2.6113922155688623,1.0936561909599885
2.623607784431138,0.005541761333333334,2.623607784431138,0.006509048000000001,2.623607784431138,0.005071555999999999,1.101101745458033,0.00413738239374642,2.623607784431138,0.8517815773305081,2.623607784431138,0.8951465465186461,2.623607784431138,1.0927555783657488
2.635853293413174,0.005536697666666667,2.635853293413174,0.006507962,2.635853293413174,0.00507099975,1.1052883871895849,0.00416084417902441,2.635853293413174,0.851128979516337,2.635853293413174,0.8951334521637063,2.635853293413174,1.091856809998151
2.6480988023952095,0.0055316056666666665,2.6480988023952095,0.006506940333333334,2.6480988023952095,0.0050704605,1.1094750289211368,0.00418420603522489,2.6480988023952095,0.8504782550821628,2.6480988023952095,0.8951178339773131,2.6480988023952095,1.0909621592358882
2.6603892215568865,0.0055264443333333324,2.6603892215568865,0.006505770666666666,2.6603892215568865,0.0050698485,1.1136616706526887,0.00420746657544951,2.6603892215568865,0.8498270746548794,2.6603892215568865,0.8950996660948054,2.6603892215568865,1.0900684258897702
2.672679640718563,0.0055213139999999985,2.672679640718563,0.006504589666666669,2.672679640718563,0.00506924225,1.1178483123842406,0.00423062443709842,2.672679640718563,0.8491778759427392,2.672679640718563,0.8950790490026378,2.672679640718563,1.0891789540040537
2.685,0.005516145,2.685,0.006503388666666666,2.685,0.00506861725,1.1220349541157926,0.00425367828194483,2.685,0.848529133200389,2.685,0.8950559737006556,2.685,1.0882916448024142
2.6973353293413176,0.005510856666666667,2.6973353293413176,0.006502122,2.6973353293413176,0.005067949000000001,1.1262215958473445,0.00427662679620264,2.6973353293413176,0.847881694987064,2.6973353293413176,0.8950305074115754,2.6973353293413176,1.0874076497281944
2.709685628742515,0.005505691000000003,2.709685628742515,0.006500903333333335,2.709685628742515,0.00506731625,1.1304082375788964,0.00429946869058692,2.709685628742515,0.847235618602972,2.709685628742515,0.8950026958982025,2.709685628742515,1.0865270316103783
2.722065868263473,0.005500490666666666,2.722065868263473,0.006499646333333334,2.722065868263473,0.0050666452500000006,1.1345948793104481,0.0043222027003675,2.722065868263473,0.8465901828417562,2.722065868263473,0.894972549139851,2.722065868263473,1.085648791508442
2.7344610778443115,0.00549518,2.7344610778443115,0.006498434,2.7344610778443115,0.00506592525,1.1387815210420003,0.00434482758541568,2.7344610778443115,0.8459462307154832,2.7344610778443115,0.8949401493056108,2.7344610778443115,1.0847740574836715
2.7468712574850302,0.005489975666666666,2.7468712574850302,0.006497162333333334,2.7468712574850302,0.005065181499999999,1.1429681627735522,0.00436734213024399,2.7468712574850302,0.8453038211878123,2.7468712574850302,0.8949055479826215,2.7468712574850302,1.083902884999507
2.7593113772455093,0.005484902666666667,2.7593113772455093,0.006495798333333333,2.7593113772455093,0.005064439750000002,1.147154804505104,0.00438974514403935,2.7593113772455093,0.8446622429094622,2.7593113772455093,0.894868752830467,2.7593113772455093,1.0830342846765288
2.771766467065868,0.005479770333333334,2.771766467065868,0.006494531999999998,2.771766467065868,0.005063700500000001,1.151341446236656,0.00441203546068932,2.771766467065868,0.8440223318552421,2.771766467065868,0.8948298591529287,2.771766467065868,1.0821693609941798
2.784236526946108,0.0054743933333333316,2.784236526946108,0.006493248333333334,2.784236526946108,0.0050628784999999996,1.1555280879682077,0.00443421193880184,2.784236526946108,0.8433841477680363,2.784236526946108,0.8947889231444365,2.784236526946108,1.0813081624273302
2.7967215568862276,0.005469294333333334,2.7967215568862276,0.006491940999999999,2.7967215568862276,0.0050621225,1.1597147296997596,0.00445627346171836,2.7967215568862276,0.8427477504025715,2.7967215568862276,0.8947460022070597,2.7967215568862276,1.080450735165093
2.809236526946108,0.005464048333333331,2.809236526946108,0.006490572000000001,2.809236526946108,0.005061280499999999,1.1639013714313116,0.00447821893752038,2.809236526946108,0.8421124410835131,2.809236526946108,0.8947011000198838,2.809236526946108,1.0795961037856678
2.8217814371257486,0.0054587463333333345,2.8217814371257486,0.006489174333333333,2.8217814371257486,0.00506043325,1.1680880131628635,0.00450004729902966,2.8217814371257486,0.841478289007885,2.8217814371257486,0.8946542696374058,2.8217814371257486,1.0787443276363464
2.8343263473053892,0.005453525333333332,2.8343263473053892,0.006487806333333331,2.8343263473053892,0.005059643999999999,1.1722746548944154,0.00452175750380195,2.8343263473053892,0.8408468671949174,2.8343263473053892,0.8946056834297937,2.8343263473053892,1.0778974793465916
2.84690119760479,0.00544831,2.84690119760479,0.006486314000000001,2.84690119760479,0.005058745500000001,1.1764612966259673,0.00454334853411453,2.84690119760479,0.8402167279683699,2.84690119760479,0.8945552868932378,2.84690119760479,1.0770535754846906
2.8595059880239524,0.005443085000000001,2.8595059880239524,0.006484856999999998,2.8595059880239524,0.005057894750000001,1.1806479383575192,0.00456481939694742,2.8595059880239524,0.8395879403504357,2.8595059880239524,0.8945031362499298,2.8595059880239524,1.0762126694888619
2.8721257485029943,0.005437982666666666,2.8721257485029943,0.006483465666666665,2.8721257485029943,0.005057069750000001,1.1848345800890712,0.00458616912395852,2.8721257485029943,0.8389613148662453,2.8721257485029943,0.8944493534329474,2.8721257485029943,1.0753758026885207
2.8847604790419163,0.0054327690000000005,2.8847604790419163,0.006482121000000001,2.8847604790419163,0.005056176,1.189021221820623,0.00460739677145261,2.8847604790419163,0.8383369096719666,2.8847604790419163,0.894394001817975,2.8847604790419163,1.0745430068245163
2.897410179640719,0.0054276310000000005,2.897410179640719,0.006480778,2.897410179640719,0.00505531575,1.193207863552175,0.00462850142034443,2.897410179640719,0.8377147823316519,2.897410179640719,0.8943371451272268,2.897410179640719,1.0737143117111903
2.9100898203592815,0.005422474999999999,2.9100898203592815,0.006479343666666666,2.9100898203592815,0.00505444875,1.197394505283727,0.00464948217611576,2.9100898203592815,0.8370942589784666,2.9100898203592815,0.8942787776430701,2.9100898203592815,1.0728887736476505
2.9227844311377247,0.005417368333333334,2.9227844311377247,0.0064778863333333336,2.9227844311377247,0.005053528499999998,1.2015811470152788,0.00467033816876676,2.9227844311377247,0.836476134033062,2.9227844311377247,0.8942190301992647,2.9227844311377247,1.072067402508454
2.9355089820359286,0.005412298333333333,2.9355089820359286,0.0064764596666666676,2.9355089820359286,0.005052692499999999,1.2057677887468308,0.00469106855276147,2.9355089820359286,0.8358597398305353,2.9355089820359286,0.8941578946394652,2.9355089820359286,1.071249263178073
2.9482335329341316,0.0054073563333333335,2.9482335329341316,0.006475053000000001,2.9482335329341316,0.0050517665,1.2099544304783827,0.00471167250696767,2.9482335329341316,0.8352465815533658,2.9482335329341316,0.8940955793605251,2.9482335329341316,1.0704363033123465
2.961002994011976,0.0054023406666666674,2.961002994011976,0.006473494,2.961002994011976,0.00505087275,1.2141410722099346,0.00473214923459118,2.961002994011976,0.8346345549773693,2.961002994011976,0.8940319270755922,2.961002994011976,1.069625683733959
2.9737724550898204,0.005397293666666666,2.9737724550898204,0.006472076999999998,2.9737724550898204,0.00504999425,1.2183277139414865,0.00475249796310463,2.9737724550898204,0.8340258716087722,2.9737724550898204,0.8939672242378645,2.9737724550898204,1.0688202838328884
2.986571856287425,0.005392254999999999,2.986571856287425,0.006470516666666668,2.986571856287425,0.00504906,1.2225143556730382,0.00477271794417077,2.986571856287425,0.8334191566349421,2.986571856287425,0.8939013836169171,2.986571856287425,1.0680182328837244
2.999401197604791,0.005387242333333335,2.999401197604791,0.006469055666666668,2.999401197604791,0.0050480805000000005,1.2267009974045902,0.00479280845356058,2.999401197604791,0.8328144734497669,2.999401197604791,0.8938344661350642,2.999401197604791,1.0672195653735284
3.012230538922156,0.005382218,3.012230538922156,0.006467663333333332,3.012230538922156,0.005047113000000001,1.230887639136142,0.00481276879106594,3.012230538922156,0.8322132836254453,3.012230538922156,0.8937666919562909,3.012230538922156,1.066426159729049
3.0250898203592813,0.0053772363333333345,3.0250898203592813,0.006466151333333334,3.0250898203592813,0.005046225749999999,1.235074280867694,0.00483259828040734,3.0250898203592813,0.8316142335612418,3.0250898203592813,0.8936979666211374,3.0250898203592813,1.0656361774225445
3.037979041916168,0.005372279,3.037979041916168,0.006464597000000002,3.037979041916168,0.00504528925,1.239260922599246,0.00485229626913639,3.037979041916168,0.8310173840618078,3.037979041916168,0.8936283507933138,3.037979041916168,1.064849648490113
3.050883233532934,0.0053674529999999995,3.050883233532934,0.006463113,3.050883233532934,0.005044426,1.243447564330798,0.00487186212853337,3.050883233532934,0.830423481950131,3.050883233532934,0.8935579870751736,3.050883233532934,1.0640675058423548
3.063802395209581,0.005362577999999999,3.063802395209581,0.006461602,3.063802395209581,0.005043567999999999,1.24763420606235,0.00489129525349997,3.063802395209581,0.8298325734426432,3.063802395209581,0.8934869379609323,3.063802395209581,1.063289758279247
3.0767514970059886,0.005357758333333333,3.0767514970059886,0.006460143999999999,3.0767514970059886,0.0050426422500000016,1.251820847793902,0.00491059506244711,3.0767514970059886,0.8292440253483359,3.0767514970059886,0.8934151821043651,3.0767514970059886,1.0625155212558979
3.0897155688622755,0.005352947000000001,3.0897155688622755,0.006458667999999999,3.0897155688622755,0.005041717249999999,1.2560074895254538,0.00492976099717816,3.0897155688622755,0.8286585684983605,3.0897155688622755,0.8933428629707283,3.0897155688622755,1.0617457052008032
3.102694610778443,0.005348165,3.102694610778443,0.006457204999999999,3.102694610778443,0.00504080175,1.2601941312570057,0.00494879252276747,3.102694610778443,0.8280762456514893,3.102694610778443,0.8932700413530861,3.102694610778443,1.0609803149880284
3.1157035928143713,0.005343352333333333,3.1157035928143713,0.006455831,3.1157035928143713,0.0050398297500000005,1.2643807729885577,0.0049676891274344,3.1157035928143713,0.8274964333480894,3.1157035928143713,0.8931966927368128,3.1157035928143713,1.0602184806422883
3.1287275449101797,0.005338608666666666,3.1287275449101797,0.006454362000000001,3.1287275449101797,0.0050389150000000014,1.2685674147201096,0.00498645032241295,3.1287275449101797,0.8269198458452798,3.1287275449101797,0.89312296041364,3.1287275449101797,1.0594610904606439
3.141781437125749,0.005333675,3.141781437125749,0.0064528219999999996,3.141781437125749,0.00503794575,1.2727540564516613,0.00500507564181695,3.141781437125749,0.826345866316079,3.141781437125749,0.8930488179833718,3.141781437125749,1.0587072843048586
3.1548502994011978,0.005329037333333334,3.1548502994011978,0.006451408666666666,3.1548502994011978,0.005036957249999999,1.2769406981832132,0.00502356464250116,3.1548502994011978,0.8257751977266893,3.1548502994011978,0.8929744081596553,3.1548502994011978,1.0579579359107492
3.167934131736527,0.005324318999999998,3.167934131736527,0.006449941333333335,3.167934131736527,0.005036003,1.2811273399147651,0.00504191690391804,3.167934131736527,0.8252078767774688,3.167934131736527,0.892899788218774,3.167934131736527,1.0572130443051182
3.181047904191617,0.005319643666666665,3.181047904191617,0.00644851,3.181047904191617,0.005035077499999999,1.285313981646317,0.00506013202797062,3.181047904191617,0.8246432967045907,3.181047904191617,0.8928249290911202,3.181047904191617,1.0564717642815367
3.194176646706587,0.005314840666666667,3.194176646706587,0.006447080666666666,3.194176646706587,0.005034173500000001,1.289500623377869,0.00507820963886127,3.194176646706587,0.8240821431377027,3.194176646706587,0.8927499717931123,3.194176646706587,1.0557349480714164
3.207335329341318,0.005310033666666664,3.207335329341318,0.0064456259999999994,3.207335329341318,0.005033273999999999,1.293687265109421,0.00509614938293671,3.207335329341318,0.8235238161707694,3.207335329341318,0.8926748857273439,3.207335329341318,1.0550017604970345
3.2205089820359287,0.005305409666666667,3.2205089820359287,0.006444181666666666,3.2205089820359287,0.005032362999999999,1.2978739068409728,0.00511395092852914,3.2205089820359287,0.8229689897127249,3.2205089820359287,0.8925998103934422,3.2205089820359287,1.0542730396599547
3.2336976047904193,0.0053008099999999995,3.2336976047904193,0.006442831000000002,3.2336976047904193,0.0050314620000000004,1.3020605485725247,0.0051316139657938,3.2336976047904193,0.8224176941981324,3.2336976047904193,0.8925247988596684,3.2336976047904193,1.0535487795574998
3.2469161676646707,0.005296314333333332,3.2469161676646707,0.006441442333333335,3.2469161676646707,0.005030596,1.3062471903040767,0.0051491382065428,3.2469161676646707,0.8218693401432743,3.2469161676646707,0.8924498184400118,3.2469161676646707,1.0528281601786686
3.2601497005988023,0.005291789,3.2601497005988023,0.006440029,3.2601497005988023,0.005029688250000002,1.3104338320356286,0.00516652338407559,3.2601497005988023,0.8213245836095935,3.2601497005988023,0.8923750056566918,3.2601497005988023,1.0521119988004166
3.2734131736526946,0.0052871613333333334,3.2734131736526946,0.006438626,3.2734131736526946,0.005028755749999999,1.3146204737671803,0.00518376925300596,3.2734131736526946,0.820782842205608,3.2734131736526946,0.8923003266955346,3.2734131736526946,1.0513994855529007
3.2866916167664675,0.005282611333333332,3.2866916167664675,0.006437214666666666,3.2866916167664675,0.005027833000000001,1.3188071154987322,0.00520087558908574,3.2866916167664675,0.8202447600009837,3.2866916167664675,0.8922259157788403,3.2866916167664675,1.0506914240448972
3.29998502994012,0.005277962,3.29998502994012,0.006435851000000001,3.29998502994012,0.005026922750000001,1.3229937572302841,0.00521784218902529,3.29998502994012,0.8197103611666864,3.29998502994012,0.8921518213256964,3.29998502994012,1.0499878039942292
3.313308383233533,0.005273596333333334,3.313308383233533,0.006434522999999999,3.313308383233533,0.005026045749999999,1.327180398961836,0.00523466887031087,3.313308383233533,0.8191790740942761,3.313308383233533,0.8920780080610653,3.313308383233533,1.0492878308191733
3.3266616766467068,0.005269133999999999,3.3266616766467068,0.006433149666666667,3.3266616766467068,0.0050251285,1.3313670406933882,0.005251355471019,3.3266616766467068,0.8186509350706627,3.3266616766467068,0.8920045240863742,3.3266616766467068,1.0485915103091419
3.3400299401197606,0.005264755666666667,3.3400299401197606,0.0064318066666666646,3.3400299401197606,0.0050241905,1.33555368242494,0.0052679018496279,3.3400299401197606,0.8181265639918398,3.3400299401197606,0.8919314982228145,3.3400299401197606,1.047899619307195
3.3534131736526946,0.005260345666666667,3.3534131736526946,0.006430440333333333,3.3534131736526946,0.005023291500000001,1.339740324156492,0.00528430788482604,3.3534131736526946,0.8176059801434991,3.3534131736526946,0.8918589750488033,3.3534131736526946,1.0472121445673361
3.3668113772455093,0.005256036333333334,3.3668113772455093,0.006429034333333333,3.3668113772455093,0.0050223685,1.343926965888044,0.00530057347531799,3.3668113772455093,0.81708920159895,3.3668113772455093,0.8917869980967758,3.3668113772455093,1.0465290722084253
3.3802544910179644,0.005251640000000001,3.3802544910179644,0.006427707999999998,3.3802544910179644,0.00502147425,1.3481136076195959,0.00531669853962763,3.3802544910179644,0.8165751051677729,3.3802544910179644,0.8917154512836603,3.3802544910179644,1.0458488785607656
3.393697604790419,0.005247314999999999,3.393697604790419,0.006426431000000001,3.393697604790419,0.005020624500000002,1.3523002493511478,0.00533268301589875,3.393697604790419,0.8160654314137566,3.393697604790419,0.8916446163504006,3.393697604790419,1.0451738294429944
3.4071706586826345,0.0052429956666666675,3.4071706586826345,0.006425149999999999,3.4071706586826345,0.005019789499999999,1.3564868910826997,0.00534852686169327,3.4071706586826345,0.8155590597616665,3.4071706586826345,0.8915743761600288,3.4071706586826345,1.0445024056146606
3.420673652694611,0.005238642666666665,3.420673652694611,0.0064238916666666665,3.420673652694611,0.005018857750000001,1.3606735328142516,0.00536423005378695,3.420673652694611,0.8150560184211869,3.420673652694611,0.891504772899939,3.420673652694611,1.0438346077822525
3.434176646706587,0.005234512333333333,3.434176646706587,0.006422648666666668,3.434176646706587,0.0050180170000000005,1.3648601745458033,0.00537979258796299,3.434176646706587,0.8145574350534983,3.434176646706587,0.8914359995083522,3.434176646706587,1.0431718997586192
3.4477245508982035,0.005230322333333333,3.4477245508982035,0.006421365333333332,3.4477245508982035,0.005017163500000001,1.3690468162773552,0.00539521447880329,3.4477245508982035,0.8140616699681418,3.4477245508982035,0.8913678663244445,3.4477245508982035,1.0425120683971238
3.461287425149701,0.005226128666666666,3.461287425149701,0.006420015333333334,3.461287425149701,0.005016307249999999,1.3732334580089072,0.00541049575947771,3.461287425149701,0.8135698436714107,3.461287425149701,0.8913005635111937,3.461287425149701,1.0418565707393235
3.4748652694610778,0.005222012333333332,3.4748652694610778,0.006418752666666668,3.4748652694610778,0.00501543975,1.377420099740459,0.00542563648153122,3.4748652694610778,0.8130819651216783,3.4748652694610778,0.8912341267741608,3.4748652694610778,1.0412053883153296
3.488473053892216,0.005217845666666667,3.488473053892216,0.006417421333333334,3.488473053892216,0.005014545499999999,1.381606741472011,0.00544063671466928,3.488473053892216,0.8125975117290546,3.488473053892216,0.8911685191681462,3.488473053892216,1.04055779255018
3.5020958083832334,0.005213831333333333,3.5020958083832334,0.006416178666666667,3.5020958083832334,0.00501373225,1.385793383203563,0.00545549654654121,3.5020958083832334,0.8121170307054884,3.5020958083832334,0.8911038482390596,3.5020958083832334,1.039914484766146
3.515733532934132,0.005209797,3.515733532934132,0.006414996666666667,3.515733532934132,0.0050129625,1.3899800249351149,0.00547021608252195,3.515733532934132,0.8116405278486687,3.515733532934132,0.8910401467493607,3.515733532934132,1.0392754451697646
3.5294011976047903,0.005205728000000001,3.5294011976047903,0.006413726666666667,3.5294011976047903,0.005012128750000001,1.3941666666666668,0.00548479544549212,3.5294011976047903,0.8111674923017973,3.5294011976047903,0.8909773783102617,3.5294011976047903,1.0386399602606478
3.5430988023952095,0.005201708666666667,3.5430988023952095,0.006412455333333333,3.5430988023952095,0.005011307750000003,1.3983533083982187,0.00549923477561647,3.5430988023952095,0.8106979426692663,3.5430988023952095,0.8909155773630395,3.5430988023952095,1.0380080256723343
3.556811377245509,0.005197728666666666,3.556811377245509,0.006411175000000001,3.556811377245509,0.005010456999999999,1.4025399501297706,0.00551353423012094,3.556811377245509,0.8102324023176937,3.556811377245509,0.8908548432266801,3.556811377245509,1.0373803191104094
3.5705389221556887,0.005193715000000001,3.5705389221556887,0.006410009333333333,3.5705389221556887,0.0050097004999999995,1.4067265918613223,0.00552769398306824,3.5705389221556887,0.8097708730724859,3.5705389221556887,0.8907952049017995,3.5705389221556887,1.0367568192120464
3.584296407185629,0.005189834666666667,3.584296407185629,0.006408775333333333,3.584296407185629,0.0050089125,1.4109132335928742,0.00554171422513216,3.584296407185629,0.8093128598994433,3.584296407185629,0.8907366273423414,3.584296407185629,1.036136832323906
3.5980838323353295,0.005185808333333333,3.5980838323353295,0.006407540000000001,3.5980838323353295,0.005008063250000001,1.4150998753244264,0.00555559516337063,3.5980838323353295,0.8088583775028414,3.5980838323353295,0.8906791416449947,3.5980838323353295,1.0355203522646221
3.6118862275449106,0.005181990666666666,3.6118862275449106,0.006406389999999999,3.6118862275449106,0.00500728025,1.4192865170559783,0.00556933702099767,3.6118862275449106,0.8084079257488608,3.6118862275449106,0.8906228385065388,3.6118862275449106,1.034908033902816
3.6257035928143715,0.005178093999999999,3.6257035928143715,0.006405125666666666,3.6257035928143715,0.005006451500000001,1.4234731587875302,0.00558294003715426,3.6257035928143715,0.8079615027838734,3.6257035928143715,0.8905677432971957,3.6257035928143715,1.034299854578064
3.639550898203593,0.005174403333333333,3.639550898203593,0.006403997333333332,3.639550898203593,0.005005608000000002,1.4276598005190821,0.0055964044666782,3.639550898203593,0.807518629555408,3.639550898203593,0.8905138228827659,3.639550898203593,1.033695140225113
3.653413173652695,0.005170692333333334,3.653413173652695,0.006402890666666666,3.653413173652695,0.00500482525,1.431846442250634,0.00560973057987317,3.653413173652695,0.8070797885971532,3.653413173652695,0.8904611612606157,3.653413173652695,1.0330945291433764
3.667305389221557,0.005166897333333333,3.667305389221557,0.006401792,3.667305389221557,0.005004054,1.436033083982186,0.00562291866227683,3.667305389221557,0.8066445088891337,3.667305389221557,0.890409726452821,3.667305389221557,1.0324973569493856
3.6812275449101794,0.005163050333333334,3.6812275449101794,0.006400672999999998,3.6812275449101794,0.00500330925,1.440219725713738,0.00563596901442833,3.6812275449101794,0.8062127997622547,3.6812275449101794,0.8903595447249576,3.6812275449101794,1.0319036151944052
3.6951497005988023,0.005159323333333333,3.6951497005988023,0.006399532000000001,3.6951497005988023,0.005002515,1.4444063674452898,0.00564888195163502,3.6951497005988023,0.8057855836096605,3.6951497005988023,0.8903107450403319,3.6951497005988023,1.0313145568270732
3.709116766467066,0.005155641666666667,3.709116766467066,0.006398371333333334,3.709116766467066,0.005001780499999999,1.4485930091768418,0.00566165780373874,3.709116766467066,0.8053614827434168,3.709116766467066,0.8902631924579687,3.709116766467066,1.030728265023837
3.7230988023952096,0.0051519059999999995,3.7230988023952096,0.006397251333333331,3.7230988023952096,0.0050010127500000005,1.4527796509083937,0.00567429691488143,3.7230988023952096,0.8049414131535074,3.7230988023952096,0.8902170128565216,3.7230988023952096,1.0301459871978074
3.7370958083832337,0.005148313,3.7370958083832337,0.006396098000000002,3.7370958083832337,0.005000251749999999,1.4569662926399454,0.00568679964327048,3.7370958083832337,0.8045253665396982,3.7370958083832337,0.8901722248414619,3.7370958083832337,1.0295676988036533
3.751122754491018,0.005144746666666668,3.751122754491018,0.006394983333333332,3.751122754491018,0.004999512000000001,1.4611529343714973,0.00569916636094356,3.751122754491018,0.8041128960828359,3.751122754491018,0.8901288006403932,3.751122754491018,1.0289927640194805
3.7651646706586828,0.005141095333333334,3.7651646706586828,0.006393867666666668,3.7651646706586828,0.004998692250000001,1.4653395761030492,0.00571139745353334,3.7651646706586828,0.8037044394224465,3.7651646706586828,0.8900868059592871,3.7651646706586828,1.028421778912841
3.779236526946108,0.005137475333333334,3.779236526946108,0.006392737999999999,3.779236526946108,0.004997934499999999,1.4695262178346011,0.00572349332003186,3.779236526946108,0.803299557816875,3.779236526946108,0.8900462146536546,3.779236526946108,1.0278541170054
3.7933233532934136,0.005133881333333332,3.7933233532934136,0.006391649666666666,3.7933233532934136,0.004997200500000001,1.473712859566153,0.00573545437255487,3.7933233532934136,0.8028986780263486,3.7933233532934136,0.8900070877877262,3.7933233532934136,1.0272903642714895
3.8074401197604795,0.005130326000000001,3.8074401197604795,0.006390543666666666,3.8074401197604795,0.0049964915,1.477899501297705,0.005747281036106,3.8074401197604795,0.802501369382483,3.8074401197604795,0.8899694009483541,3.8074401197604795,1.0267299034834514
3.821571856287425,0.005126800333333333,3.821571856287425,0.006389448333333334,3.821571856287425,0.004995765500000001,1.482086143029257,0.00575897374834109,3.821571856287425,0.8021080479132355,3.821571856287425,0.8899332105469335,3.821571856287425,1.026173310703639
3.8357335329341318,0.005123305333333332,3.8357335329341318,0.006388453666666668,3.8357335329341318,0.004995046249999999,1.4862727847608088,0.00577053295933241,3.8357335329341318,0.8017182910133125,3.8357335329341318,0.8898984939992535,3.8357335329341318,1.0256199778594546
3.8499251497005993,0.005119775333333332,3.8499251497005993,0.006387411666666667,3.8499251497005993,0.004994315500000001,1.4904594264923607,0.00578195913133321,3.8499251497005993,0.801332099058928,3.8499251497005993,0.8898652688403232,3.8499251497005993,1.0250698933386748
3.8641317365269465,0.00511638,3.8641317365269465,0.006386371666666667,3.8641317365269465,0.004993558,1.4946460682239127,0.00579325273854229,3.8641317365269465,0.8009498722277443,3.8641317365269465,0.8898335845111288,3.8641317365269465,1.0245236186164721
3.8783532934131735,0.005113019999999999,3.8783532934131735,0.006385350666666667,3.8783532934131735,0.004992853999999999,1.4988327099554644,0.00580441426686904,3.8783532934131735,0.8005715958486095,3.8783532934131735,0.8898034522363472,3.8783532934131735,1.0239811278800106
3.892604790419162,0.005109581333333333,3.892604790419162,0.006384268333333334,3.892604790419162,0.004992111749999998,1.5030193516870167,0.00581544421369867,3.892604790419162,0.8001968633931676,3.892604790419162,0.8897748533601897,3.892604790419162,1.0234418310752211
3.90687125748503,0.005106065666666668,3.90687125748503,0.006383252666666666,3.90687125748503,0.00499138375,1.5072059934185684,0.00582634308765791,3.90687125748503,0.7998260596060277,3.90687125748503,0.889747830337634,3.90687125748503,1.0229062755887206
3.921167664670659,0.0051026656666666665,3.921167664670659,0.006382231,3.921167664670659,0.00499067875,1.5113926351501203,0.0058371114083812,3.921167664670659,0.7994587859572627,3.921167664670659,0.8897223665998786,3.921167664670659,1.0223738802208495
3.9354940119760484,0.005099263333333332,3.9354940119760484,0.006381210333333334,3.9354940119760484,0.0049899702500000006,1.5155792768816723,0.0058477497062773,3.9354940119760484,0.7990950392246858,3.9354940119760484,0.8896984758599052,3.9354940119760484,1.0218446323335724
3.949835329341317,0.00509596,3.949835329341317,0.006380169666666667,3.949835329341317,0.004989264249999999,1.5197659186132242,0.00585825852229666,3.949835329341317,0.7987351890082393,3.949835329341317,0.8896761936446717,3.949835329341317,1.02131906550888
3.9642065868263474,0.005092668666666666,3.9642065868263474,0.006379139666666668,3.9642065868263474,0.0049885915,1.523952560344776,0.00586863840769932,3.9642065868263474,0.7983788486796637,3.9642065868263474,0.8896555066627364,3.9642065868263474,1.0207966115868055
3.978592814371258,0.005089365,3.978592814371258,0.0063781390000000006,3.978592814371258,0.004987895749999999,1.528139202076328,0.00587888992382346,3.978592814371258,0.7980263779656895,3.978592814371258,0.8896364458413036,3.978592814371258,1.0202777951885877
3.9930089820359287,0.0050860463333333335,3.9930089820359287,0.0063772326666666655,3.9930089820359287,0.00498719425,1.53232584380788,0.00588901364185493,3.9930089820359287,0.7976773981494539,3.9930089820359287,0.88961900015141,3.9930089820359287,1.0197620567509036
4.00744011976048,0.005082683,4.00744011976048,0.006376255333333333,4.00744011976048,0.004986538,1.5365124855394319,0.00589901014259736,4.00744011976048,0.7973322592485577,4.00744011976048,0.8896031959488546,4.00744011976048,1.0192499121001388
4.02190119760479,0.005079310333333332,4.02190119760479,0.006375314999999999,4.02190119760479,0.004985875249999999,1.5406991272709838,0.00590888001624329,4.02190119760479,0.7969905904130814,4.02190119760479,0.8895890245282573,4.02190119760479,1.0187408101622524
4.036377245508982,0.005076068333333334,4.036377245508982,0.006374372333333334,4.036377245508982,0.004985223999999998,1.5448857690025355,0.00591862386214618,4.036377245508982,0.7966527321165828,4.036377245508982,0.8895765077067949,4.036377245508982,1.0182352581321032
4.050883233532934,0.005072891999999999,4.050883233532934,0.006373456,4.050883233532934,0.004984583999999999,1.5490724107340874,0.00592824228859345,4.050883233532934,0.796318321327127,4.050883233532934,0.8895656391585132,4.050883233532934,1.0177327133165877
4.065404191616767,0.005069630666666666,4.065404191616767,0.006372572333333334,4.065404191616767,0.004983959500000002,1.5532590524656393,0.00593773591258042,4.065404191616767,0.7959876891399752,4.065404191616767,0.8895564361988189,4.065404191616767,1.0172336744397608
4.07995508982036,0.005066523666666667,4.07995508982036,0.006371621666666668,4.07995508982036,0.00498333475,1.5574456941971913,0.00594710535958553,4.07995508982036,0.7956604802879467,4.07995508982036,0.8895488949318954,4.07995508982036,1.0167376070803114
4.094535928143713,0.005063476333333333,4.094535928143713,0.006370728000000002,4.094535928143713,0.004982711250000002,1.5616323359287432,0.0059563512633465,4.094535928143713,0.7953366863037881,4.094535928143713,0.889543023047226,4.094535928143713,1.016244497406017
4.109131736526947,0.005060328,4.109131736526947,0.0063698539999999994,4.109131736526947,0.00498209075,1.565818977660295,0.00596547426563781,4.109131736526947,0.7950166244819118,4.109131736526947,0.8895388311827092,4.109131736526947,1.015754831678751
4.12375748502994,0.005057249333333334,4.12375748502994,0.006368948,4.12375748502994,0.004981437500000001,1.570005619391847,0.00597447501604932,4.12375748502994,0.7946999510547254,4.12375748502994,0.8895363191716384,4.12375748502994,1.0152680876337785
4.138398203592815,0.005054150333333334,4.138398203592815,0.006368023666666667,4.138398203592815,0.00498079975,1.574192261123399,0.00598335417176621,4.138398203592815,0.794386974348693,4.138398203592815,0.8895354932542292,4.138398203592815,1.0147847434490644
4.1530688622754495,0.005051093000000001,4.1530688622754495,0.006367152333333333,4.1530688622754495,0.004980167,1.5783789028549509,0.00599211239735022,4.1530688622754495,0.7940773582140485,4.1530688622754495,0.8895363557991656,4.1530688622754495,1.0143042848609827
4.167754491017964,0.005048085999999999,4.167754491017964,0.006366272000000001,4.167754491017964,0.00497954375,1.5825655445865028,0.00600075036452222,4.167754491017964,0.7937714021754115,4.167754491017964,0.8895389086976561,4.167754491017964,1.0138271821153342
4.18247005988024,0.005045074333333334,4.18247005988024,0.006365340999999999,4.18247005988024,0.004978931749999999,1.586752186318055,0.0060092687519463,4.18247005988024,0.7934687776344063,4.18247005988024,0.8895431568878255,4.18247005988024,1.013352928838828
,,,,,,1.5909388280496068,0.00601766824501509,,,,,,
,,,,,,1.5951254697811585,0.00602594953563679,,,,,,
,,,,,,1.5993121115127105,0.00603411332202361,,,,,,
,,,,,,1.6034987532442624,0.00604216030848172,,,,,,
,,,,,,1.6076853949758143,0.00605009120520295,,,,,,
,,,,,,1.6118720367073662,0.00605790672805797,,,,,,
,,,,,,1.6160586784389182,0.00606560759839123,,,,,,
,,,,,,1.62024532017047,0.00607319454281754,,,,,,
,,,,,,1.624431961902022,0.00608066829302046,,,,,,
,,,,,,1.628618603633574,0.00608802958555239,,,,,,
,,,,,,1.6328052453651258,0.00609527916163643,,,,,,
,,,,,,1.6369918870966775,0.00610241776697017,,,,,,
,,,,,,1.6411785288282295,0.00610944615153122,,,,,,
,,,,,,1.6453651705597814,0.00611636506938467,,,,,,
,,,,,,1.6495518122913333,0.00612317527849245,,,,,,
,,,,,,1.6537384540228852,0.0061298775405246,,,,,,
,,,,,,1.6579250957544371,0.00613647262067252,,,,,,
,,,,,,1.662111737485989,0.00614296128746416,,,,,,
,,,,,,1.666298379217541,0.00614934431258124,,,,,,
,,,,,,1.670485020949093,0.00615562247067845,,,,,,
,,,,,,1.674671662680645,0.00616179653920469,,,,,,
,,,,,,1.678858304412197,0.00616786729822643,,,,,,
,,,,,,1.6830449461437489,0.00617383553025303,,,,,,
,,,,,,1.6872315878753006,0.00617970202006423,,,,,,
,,,,,,1.6914182296068525,0.00618546755453972,,,,,,
,,,,,,1.6956048713384044,0.00619113292249082,,,,,,
,,,,,,1.6997915130699564,0.0061966989144943,,,,,,
,,,,,,1.7039781548015083,0.00620216632272836,,,,,,
,,,,,,1.7081647965330602,0.0062075359408107,,,,,,
,,,,,,1.7123514382646121,0.00621280856363887,,,,,,
,,,,,,1.716538079996164,0.00621798498723267,,,,,,
,,,,,,1.720724721727716,0.00622306600857884,,,,,,
,,,,,,1.7249113634592679,0.0062280524254779,,,,,,
,,,,,,1.7290980051908196,0.00623294503639314,,,,,,
,,,,,,1.7332846469223715,0.00623774464030196,,,,,,
,,,,,,1.7374712886539234,0.00624245203654925,,,,,,
,,,,,,1.7416579303854753,0.00624706802470312,,,,,,
,,,,,,1.7458445721170273,0.00625159340441277,,,,,,
,,,,,,1.7500312138485792,0.00625602897526867,,,,,,
,,,,,,1.754217855580131,0.00626037553666486,,,,,,
,,,,,,1.7584044973116832,0.00626463388766357,,,,,,
,,,,,,1.7625911390432352,0.00626880482686203,,,,,,
,,,,,,1.766777780774787,0.00627288915226147,,,,,,
,,,,,,1.770964422506339,0.00627688766113851,,,,,,
,,,,,,1.775151064237891,0.0062808011499185,,,,,,
,,,,,,1.7793377059694426,0.0062846304140514,,,,,,
,,,,,,1.7835243477009946,0.00628837624788962,,,,,,
,,,,,,1.7877109894325465,0.00629203944456826,,,,,,
,,,,,,1.7918976311640984,0.00629562079588746,,,,,,
,,,,,,1.7960842728956503,0.00629912109219698,,,,,,
,,,,,,1.8002709146272022,0.00630254112228305,,,,,,
,,,,,,1.8044575563587542,0.00630588167325733,,,,,,
,,,,,,1.808644198090306,0.0063091435304481,,,,,,
,,,,,,1.812830839821858,0.00631232747729365,,,,,,
,,,,,,1.81701748155341,0.00631543429523782,,,,,,
,,,,,,1.8212041232849616,0.00631846476362772,,,,,,
,,,,,,1.8253907650165135,0.00632141965961364,,,,,,
,,,,,,1.8295774067480655,0.00632429975805099,,,,,,
,,,,,,1.8337640484796174,0.00632710583140458,,,,,,
,,,,,,1.8379506902111693,0.00632983864965482,,,,,,
,,,,,,1.8421373319427212,0.00633249898020619,,,,,,
,,,,,,1.8463239736742734,0.00633508758779774,,,,,,
,,,,,,1.8505106154058253,0.00633760523441568,,,,,,
,,,,,,1.8546972571373772,0.00634005267920812,,,,,,
,,,,,,1.8588838988689291,0.00634243067840178,,,,,,
,,,,,,1.863070540600481,0.00634473998522083,,,,,,
,,,,,,1.867257182332033,0.00634698134980776,,,,,,
,,,,,,1.8714438240635847,0.00634915551914621,,,,,,
,,,,,,1.8756304657951366,0.00635126323698591,,,,,,
,,,,,,1.8798171075266885,0.00635330524376958,,,,,,
,,,,,,1.8840037492582404,0.0063552822765617,,,,,,
,,,,,,1.8881903909897924,0.00635719506897949,,,,,,
,,,,,,1.8923770327213443,0.00635904435112556,,,,,,
,,,,,,1.8965636744528962,0.00636083084952271,,,,,,
,,,,,,1.9007503161844481,0.00636255528705052,,,,,,
,,,,,,1.904936957916,0.00636421838288388,,,,,,
,,,,,,1.9091235996475517,0.00636582085243341,,,,,,
,,,,,,1.9133102413791037,0.00636736340728772,,,,,,
,,,,,,1.9174968831106556,0.00636884675515752,,,,,,
,,,,,,1.9216835248422075,0.00637027159982158,,,,,,
,,,,,,1.9258701665737594,0.00637163864107445,,,,,,
,,,,,,1.9300568083053116,0.00637294857467604,,,,,,
,,,,,,1.9342434500368635,0.00637420209230289,,,,,,
,,,,,,1.9384300917684154,0.00637539988150122,,,,,,
,,,,,,1.9426167334999673,0.00637654262564176,,,,,,
,,,,,,1.9468033752315193,0.00637763100387623,,,,,,
,,,,,,1.9509900169630712,0.00637866569109554,,,,,,
,,,,,,1.955176658694623,0.00637964735788964,,,,,,
,,,,,,1.9593633004261748,0.00638057667050904,,,,,,
,,,,,,1.9635499421577267,0.00638145429082798,,,,,,
,,,,,,1.9677365838892786,0.00638228087630917,,,,,,
,,,,,,1.9719232256208306,0.00638305707997015,,,,,,
,,,,,,1.9761098673523825,0.0063837835503512,,,,,,
,,,,,,1.9802965090839344,0.00638446093148481,,,,,,
,,,,,,1.9844831508154863,0.0063850898628667,,,,,,
,,,,,,1.9886697925470382,0.00638567097942828,,,,,,
,,,,,,1.9928564342785902,0.00638620491151069,,,,,,
,,,,,,1.997043076010142,0.00638669228484024,,,,,,
,,,,,,2.001229717741694,0.00638713372050528,,,,,,
,,,,,,2.0054163594732457,0.00638752983493458,,,,,,
,,,,,,2.009603001204798,0.00638788123987701,,,,,,
,,,,,,2.0137896429363495,0.00638818854238265,,,,,,
,,,,,,2.0179762846679017,0.0063884523447853,,,,,,
,,,,,,2.022162926399454,0.00638867324468619,,,,,,
,,,,,,2.0263495681310055,0.00638885183493922,,,,,,
,,,,,,2.0305362098625572,0.00638898870363727,,,,,,
,,,,,,2.0347228515941094,0.00638908443409994,,,,,,
,,,,,,2.038909493325661,0.00638913960486248,,,,,,
,,,,,,2.043096135057213,0.00638915478966595,,,,,,
,,,,,,2.047282776788765,0.00638913055744863,,,,,,
,,,,,,2.051469418520317,0.00638906747233855,,,,,,
,,,,,,2.0556560602518688,0.00638896609364727,,,,,,
,,,,,,2.059842701983421,0.00638882697586473,,,,,,
,,,,,,2.0640293437149726,0.00638865066865529,,,,,,
,,,,,,2.0682159854465247,0.0063884377168548,,,,,,
,,,,,,2.0724026271780764,0.00638818866046886,,,,,,
,,,,,,2.076589268909628,0.00638790403467204,,,,,,
,,,,,,2.0807759106411803,0.00638758436980817,,,,,,
,,,,,,2.084962552372732,0.00638723019139171,,,,,,
,,,,,,2.089149194104284,0.00638684202011006,,,,,,
,,,,,,2.093335835835836,0.00638642037182682,,,,,,
,,,,,,2.097522477567388,0.00638596575758613,,,,,,
,,,,,,2.10170911929894,0.00638547868361782,,,,,,
,,,,,,2.105895761030492,0.00638495965134357,,,,,,
,,,,,,2.110082402762044,0.0063844091573839,,,,,,
,,,,,,2.1142690444935957,0.00638382769356612,,,,,,
,,,,,,2.118455686225148,0.00638321574693305,,,,,,
,,,,,,2.1226423279566995,0.00638257379975266,,,,,,
,,,,,,2.126828969688251,0.00638190232952848,,,,,,
,,,,,,2.1310156114198033,0.00638120180901083,,,,,,
,,,,,,2.135202253151355,0.00638047270620885,,,,,,
,,,,,,2.139388894882907,0.00637971548440324,,,,,,
,,,,,,2.143575536614459,0.00637893060215982,,,,,,
,,,,,,2.147762178346011,0.00637811851334374,,,,,,
,,,,,,2.1519488200775627,0.00637727966713445,,,,,,
,,,,,,2.156135461809115,0.00637641450804136,,,,,,
,,,,,,2.1603221035406666,0.00637552347592014,,,,,,
,,,,,,2.1645087452722183,0.00637460700598964,,,,,,
,,,,,,2.1686953870037704,0.00637366552884959,,,,,,
,,,,,,2.172882028735322,0.00637269947049875,,,,,,
,,,,,,2.1770686704668742,0.00637170925235373,,,,,,
,,,,,,2.181255312198426,0.00637069529126842,,,,,,
,,,,,,2.185441953929978,0.00636965799955396,,,,,,
,,,,,,2.1896285956615302,0.00636859778499923,,,,,,
,,,,,,2.193815237393082,0.0063675150508919,,,,,,
,,,,,,2.198001879124634,0.00636641019604005,,,,,,
,,,,,,2.2021885208561858,0.00636528361479414,,,,,,
,,,,,,2.206375162587738,0.00636413569706964,,,,,,
,,,,,,2.2105618043192896,0.00636296682837001,,,,,,
,,,,,,2.2147484460508413,0.00636177738981015,,,,,,
,,,,,,2.2189350877823935,0.00636056775814033,,,,,,
,,,,,,2.223121729513945,0.00635933830577049,,,,,,
,,,,,,2.2273083712454973,0.00635808940079497,,,,,,
,,,,,,2.231495012977049,0.00635682140701763,,,,,,
,,,,,,2.235681654708601,0.00635553468397734,,,,,,
,,,,,,2.239868296440153,0.00635422958697385,,,,,,
,,,,,,2.244054938171705,0.00635290646709394,,,,,,
,,,,,,2.2482415799032567,0.00635156567123801,,,,,,
,,,,,,2.252428221634809,0.00635020754214688,,,,,,
,,,,,,2.2566148633663605,0.00634883241842899,,,,,,
,,,,,,2.2608015050979122,0.00634744063458781,,,,,,
,,,,,,2.2649881468294644,0.00634603252104958,,,,,,
,,,,,,2.269174788561016,0.00634460840419132,,,,,,
,,,,,,2.273361430292568,0.00634316860636901,,,,,,
,,,,,,2.2775480720241204,0.00634171344594615,,,,,,
,,,,,,2.281734713755672,0.00634024323732239,,,,,,
,,,,,,2.285921355487224,0.00633875829096253,,,,,,
,,,,,,2.290107997218776,0.00633725891342557,,,,,,
,,,,,,2.294294638950328,0.00633574540739408,,,,,,
,,,,,,2.2984812806818797,0.00633421807170368,,,,,,
,,,,,,2.3026679224134314,0.00633267720137267,,,,,,
,,,,,,2.3068545641449836,0.00633112308763191,,,,,,
,,,,,,2.3110412058765353,0.00632955601795473,,,,,,
,,,,,,2.3152278476080874,0.00632797627608705,,,,,,
,,,,,,2.319414489339639,0.00632638414207761,,,,,,
,,,,,,2.3236011310711913,0.00632477989230832,,,,,,
,,,,,,2.327787772802743,0.00632316379952462,,,,,,
,,,,,,2.331974414534295,0.00632153613286614,,,,,,
,,,,,,2.336161056265847,0.0063198971578972,,,,,,
,,,,,,2.340347697997399,0.00631824713663757,,,,,,
,,,,,,2.3445343397289506,0.0063165863275932,,,,,,
,,,,,,2.3487209814605023,0.00631491498578704,,,,,,
,,,,,,2.3529076231920545,0.00631323336278988,,,,,,
,,,,,,2.357094264923606,0.00631154170675126,,,,,,
,,,,,,2.3612809066551583,0.00630984026243039,,,,,,
,,,,,,2.3654675483867105,0.00630812927122708,,,,,,
,,,,,,2.369654190118262,0.00630640897121271,,,,,,
,,,,,,2.3738408318498143,0.0063046795971612,,,,,,
,,,,,,2.378027473581366,0.00630294138057992,,,,,,
,,,,,,2.382214115312918,0.00630119454974067,,,,,,
,,,,,,2.38640075704447,0.0062994393297106,,,,,,
,,,,,,2.390587398776022,0.00629767594238311,,,,,,
,,,,,,2.3947740405075737,0.00629590460650868,,,,,,
,,,,,,2.3989606822391254,0.00629412553772573,,,,,,
,,,,,,2.4031473239706775,0.0062923389485914,,,,,,
,,,,,,2.4073339657022292,0.00629054504861223,,,,,,
,,,,,,2.4115206074337814,0.00628874404427485,,,,,,
,,,,,,2.415707249165333,0.00628693613907657,,,,,,
,,,,,,2.4198938908968852,0.00628512153355589,,,,,,
,,,,,,2.424080532628437,0.00628330042532297,,,,,,
,,,,,,2.428267174359989,0.00628147300908994,,,,,,
,,,,,,2.4324538160915408,0.0062796394767012,,,,,,
,,,,,,2.4366404578230925,0.00627780001716358,,,,,,
,,,,,,2.4408270995546446,0.0062759548166764,,,,,,
,,,,,,2.4450137412861963,0.00627410405866145,,,,,,
,,,,,,2.4492003830177485,0.00627224792379282,,,,,,
,,,,,,2.4533870247493,0.00627038659002665,,,,,,
,,,,,,2.4575736664808523,0.00626852023263075,,,,,,
,,,,,,2.461760308212404,0.00626664902421403,,,,,,
,,,,,,2.465946949943956,0.00626477313475596,,,,,,
,,,,,,2.470133591675508,0.00626289273163568,,,,,,
,,,,,,2.47432023340706,0.00626100797966118,,,,,,
,,,,,,2.4785068751386117,0.00625911904109818,,,,,,
,,,,,,2.4826935168701634,0.00625722607569894,,,,,,
,,,,,,2.486880158601716,0.00625532924073093,,,,,,
,,,,,,2.491066800333268,0.0062534286910053,,,,,,
,,,,,,2.49525344206482,0.00625152457890522,,,,,,
,,,,,,2.4994400837963715,0.00624961705441404,,,,,,
,,,,,,2.5036267255279236,0.00624770626514335,,,,,,
,,,,,,2.5078133672594753,0.00624579235636076,,,,,,
,,,,,,2.5120000089910275,0.00624387547101764,,,,,,
,,,,,,2.516186650722579,0.00624195574977655,,,,,,
,,,,,,2.5203732924541313,0.00624003333103866,,,,,,
,,,,,,2.524559934185683,0.00623810835097083,,,,,,
,,,,,,2.528746575917235,0.00623618094353259,,,,,,
,,,,,,2.532933217648787,0.00623425124050296,,,,,,
,,,,,,2.5371198593803386,0.00623231937150704,,,,,,
,,,,,,2.5413065011118907,0.00623038546404242,,,,,,
,,,,,,2.5454931428434424,0.0062284496435054,,,,,,
,,,,,,2.5496797845749946,0.00622651203321707,,,,,,
,,,,,,2.5538664263065463,0.00622457275444912,,,,,,
,,,,,,2.5580530680380984,0.00622263192644947,,,,,,
,,,,,,2.56223970976965,0.00622068966646781,,,,,,
,,,,,,2.5664263515012022,0.00621874608978077,,,,,,
,,,,,,2.570612993232754,0.00621680130971704,,,,,,
,,,,,,2.574799634964306,0.00621485543768218,,,,,,
,,,,,,2.578986276695858,0.00621290858318335,,,,,,
,,,,,,2.5831729184274095,0.00621096085385368,,,,,,
,,,,,,2.5873595601589616,0.00620901235547661,,,,,,
,,,,,,2.5915462018905133,0.00620706319200988,,,,,,
,,,,,,2.5957328436220655,0.00620511346560939,,,,,,
,,,,,,2.599919485353617,0.00620316327665286,,,,,,
,,,,,,2.6041061270851693,0.00620121272376324,,,,,,
,,,,,,2.608292768816721,0.00619926190383194,,,,,,
,,,,,,2.612479410548273,0.00619731091204184,,,,,,
,,,,,,2.616666052279825,0.00619535984189014,,,,,,
,,,,,,2.6208526940113765,0.00619340878521087,,,,,,
,,,,,,2.6250393357429287,0.00619145783219739,,,,,,
,,,,,,2.6292259774744804,0.0061895070714245,,,,,,
,,,,,,2.6334126192060325,0.00618755658987043,,,,,,
,,,,,,2.6375992609375842,0.00618560647293862,,,,,,
,,,,,,2.6417859026691364,0.00618365680447924,,,,,,
,,,,,,2.645972544400688,0.00618170766681057,,,,,,
,,,,,,2.65015918613224,0.00617975914074009,,,,,,
,,,,,,2.654345827863792,0.00617781130558545,,,,,,
,,,,,,2.6585324695953445,0.00617586423919515,,,,,,
,,,,,,2.662719111326896,0.00617391801796908,,,,,,
,,,,,,2.6669057530584483,0.00617197271687877,,,,,,
,,,,,,2.67109239479,0.00617002840948753,,,,,,
,,,,,,2.6752790365215517,0.00616808516797028,,,,,,
,,,,,,2.679465678253104,0.00616614306313325,,,,,,
,,,,,,2.6836523199846556,0.00616420216443346,,,,,,
,,,,,,2.6878389617162077,0.00616226253999793,,,,,,
,,,,,,2.6920256034477594,0.0061603242566428,,,,,,
,,,,,,2.6962122451793116,0.00615838737989211,,,,,,
,,,,,,2.7003988869108633,0.00615645197399648,,,,,,
,,,,,,2.7045855286424154,0.00615451810195154,,,,,,
,,,,,,2.708772170373967,0.00615258582551617,,,,,,
,,,,,,2.7129588121055193,0.00615065520523052,,,,,,
,,,,,,2.717145453837071,0.00614872630043385,,,,,,
,,,,,,2.7213320955686227,0.00614679916928216,,,,,,
,,,,,,2.725518737300175,0.00614487386876561,,,,,,
,,,,,,2.7297053790317265,0.00614295045472577,,,,,,
,,,,,,2.7338920207632786,0.00614102898187263,,,,,,
,,,,,,2.7380786624948303,0.00613910950380147,,,,,,
,,,,,,2.7422653042263825,0.00613719207300944,,,,,,
,,,,,,2.746451945957934,0.00613527674091208,,,,,,
,,,,,,2.7506385876894863,0.00613336355785953,,,,,,
,,,,,,2.754825229421038,0.00613145257315257,,,,,,
,,,,,,2.7590118711525897,0.00612954383505852,,,,,,
,,,,,,2.763198512884142,0.00612763739082692,,,,,,
,,,,,,2.7673851546156936,0.006125733286705,,,,,,
,,,,,,2.7715717963472457,0.00612383156795298,,,,,,
,,,,,,2.7757584380787974,0.00612193227885917,,,,,,
,,,,,,2.7799450798103496,0.00612003546275496,,,,,,
,,,,,,2.7841317215419012,0.00611814116202947,,,,,,
,,,,,,2.7883183632734534,0.00611624941814418,,,,,,
,,,,,,2.792505005005005,0.00611436027164728,,,,,,
,,,,,,2.7966916467365572,0.00611247376218788,,,,,,
,,,,,,2.800878288468109,0.00611058992853003,,,,,,
,,,,,,2.8050649301996606,0.00610870880856652,,,,,,
,,,,,,2.8092515719312128,0.00610683043933262,,,,,,
,,,,,,2.8134382136627645,0.00610495485701951,,,,,,
,,,,,,2.8176248553943166,0.00610308209698763,,,,,,
,,,,,,2.8218114971258683,0.00610121219377979,,,,,,
,,,,,,2.8259981388574205,0.00609934518113418,,,,,,
,,,,,,2.8301847805889726,0.00609748109199718,,,,,,
,,,,,,2.8343714223205247,0.00609561995853595,,,,,,
,,,,,,2.8385580640520764,0.00609376181215093,,,,,,
,,,,,,2.8427447057836286,0.00609190668348819,,,,,,
,,,,,,2.8469313475151803,0.00609005460245146,,,,,,
,,,,,,2.8511179892467324,0.00608820559821423,,,,,,
,,,,,,2.855304630978284,0.00608635969923152,,,,,,
,,,,,,2.859491272709836,0.00608451693325151,,,,,,
,,,,,,2.863677914441388,0.00608267732732709,,,,,,
,,,,,,2.8678645561729397,0.00608084090782722,,,,,,
,,,,,,2.872051197904492,0.00607900770044804,,,,,,
,,,,,,2.8762378396360435,0.00607717773022402,,,,,,
,,,,,,2.8804244813675957,0.00607535102153876,,,,,,
,,,,,,2.8846111230991474,0.00607352759813579,,,,,,
,,,,,,2.8887977648306995,0.00607170748312911,,,,,,
,,,,,,2.892984406562251,0.00606989069901367,,,,,,
,,,,,,2.8971710482938033,0.00606807726767565,,,,,,
,,,,,,2.901357690025355,0.00606626721040262,,,,,,
,,,,,,2.9055443317569067,0.00606446054789354,,,,,,
,,,,,,2.909730973488459,0.00606265730026865,,,,,,
,,,,,,2.9139176152200106,0.00606085748707917,,,,,,
,,,,,,2.9181042569515627,0.00605906112731694,,,,,,
,,,,,,2.9222908986831144,0.00605726823942382,,,,,,
,,,,,,2.9264775404146666,0.00605547884130103,,,,,,
,,,,,,2.9306641821462183,0.00605369295031836,,,,,,
,,,,,,2.9348508238777704,0.00605191058332321,,,,,,
,,,,,,2.939037465609322,0.0060501317566495,,,,,,
,,,,,,2.943224107340874,0.00604835648612646,,,,,,
,,,,,,2.947410749072426,0.00604658478708733,,,,,,
,,,,,,2.9515973908039776,0.00604481667437789,,,,,,
,,,,,,2.95578403253553,0.00604305216236484,,,,,,
,,,,,,2.9599706742670815,0.00604129126494414,,,,,,
,,,,,,2.9641573159986336,0.00603953399554915,,,,,,
,,,,,,2.9683439577301853,0.00603778036715869,,,,,,
,,,,,,2.9725305994617375,0.00603603039230497,,,,,,
,,,,,,2.976717241193289,0.0060342840830814,,,,,,
,,,,,,2.9809038829248413,0.00603254145115029,,,,,,
,,,,,,2.985090524656393,0.00603080250775041,,,,,,
,,,,,,2.9892771663879447,0.00602906726370451,,,,,,
,,,,,,2.993463808119497,0.00602733572942662,,,,,,
,,,,,,2.9976504498510486,0.00602560791492932,,,,,,
,,,,,,3.001837091582601,0.00602388382983087,,,,,,
,,,,,,3.006023733314153,0.00602216348336224,,,,,,
,,,,,,3.010210375045705,0.00602044688437405,,,,,,
,,,,,,3.0143970167772567,0.00601873404134333,,,,,,
,,,,,,3.018583658508809,0.0060170249623803,,,,,,
,,,,,,3.0227703002403605,0.00601531965523493,,,,,,
,,,,,,3.0269569419719127,0.00601361812730347,,,,,,
,,,,,,3.0311435837034644,0.00601192038563483,,,,,,
,,,,,,3.0353302254350165,0.00601022643693694,,,,,,
,,,,,,3.039516867166568,0.00600853628758291,,,,,,
,,,,,,3.04370350889812,0.00600684994361716,,,,,,
,,,,,,3.047890150629672,0.00600516741076148,,,,,,
,,,,,,3.0520767923612238,0.00600348869442086,,,,,,
,,,,,,3.056263434092776,0.00600181379968944,,,,,,
,,,,,,3.0604500758243276,0.00600014273135616,,,,,,
,,,,,,3.0646367175558797,0.00599847549391046,,,,,,
,,,,,,3.0688233592874314,0.00599681209154783,,,,,,
,,,,,,3.0730100010189836,0.00599515252817529,,,,,,
,,,,,,3.0771966427505353,0.00599349680741678,,,,,,
,,,,,,3.081383284482087,0.00599184493261845,,,,,,
,,,,,,3.085569926213639,0.00599019690685389,,,,,,
,,,,,,3.089756567945191,0.00598855273292928,,,,,,
,,,,,,3.093943209676743,0.00598691241338842,,,,,,
,,,,,,3.0981298514082947,0.00598527595051773,,,,,,
,,,,,,3.102316493139847,0.00598364334635111,,,,,,
,,,,,,3.1065031348713985,0.0059820146026748,,,,,,
,,,,,,3.1106897766029507,0.0059803897210321,,,,,,
,,,,,,3.1148764183345024,0.00597876870272801,,,,,,
,,,,,,3.1190630600660545,0.00597715154883386,,,,,,
,,,,,,3.123249701797606,0.00597553826019179,,,,,,
,,,,,,3.127436343529158,0.00597392883741921,,,,,,
,,,,,,3.13162298526071,0.00597232328091317,,,,,,
,,,,,,3.1358096269922617,0.00597072159085463,,,,,,
,,,,,,3.139996268723814,0.00596912376721272,,,,,,
,,,,,,3.1441829104553656,0.00596752980974889,,,,,,
,,,,,,3.1483695521869177,0.005965939718021,,,,,,
,,,,,,3.1525561939184694,0.00596435349138733,,,,,,
,,,,,,3.1567428356500216,0.00596277112901056,,,,,,
,,,,,,3.1609294773815733,0.00596119262986164,,,,,,
,,,,,,3.165116119113125,0.00595961799272365,,,,,,
,,,,,,3.169302760844677,0.00595804721619555,,,,,,
,,,,,,3.1734894025762297,0.00595648029869585,,,,,,
,,,,,,3.1776760443077814,0.00595491723846631,,,,,,
,,,,,,3.181862686039333,0.00595335803357551,,,,,,
,,,,,,3.1860493277708852,0.00595180268192232,,,,,,
,,,,,,3.190235969502437,0.00595025118123943,,,,,,
,,,,,,3.194422611233989,0.00594870352909672,,,,,,
,,,,,,3.1986092529655408,0.00594715972290462,,,,,,
,,,,,,3.202795894697093,0.00594561975991741,,,,,,
,,,,,,3.2069825364286446,0.00594408363723643,,,,,,
,,,,,,3.2111691781601968,0.00594255135181331,,,,,,
,,,,,,3.2153558198917485,0.00594102290045306,,,,,,
,,,,,,3.2195424616233006,0.00593949827981717,,,,,,
,,,,,,3.2237291033548523,0.00593797748642662,,,,,,
,,,,,,3.227915745086404,0.00593646051666489,,,,,,
,,,,,,3.232102386817956,0.00593494736678083,,,,,,
,,,,,,3.236289028549508,0.00593343803289159,,,,,,
,,,,,,3.24047567028106,0.0059319325109854,,,,,,
,,,,,,3.2446623120126117,0.00593043079692439,,,,,,
,,,,,,3.248848953744164,0.00592893288644731,,,,,,
,,,,,,3.2530355954757155,0.00592743877517218,,,,,,
,,,,,,3.2572222372072677,0.00592594845859897,,,,,,
,,,,,,3.2614088789388194,0.00592446193211219,,,,,,
,,,,,,3.265595520670371,0.00592297919098344,,,,,,
,,,,,,3.269782162401923,0.00592150023037388,,,,,,
,,,,,,3.273968804133475,0.00592002504533673,,,,,,
,,,,,,3.278155445865027,0.0059185536308197,,,,,,
,,,,,,3.2823420875965788,0.00591708598166734,,,,,,
,,,,,,3.286528729328131,0.00591562209262338,,,,,,
,,,,,,3.2907153710596826,0.00591416195833307,,,,,,
,,,,,,3.2949020127912347,0.00591270557334536,,,,,,
,,,,,,3.2990886545227864,0.00591125293211521,,,,,,
,,,,,,3.3032752962543386,0.0059098040290057,,,,,,
,,,,,,3.3074619379858903,0.00590835885829021,,,,,,
,,,,,,3.311648579717442,0.00590691741415453,,,,,,
,,,,,,3.315835221448994,0.00590547969069889,,,,,,
,,,,,,3.320021863180546,0.00590404568194003,,,,,,
,,,,,,3.324208504912098,0.0059026153818132,,,,,,
,,,,,,3.3283951466436497,0.00590118878417409,,,,,,
,,,,,,3.332581788375202,0.0058997658828008,,,,,,
,,,,,,3.3367684301067535,0.00589834667139568,,,,,,
,,,,,,3.3409550718383056,0.00589693114358728,,,,,,
,,,,,,3.345141713569858,0.00589551929293206,,,,,,
,,,,,,3.34932835530141,0.00589411111291631,,,,,,
,,,,,,3.3535149970329616,0.00589270659695781,,,,,,
,,,,,,3.3577016387645138,0.00589130573840766,,,,,,
,,,,,,3.3618882804960655,0.00588990853055189,,,,,,
,,,,,,3.366074922227617,0.00588851496661321,,,,,,
,,,,,,3.3702615639591693,0.0058871250397526,,,,,,
,,,,,,3.374448205690721,0.00588573874307096,,,,,,
,,,,,,3.378634847422273,0.00588435606961069,,,,,,
,,,,,,3.382821489153825,0.00588297701235722,,,,,,
,,,,,,3.387008130885377,0.00588160156424059,,,,,,
,,,,,,3.3911947726169287,0.00588022971813691,,,,,,
,,,,,,3.395381414348481,0.00587886146686984,,,,,,
,,,,,,3.3995680560800325,0.00587749680321208,,,,,,
,,,,,,3.4037546978115842,0.00587613571988674,,,,,,
,,,,,,3.4079413395431364,0.00587477820956877,,,,,,
,,,,,,3.412127981274688,0.00587342426488635,,,,,,
,,,,,,3.4163146230062402,0.00587207387842218,,,,,,
,,,,,,3.420501264737792,0.00587072704271486,,,,,,
,,,,,,3.424687906469344,0.00586938375026017,,,,,,
,,,,,,3.4288745482008958,0.00586804399351237,,,,,,
,,,,,,3.433061189932448,0.00586670776488538,,,,,,
,,,,,,3.4372478316639996,0.00586537505675412,,,,,,
,,,,,,3.4414344733955518,0.00586404586145563,,,,,,
,,,,,,3.4456211151271035,0.0058627201712903,,,,,,
,,,,,,3.449807756858655,0.00586139797852303,,,,,,
,,,,,,3.4539943985902073,0.00586007927538437,,,,,,
,,,,,,3.458181040321759,0.00585876405407164,,,,,,
,,,,,,3.462367682053311,0.00585745230675005,,,,,,
,,,,,,3.466554323784863,0.00585614402555377,,,,,,
,,,,,,3.470740965516415,0.00585483920258697,,,,,,
,,,,,,3.4749276072479667,0.00585353782992492,,,,,,
,,,,,,3.479114248979519,0.00585223989961496,,,,,,
,,,,,,3.4833008907110705,0.00585094540367755,,,,,,
,,,,,,3.487487532442622,0.00584965433410723,,,,,,
,,,,,,3.4916741741741744,0.00584836668287359,,,,,,
,,,,,,3.495860815905726,0.00584708244192223,,,,,,
,,,,,,3.500047457637278,0.00584580160317568,,,,,,
,,,,,,3.50423409936883,0.00584452415853434,,,,,,
,,,,,,3.508420741100382,0.00584325009987738,,,,,,
,,,,,,3.5126073828319337,0.00584197941906357,,,,,,
,,,,,,3.5167940245634863,0.00584071210793222,,,,,,
,,,,,,3.520980666295038,0.00583944815830399,,,,,,
,,,,,,3.52516730802659,0.00583818756198172,,,,,,
,,,,,,3.529353949758142,0.00583693031075125,,,,,,
,,,,,,3.533540591489694,0.00583567639638227,,,,,,
,,,,,,3.5377272332212457,0.00583442581062903,,,,,,
,,,,,,3.541913874952798,0.00583317854523117,,,,,,
,,,,,,3.5461005166843496,0.00583193459191446,,,,,,
,,,,,,3.5502871584159013,0.00583069394239156,,,,,,
,,,,,,3.5544738001474534,0.00582945658836272,,,,,,
,,,,,,3.558660441879005,0.00582822252151652,,,,,,
,,,,,,3.5628470836105572,0.00582699173353058,,,,,,
,,,,,,3.567033725342109,0.00582576421607222,,,,,,
,,,,,,3.571220367073661,0.00582453996079917,,,,,,
,,,,,,3.575407008805213,0.0058233189593602,,,,,,
,,,,,,3.579593650536765,0.00582210120339579,,,,,,
,,,,,,3.5837802922683166,0.0058208866845388,,,,,,
,,,,,,3.5879669339998683,0.00581967539441502,,,,,,
,,,,,,3.5921535757314205,0.00581846732464385,,,,,,
,,,,,,3.596340217462972,0.00581726246683889,,,,,,
,,,,,,3.6005268591945243,0.00581606081260849,,,,,,
,,,,,,3.604713500926076,0.00581486235355639,,,,,,
,,,,,,3.608900142657628,0.00581366708128224,,,,,,
,,,,,,3.61308678438918,0.00581247498738218,,,,,,
,,,,,,3.617273426120732,0.0058112860634494,,,,,,
,,,,,,3.6214600678522837,0.00581010030107462,,,,,,
,,,,,,3.625646709583836,0.00580891769184668,,,,,,
,,,,,,3.6298333513153875,0.00580773822735302,,,,,,
,,,,,,3.6340199930469392,0.00580656189918019,,,,,,
,,,,,,3.6382066347784914,0.00580538869891434,,,,,,
,,,,,,3.642393276510043,0.00580421861814173,,,,,,
,,,,,,3.646579918241595,0.00580305164844916,,,,,,
,,,,,,3.650766559973147,0.00580188778142448,,,,,,
,,,,,,3.654953201704699,0.00580072700865702,,,,,,
,,,,,,3.6591398434362508,0.00579956932173804,,,,,,
,,,,,,3.663326485167803,0.00579841471226119,,,,,,
,,,,,,3.6675131268993546,0.00579726317182291,,,,,,
,,,,,,3.6716997686309063,0.00579611469202287,,,,,,
,,,,,,3.6758864103624584,0.00579496926446437,,,,,,
,,,,,,3.68007305209401,0.00579382688075476,,,,,,
,,,,,,3.6842596938255623,0.00579268753250581,,,,,,
,,,,,,3.6884463355571144,0.00579155121133414,,,,,,
,,,,,,3.6926329772886666,0.00579041790886154,,,,,,
,,,,,,3.6968196190202183,0.0057892876167154,,,,,,
,,,,,,3.7010062607517704,0.00578816032652905,,,,,,
,,,,,,3.705192902483322,0.0057870360299421,,,,,,
,,,,,,3.7093795442148743,0.00578591471860082,,,,,,
,,,,,,3.713566185946426,0.00578479638415846,,,,,,
,,,,,,3.717752827677978,0.0057836810182756,,,,,,
,,,,,,3.72193946940953,0.00578256861262045,,,,,,
,,,,,,3.726126111141082,0.00578145915886922,,,,,,
,,,,,,3.7303127528726336,0.0057803526487064,,,,,,
,,,,,,3.7344993946041853,0.00577924907382504,,,,,,
,,,,,,3.7386860363357375,0.00577814842592714,,,,,,
,,,,,,3.742872678067289,0.00577705069672384,,,,,,
,,,,,,3.7470593197988413,0.00577595587793578,,,,,,
,,,,,,3.751245961530393,0.00577486396129335,,,,,,
,,,,,,3.755432603261945,0.00577377493853698,,,,,,
,,,,,,3.759619244993497,0.0057726888014174,,,,,,
,,,,,,3.763805886725049,0.00577160554169592,,,,,,
,,,,,,3.7679925284566007,0.00577052515114466,,,,,,
,,,,,,3.7721791701881524,0.00576944762154682,,,,,,
,,,,,,3.7763658119197046,0.00576837294469694,,,,,,
,,,,,,3.7805524536512563,0.00576730111240112,,,,,,
,,,,,,3.7847390953828084,0.00576623211647726,,,,,,
,,,,,,3.78892573711436,0.0057651659487553,,,,,,
,,,,,,3.7931123788459122,0.00576410260107742,,,,,,
,,,,,,3.797299020577464,0.00576304206529831,,,,,,
,,,,,,3.801485662309016,0.00576198433328532,,,,,,
,,,,,,3.8056723040405678,0.00576092939691875,,,,,,
,,,,,,3.8098589457721195,0.00575987724809196,,,,,,
,,,,,,3.8140455875036716,0.00575882787871166,,,,,,
,,,,,,3.8182322292352233,0.00575778128069804,,,,,,
,,,,,,3.8224188709667755,0.00575673744598501,,,,,,
,,,,,,3.826605512698327,0.00575569636652035,,,,,,
,,,,,,3.8307921544298793,0.00575465803426592,,,,,,
,,,,,,3.834978796161431,0.00575362244119781,,,,,,
,,,,,,3.839165437892983,0.00575258957930655,,,,,,
,,,,,,3.843352079624535,0.00575155944059723,,,,,,
,,,,,,3.847538721356087,0.00575053201708973,,,,,,
,,,,,,3.8517253630876387,0.00574950730081882,,,,,,
,,,,,,3.8559120048191904,0.00574848528383434,,,,,,
,,,,,,3.860098646550743,0.00574746595820137,,,,,,
,,,,,,3.864285288282295,0.00574644931600037,,,,,,
,,,,,,3.868471930013847,0.00574543534932729,,,,,,
,,,,,,3.8726585717453985,0.00574442405029379,,,,,,
,,,,,,3.8768452134769507,0.00574341541102729,,,,,,
,,,,,,3.8810318552085024,0.00574240942367116,,,,,,
,,,,,,3.8852184969400545,0.00574140608038486,,,,,,
,,,,,,3.889405138671606,0.00574040537334399,,,,,,
,,,,,,3.8935917804031583,0.00573940729474053,,,,,,
,,,,,,3.89777842213471,0.00573841183678285,,,,,,
,,,,,,3.901965063866262,0.00573741899169591,,,,,,
,,,,,,3.906151705597814,0.00573642875172134,,,,,,
,,,,,,3.9103383473293656,0.00573544110911752,,,,,,
,,,,,,3.9145249890609177,0.00573445605615976,,,,,,
,,,,,,3.9187116307924694,0.00573347358514035,,,,,,
,,,,,,3.9228982725240216,0.00573249368836868,,,,,,
,,,,,,3.9270849142555733,0.00573151635817132,,,,,,
,,,,,,3.9312715559871254,0.00573054158689216,,,,,,
,,,,,,3.935458197718677,0.00572956936689245,,,,,,
,,,,,,3.9396448394502293,0.00572859969055094,,,,,,
,,,,,,3.943831481181781,0.00572763255026394,,,,,,
,,,,,,3.948018122913333,0.00572666793844539,,,,,,
,,,,,,3.952204764644885,0.00572570584752698,,,,,,
,,,,,,3.9563914063764365,0.0057247462699582,,,,,,
,,,,,,3.9605780481079886,0.00572378919820645,,,,,,
,,,,,,3.9647646898395403,0.00572283462475705,,,,,,
,,,,,,3.9689513315710925,0.00572188254211341,,,,,,
,,,,,,3.973137973302644,0.005720932942797,,,,,,
,,,,,,3.9773246150341963,0.00571998581934747,,,,,,
,,,,,,3.981511256765748,0.00571904116432273,,,,,,
,,,,,,3.9856978984973,0.00571809897029897,,,,,,
,,,,,,3.989884540228852,0.00571715922987074,,,,,,
,,,,,,3.9940711819604036,0.00571622193565102,,,,,,
,,,,,,3.9982578236919557,0.00571528708027126,,,,,,
,,,,,,4.002444465423507,0.00571435465638142,,,,,,
,,,,,,4.0066311071550595,0.00571342465665007,,,,,,
,,,,,,4.010817748886612,0.00571249707376438,,,,,,
,,,,,,4.015004390618163,0.00571157190043023,,,,,,
,,,,,,4.019191032349715,0.00571064912937218,,,,,,
,,,,,,4.023377674081267,0.00570972875333361,,,,,,
,,,,,,4.027564315812819,0.00570881076507665,,,,,,
,,,,,,4.0317509575443715,0.00570789515738234,,,,,,
,,,,,,4.035937599275924,0.00570698192305055,,,,,,
,,,,,,4.040124241007475,0.0057060710549001,,,,,,
,,,,,,4.044310882739027,0.00570516254576878,,,,,,
,,,,,,4.048497524470579,0.00570425638851335,,,,,,
,,,,,,4.0526841662021305,0.00570335257600958,,,,,,
,,,,,,4.056870807933683,0.00570245110115232,,,,,,
,,,,,,4.061057449665235,0.00570155195685548,,,,,,
,,,,,,4.065244091396787,0.00570065513605209,,,,,,
,,,,,,4.069430733128338,0.00569976063169427,,,,,,
,,,,,,4.07361737485989,0.00569886843675335,,,,,,
,,,,,,4.077804016591442,0.00569797854421977,,,,,,
,,,,,,4.081990658322995,0.00569709094710322,,,,,,
,,,,,,4.086177300054546,0.00569620563843256,,,,,,
,,,,,,4.090363941786098,0.00569532261125589,,,,,,
,,,,,,4.09455058351765,0.00569444185864057,,,,,,
,,,,,,4.098737225249201,0.00569356337367319,,,,,,
,,,,,,4.1029238669807535,0.00569268714945962,,,,,,
,,,,,,4.107110508712306,0.00569181317912504,,,,,,
,,,,,,4.111297150443858,0.00569094145581386,,,,,,
,,,,,,4.115483792175409,0.00569007197268986,,,,,,
,,,,,,4.119670433906961,0.00568920472293607,,,,,,
,,,,,,4.123857075638513,0.00568833969975488,,,,,,
,,,,,,4.1280437173700655,0.00568747689636796,,,,,,
,,,,,,4.132230359101617,0.00568661630601632,,,,,,
,,,,,,4.136417000833169,0.00568575792196032,,,,,,
,,,,,,4.140603642564721,0.00568490173747959,,,,,,
,,,,,,4.144790284296272,0.00568404774587315,,,,,,
,,,,,,4.148976926027824,0.00568319594045929,,,,,,
,,,,,,4.153163567759377,0.00568234631457568,,,,,,
,,,,,,4.157350209490929,0.00568149886157926,,,,,,
,,,,,,4.16153685122248,0.00568065357484632,,,,,,
,,,,,,4.165723492954032,0.00567981044777245,,,,,,
,,,,,,4.169910134685584,0.00567896947377256,,,,,,
,,,,,,4.1740967764171355,0.00567813064628083,,,,,,
,,,,,,4.178283418148688,0.00567729395875077,,,,,,
,,,,,,4.18247005988024,0.00567645940465515,,,,,,


==> anc/v2_0_14_errorbars.dat <==
v2_2to0_err	v2_2to2_err	v2_SingleHit_err
7.453559924999299e-06	7.453559924999299e-06	6.4549722436790284e-06


==> anc/v2_0_35.dat <==
# time_2to0,v2_2to0,time_2to2,v2_2to2,time_SingleHit,v2_SingleHit,time_loss,v2_loss,time_ratio_2to0/2to2,ratio_2to0/2to2,time_ratio_2to0/loss,ratio_2to0/loss,time_ratio_2to0/single_hit,ratio_2to0/single_hit
0.005060733532934132,-8.465091e-06,0.005060733532934132,-1.749331e-05,0.0,1.80154325625e-05,1.4970059880239522e-05,6.05837498155695e-17,0.0,1.0,0.0,1.0,0.0,1.0
0.010126586826347306,-1.3272962000000001e-05,0.010126586826347306,-1.849172e-05,0.005060733532934132,1.1094417750000005e-05,0.004202840565116014,1.34062911068307e-9,0.005060733532934132,1.0327515558652907,0.005060733532934132,1.031952097225467,0.005060733532934132,1.0187571768186707
0.015197604790419162,-1.1758226e-05,0.015197604790419162,-1.6998262999999998e-05,0.010126586826347306,1.397223125000061e-07,0.008390711070351789,1.06674108235144e-8,0.010126586826347306,1.0657271161763966,0.010126586826347306,1.0642645378730795,0.010126586826347306,1.0367468542038984
0.020273652694610778,-1.1490056399999998e-05,0.020273652694610778,-1.7235327e-05,0.015197604790419162,1.0431368125000052e-06,0.012578581575587566,3.59359499435054e-8,0.015197604790419162,1.0988642352279931,0.015197604790419162,1.0968828894722322,0.015197604790419162,1.054033163881157
0.02535494011976048,-8.607801e-06,0.02535494011976048,-1.5087419000000001e-05,0.020273652694610778,-2.2593042499999908e-06,0.01676645208082334,8.50976576724195e-8,0.020273652694610778,1.132095314544398,0.020273652694610778,1.1297466651219872,0.020273652694610778,1.070672866451127
0.030441317365269463,-5.551461e-06,0.030441317365269463,-1.3421509999999997e-05,0.02535494011976048,1.83976146249999e-06,0.020954322586059112,1.66097660355794e-7,0.02535494011976048,1.165351275038958,0.02535494011976048,1.1627927798930429,0.02535494011976048,1.0867179416789263
0.03553278443113773,-3.1554700000000006e-06,0.03553278443113773,-1.2263819e-05,0.030441317365269463,-5.105582124999994e-06,0.02514219309129489,2.8687271022776e-7,0.030441317365269463,1.1985572567313887,0.030441317365269463,1.1959511279562633,0.030441317365269463,1.1022140165271905
0.04062949101796407,-1.9974659999999994e-06,0.04062949101796407,-1.1681176000000002e-05,0.03553278443113773,-1.6044705625000044e-06,0.02933006359653066,4.55349098895287e-7,0.03553278443113773,1.231636319986538,0.03553278443113773,1.2291480807095667,0.03553278443113773,1.1172026588929305
0.0457314371257485,-3.2115399999999904e-07,0.0457314371257485,-1.1904570999999997e-05,0.04062949101796407,-1.7899131250000121e-06,0.033517934101766435,6.79440574246535e-7,0.04062949101796407,1.264509854076866,0.04062949101796407,1.2623067649715605,0.04062949101796407,1.1317218344321314
0.05083847305389221,4.23129413e-06,0.05083847305389221,-1.0977345e-05,0.0457314371257485,2.4566981249999915e-06,0.037705804607002215,9.67046261463838e-7,0.0457314371257485,1.2970961074907235,0.0457314371257485,1.2953454480893247,0.0457314371257485,1.145805492361903
0.05595059880239522,7.973781e-06,0.05595059880239522,-8.642427e-06,0.05083847305389221,-1.8302947812500046e-06,0.04189367511223799,1.32604858881941e-6,0.05083847305389221,1.3293107676906923,0.05083847305389221,1.3281779757390046,0.05083847305389221,1.1594840345893762
0.061067964071856294,1.2805063e-05,0.061067964071856294,-8.61983e-06,0.05595059880239522,6.549988499999993e-06,0.04608154561747376,1.76431121893294e-6,0.05595059880239522,1.3610694702805883,0.05595059880239522,1.360716216332567,0.05595059880239522,1.172785486470309
0.06619041916167664,1.800558e-05,0.06619041916167664,-5.933521999999998e-06,0.061067964071856294,5.649438012499996e-06,0.050269416122709534,2.28967698616638e-6,0.061067964071856294,1.3922883634566492,0.061067964071856294,1.3928705881656709,0.061067964071856294,1.1857357406087496
0.0713182634730539,2.2399971e-05,0.0713182634730539,-4.859660000000002e-06,0.06619041916167664,1.1523384249999997e-05,0.054457286627945314,2.90996584082413e-6,0.06619041916167664,1.4228820187130706,0.06619041916167664,1.4245478631124524,0.06619041916167664,1.1983576815332595
0.07645119760479042,2.7911903999999997e-05,0.07645119760479042,-2.8669099999999986e-06,0.0713182634730539,1.73462575625e-05,0.05864515713318109,3.63297280084091e-6,0.0713182634730539,1.4527686274477376,0.0713182634730539,1.455656520270096,0.0713182634730539,1.2106732899101256
0.08158922155688622,3.1659677e-05,0.08158922155688622,-2.5330439999999967e-06,0.07645119760479042,2.0565852375000003e-05,0.06283302763841686,4.46646591160261e-6,0.07645119760479042,1.481864499632459,0.07645119760479042,1.4861010632372356,0.07645119760479042,1.2227012874682923
0.08673248502994013,3.7960925000000006e-05,0.08673248502994013,6.527699999999989e-07,0.08158922155688622,2.7665565612500013e-05,0.06702089814365264,5.41818421459048e-6,0.08158922155688622,1.5100901211758027,0.08158922155688622,1.5157883642318921,0.08158922155688622,1.2344595183619178
0.0918809880239521,4.5569344e-05,0.0918809880239521,3.1698250000000006e-06,0.08673248502994013,3.722893881249999e-05,0.07120876864888841,6.49583572548168e-6,0.08673248502994013,1.5373698202288892,0.08673248502994013,1.5446274505350848,0.08673248502994013,1.245964692040542
0.09703473053892216,5.410426e-05,0.09703473053892216,6.393962000000001e-06,0.0918809880239521,4.8838925937499996e-05,0.07539663915412419,7.70709542238726e-6,0.0918809880239521,1.563630788425488,0.0918809880239521,1.5725286108518433,0.0918809880239521,1.2572318407870873
0.1021937125748503,6.216385e-05,0.1021937125748503,9.723795500000001e-06,0.09703473053892216,5.8870862550000036e-05,0.07958450965935997,9.05960324485837e-6,0.09703473053892216,1.5888045832579714,0.09703473053892216,1.599405144046859,0.09703473053892216,1.2682747996489174
0.10735793413173653,7.0764845e-05,0.10735793413173653,1.0937055000000001e-05,0.1021937125748503,6.320836912499997e-05,0.08377238016459573,1.05609621043231e-5,0.1021937125748503,1.6128277246136062,0.1021937125748503,1.625174197507576,0.1021937125748503,1.279106317574012
0.11252724550898204,7.932070199999999e-05,0.11252724550898204,1.4767951999999999e-05,0.10735793413173653,7.303020368750001e-05,0.0879602506698315,1.22187359065886e-5,0.10735793413173653,1.6356422356402354,0.10735793413173653,1.6497575776874827,0.10735793413173653,1.2897381565507338
0.11770194610778444,8.855526e-05,0.11770194610778444,1.8210724e-05,0.11252724550898204,7.636876631249997e-05,0.0921481211750673,1.40404475870494e-5,0.11252724550898204,1.6571955131801053,0.11252724550898204,1.6730818607471656,0.11252724550898204,1.300180880604129
0.1228817365269461,9.975097e-05,0.1228817365269461,2.21837e-05,0.11770194610778444,8.220393155000002e-05,0.09633599168030307,1.60335771592351e-5,0.11770194610778444,1.677443189518544,0.11770194610778444,1.6950817654223334,0.11770194610778444,1.3104451390332923
0.12806691616766466,0.00011080062999999999,0.12806691616766466,2.726564e-05,0.1228817365269461,8.525871062500004e-05,0.10052386218553884,1.82055597773217e-5,0.1228817365269461,1.696345181423843,0.1228817365269461,1.715696157518472,0.1228817365269461,1.3205396343861349
0.13325718562874253,0.00012313386,0.13325718562874253,3.158002e-05,0.12806691616766466,9.283012912500002e-05,0.1047117326907746,2.05637838132399e-5,0.12806691616766466,1.713870608950897,0.12806691616766466,1.7348736832267684,0.12806691616766466,1.3304735633383409
0.13845284431137725,0.00013476554,0.13845284431137725,3.59514e-05,0.13325718562874253,0.00010565845587499998,0.10889960319601039,2.31155889489709e-5,0.13325718562874253,1.7299935794988015,0.13325718562874253,1.7525684629812097,0.13325718562874253,1.340254339269522
0.14365374251497007,0.00014974781,0.14365374251497007,4.2106035e-05,0.13845284431137725,0.00011666594537500003,0.11308747370124617,2.58682642846708e-5,0.13845284431137725,1.7446972952127255,0.13845284431137725,1.7687448644000796,0.13845284431137725,1.3498899398754354
0.14885988023952096,0.00016177966000000002,0.14885988023952096,4.6461974e-05,0.14365374251497007,0.00013192726774999996,0.11727534420648193,2.88290464632021e-5,0.14365374251497007,1.7579706719497066,0.14365374251497007,1.7833740616210372,0.14365374251497007,1.3593869676665278
0.15407185628742515,0.00017492906999999998,0.15407185628742515,5.2625818899999994e-05,0.14885988023952096,0.00014337276362499997,0.1214632147117177,3.20051178116826e-5,0.14885988023952096,1.7698101335499414,0.14885988023952096,1.7964362480627338,0.14885988023952096,1.3687518254289859
0.15928742514970062,0.0001900149,0.15928742514970062,6.0203192000000005e-05,0.15407185628742515,0.00015760021136875007,0.12565108521695348,3.54036045006342e-5,0.15407185628742515,1.7802200538155117,0.15407185628742515,1.8079213462366022,0.15407185628742515,1.3779915244418124
0.16451047904191618,0.0002049814,0.16451047904191618,7.055456300000002e-05,0.15928742514970062,0.0001690482809999999,0.12983895572218926,3.90315747213211e-5,0.15928742514970062,1.7892062178662929,0.15928742514970062,1.8178219873294372,0.15928742514970062,1.3871076701298033
0.16973652694610777,0.0002203801,0.16973652694610777,7.769369050000001e-05,0.16451047904191618,0.00017972602999999994,0.13402682622742504,4.28960368818408e-5,0.16451047904191618,1.7967911851178826,0.16451047904191618,1.8261505920696963,0.16451047904191618,1.3961122132237715
0.17497005988023953,0.00023674869999999997,0.17497005988023953,8.5045921e-05,0.16973652694610777,0.000191440784875,0.1382146967326608,4.70039378225523e-5,0.16973652694610777,1.8029903981230624,0.16973652694610777,1.8329132045860363,0.16973652694610777,1.4050022290005473
0.18020808383233533,0.00025456139999999996,0.18020808383233533,9.251276799999999e-05,0.17497005988023953,0.000201076489125,0.1424025672378966,5.13621610513822e-5,0.17497005988023953,1.807836615569604,0.17497005988023953,1.8381363735519864,0.17497005988023953,1.4137898548314103
0.1854505988023952,0.0002701423,0.1854505988023952,0.00010165781,0.18020808383233533,0.00021154245962499998,0.14659043774313238,5.59775249995804e-5,0.18020808383233533,1.811358899683165,0.18020808383233533,1.8418442411075002,0.18020808383233533,1.422474212761538
0.1906991017964072,0.0002891198,0.1906991017964072,0.00011159045,0.1854505988023952,0.00022321380767500003,0.15077830824836813,6.08567812984492e-5,0.1854505988023952,1.813594727118364,0.1854505988023952,1.8440717752804865,0.1854505988023952,1.4310592713773973
0.19595209580838321,0.0003084067,0.19595209580838321,0.00012180996999999999,0.1906991017964072,0.00023032939425000014,0.1549661787536039,6.60066130775967e-5,0.1906991017964072,1.8145856353571583,0.1906991017964072,1.844859882308046,0.1906991017964072,1.439551147304613
0.2012110778443114,0.0003285532,0.2012110778443114,0.00013401518,0.19595209580838321,0.00024286786812499983,0.1591540492588397,7.14336332852286e-5,0.19595209580838321,1.8143757006779857,0.19595209580838321,1.8442539291114712,0.19595209580838321,1.4479508451661016
0.2064760479041916,0.00034806360000000006,0.2064760479041916,0.00014511355000000002,0.2012110778443114,0.00025059914593749983,0.16334191976407547,7.7144383031017e-5,0.2012110778443114,1.8130121802932475,0.2012110778443114,1.8423040302218676,0.2012110778443114,1.4562639654423424
0.21174550898203595,0.0003676121,0.21174550898203595,0.00015695641,0.2064760479041916,0.0002600130705,0.16752979026931122,8.31453299520171e-5,0.2064760479041916,1.8105443524390852,0.2064760479041916,1.8390639467285155,0.2064760479041916,1.4644934698001628
0.21702095808383234,0.00038880239999999997,0.21702095808383234,0.00016782869,0.21174550898203595,0.0002737477615625002,0.171717660774547,8.94428666021644e-5,0.21174550898203595,1.8070246221302484,0.21174550898203595,1.8345922989345906,0.21174550898203595,1.4726398300342873
0.2223008982035928,0.00041236580000000004,0.2223008982035928,0.0001800497,0.21702095808383234,0.00028722126711750015,0.17590553127978276,9.60433088658456e-5,0.21702095808383234,1.8025051609766052,0.21702095808383234,1.8289482468640763,0.21702095808383234,1.4807079952425237
0.2275868263473054,0.00043305429999999993,0.2275868263473054,0.0001937665,0.2223008982035928,0.00029784461231250015,0.18009340178501856,0.000102952894395982,0.2223008982035928,1.797041414626829,0.2223008982035928,1.8221958979432114,0.2223008982035928,1.4886981449414305
0.23287874251497007,0.00045628780000000005,0.23287874251497007,0.0002071359,0.2275868263473054,0.0003088976324124999,0.18428127229025434,0.000110177781077143,0.2275868263473054,1.7906865827934624,0.2275868263473054,1.814397338277975,0.2275868263473054,1.4966148600536193
0.23817514970059883,0.00047975860000000004,0.23817514970059883,0.00022213140000000003,0.23287874251497007,0.0003209623014375,0.1884691427954901,0.000117724045514123,0.23287874251497007,1.7834952361542886,0.23287874251497007,1.8056170601077497,0.23287874251497007,1.5044602781789178
0.2434760479041916,0.0005036665000000001,0.2434760479041916,0.0002393017,0.23817514970059883,0.00033355226630625004,0.1926570133007259,0.000125597681546444,0.23817514970059883,1.775524166820982,0.23817514970059883,1.7959228524211026,0.23817514970059883,1.5122342183473017
0.24878293413173652,0.0005286903,0.24878293413173652,0.00025573440000000006,0.2434760479041916,0.0003455583499499999,0.19684488380596166,0.000133804598789208,0.2434760479041916,1.7668279309383754,0.2434760479041916,1.7853802707903461,0.2434760479041916,1.5199386262396322
0.25409580838323353,0.0005544150999999999,0.25409580838323353,0.0002737919,0.24878293413173652,0.00035789355737499997,0.20103275431119744,0.000142350621200752,0.24878293413173652,1.7574575025299362,0.24878293413173652,1.7740509596094733,0.24878293413173652,1.5275774734899108
0.2594146706586827,0.0005785530000000001,0.2594146706586827,0.0002909228,0.25409580838323353,0.00037218791976875016,0.2052206248164332,0.000151241485677506,0.25409580838323353,1.747464987114918,0.25409580838323353,1.7619982812146011,0.25409580838323353,1.5351524158683758
0.2647365269461078,0.0006040969999999999,0.2647365269461078,0.00030971929999999996,0.2594146706586827,0.00038538342312500004,0.20940849532166897,0.000160482840676467,0.2594146706586827,1.7369012506118187,0.2594146706586827,1.7492843495433354,0.2594146706586827,1.5426650084025975
0.27006586826347306,0.0006301937000000002,0.27006586826347306,0.0003264816,0.2647365269461078,0.00039936491625000017,0.21359636582690478,0.000170080244865696,0.2647365269461078,1.7258220944746008,0.2647365269461078,1.7359773651840906,0.2647365269461078,1.5501125411042211
0.2753997005988024,0.0006567417,0.2753997005988024,0.00034455200000000003,0.27006586826347306,0.00040934649481249983,0.21778423633214053,0.000180039165803199,0.27006586826347306,1.7142661790276317,0.27006586826347306,1.7221250357202411,0.27006586826347306,1.5575026989187284
0.28073952095808385,0.0006835770999999999,0.28073952095808385,0.0003637159,0.2753997005988024,0.00042623700081249985,0.2219721068373763,0.000190364978644602,0.2753997005988024,1.7022860486758113,0.2753997005988024,1.7077917805640583,0.2753997005988024,1.564832617553846
0.28608383233532936,0.0007107982999999999,0.28608383233532936,0.00038414350000000005,0.28073952095808385,0.0004415595551874998,0.2261599773426121,0.000201062964879955,0.28073952095808385,1.6899227391582508,0.28073952095808385,1.6930282052578383,0.28073952095808385,1.5721055920100804
0.29143413173652694,0.0007374068,0.29143413173652694,0.0004055479,0.28608383233532936,0.0004612227166874999,0.23034784784784787,0.000212138311100021,0.28608383233532936,1.6772221697773466,0.28608383233532936,1.6778906873245298,0.28608383233532936,1.57932074703304
0.2967904191616767,0.0007633249,0.2967904191616767,0.0004253441,0.29143413173652694,0.0004766514744374998,0.23453571835308362,0.000223596107792416,0.29143413173652694,1.6642212560559064,0.29143413173652694,1.662424758205574,0.29143413173652694,1.5864811983742693
0.3021511976047904,0.0007912874,0.3021511976047904,0.00044610479999999996,0.2967904191616767,0.0004928234936375001,0.2387235888583194,0.000235441348167887,0.2967904191616767,1.650958344845025,0.2967904191616767,1.6466775326713867,0.2967904191616767,1.593587949753466
0.3075179640718563,0.0008197504,0.3075179640718563,0.00046861639999999996,0.3021511976047904,0.0005081003980624999,0.24291145936355515,0.000247678927017078,0.3021511976047904,1.6374735751131264,0.3021511976047904,1.6306980748773703,0.3021511976047904,1.60063998385256
0.31289071856287426,0.0008486594,0.31289071856287426,0.0004915671,0.3075179640718563,0.0005261750723124997,0.24709932986879096,0.000260313639598087,0.3075179640718563,1.6237975933658702,0.3075179640718563,1.6145240054362084,0.3075179640718563,1.607640181728498
0.3182679640718563,0.000877404,0.3182679640718563,0.0005165942,0.31289071856287426,0.000542826569375,0.25128720037402674,0.000273350180555086,0.31289071856287426,1.6099627407882413,0.31289071856287426,1.5981947702300718,0.31289071856287426,1.6145893765735673
0.3236497005988024,0.0009063863,0.3236497005988024,0.0005415549999999999,0.3182679640718563,0.0005603914224999998,0.2554750708792625,0.000286793142868291,0.3182679640718563,1.59600330716064,0.3182679640718563,1.5817518908104706,0.3182679640718563,1.6214864395457143
0.3290389221556886,0.0009378894,0.3290389221556886,0.0005672149,0.3236497005988024,0.0005792450937499999,0.2596629413844983,0.000300647016835595,0.3236497005988024,1.5819478304820582,0.3236497005988024,1.5652298738733135,0.3236497005988024,1.6283321543065208
0.33443263473053897,0.0009680669999999999,0.33443263473053897,0.0005947883000000001,0.3290389221556886,0.0005962293924999999,0.2638508118897341,0.000314916189086024,0.3290389221556886,1.567815079358451,0.3290389221556886,1.548651552543745,0.3290389221556886,1.6351310206412122
0.3398308383233533,0.0009986621,0.3398308383233533,0.0006196551,0.33443263473053897,0.0006155372883125002,0.2680386823949698,0.000329604941625385,0.33443263473053897,1.5536376786949837,0.33443263473053897,1.532055816893744,0.33443263473053897,1.6418799109027131
0.3452365269461078,0.0010299298,0.3452365269461078,0.0006467668,0.3398308383233533,0.0006307238855625001,0.2722265529002056,0.000344717450914216,0.3398308383233533,1.5394386706756973,0.3398308383233533,1.5154700792071492,0.3398308383233533,1.648579481359953
0.35064670658682634,0.0010608498,0.35064670658682634,0.0006762026,0.3452365269461078,0.0006447613323749999,0.27641442340544137,0.000360257786978364,0.3452365269461078,1.5252315217120735,0.3452365269461078,1.498910389995502,0.3452365269461078,1.6552340210935028
0.356061377245509,0.0010936270000000002,0.356061377245509,0.0007066498,0.35064670658682634,0.0006610863474999999,0.28060229391067715,0.000376229912552297,0.35064670658682634,1.5110438263771384,0.35064670658682634,1.4824090897078912,0.35064670658682634,1.6618403827812573
0.3614835329341317,0.001126432,0.3614835329341317,0.0007359498,0.356061377245509,0.0006748685500000001,0.2847901644159129,0.000392637682255453,0.356061377245509,1.4968937358971484,0.356061377245509,1.4659872981945552,0.356061377245509,1.668399116340439
0.36691017964071854,0.0011591490000000002,0.36691017964071854,0.0007683256,0.3614835329341317,0.0006926119814624997,0.2889780349211487,0.000409484841801703,0.3614835329341317,1.4827901425729932,0.3614835329341317,1.4496552424330702,0.3614835329341317,1.6749143230969523
0.3723413173652695,0.001190825,0.3723413173652695,0.0008000849,0.36691017964071854,0.0007115232774375002,0.2931659054263845,0.000426775027242162,0.36691017964071854,1.4687561540583394,0.36691017964071854,1.4334394648012168,0.36691017964071854,1.6813828509962998
0.37777994011976046,0.001225172,0.37777994011976046,0.0008297927999999999,0.3723413173652695,0.0007306723499999997,0.29735377593162027,0.000444511764241498,0.3723413173652695,1.4548056964409655,0.3723413173652695,1.4173556951904713,0.3723413173652695,1.6878051610044147
0.3832230538922156,0.001259996,0.3832230538922156,0.0008616538000000001,0.37777994011976046,0.0007462487724999998,0.30154164643685605,0.000462698467387874,0.37777994011976046,1.4409438300302362,0.37777994011976046,1.4014093294264083,0.37777994011976046,1.6941851857801817
0.38867065868263473,0.001295291,0.38867065868263473,0.0008959477,0.3832230538922156,0.0007632918318750005,0.30572951694209183,0.000481338439536612,0.3832230538922156,1.4271897583214281,0.3832230538922156,1.385621922756737,0.3832230538922156,1.7005197808689603
0.39412574850299403,0.001330599,0.39412574850299403,0.0009314056000000002,0.38867065868263473,0.0007808018058125005,0.3099173874473276,0.000500434871187804,0.38867065868263473,1.4135538444035105,0.38867065868263473,1.3700047165887232,0.38867065868263473,1.706809332754577
0.3995853293413174,0.001364154,0.3995853293413174,0.0009664843000000001,0.39412574850299403,0.0008016887781249997,0.3141052579525634,0.000519990839897855,0.39412574850299403,1.400038020673682,0.39412574850299403,1.3545592190107079,0.39412574850299403,1.7130576213881425
0.4050494011976048,0.001398835,0.4050494011976048,0.0010038732999999998,0.3995853293413174,0.0008184840587500001,0.3182931284577992,0.000540009309725135,0.3995853293413174,1.3866581577016155,0.3995853293413174,1.3393027898830443,0.3995853293413174,1.7192615201536785
0.4105209580838324,0.0014338299999999999,0.4105209580838324,0.0010405036,0.4050494011976048,0.0008353191225000004,0.32248099896303495,0.000560493130709772,0.4050494011976048,1.373421674323008,0.4050494011976048,1.3242430210160399,0.4050494011976048,1.7254213531515243
0.41599700598802397,0.0014678249999999999,0.41599700598802397,0.001079064,0.4105209580838324,0.0008524280975624994,0.32666886946827073,0.000581445038387707,0.4105209580838324,1.360328011510043,0.4105209580838324,1.309378381082104,0.4105209580838324,1.731540761040291
0.4214790419161677,0.0015027580000000003,0.4214790419161677,0.0011161699999999999,0.41599700598802397,0.0008715129756249999,0.3308567399735065,0.000602867653338979,0.41599700598802397,1.3473902364580885,0.41599700598802397,1.2947227616745554,0.41599700598802397,1.7376166435948603
0.42696556886227544,0.001538738,0.42696556886227544,0.0011551730000000002,0.4214790419161677,0.0008878092874999995,0.3350446104787423,0.000624763480770389,0.4214790419161677,1.3346099117242014,0.4214790419161677,1.280276935702255,0.4214790419161677,1.7436509139568643
0.43245958083832337,0.0015764769999999997,0.43245958083832337,0.0011956409999999999,0.42696556886227544,0.0009046764412500002,0.339232480983978,0.000647134910132472,0.42696556886227544,1.3219949408775462,0.42696556886227544,1.2660488062182855,0.42696556886227544,1.7496421610779864
0.43795808383233537,0.001613104,0.43795808383233537,0.001235776,0.43245958083832337,0.0009225863881249999,0.3434203514892138,0.000669984214770873,0.43245958083832337,1.3095422934343037,0.43245958083832337,1.2520339094311008,0.43245958083832337,1.7555938573073422
0.4434610778443114,0.0016509549999999997,0.4434610778443114,0.001278352,0.43795808383233537,0.0009393219749999999,0.3476082219944496,0.000693313551612085,0.43795808383233537,1.2972620237936614,0.43795808383233537,1.2382424934904257,0.43795808383233537,1.7615029486721325
0.4489715568862276,0.001688907,0.4489715568862276,0.00131949,0.4434610778443114,0.0009590253812499997,0.35179609249968535,0.00071712496088355,0.4434610778443114,1.2851567100721777,0.4434610778443114,1.224676345512459,0.4434610778443114,1.7673696506803243
0.4544865269461078,0.001726737,0.4544865269461078,0.001363249,0.4489715568862276,0.0009772419375000002,0.3559839630049212,0.000741420365868099,0.4489715568862276,1.273221996396191,0.4489715568862276,1.2113294879161298,0.4489715568862276,1.7731973202358873
0.4600074850299401,0.0017633380000000001,0.4600074850299401,0.001406221,0.4544865269461078,0.0009973771875000004,0.3601718335101569,0.000766201572692731,0.4544865269461078,1.261466139202816,0.4544865269461078,1.1982100508777171,0.4544865269461078,1.7789829448302272
0.4655329341317366,0.001802938,0.4655329341317366,0.0014499199999999997,0.4600074850299401,0.0010135822687500004,0.3643597040153927,0.00079147027015163,0.4600074850299401,1.2498872218478616,0.4600074850299401,1.1853147775852388,0.4600074850299401,1.7847282574157168
0.4710658682634731,0.001842124,0.4710658682634731,0.001492973,0.4655329341317366,0.00103093556875,0.3685475745206285,0.0008172280295634,0.4655329341317366,1.2384892718873761,0.4655329341317366,1.1726470367779367,0.4655329341317366,1.790431852649181
0.4766032934131737,0.001880115,0.4766032934131737,0.001539406,0.4710658682634731,0.0010477378125,0.37273544502586425,0.000843476304662435,0.4710658682634731,1.2272667253284748,0.4710658682634731,1.1601995421086333,0.4710658682634731,1.7960969455654578
0.48214520958083834,0.0019166179999999997,0.48214520958083834,0.0015869299999999999,0.4766032934131737,0.00106853601875,0.3769233155311,0.000870216431524353,0.4766032934131737,1.2162259443958012,0.4766032934131737,1.1479782545902333,0.4766032934131737,1.8017205865125736
0.4876946107784431,0.001957527,0.4876946107784431,0.001632138,0.48214520958083834,0.0010857758125000002,0.38111118603633576,0.000897449628525378,0.48214520958083834,1.205366769758816,0.48214520958083834,1.1359818916699531,0.48214520958083834,1.8073029206054514
0.493248502994012,0.0019971140000000004,0.493248502994012,0.001678909,0.4876946107784431,0.0011028661375000002,0.3852990565415716,0.000925176996335572,0.4876946107784431,1.1946830624672877,0.4876946107784431,1.1242025967746452,0.4876946107784431,1.8128470640641752
0.498808383233533,0.00203479,0.498808383233533,0.0017281440000000003,0.493248502994012,0.0011223051062499998,0.3894869270468074,0.000953399517945822,0.493248502994012,1.1841800716108166,0.493248502994012,1.1126450963175591,0.493248502994012,1.8183501190816638
0.504374251497006,0.0020742269999999997,0.504374251497006,0.001775467,0.498808383233533,0.0011423955,0.39367479755204315,0.000982118058728398,0.498808383233533,1.1738541547197083,0.498808383233533,1.1013043271750602,0.498808383233533,1.8238136742904998
0.5099461077844312,0.0021134979999999997,0.5099461077844312,0.0018267719999999997,0.504374251497006,0.0011578346000000006,0.3978626680572789,0.001011333366531,0.504374251497006,1.1637043781842522,0.504374251497006,1.0901782350774931,0.504374251497006,1.8292378105979157
0.5155224550898204,0.002154348,0.5155224550898204,0.001877142,0.5099461077844312,0.0011761852874999999,0.40205053856251466,0.00104104607180411,0.5099461077844312,1.1537296292969887,0.5099461077844312,1.0792645893481,0.5099461077844312,1.834622603375865
0.5211047904191617,0.0021946219999999994,0.5211047904191617,0.0019300569999999996,0.5155224550898204,0.0011925002624999994,0.40623840906775044,0.00107125668776145,0.5155224550898204,1.14393124034484,0.5155224550898204,1.0685638478649782,0.5155224550898204,1.8399666942607207
0.5266931137724551,0.0022348520000000003,0.5266931137724551,0.001981103,0.5211047904191617,0.0012103996750000004,0.4104262795729862,0.00110196561057345,0.5211047904191617,1.1343050904228975,0.5211047904191617,1.0580705308611933,0.5211047904191617,1.8452716014861172
0.5322874251497006,0.0022755249999999996,0.5322874251497006,0.002035154,0.5266931137724551,0.0012266748874999998,0.41461415007822194,0.00113317311959347,0.5266931137724551,1.1248496352442812,0.5266931137724551,1.0477820045405577,0.5266931137724551,1.850537386166523
0.5378862275449102,0.002315044,0.5378862275449102,0.0020907700000000005,0.5322874251497006,0.001245360181250001,0.4188020205834577,0.00116487937761656,0.5322874251497006,1.115563216687573,0.5322874251497006,1.0376955355804311,0.5322874251497006,1.8557641054781373
0.543491017964072,0.0023564109999999997,0.543491017964072,0.002145157,0.5378862275449102,0.0012636390124999993,0.42298989108869356,0.0011970844311707,0.5378862275449102,1.1064464902189852,0.5378862275449102,1.0278109215809335,0.5378862275449102,1.860950432245851
0.5491017964071857,0.0023977850000000004,0.5491017964071857,0.0021992030000000003,0.543491017964072,0.0012839177562499991,0.42717776159392934,0.00122978821084002,0.543491017964072,1.0974951017669163,0.543491017964072,1.0181225498857582,0.543491017964072,1.8660978213266273
0.5547185628742515,0.0024391749999999996,0.5547185628742515,0.0022554690000000004,0.5491017964071857,0.0013007214187500003,0.4313656320991651,0.00126299053162007,0.5491017964071857,1.0887071291448254,0.5491017964071857,1.0086274777032522,0.5491017964071857,1.8712063200585018
0.5603413173652695,0.0024817779999999996,0.5603413173652695,0.002311835,0.5547185628742515,0.0013195964187499997,0.43555350260440084,0.0012966910933047,0.5547185628742515,1.0800805835208778,0.5547185628742515,0.999322716184739,0.5547185628742515,1.87627597319198
0.5659685628742516,0.002523313,0.5659685628742516,0.002369663,0.5603413173652695,0.0013361489875000005,0.4397413731096366,0.00133088948090433,0.5603413173652695,1.0716134189117055,0.5603413173652695,0.9902052408842876,0.5603413173652695,1.8813068231942571
0.5716032934131736,0.002565623,0.5716032934131736,0.002428455,0.5659685628742516,0.0013533736187500004,0.4439292436148724,0.00136558516509543,0.5659685628742516,1.0633057290777586,0.5659685628742516,0.9812743516266845,0.5659685628742516,1.8862975887116455
0.57724251497006,0.0026068750000000003,0.57724251497006,0.0024866050000000002,0.5716032934131736,0.0013739683437500002,0.4481171141201082,0.00140077750270081,0.5716032934131736,1.055150959508677,0.5716032934131736,0.9725222293226555,0.5716032934131736,1.891250963852953
0.5828862275449102,0.0026497160000000003,0.5828862275449102,0.002547205,0.57724251497006,0.0013939156062499998,0.452304984625344,0.00143646573720057,0.57724251497006,1.047151276626232,0.57724251497006,0.9639504484920491,0.57724251497006,1.8961643538958486
0.5885374251497006,0.002693158,0.5885374251497006,0.002606342,0.5828862275449102,0.0014141354687499995,0.45649285513057974,0.00147264899927329,0.5828862275449102,1.0393043602136631,0.5828862275449102,0.9555557833456334,0.5828862275449102,1.9010378298206247
0.5941946107784432,0.0027364560000000004,0.5941946107784432,0.0026675830000000003,0.5885374251497006,0.00143270375,0.4606807256358155,0.00150932630736726,0.5885374251497006,1.0316038350275925,0.5885374251497006,0.9473307066158283,0.5885374251497006,1.9058740121221942
0.5998562874251497,0.0027782880000000007,0.5998562874251497,0.0027280939999999995,0.5941946107784432,0.0014504850500000003,0.4648685961410513,0.00154649656830133,0.5941946107784432,1.0240495756079375,0.5941946107784432,0.9392744036254411,0.5941946107784432,1.9106716367310146
0.6055239520958084,0.00282238,0.6055239520958084,0.0027910419999999997,0.5998562874251497,0.0014686660687499996,0.4690564666462871,0.00158415857789517,0.5998562874251497,1.0166412831854386,0.5998562874251497,0.931385885824927,0.5998562874251497,1.915429485359386
0.6111976047904192,0.0028660540000000003,0.6111976047904192,0.0028528330000000004,0.6055239520958084,0.0014870846750000002,0.4732443371515228,0.00162231102162858,0.6055239520958084,1.0093746974278446,0.6055239520958084,0.9236599675424977,0.6055239520958084,1.920148866987077
0.616877245508982,0.0029074689999999998,0.616877245508982,0.0029153960000000002,0.6111976047904192,0.0015076690375000002,0.4774322076567586,0.00166095247532936,0.6111976047904192,1.002247576157465,0.6111976047904192,0.9160936406776782,0.6111976047904192,1.9248298152584802
0.622561377245509,0.002951411,0.622561377245509,0.002980086,0.616877245508982,0.0015258892187499996,0.48162007816199437,0.00170008140588967,0.616877245508982,0.9952576797584965,0.616877245508982,0.9086839230051802,0.616877245508982,1.9294723640116962
0.628252994011976,0.00299418,0.628252994011976,0.0030424989999999997,0.622561377245509,0.0015455470499999998,0.48580794866723015,0.00173969617201027,0.622561377245509,0.9884045609073003,0.622561377245509,0.9014297507856394,0.622561377245509,1.9340753408938987
0.6339491017964072,0.003038207,0.6339491017964072,0.003107344,0.628252994011976,0.0015628585062499995,0.489995819172466,0.0017797950249724,0.628252994011976,0.9816823856738063,0.628252994011976,0.8943243820900426,0.628252994011976,1.9386412052280968
0.6396511976047905,0.003081402,0.6396511976047905,0.003172776,0.6339491017964072,0.0015825943625000002,0.4941836896777017,0.00182037610943683,0.6339491017964072,0.9750924785788491,0.6339491017964072,0.8873686688084079,0.6339491017964072,1.9431675907013592
0.6453607784431137,0.0031259160000000003,0.6453607784431137,0.0032395320000000007,0.6396511976047905,0.0016011730124999997,0.4983715601829375,0.00186143746426992,0.6396511976047905,0.9686308563016048,0.6396511976047905,0.8805578722667288,0.6396511976047905,1.9476557403259234
0.6510733532934132,0.0031702320000000007,0.6510733532934132,0.003306874,0.6453607784431137,0.0016210372562500005,0.5025594306881732,0.00190297702339592,0.6453607784431137,0.9622936938088992,0.6453607784431137,0.8738874513958765,0.6453607784431137,1.9521068530758097
0.6567934131736528,0.003214383,0.6567934131736528,0.0033737739999999995,0.6510733532934132,0.0016405035687499993,0.506747301193409,0.00194499261667554,0.6510733532934132,0.9560837616427738,0.6510733532934132,0.8673598228301249,0.6510733532934132,1.9565174834782626
0.6625194610778443,0.003257366,0.6625194610778443,0.0034407240000000005,0.6567934131736528,0.001660029537500001,0.5109351716986448,0.00198748197081001,0.6567934131736528,0.949993984190591,0.6567934131736528,0.8609670658184295,0.6567934131736528,1.9608911560802758
0.6682500000000001,0.0033031160000000005,0.6682500000000001,0.003509644,0.6625194610778443,0.0016798882937499998,0.5151230422038806,0.00203044271027048,0.6625194610778443,0.9440238846265258,0.6625194610778443,0.8547082195630844,0.6625194610778443,1.9652267512879316
0.6739880239520958,0.003346208,0.6739880239520958,0.003578587,0.6682500000000001,0.0016971508999999991,0.5193109127091164,0.00207387235825217,0.6682500000000001,0.9381728770236747,0.6682500000000001,0.8485822184535468,0.6682500000000001,1.9695231958375825
0.6797305389221557,0.003390385,0.6797305389221557,0.0036481810000000003,0.6739880239520958,0.0017154488937499994,0.5234987832143522,0.00211776833765298,0.6739880239520958,0.9324358303613332,0.6739880239520958,0.842583257181681,0.6739880239520958,1.9737827798749648
0.6854790419161677,0.0034360479999999997,0.6854790419161677,0.003716978,0.6797305389221557,0.0017349666375,0.5276866537195879,0.00216212797207599,0.6797305389221557,0.926813689738136,0.6797305389221557,0.8367119055852201,0.6797305389221557,1.978003328156737
0.6912335329341318,0.0034805350000000007,0.6912335329341318,0.0037878599999999997,0.6854790419161677,0.0017524372500000002,0.5318745242248237,0.00220694848685553,0.6854790419161677,0.9213029204122221,0.6854790419161677,0.8309640650361272,0.6854790419161677,1.9821860069409054
0.6969940119760479,0.0035256259999999996,0.6969940119760479,0.003859486,0.6912335329341318,0.0017706475749999998,0.5360623947300595,0.00225222701010626,0.6912335329341318,0.9159015265465061,0.6912335329341318,0.8253372633452437,0.6912335329341318,1.9863308678931284
0.7027604790419162,0.0035722799999999997,0.7027604790419162,0.003929932,0.6969940119760479,0.00178882315,0.5402502652352952,0.0022979605737949,0.6969940119760479,0.9106075392905923,0.6969940119760479,0.8198290722809803,0.6969940119760479,1.9904379650261625
0.7085329341317365,0.003616187,0.7085329341317365,0.004001714,0.7027604790419162,0.00180737168125,0.544438135740531,0.00234414611483413,0.7027604790419162,0.9054190172677585,0.7027604790419162,0.8144371075582315,0.7027604790419162,1.9945073548061463
0.7143098802395209,0.0036610599999999994,0.7143098802395209,0.004073384,0.7085329341317365,0.0018262319749999991,0.5486260062457667,0.00239078047619814,0.7085329341317365,0.9003340469631372,0.7085329341317365,0.8091590287344095,0.7085329341317365,1.9985390962530094
0.7200943113772456,0.00370656,0.7200943113772456,0.0041460690000000005,0.7143098802395209,0.0018477427875000004,0.5528138767510026,0.00243786040805941,0.7143098802395209,0.8953520203669415,0.7143098802395209,0.8039938625506817,0.7143098802395209,2.002532221675095
0.7258832335329343,0.0037513610000000004,0.7258832335329343,0.004218835,0.7200943113772456,0.0018689021250000016,0.5570017472562384,0.00248538256894627,0.7200943113772456,0.890468498910916,0.7200943113772456,0.7989366791972445,0.7200943113772456,2.0064888649598562
0.7316781437125748,0.0037977489999999996,0.7316781437125748,0.004291748,0.7258832335329343,0.0018878388749999995,0.5611896177614741,0.00253334352692069,0.7258832335329343,0.8856841829820006,0.7258832335329343,0.7939878873068017,0.7258832335329343,2.01040704529238
0.7374805389221558,0.00384348,0.7374805389221558,0.0043655,0.7316781437125748,0.0019045563874999995,0.5653774882667099,0.00258173976077584,0.7316781437125748,0.8809959969209074,0.7316781437125748,0.7891439975602659,0.7316781437125748,2.014287862033723
0.7432874251497006,0.0038886389999999993,0.7432874251497006,0.004440912,0.7374805389221558,0.0019245014687500003,0.5695653587719457,0.00263056766125297,0.7374805389221558,0.8764009981206913,0.7374805389221558,0.7844016765697297,0.7374805389221558,2.018132374713362
0.7491002994011976,0.003933904,0.7491002994011976,0.004514593,0.7432874251497006,0.0019449751062500004,0.5737532292771814,0.00267982353227709,0.7432874251497006,0.8718998159749984,0.7432874251497006,0.779761289015677,0.7432874251497006,2.021938675611659
0.7549191616766467,0.003980318,0.7549191616766467,0.0045905600000000005,0.7491002994011976,0.001962849506250001,0.5779410997824171,0.00272950359221087,0.7491002994011976,0.8674895395300982,0.7491002994011976,0.7752195569574413,0.7491002994011976,2.0257078410212777
0.7607440119760479,0.004025273,0.7607440119760479,0.004666722,0.7549191616766467,0.0019815943937499993,0.582128970287653,0.00277960397512652,0.7549191616766467,0.8631684843746125,0.7549191616766467,0.7707744804479467,0.7549191616766467,2.0294399531827017
0.7665748502994013,0.004071704,0.7665748502994013,0.0047423660000000005,0.7607440119760479,0.0019990744875000004,0.5863168407928888,0.00283012073209472,0.7607440119760479,0.8589349942523972,0.7607440119760479,0.7664240996428633,0.7607440119760479,2.03313509753287
0.7724116766467065,0.004117839,0.7724116766467065,0.004819411,0.7665748502994013,0.0020179477500000013,0.5905047112981245,0.0028810498324905,0.7665748502994013,0.8547874408594618,0.7665748502994013,0.7621664942056259,0.7665748502994013,2.0367933627488277
0.7782544910179641,0.004162564,0.7782544910179641,0.004894425,0.7724116766467065,0.0020380045625,0.5946925818033604,0.00293238716531538,0.7724116766467065,0.8507242236102619,0.7724116766467065,0.7579997826933702,0.7724116766467065,2.0404148407858504
0.7841017964071857,0.004208479,0.7841017964071857,0.004970561,0.7782544910179641,0.0020542552499999986,0.598880452308596,0.00298412854053519,0.7782544910179641,0.8467437693769785,0.7782544910179641,0.7539221219274095,0.7782544910179641,2.0439996269101424
0.7899565868263473,0.004254093,0.7899565868263473,0.005047155,0.7841017964071857,0.002073221375,0.6030683228138318,0.00303626969043318,0.7841017964071857,0.842845519451932,0.7841017964071857,0.7499327161741945,0.7841017964071857,2.0475469166984652
0.7958173652694611,0.0042999729999999995,0.7958173652694611,0.0051253110000000004,0.7899565868263473,0.0020919280624999994,0.6072561933190675,0.00308880627097787,0.7899565868263473,0.8390259590701638,0.7899565868263473,0.7460277545496832,0.7899565868263473,2.0510586284059897
0.801682634730539,0.00434644,0.801682634730539,0.005201958,0.7958173652694611,0.0021124010625000007,0.6114440638243033,0.00314173386320506,0.7958173652694611,0.8352846045431342,0.7958173652694611,0.742206537743057,0.7958173652694611,2.05453395406244
0.8075553892215569,0.004392528000000001,0.8075553892215569,0.005279118000000001,0.801682634730539,0.002131734625000001,0.6156319343295391,0.00319504797461348,0.801682634730539,0.831620914480584,0.801682634730539,0.7384683124326986,0.801682634730539,2.0579721299267337
0.813434131736527,0.004438044,0.813434131736527,0.0053574090000000005,0.8075553892215569,0.0021508600000000014,0.6198198048347748,0.00324874404057373,0.8075553892215569,0.828031578545118,0.8075553892215569,0.7348095091264807,0.8075553892215569,2.0613750231478662
0.8193173652694611,0.0044835199999999995,0.8193173652694611,0.005435115,0.813434131736527,0.0021685115625000003,0.6240076753400107,0.00330281742574964,0.813434131736527,0.8245161270379969,0.813434131736527,0.7312294655004414,0.813434131736527,2.064741866634029
0.8252080838323353,0.004528871,0.8252080838323353,0.005514074,0.8193173652694611,0.0021873205000000014,0.6281955458452464,0.00335726342553191,0.8193173652694611,0.8210740363833601,0.8193173652694611,0.7277274688495624,0.8193173652694611,2.068071936933366
0.8311032934131737,0.004574332,0.8311032934131737,0.005591718999999999,0.8252080838323353,0.0022067650625000003,0.6323834163504821,0.00341207726748315,0.8252080838323353,0.8177021900581725,0.8252080838323353,0.7243001766770027,0.8252080838323353,2.0713670509829996
0.8370059880239521,0.00462083,0.8370059880239521,0.005670892,0.8311032934131737,0.0022266549375000006,0.6365712868557181,0.00346725411279413,0.8311032934131737,0.8144009618713551,0.8311032934131737,0.7209478035362871,0.8311032934131737,2.074625659547916
0.8429131736526946,0.004667921,0.8429131736526946,0.0057512710000000005,0.8370059880239521,0.002244960249999999,0.6407591573609538,0.00352278905775032,0.8370059880239521,0.8111673587069348,0.8370059880239521,0.7176671505558604,0.8370059880239521,2.0778495465396127
0.8488278443113773,0.004713327000000001,0.8488278443113773,0.005831015,0.8429131736526946,0.0022635198749999985,0.6449470278661896,0.00357867713520858,0.8429131736526946,0.8080017282848881,0.8429131736526946,0.7144584170724851,0.8429131736526946,2.0810372089141267
0.854747005988024,0.004759782999999999,0.854747005988024,0.0059093060000000005,0.8488278443113773,0.0022818898749999996,0.6491348983714254,0.00363491331608318,0.8488278443113773,0.8049011963585246,0.8488278443113773,0.7113185419115909,0.8488278443113773,2.0841903978819416
0.8606736526946108,0.0048062420000000005,0.8606736526946108,0.005988441,0.854747005988024,0.0023007094375,0.6533227688766611,0.00369149251084079,0.854747005988024,0.8018660859034981,0.854747005988024,0.7082477099336066,0.854747005988024,2.087307656045156
0.8666047904191617,0.004853619,0.8666047904191617,0.006068931,0.8606736526946108,0.0023189158749999995,0.6575106393818969,0.00374840957100375,0.8606736526946108,0.798893637106968,0.8606736526946108,0.7052429919393135,0.8606736526946108,2.0903907022102346
0.8725419161676646,0.0048997549999999996,0.8725419161676646,0.006149666,0.8666047904191617,0.002336690875000001,0.6616985098871326,0.0038056592906613,0.8666047904191617,0.7959841494322121,0.8666047904191617,0.7023045589795617,0.8666047904191617,2.0934381240319557
0.8784865269461078,0.004946618999999999,0.8784865269461078,0.006229025000000001,0.8725419161676646,0.0023568125625000004,0.6658863803923685,0.00386323640798801,0.8725419161676646,0.7931356834444274,0.8725419161676646,0.6994303246909467,0.8725419161676646,2.0964508532868353
0.884437125748503,0.004991387999999999,0.884437125748503,0.006310056,0.8784865269461078,0.0023755465,0.6700742508976042,0.00392113560676904,0.8784865269461078,0.7903463854337637,0.8784865269461078,0.69661829781081,0.8784865269461078,2.099429786731179
0.8903922155688623,0.005037330000000001,0.8903922155688623,0.006390998,0.884437125748503,0.002394220312499999,0.6742621214028399,0.00397935151793171,0.884437125748503,0.7876158424096424,0.884437125748503,0.6938679458851157,0.884437125748503,2.1023743144600475
0.8963547904191618,0.005083343,0.8963547904191618,0.0064707029999999995,0.8903922155688623,0.002413254437500001,0.6784499919080758,0.00403787872108259,0.8903922155688623,0.7849435998763171,0.8903922155688623,0.6911786977543358,0.8903922155688623,2.105283867165388
0.9023218562874252,0.005128583,0.9023218562874252,0.006551609,0.8963547904191618,0.002432551874999999,0.6826378624133115,0.00409671174605006,0.8963547904191618,0.7823272158856778,0.8963547904191618,0.6885479879351395,0.8963547904191618,2.1081600679625363
0.9082964071856289,0.005174072,0.9082964071856289,0.006630943,0.9023218562874252,0.0024498915624999993,0.6868257329185473,0.00415584507443132,0.9023218562874252,0.7797669258803797,0.9023218562874252,0.6859759495270198,0.9023218562874252,2.1110016356485892
0.9142769461077845,0.005221175,0.9142769461077845,0.00671281,0.9082964071856289,0.0024675867500000013,0.691013603423783,0.00421527314114366,0.9082964071856289,0.7772603858124114,0.9082964071856289,0.6834601282553919,0.9082964071856289,2.1138101618675664
0.9202619760479043,0.00526613,0.9202619760479043,0.006792619999999999,0.9142769461077845,0.002485788937499998,0.6952014739290188,0.00427499033597929,0.9142769461077845,0.7748072045624123,0.9142769461077845,0.6810000369982248,0.9142769461077845,2.1165850977195575
0.9262544910179641,0.005310874,0.9262544910179641,0.006872705,0.9202619760479043,0.002504752437499999,0.6993893444342546,0.00433499100516339,0.9202619760479043,0.7724069536802651,0.9202619760479043,0.6785951538467836,0.9202619760479043,2.1193259333485672
0.9322529940119761,0.005357890000000001,0.9322529940119761,0.006954616999999999,0.9262544910179641,0.0025236780625000005,0.7035772149394903,0.00439526945291455,0.9262544910179641,0.7700574288789728,0.9262544910179641,0.6762431826574286,0.9262544910179641,2.1220342135122547
0.9382574850299401,0.005404014,0.9382574850299401,0.007034854,0.9322529940119761,0.00254255325,0.7077650854447263,0.00445581994300753,0.9322529940119761,0.7677582514564757,0.9322529940119761,0.6739436612467254,0.9322529940119761,2.1247094242729974
0.9442679640718563,0.005449241999999999,0.9442679640718563,0.007114008,0.9382574850299401,0.002560796875,0.711952955949962,0.00451663670033739,0.9382574850299401,0.765508453126671,0.9382574850299401,0.671695540906373,0.9382574850299401,2.1273517440981875
0.9502844311377247,0.005494112999999999,0.9502844311377247,0.0071937319999999996,0.9442679640718563,0.002580802062499999,0.7161408264551977,0.00457771391248482,0.9442679640718563,0.7633070828545901,0.9442679640718563,0.6694977945449754,0.9442679640718563,2.1299613536995183
0.956306886227545,0.0055381960000000004,0.956306886227545,0.0072735149999999995,0.9502844311377247,0.0025981446250000003,0.7203286969604336,0.00463904573128188,0.9502844311377247,0.7611532065297971,0.9502844311377247,0.6673494162324812,0.9502844311377247,2.1325384359375352
0.9623353293413174,0.005582397,0.9623353293413174,0.0073536339999999995,0.956306886227545,0.0026165894999999988,0.7245165674656693,0.00470062627437796,0.956306886227545,0.7590459066461878,0.956306886227545,0.6652494207554618,0.956306886227545,2.135083175723548
0.9683697604790419,0.005627038000000001,0.9683697604790419,0.007433702,0.9623353293413174,0.0026354675000000013,0.7287044379709051,0.00476244962680516,0.9623353293413174,0.7569842819882338,0.9623353293413174,0.6631968431830464,0.9623353293413174,2.137595759919065
0.9744101796407186,0.005672040000000001,0.9744101796407186,0.007513440000000001,0.9683697604790419,0.0026517939375,0.7328923084761408,0.0048245098425428,0.9683697604790419,0.7549674473236758,0.9683697604790419,0.6611907384433257,0.9683697604790419,2.1400763772329383
0.9804580838323353,0.0057162279999999985,0.9804580838323353,0.0075932529999999995,0.9744101796407186,0.002669410812499999,0.7370801789813766,0.00488680094608046,0.9744101796407186,0.7529945331026889,0.9744101796407186,0.6592301809100296,0.9744101796407186,2.142525218116384
0.9865104790419161,0.005760733,0.9865104790419161,0.007673368,0.9804580838323353,0.0026869455,0.7412680494866124,0.00494931693397915,0.9804580838323353,0.7510642128570606,0.9804580838323353,0.6573137953309942,0.9804580838323353,2.1449430689457376
0.9925703592814372,0.0058050919999999995,0.9925703592814372,0.007751987,0.9865104790419161,0.002706509249999999,0.7454559199918481,0.00501205177643008,0.9865104790419161,0.7491766029418065,0.9865104790419161,0.6554416422794577,0.9865104790419161,2.1473289264310473
0.9986347305389223,0.0058513210000000005,0.9986347305389223,0.007831476,0.9925703592814372,0.0027227608125,0.7496437904970839,0.00507499941881049,0.9925703592814372,0.7473299448610378,0.9925703592814372,0.6536119254540982,0.9925703592814372,2.1496841659851125
1.0047065868263474,0.0058950140000000005,1.0047065868263474,0.007910319,0.9986347305389223,0.002740412499999999,0.7538316610023197,0.00513815378323621,0.9986347305389223,0.7455243411189212,0.9986347305389223,0.6518246969019451,0.9986347305389223,2.152007820339625
1.0107844311377245,0.005940676000000001,1.0107844311377245,0.007988989,1.0047065868263474,0.0027589180624999995,0.7580195315075554,0.00520150877011038,1.0047065868263474,0.7437581043899105,1.0047065868263474,0.6500782395209572,1.0047065868263474,2.1543012343639543
1.016868263473054,0.005985478,1.016868263473054,0.008067025,1.0107844311377245,0.0027761830625,0.7622074020127912,0.00526505825966787,1.0107844311377245,0.7420309035498261,1.0107844311377245,0.6483721821282873,1.0107844311377245,2.1565640291537878
1.0229580838323353,0.006030681999999998,1.0229580838323353,0.008144968999999998,1.016868263473054,0.0027944304375000003,0.766395272518027,0.00532879611351501,1.016868263473054,0.7403419703253397,1.016868263473054,0.6467057238240437,1.016868263473054,2.1587964044728007
1.029053892215569,0.006074495000000001,1.029053892215569,0.008223881,1.0229580838323353,0.0028120389374999997,0.7705831430232628,0.00539271617616405,1.0229580838323353,0.7386905499618107,1.0229580838323353,0.6450780802082114,1.0229580838323353,2.1609985609327698
1.0351571856287427,0.006119215,1.0351571856287427,0.008300344999999997,1.029053892215569,0.0028284389375000003,0.7747710135284986,0.00545681227656209,1.029053892215569,0.737075900977826,1.029053892215569,0.6434884830488108,1.029053892215569,2.16317069987771
1.0412649700598804,0.006162559000000001,1.0412649700598804,0.008378266,1.0351571856287427,0.0028455009999999994,0.7789588840337344,0.00552107822961382,1.0351571856287427,0.7354969121840271,1.0351571856287427,0.6419358038180928,1.0351571856287427,2.165313544964457
1.0473802395209582,0.006206225,1.0473802395209582,0.008453878,1.0412649700598804,0.0028625788125,0.7831467545389702,0.00558550783769784,1.0412649700598804,0.7339536423576677,1.0412649700598804,0.6404200671708581,1.0412649700598804,2.167426247518755
1.0535,0.0062496190000000005,1.0535,0.008531208,1.0473802395209582,0.0028803118125000013,0.7873346250442059,0.00565009489217594,1.0473802395209582,0.7324446315070114,1.0473802395209582,0.6389398080378068,1.0473802395209582,2.1695100461649433
1.0596272455089821,0.006292544,1.0596272455089821,0.008609137,1.0535,0.002896444937500001,0.7915224955494417,0.00571483317489512,1.0535,0.7309699275593645,1.0535,0.6374950442724024,1.0535,2.1715641238482273
1.0657604790419162,0.00633606,1.0657604790419162,0.008685499000000001,1.0596272455089821,0.0029135260625,0.7957103660546775,0.00577971645968168,1.0596272455089821,0.7295281300444663,1.0596272455089821,0.6360843765430378,1.0596272455089821,2.173589688905429
1.0718997005988025,0.00637967,1.0718997005988025,0.008761974,1.0657604790419162,0.0029298868749999987,0.7998982365599132,0.00584473851382717,1.0657604790419162,0.7281189367910272,1.0657604790419162,0.6347074844032532,1.0657604790419162,2.1755864385558974
1.0780464071856288,0.0064216510000000004,1.0780464071856288,0.008838012,1.0718997005988025,0.0029475153124999998,0.804086107065149,0.00590989309956584,1.0718997005988025,0.7267416923082839,1.0718997005988025,0.6333637036140705,1.0718997005988025,2.1775545762211532
1.0841976047904192,0.006465329999999998,1.0841976047904192,0.00891409,1.0780464071856288,0.0029640840625,0.8082739775703848,0.00597517397554279,1.0780464071856288,0.7253954286665253,1.0780464071856288,0.6320520683397719,1.0780464071856288,2.179494773989826
1.0903562874251498,0.006508211999999999,1.0903562874251498,0.008990139999999999,1.0841976047904192,0.0029809000625,0.8124618480756205,0.00604057489827303,1.0841976047904192,0.7240801688303444,1.0841976047904192,0.6307725804016605,1.0841976047904192,2.1814062897927675
1.0965209580838324,0.0065508369999999995,1.0965209580838324,0.009065331000000001,1.0903562874251498,0.0029980366875,0.8166497185808563,0.00610608962359055,1.0903562874251498,0.7227946507314317,1.0903562874251498,0.6295239929963566,1.0903562874251498,2.1832902566976036
1.102690119760479,0.006592497,1.102690119760479,0.009139415,1.0965209580838324,0.0030148713749999986,0.8208375890860921,0.00617171190808719,1.0965209580838324,0.7215385872546097,1.0965209580838324,0.628306010354133,1.0965209580838324,2.1851464080456258
1.108868263473054,0.006635408,1.108868263473054,0.009214256,1.102690119760479,0.0030329461874999994,0.8250254595913278,0.00623743551054116,1.102690119760479,0.7203116722182761,1.102690119760479,0.6271183185499146,1.102690119760479,2.186974505349917
1.115050898203593,0.006677780999999999,1.115050898203593,0.009289019999999999,1.108868263473054,0.003049552437500001,0.8292133300965636,0.00630325419333439,1.108868263473054,0.7191124335119776,1.108868263473054,0.6259594782695175,1.108868263473054,2.1887760696277154
1.1212395209580839,0.006720426,1.1212395209580839,0.009362413999999998,1.115050898203593,0.00306631875,0.8334012006017993,0.00636916172385876,1.115050898203593,0.7179411741970121,1.115050898203593,0.6248297693112462,1.115050898203593,2.1905499807138984
1.1274356287425151,0.006760804,1.1274356287425151,0.009435722,1.1212395209580839,0.0030823745000000016,0.8375890711070352,0.00643515187591066,1.1212395209580839,0.716797031055059,1.1212395209580839,0.6237283456007694,1.1212395209580839,2.1922968777451444
1.1336377245508982,0.00680266,1.1336377245508982,0.009509118,1.1274356287425151,0.0030992085625000006,0.841776941612271,0.00650121843107352,1.1274356287425151,0.71567917827295,1.1274356287425151,0.6226544012909728,1.1274356287425151,2.1940173710251933
1.1398458083832335,0.006844090999999999,1.1398458083832335,0.009580769000000001,1.1336377245508982,0.0031158938125000007,0.8459648121175068,0.00656735518008807,1.1336377245508982,0.7145873464402338,1.1336377245508982,0.6216076676647587,1.1336377245508982,2.195711231626355
1.146059880239521,0.00688483,1.146059880239521,0.009652427,1.1398458083832335,0.0031327953124999975,0.8501526826227426,0.00663355592420995,1.1398458083832335,0.7135209957334399,1.1398458083832335,0.6205876173904826,1.1398458083832335,2.1973786554369075
1.1522814371257486,0.0069256679999999985,1.1522814371257486,0.009723828,1.146059880239521,0.0031488125624999997,0.8543405531279783,0.00669981447655429,1.146059880239521,0.7124795959142057,1.146059880239521,0.6195937342596729,1.146059880239521,2.1990198370371803
1.1585074850299402,0.006964966,1.1585074850299402,0.009795236999999998,1.1522814371257486,0.0031652865625000004,0.8585284236332141,0.00676612466342701,1.1522814371257486,0.7114623844308614,1.1522814371257486,0.6186252831019178,1.1522814371257486,2.200635355027833
1.164741017964072,0.007004600999999999,1.164741017964072,0.009865932000000001,1.1585074850299402,0.0031814538124999995,0.8627162941384499,0.00683248032564259,1.1585074850299402,0.7104693391548631,1.1585074850299402,0.6176822352441435,1.1585074850299402,2.202224623726099
1.1709805389221557,0.007043669,1.1709805389221557,0.009936537999999998,1.164741017964072,0.0031962800000000014,0.8669041646436856,0.00689887531982776,1.164741017964072,0.7094994798540558,1.164741017964072,0.6167636527734378,1.164741017964072,2.20378859766485
1.1772260479041918,0.007083172,1.1772260479041918,0.010005578,1.1709805389221557,0.0032126754375000023,0.8710920351489214,0.00696530351971122,1.1709805389221557,0.7085525544579383,1.1709805389221557,0.6158692913120604,1.1709805389221557,2.2053270801184146
1.1834790419161678,0.007122239,1.1834790419161678,0.01007573,1.1772260479041918,0.003228700125000001,0.8752799056541571,0.0070317588173986,1.1772260479041918,0.7076280779987167,1.1772260479041918,0.6149986866897185,1.1772260479041918,2.2068402580660105
1.1897380239520958,0.0071611339999999996,1.1897380239520958,0.010144259999999999,1.1834790419161678,0.0032440099999999986,0.879467776159393,0.00709823512463289,1.1834790419161678,0.7067253607913814,1.1834790419161678,0.6141511845597243,1.1834790419161678,2.208328669880464
1.196002994011976,0.007200200000000001,1.196002994011976,0.01021268,1.1897380239520958,0.00326004225,0.8836556466646287,0.00716472637403964,1.1897380239520958,0.705844159140069,1.1897380239520958,0.6133265515514492,1.1897380239520958,2.209792133184035
1.2022739520958086,0.007239357,1.2022739520958086,0.01028079,1.196002994011976,0.0032759760625000003,0.8878435171698644,0.00723122652035697,1.196002994011976,0.7049840134159503,1.196002994011976,0.6125243521697248,1.196002994011976,2.2112308295885614
1.2085508982035928,0.0072771680000000005,1.2085508982035928,0.01034899,1.2022739520958086,0.0032905423125,0.8920313876751003,0.00729772954164997,1.2022739520958086,0.7041444722930356,1.2022739520958086,0.6117441602093461,1.2022739520958086,2.2126449387370597
1.2148353293413174,0.007316357000000001,1.2148353293413174,0.01041533,1.2085508982035928,0.003306438312499999,0.896219258180336,0.00736422944050925,1.2085508982035928,0.703325092616094,1.2085508982035928,0.6109855585632092,1.2085508982035928,2.21403463824905
1.2211257485029943,0.007354854000000001,1.2211257485029943,0.01048091,1.2148353293413174,0.003321381187499999,0.9004071286855717,0.00743072024523348,1.2148353293413174,0.7025252511472323,1.2148353293413174,0.6102479659060858,1.2148353293413174,2.2154004259854427
1.227422155688623,0.0073917240000000006,1.227422155688623,0.01054507,1.2211257485029943,0.00333755475,0.9045949991908077,0.00749719601099568,1.2211257485029943,0.7017447182510969,1.2211257485029943,0.6095311660148137,1.2211257485029943,2.2167421410316
1.2337245508982035,0.007429283,1.2337245508982035,0.01061047,1.227422155688623,0.0033525678124999994,0.9087828696960434,0.00756365082099282,1.227422155688623,0.7009830741906125,1.227422155688623,0.6088347676454567,1.227422155688623,2.218059954803694
1.2400344311377245,0.007466616,1.2400344311377245,0.010675819999999999,1.2337245508982035,0.003368510749999999,0.9129707402012792,0.00763007878757894,1.2337245508982035,0.7002399069008368,1.2337245508982035,0.6081583879180842,1.2337245508982035,2.2193540365127142
1.2463502994011977,0.007504616,1.2463502994011977,0.01074102,1.2400344311377245,0.00338345425,0.9171586107065149,0.0076964740533811,1.2400344311377245,0.6995146419926676,1.2400344311377245,0.6075014986652759,1.2400344311377245,2.2206248517033846
1.252672155688623,0.007542436000000001,1.252672155688623,0.01080579,1.2463502994011977,0.0033976660000000027,0.9213464812117508,0.0077628307923983,1.2463502994011977,0.6988070608621642,1.2463502994011977,0.6068638960098388,1.2463502994011977,2.221872254883872
1.2590014970059882,0.007577972999999999,1.2590014970059882,0.01086927,1.252672155688623,0.003413179875000001,0.9255343517169865,0.00782914321108309,1.252672155688623,0.6981167734366804,1.252672155688623,0.6062452208114958,1.252672155688623,2.223096408605512
1.2653368263473055,0.007613965,1.2653368263473055,0.01093195,1.2590014970059882,0.0034270295624999987,0.9297222222222222,0.00789540554940553,1.2590014970059882,0.697443239587573,1.2590014970059882,0.6056449818619276,1.2590014970059882,2.2242977543862272
1.2716781437125748,0.0076495439999999994,1.2716781437125748,0.01099437,1.2653368263473055,0.0034423094375000017,0.9339100927274581,0.00796161208189959,1.2653368263473055,0.6967862488122758,1.2653368263473055,0.605062983705944,1.2653368263473055,2.2254761574955797
1.2780254491017964,0.00768511,1.2780254491017964,0.011055569999999999,1.2716781437125748,0.0034570479375000017,0.9380979632326938,0.00802775711869157,1.2716781437125748,0.6961454320184305,1.2716781437125748,0.6044988894174909,1.2716781437125748,2.2266317736091015
1.2843802395209583,0.007720548999999998,1.2843802395209583,0.011117429999999998,1.2780254491017964,0.0034722827499999998,0.9422858337379295,0.00809383500651054,1.2780254491017964,0.6955204269814962,1.2780254491017964,0.6039523692302324,1.2780254491017964,2.2277647560346474
1.290741017964072,0.007756509,1.290741017964072,0.01117832,1.2843802395209583,0.0034868506249999985,0.9464737042431653,0.00815984012968058,1.2843802395209583,0.694910736468199,1.2843802395209583,0.6034229777265105,1.2843802395209583,2.228875514609916
1.2971077844311378,0.007791536,1.2971077844311378,0.011237839999999999,1.290741017964072,0.0035003240624999995,0.9506615747484011,0.0082257669110947,1.290741017964072,0.6943161607186984,1.290741017964072,0.60291052973283,1.290741017964072,2.2299639280247634
1.3034820359281438,0.007826168,1.3034820359281438,0.01129696,1.2971077844311378,0.0035139488124999985,0.9548494452536369,0.00829160981317028,1.2971077844311378,0.6937363571902609,1.2971077844311378,0.6024147157292535,1.2971077844311378,2.2310301425958037
1.3098607784431138,0.007860419999999998,1.3098607784431138,0.011356080000000001,1.3034820359281438,0.0035281720625,0.9590373157588726,0.00835736333878585,1.3034820359281438,0.693170858700812,1.3034820359281438,0.6019351220191798,1.3034820359281438,2.232074544854773
1.316248502994012,0.007894733,1.316248502994012,0.011414349999999998,1.3098607784431138,0.0035420890624999987,0.9632251862641084,0.00842302203219925,1.3098607784431138,0.6926196010256256,1.3098607784431138,0.6014716771474821,1.3098607784431138,2.233096785859414
1.3226407185628744,0.007928253,1.3226407185628744,0.011471309999999998,1.316248502994012,0.003556189249999999,0.9674130567693442,0.00848858047994688,1.316248502994012,0.6920818773259032,1.316248502994012,0.6010237698580503,1.316248502994012,2.2340977166724105
1.3290404191616767,0.007961888,1.3290404191616767,0.01152912,1.3226407185628744,0.003570163062499998,0.9716009272745799,0.00855403331172399,1.3226407185628744,0.6915577529883897,1.3226407185628744,0.6005914360677386,1.3226407185628744,2.235076762617781
1.3354461077844313,0.007995739000000002,1.3354461077844313,0.011586170000000002,1.3290404191616767,0.003583728625000001,0.9757887977798159,0.008619375201246,1.3290404191616767,0.6910466707151781,1.3290404191616767,0.6001741943608028,1.3290404191616767,2.236034517066896
1.341859281437126,0.008028275,1.341859281437126,0.01164253,1.3354461077844313,0.003596982062499999,0.9799766682850516,0.00868460086709058,1.3354461077844313,0.6905484489345303,1.3354461077844313,0.5997718745985783,1.3354461077844313,2.236970880638758
1.3482769461077844,0.008061526999999999,1.3482769461077844,0.011697910000000002,1.341859281437126,0.0036107198125000005,0.9841645387902873,0.00874970507352061,1.341859281437126,0.690062675638656,1.341859281437126,0.5993841203540317,1.341859281437126,2.237886194698165
1.3547020958083833,0.008093513,1.3547020958083833,0.011751689999999999,1.3482769461077844,0.0036239840000000002,0.9883524092955231,0.00881468263128776,1.3482769461077844,0.6895892831715199,1.3482769461077844,0.5990108503905638,1.3482769461077844,2.238780160000692
1.3611347305389223,0.008125279,1.3611347305389223,0.01180607,1.3547020958083833,0.0036369121875000016,0.9925402798007589,0.00887952839841676,1.3547020958083833,0.6891277617777418,1.3547020958083833,0.5986516335123742,1.3547020958083833,2.2396533195292343
1.3675733532934131,0.008157343000000001,1.3675733532934131,0.01186018,1.3611347305389223,0.0036500275624999994,0.9967281503059947,0.00894423728097018,1.3611347305389223,0.6886778366093671,1.3611347305389223,0.5983062277932147,1.3611347305389223,2.240505781856791
1.3740179640718564,0.008189564,1.3740179640718564,0.01191306,1.3675733532934131,0.0036619516875,1.0009160208112304,0.0090088042337938,1.3675733532934131,0.6882393384408086,1.3675733532934131,0.5979744714665651,1.3675733532934131,2.241337462779321
1.3804700598802395,0.008220634000000001,1.3804700598802395,0.01196461,1.3740179640718564,0.0036744230625000013,1.0051038913164663,0.00907322426124242,1.3740179640718564,0.6878119944326702,1.3740179640718564,0.5976561222659215,1.3740179640718564,2.2421484819851827
1.386928143712575,0.00825218,1.386928143712575,0.01201706,1.3804700598802395,0.003686481124999999,1.0092917618217019,0.00913749241788609,1.3804700598802395,0.687395441642277,1.3804700598802395,0.5973508733756073,1.3804700598802395,2.2429391381098114
1.3933922155688623,0.008281921000000001,1.3933922155688623,0.01206875,1.386928143712575,0.0036991645624999984,1.0134796323269377,0.00920160380919673,1.386928143712575,0.6869895180537166,1.386928143712575,0.597058567208085,1.386928143712575,2.2437093560411845
1.3998622754491017,0.008311517000000001,1.3998622754491017,0.01211982,1.3933922155688623,0.003711588312500001,1.0176675028321736,0.0092655535922152,1.3933922155688623,0.6865939661275915,1.3933922155688623,0.5967789751060031,1.3933922155688623,2.2444592495975764
1.4063398203592814,0.008340886,1.4063398203592814,0.01216989,1.3998622754491017,0.003723318312499999,1.0218553733374092,0.00932933697619866,1.3998622754491017,0.6862085333074993,1.3998622754491017,0.5965118727398109,1.3998622754491017,2.245188930706265
1.4128248502994014,0.008371660999999999,1.4128248502994014,0.0122199,1.4063398203592814,0.0037354709374999976,1.026043243842645,0.00939294922324827,1.4063398203592814,0.685832886275544,1.4063398203592814,0.5962569824964673,1.4063398203592814,2.245898671095091
1.4193158682634732,0.008399982,1.4193158682634732,0.012269450000000001,1.4128248502994014,0.003747616312499999,1.0302311143478808,0.00945638564891733,1.4128248502994014,0.685466788991322,1.4128248502994014,0.5960140967416461,1.4128248502994014,2.24658856481733
1.425812874251497,0.008428135,1.425812874251497,0.012318109999999998,1.4193158682634732,0.0037590997500000023,1.0344189848531165,0.00951964162279967,1.4193158682634732,0.6851100909361685,1.4193158682634732,0.5957830633656126,1.4193158682634732,2.2472585522439608
1.432315868263473,0.008458402,1.432315868263473,0.01236592,1.425812874251497,0.0037702901875000016,1.0386068553583525,0.00958271256909844,1.425812874251497,0.6847625582360574,1.425812874251497,0.5955636737327618,1.425812874251497,2.247908738507897
1.4388263473053893,0.008486854,1.4388263473053893,0.01241424,1.432315868263473,0.0037815587500000004,1.0427947258635881,0.00964559396717534,1.432315868263473,0.6844239615608659,1.432315868263473,0.5953557229028194,1.432315868263473,2.2485392271437377
1.4453443113772455,0.008515443000000001,1.4453443113772455,0.012461,1.4388263473053893,0.0037940931875000013,1.046982596368824,0.00970828135208012,1.4388263473053893,0.6840940011859346,1.4388263473053893,0.5951589655643218,1.4388263473053893,2.2491502583423397
1.451868263473054,0.00854322,1.451868263473054,0.01250694,1.4453443113772455,0.003805561249999998,1.0511704668740598,0.00977077031506065,1.4453443113772455,0.6837724625911532,1.4453443113772455,0.594973211466553,1.4453443113772455,2.2497419188544856
1.4583982035928145,0.008570732,1.4583982035928145,0.01255233,1.451868263473054,0.003817211250000002,1.0553583373792956,0.00983305650405341,1.451868263473054,0.6834592061400612,1.451868263473054,0.5947983122876567,1.451868263473054,2.2503141651836303
1.464934131736527,0.008598353,1.464934131736527,0.01259679,1.4583982035928145,0.0038293582500000013,1.0595462078845312,0.00989513562415448,1.4583982035928145,0.6831540195062797,1.4583982035928145,0.5946340763863118,1.4583982035928145,2.250867095313251
1.4714775449101798,0.008625272,1.4714775449101798,0.012641379999999999,1.464934131736527,0.0038398707499999974,1.063734078389767,0.00995700343807111,1.464934131736527,0.6828566944893134,1.464934131736527,0.5944803152376877,1.464934131736527,2.25140080596069
1.4780284431137725,0.008651362,1.4780284431137725,0.01268475,1.4714775449101798,0.003851066312500001,1.067921948895003,0.010018655766554,1.4714775449101798,0.6825669615372983,1.4714775449101798,0.594336811670169,1.4714775449101798,2.251915508167466
1.4845853293413176,0.00867783,1.4845853293413176,0.012728050000000001,1.4780284431137725,0.003862454125000002,1.0721098194002385,0.01008008848881,1.4780284431137725,0.6822846256795384,1.4780284431137725,0.5942033900188647,1.4780284431137725,2.2524112829962837
1.4911482035928145,0.008703536,1.4911482035928145,0.01277028,1.4845853293413176,0.0038726494375000003,1.0762976899054744,0.010141297542896,1.4845853293413176,0.6820095574992839,1.4845853293413176,0.5940799042036282,1.4845853293413176,2.2528881039716397
1.4977245508982036,0.008728811999999999,1.4977245508982036,0.012812099999999998,1.4911482035928145,0.0038840586249999968,1.0804855604107102,0.0102022789260933,1.4911482035928145,0.6817415642038677,1.4911482035928145,0.5939661768237029,1.4911482035928145,2.2533460636279434
1.5042964071856288,0.008753107,1.5042964071856288,0.012853139999999999,1.4977245508982036,0.0038945342500000014,1.0846734309159458,0.010263028695263,1.4977245508982036,0.6814801631967856,1.4977245508982036,0.5938619198579876,1.4977245508982036,2.2537857431370276
1.5108832335329343,0.008778119000000001,1.5108832335329343,0.012893710000000003,1.5042964071856288,0.0039045348125,1.0888613014211816,0.0103235429671825,1.5042964071856288,0.6812258782201468,1.5042964071856288,0.5937672391479297,1.5042964071856288,2.2542060453754567
1.5174700598802395,0.008802902,1.5174700598802395,0.01293337,1.5108832335329343,0.003914612437500001,1.0930491719264175,0.0103838179188628,1.5108832335329343,0.6809777717371749,1.5108832335329343,0.5936816808548243,1.5108832335329343,2.254608311719845
1.5240718562874251,0.008827125000000002,1.5240718562874251,0.012972670000000002,1.5174700598802395,0.003924402625000002,1.097237042431653,0.0104438497878475,1.5174700598802395,0.6807362337881303,1.5174700598802395,0.5936052780974718,1.5174700598802395,2.2549917043691834
1.5306736526946108,0.008850174,1.5306736526946108,0.013011439999999999,1.5240718562874251,0.0039349851875,1.101424912936889,0.0105036348724924,1.5240718562874251,0.6805005444735883,1.5240718562874251,0.5935376976002513,1.5240718562874251,2.255357170839998
1.5372754491017966,0.008873465,1.5372754491017966,0.0130499,1.5306736526946108,0.003944439062499999,1.1056127834421248,0.0105631695322274,1.5306736526946108,0.6802710706777924,1.5306736526946108,0.5934789351447929,1.5306736526946108,2.2557039580021576
1.5438922155688624,0.008897815,1.5438922155688624,0.013087800000000002,1.5372754491017966,0.0039539319374999994,1.1098006539473606,0.0106224501877989,1.5372754491017966,0.6800476272237349,1.5372754491017966,0.5934288055683612,1.5372754491017966,2.256032204320538
1.5505239520958085,0.008920895,1.5505239520958085,0.01312519,1.5438922155688624,0.0039631820625,1.1139885244525964,0.0106814733214948,1.5438922155688624,0.679829546223975,1.5438922155688624,0.5933870416112808,1.5438922155688624,2.2563427289265214
1.5571556886227544,0.008943653999999999,1.5571556886227544,0.01316146,1.5505239520958085,0.0039729058125,1.118176394957832,0.0107402354773506,1.5505239520958085,0.679616688851382,1.5505239520958085,0.5933535196884908,1.5505239520958085,2.2566355440475765
1.5637874251497006,0.008965939000000001,1.5637874251497006,0.013197539999999999,1.5571556886227544,0.0039825025624999994,1.122364265463068,0.0107987332613377,1.5571556886227544,0.6794093798241351,1.5571556886227544,0.5933281648164422,1.5571556886227544,2.2569100634254555
1.5704341317365271,0.008988114000000002,1.5704341317365271,0.01323384,1.5637874251497006,0.003991980500000001,1.1265521359683037,0.0108569633415338,1.5637874251497006,0.6792074478196138,1.5637874251497006,0.593310800665577,1.5637874251497006,2.2571664233500557
1.5770808383233534,0.009009545999999998,1.5770808383233534,0.013269079999999999,1.5704341317365271,0.004001232249999998,1.1307400064735396,0.0109149224482749,1.5704341317365271,0.679010287063909,1.5704341317365271,0.5933012406740811,1.5704341317365271,2.2574052769971855
1.58374251497006,0.009031879999999999,1.58374251497006,0.013303620000000002,1.5770808383233534,0.004010436562499999,1.1349278769787752,0.0109726073742909,1.5770808383233534,0.6788181945737182,1.5770808383233534,0.593299360646205,1.5770808383233534,2.25762616079716
1.5904041916167666,0.009052734,1.5904041916167666,0.01333732,1.58374251497006,0.004019071374999999,1.139115747484011,0.011030014974822,1.58374251497006,0.6786305930364732,1.58374251497006,0.5933050116999387,1.58374251497006,2.2578296469537564
1.597065868263473,0.009073291,1.597065868263473,0.0133707,1.5904041916167666,0.004027396312499999,1.1433036179892468,0.0110871421677189,1.5904041916167666,0.6784477621391293,1.5904041916167666,0.5933180380014179,1.5904041916167666,2.2580153529437634
1.60374251497006,0.009093441,1.60374251497006,0.013403529999999997,1.597065868263473,0.004036250937500001,1.1474914884944825,0.0111439859335257,1.597065868263473,0.6782695468010014,1.597065868263473,0.5933382731927824,1.597065868263473,2.2581834133917282
1.610434131736527,0.009113839,1.610434131736527,0.01343562,1.60374251497006,0.0040456578125,1.1516793589997183,0.011200543315545,1.60374251497006,0.6780954098450405,1.60374251497006,0.5933656222693424,1.60374251497006,2.2583342811093656
1.6171257485029942,0.009133757,1.6171257485029942,0.01346734,1.610434131736527,0.004054352374999999,1.1558672295049541,0.011256811419887,1.610434131736527,0.6779252316486231,1.610434131736527,0.5933999692394808,1.610434131736527,2.258467972806825
1.623817365269461,0.009153445999999999,1.623817365269461,0.013498179999999999,1.6171257485029942,0.004062404499999998,1.1600551000101897,0.0113127874155011,1.6171257485029942,0.6777592606658013,1.6171257485029942,0.5934410986631717,1.6171257485029942,2.2585842655936443
1.6305239520958084,0.009172312,1.6305239520958084,0.013528669999999998,1.623817365269461,0.0040711971874999985,1.1642429705154256,0.011368468534192,1.623817365269461,0.6775973531669071,1.623817365269461,0.5934888506021083,1.623817365269461,2.258683294226317
1.6372305389221558,0.009190407,1.6372305389221558,0.01355875,1.6305239520958084,0.004079306562500001,1.1684308410206614,0.0114238520706177,1.6305239520958084,0.677439019439679,1.6305239520958084,0.5935431955460404,1.6305239520958084,2.258765357297053
1.6439520958083833,0.009208855000000002,1.6439520958083833,0.013588419999999999,1.6372305389221558,0.0040874641875,1.1726187115258973,0.0114789353822737,1.6372305389221558,0.6772844877754154,1.6372305389221558,0.5936038770041615,1.6372305389221558,2.2588303491121935
1.6506736526946109,0.009227062999999999,1.6506736526946109,0.01361693,1.6439520958083833,0.004096355500000001,1.176806582031133,0.0115337158894586,1.6439520958083833,0.6771332900259472,1.6439520958083833,0.5936708959053419,1.6439520958083833,2.2588784930664003
1.6574101796407188,0.009245154,1.6574101796407188,0.01364578,1.6506736526946109,0.004104617187500001,1.1809944525363687,0.0115881910752261,1.6506736526946109,0.6769856419910205,1.6506736526946109,0.5937439695420978,1.6506736526946109,2.258909760788145
1.6641467065868265,0.009263163,1.6641467065868265,0.01367401,1.6574101796407188,0.0041123143125,1.1851823230416045,0.0116423584853201,1.6574101796407188,0.6768410957248123,1.6574101796407188,0.5938231278179401,1.6574101796407188,2.258924301706502
1.6708982035928144,0.009280314,1.6708982035928144,0.01370153,1.6641467065868265,0.0041197066874999995,1.1893701935468404,0.0116962157280949,1.6641467065868265,0.6766998555024589,1.6641467065868265,0.59390806299084,1.6641467065868265,2.2589221639192982
1.6776497005988025,0.009297329000000002,1.6776497005988025,0.01372944,1.6708982035928144,0.004126968437499999,1.193558064052076,0.0117497604744196,1.6708982035928144,0.6765614922718143,1.6708982035928144,0.5939988325179456,1.6708982035928144,2.2589034241131225
1.6844011976047903,0.009314357,1.6844011976047903,0.013756009999999999,1.6776497005988025,0.0041340698124999985,1.1977459345573118,0.0118029904575685,1.6776497005988025,0.6764261997160251,1.6776497005988025,0.5940951048013005,1.6776497005988025,2.2588682059801855
1.6911676646706588,0.009331014000000002,1.6911676646706588,0.01378254,1.6844011976047903,0.004141694437499999,1.2019338050625474,0.0118559034730956,1.6844011976047903,0.6762938566739275,1.6844011976047903,0.5941967322926135,1.6844011976047903,2.2588166470553266
1.697934131736527,0.009346812999999999,1.697934131736527,0.013808329999999999,1.6911676646706588,0.0041492294375,1.2061216755677835,0.0119084973786953,1.6911676646706588,0.6761640604670393,1.6911676646706588,0.5943038116588812,1.6911676646706588,2.258748716827731
1.7047155688622755,0.009362355999999999,1.7047155688622755,0.013832810000000001,1.697934131736527,0.004156031812500003,1.2103095460730193,0.011960770094048,1.697934131736527,0.6760369909552619,1.697934131736527,0.5944159782076593,1.697934131736527,2.2586646502058096
1.7115119760479043,0.009377693000000001,1.7115119760479043,0.013857450000000002,1.7047155688622755,0.004163482749999998,1.214497416578255,0.0120127196006524,1.7047155688622755,0.6759122612713379,1.7047155688622755,0.5945333527524879,1.7047155688622755,2.258564347033242
1.7182934131736527,0.009391956000000002,1.7182934131736527,0.01388142,1.7115119760479043,0.0041701113750000005,1.2186852870834908,0.0120643439416428,1.7115119760479043,0.6757897757693181,1.7115119760479043,0.5946558246729279,1.7115119760479043,2.258447841334618
1.7251047904191616,0.009407014000000002,1.7251047904191616,0.013905709999999998,1.7182934131736527,0.004177348562500004,1.2228731575887264,0.0121156412215934,1.7182934131736527,0.6756699635644616,1.7182934131736527,0.5947827127099269,1.7182934131736527,2.258315786798388
1.7319011976047907,0.009421244999999998,1.7319011976047907,0.01392895,1.7251047904191616,0.0041834410624999995,1.2270610280939624,0.012166609606309,1.7251047904191616,0.6755519302738335,1.7251047904191616,0.594914731534195,1.7251047904191616,2.2581673981682346
1.7387125748502994,0.009435996999999998,1.7387125748502994,0.01395142,1.7319011976047907,0.0041902182500000015,1.231248898599198,0.0122172473226019,1.7319011976047907,0.6754363552665396,1.7319011976047907,0.5950508862583639,1.7319011976047907,2.258003743677925
1.7455389221556887,0.009449809,1.7455389221556887,0.013973370000000002,1.7387125748502994,0.0041969909375,1.235436769104434,0.0122675526580559,1.7387125748502994,0.67532262477552,1.7387125748502994,0.5951916381799008,1.7387125748502994,2.2578242449538637
1.7523652694610778,0.009462930000000001,1.7523652694610778,0.013995370000000002,1.7455389221556887,0.0042040583125,1.2396246396096695,0.0123175239607781,1.7455389221556887,0.6752106496998325,1.7455389221556887,0.5953368779524466,1.7455389221556887,2.257628943389841
1.7592065868263473,0.00947664,1.7592065868263473,0.014017289999999998,1.7523652694610778,0.0042104855625000005,1.2438125101149053,0.0123671596391371,1.7523652694610778,0.6751005811397507,1.7523652694610778,0.5954861642458842,1.7523652694610778,2.257418360845843
1.7660479041916168,0.009489718,1.7660479041916168,0.014038219999999999,1.7592065868263473,0.004216664437500002,1.248000380620141,0.0124164581614892,1.7592065868263473,0.6749920845791446,1.7592065868263473,0.5956397020294499,1.7592065868263473,2.257192130490248
1.7728892215568863,0.009502881,1.7728892215568863,0.014058930000000002,1.7660479041916168,0.004223584312499997,1.252188251125377,0.0124654180558926,1.7660479041916168,0.6748853058699108,1.7660479041916168,0.5957970337181827,1.7660479041916168,2.2569508433607424
1.779745508982036,0.009515903,1.779745508982036,0.01407956,1.7728892215568863,0.0042296865000000005,1.2563761216306126,0.0125140379098094,1.7728892215568863,0.6747801494661105,1.7728892215568863,0.5959580261856512,1.7728892215568863,2.256694645762895
1.7866017964071856,0.009528436999999999,1.7866017964071856,0.014098919999999997,1.779745508982036,0.0042362384999999995,1.2605639921358485,0.0125623163697957,1.779745508982036,0.6746762966677505,1.779745508982036,0.5961229115478288,1.779745508982036,2.2564230753436907
1.7934730538922157,0.009540337,1.7934730538922157,0.014119050000000003,1.7866017964071856,0.004242157375000003,1.264751862641084,0.0126102521411811,1.7866017964071856,0.6745738871171434,1.7866017964071856,0.5962912104307108,1.7866017964071856,2.256136824360334
1.8003592814371259,0.009551748,1.8003592814371259,0.014137650000000002,1.7934730538922157,0.0042482981875,1.26893973314632,0.0126578439877356,1.7934730538922157,0.6744726113023944,1.7934730538922157,0.5964631713750616,1.7934730538922157,2.255835368574287
1.807230538922156,0.009562972000000001,1.807230538922156,0.01415565,1.8003592814371259,0.004254729,1.273127603651556,0.0127050907313266,1.8003592814371259,0.6743723888405389,1.8003592814371259,0.5966386865460128,1.8003592814371259,2.2555187626754183
1.814131736526946,0.009573682,1.814131736526946,0.014173560000000002,1.807230538922156,0.004259537499999999,1.2773154741567916,0.0127519912515649,1.807230538922156,0.6742735682093197,1.807230538922156,0.5968168651040141,1.807230538922156,2.2551885334155255
1.8210179640718565,0.009584589000000001,1.8210179640718565,0.014191530000000003,1.814131736526946,0.004264648687500001,1.2815033446620274,0.0127985444854394,1.814131736526946,0.6741754213603273,1.814131736526946,0.5969987544488801,1.814131736526946,2.254842627186388
1.827934131736527,0.009595151,1.827934131736527,0.014209179999999998,1.8210179640718565,0.0042704379375,1.285691215167263,0.0128447494269428,1.8210179640718565,0.6740785064462255,1.8210179640718565,0.5971830549611586,1.8210179640718565,2.254483400409594
1.8348353293413175,0.009605581,1.8348353293413175,0.014225570000000002,1.827934131736527,0.004275887750000004,1.289879085672499,0.012890605126686,1.827934131736527,0.6739821117390197,1.827934131736527,0.5973708527946819,1.827934131736527,2.2541086175740093
1.841751497005988,0.009615527000000002,1.841751497005988,0.014241960000000001,1.8348353293413175,0.004281226687500002,1.2940669561777347,0.0129361106915034,1.8348353293413175,0.6738867850709802,1.8348353293413175,0.5975608139056796,1.8348353293413175,2.2537208202423265
1.848682634730539,0.009624968000000001,1.848682634730539,0.01425819,1.841751497005988,0.004286832124999996,1.2982548266829705,0.0129812652840488,1.841751497005988,0.6737920331395515,1.841751497005988,0.5977536401515423,1.841751497005988,2.2533184801871142
1.8556137724550898,0.009634825,1.8556137724550898,0.01427329,1.848682634730539,0.004291613124999998,1.3024426971882062,0.0130260681223807,1.848682634730539,0.673697782583153,1.848682634730539,0.5979492261122847,1.848682634730539,2.2529016635909302
1.862544910179641,0.009643459,1.862544910179641,0.01428887,1.8556137724550898,0.004296644937500001,1.306630567693442,0.0130705184795404,1.8556137724550898,0.6736041622899511,1.8556137724550898,0.5981470368047317,1.8556137724550898,2.2524713825161014
1.869491017964072,0.009652245,1.869491017964072,0.01430403,1.862544910179641,0.004301737562499999,1.3108184381986776,0.0131146156831195,1.862544910179641,0.67351109688496,1.862544910179641,0.5983469535374064,1.862544910179641,2.252027793226106
1.8764520958083835,0.009661459,1.8764520958083835,0.01431903,1.869491017964072,0.0043063595,1.3150063087039137,0.0131583591148198,1.869491017964072,0.6734183131145199,1.869491017964072,0.5985492973125967,1.869491017964072,2.251570051609352
1.883413173652695,0.0096699,1.883413173652695,0.01433297,1.8764520958083835,0.004311301624999999,1.3191941792091493,0.0132017482100046,1.8764520958083835,0.6733257412380554,1.8764520958083835,0.5987539643228199,1.8764520958083835,2.251098230491107
1.890374251497006,0.009677896000000002,1.890374251497006,0.014347289999999999,1.883413173652695,0.004316174937500001,1.3233820497143851,0.0132447824572414,1.883413173652695,0.6732335102049848,1.883413173652695,0.5989604050775151,1.883413173652695,2.250613461100334
1.8973502994011977,0.009685223,1.8973502994011977,0.01436076,1.890374251497006,0.004320573937500001,1.3275699202196207,0.0132874613978376,1.890374251497006,0.6731415500710568,1.890374251497006,0.5991685056461432,1.890374251497006,2.2501159025264252
1.9043263473053893,0.009692871000000002,1.9043263473053893,0.01437395,1.8973502994011977,0.004324950437499998,1.3317577907248566,0.0133297846253676,1.8973502994011977,0.6730495952757949,1.8973502994011977,0.5993786061379468,1.8973502994011977,2.2496046033249346
1.911317365269461,0.009700402,1.911317365269461,0.014386819999999998,1.9043263473053893,0.0043295695,1.3359456612300924,0.013371751785193,1.9043263473053893,0.6729577765358116,1.9043263473053893,0.5995901493274348,1.9043263473053893,2.249080780166779
1.9183233532934132,0.009707723000000001,1.9183233532934132,0.014400070000000004,1.911317365269461,0.004333732249999999,1.3401335317353282,0.0134133625739755,1.911317365269461,0.6728658311897596,1.911317365269461,0.5998034835641853,1.911317365269461,2.2485434297257862
1.9253143712574852,0.009715127,1.9253143712574852,0.01441276,1.9183233532934132,0.004338265624999999,1.344321402240564,0.0134546167391828,1.9183233532934132,0.6727736947525527,1.9183233532934132,0.6000185082124861,1.9183233532934132,2.247992634325588
1.932320359281437,0.009722291999999999,1.932320359281437,0.014424920000000003,1.9253143712574852,0.004343034125,1.3485092727457997,0.013495514078588,1.9253143712574852,0.6726816976055469,1.9253143712574852,0.6002341969404196,1.9253143712574852,2.247430909685549
1.9393413173652696,0.009728906,1.9393413173652696,0.01443652,1.932320359281437,0.0043470756875,1.3526971432510355,0.0135360544397621,1.932320359281437,0.6725893836784709,1.932320359281437,0.6004513674077764,1.932320359281437,2.246856012496196
1.946362275449102,0.00973548,1.946362275449102,0.014447989999999999,1.9393413173652696,0.00435118525,1.3568850137562714,0.0135762377195604,1.9393413173652696,0.6724966912704081,1.9393413173652696,0.6006699212551999,1.9393413173652696,2.2462680291000496
1.9533982035928146,0.009741809,1.9533982035928146,0.014459459999999999,1.946362275449102,0.0043556581875,1.3610728842615072,0.0136160638636037,1.946362275449102,0.6724037577973525,1.946362275449102,0.6008892919573511,1.946362275449102,2.245668338763773
1.9604341317365273,0.009747372999999998,1.9604341317365273,0.014470110000000003,1.9533982035928146,0.0043593989375,1.3652607547667428,0.013655532865752,1.9533982035928146,0.6723103258490998,1.9533982035928146,0.6011098476400066,1.9533982035928146,2.2450557895442
1.9674850299401196,0.009753152999999999,1.9674850299401196,0.01448026,1.9604341317365273,0.0043628390625,1.3694486252719786,0.0136946447675743,1.9604341317365273,0.6722165360868352,1.9604341317365273,0.6013310206412066,1.9604341317365273,2.244431812126979
1.9745359281437127,0.009758454000000001,1.9745359281437127,0.014490240000000001,1.9674850299401196,0.004366721125000001,1.3736364957772143,0.0137333996578123,1.9674850299401196,0.6721221317894999,1.9674850299401196,0.6015531841070434,1.9674850299401196,2.243795207374989
1.9815868263473055,0.009763956,1.9815868263473055,0.01450006,1.9745359281437127,0.0043705476875,1.3778243662824503,0.0137717976718393,1.9745359281437127,0.6720272573412088,1.9745359281437127,0.601775770180314,1.9745359281437127,2.243147455978084
1.9886526946107785,0.009768727,1.9886526946107785,0.014509789999999998,1.9815868263473055,0.004374104375000001,1.382012236787686,0.0138098389911136,1.9815868263473055,0.6719318593588101,1.9815868263473055,0.6019986827239858,1.9815868263473055,2.2424887229279755
1.995733532934132,0.009773137999999999,1.995733532934132,0.01451891,1.9886526946107785,0.0043780964375,1.3862001072929218,0.0138475238426284,1.9886526946107785,0.6718356814138027,1.9886526946107785,0.6022223013164649,1.9886526946107785,2.2418177400316104
2.002814371257485,0.009777480000000002,2.002814371257485,0.0145282,1.995733532934132,0.0043818838124999974,1.3903879777981574,0.0138848524983562,1.995733532934132,0.6717386686888901,1.995733532934132,0.6024465339559012,1.995733532934132,2.2411346042915175
2.0098952095808382,0.009781563,2.0098952095808382,0.014537129999999999,2.002814371257485,0.004385099312499998,1.3945758483033932,0.0139218252746895,2.002814371257485,0.6716409743726107,2.002814371257485,0.6026708151093633,2.002814371257485,2.24044089206718
2.016991017964072,0.009785467,2.016991017964072,0.014545590000000002,2.0098952095808382,0.0043884980624999985,1.3987637188086288,0.0139584425318777,2.0098952095808382,0.6715425498667699,2.0098952095808382,0.6028950546060062,2.0098952095808382,2.239736769268591
2.024101796407186,0.009789666999999998,2.024101796407186,0.01455366,2.016991017964072,0.0043913995624999995,1.4029515893138649,0.01399470467346,2.016991017964072,0.6714431373221666,2.016991017964072,0.6031196376907157,2.016991017964072,2.2390208803963088
2.0312125748502994,0.009793340000000001,2.0312125748502994,0.01456173,2.024101796407186,0.0043946803750000004,1.4071394598191005,0.0140306121456946,2.024101796407186,0.6713426854192259,2.024101796407186,0.6033444761668103,2.024101796407186,2.2382933270219367
2.0383233532934133,0.009797373000000002,2.0383233532934133,0.01456944,2.0312125748502994,0.004397817249999998,1.4113273303243363,0.0140661654369851,2.0312125748502994,0.6712413578502633,2.0312125748502994,0.6035690102553619,2.0312125748502994,2.237555775402419
2.0454491017964074,0.009800541999999999,2.0454491017964074,0.014577080000000001,2.0383233532934133,0.0044006767500000005,1.4155152008295722,0.0141013650773032,2.0383233532934133,0.6711391107360131,2.0383233532934133,0.6037931559952392,2.0383233532934133,2.2368083918083435
2.0525748502994015,0.009803365999999999,2.0525748502994015,0.014584030000000003,2.0454491017964074,0.004403601250000002,1.4197030713348078,0.0141362116376093,2.0454491017964074,0.6710356831755923,2.0454491017964074,0.6040173016120723,2.0454491017964074,2.2360497381185747
2.0597155688622757,0.009806459,2.0597155688622757,0.014590910000000002,2.0525748502994015,0.004406351375000001,1.4238909418400438,0.0141707057292692,2.0525748502994015,0.6709312478997617,2.0525748502994015,0.6042408940021358,2.0525748502994015,2.235281543696638
2.06685628742515,0.009809389,2.06685628742515,0.01459781,2.0597155688622757,0.0044086835000000015,1.4280788123452794,0.01420484800347,2.0597155688622757,0.67082554192477,2.0597155688622757,0.6044643219275085,2.0597155688622757,2.234502330885041
2.0740119760479043,0.009812055999999998,2.0740119760479043,0.014604490000000001,2.06685628742515,0.0044113249375,1.4322666828505153,0.0142386391506322,2.06685628742515,0.6707187443626189,2.06685628742515,0.6046870374939531,2.06685628742515,2.2337138696132595
2.081182634730539,0.009814222000000001,2.081182634730539,0.014611000000000002,2.0740119760479043,0.004414134999999998,1.436454553355751,0.0142720798998203,2.0740119760479043,0.6706105898023802,2.0740119760479043,0.6049094293933431,2.0740119760479043,2.2329146438524714
2.0883383233532937,0.009816874,2.0883383233532937,0.014617439999999999,2.081182634730539,0.0044163996875,1.440642423860987,0.0143051710181521,2.081182634730539,0.6705010341111463,2.081182634730539,0.6051314181416163,2.081182634730539,2.2321047626167947
2.0955239520958084,0.009818718,2.0955239520958084,0.014623390000000003,2.0883383233532937,0.004419004687499998,1.4448302943662226,0.0143379133102055,2.0883383233532937,0.6703904990293382,2.0883383233532937,0.6053520043178011,2.0883383233532937,2.2312877727504445
2.102694610778443,0.009820961999999999,2.102694610778443,0.014629430000000002,2.0955239520958084,0.004422279437500001,1.4490181648714584,0.0143703076174244,2.0955239520958084,0.6702782523620233,2.0955239520958084,0.6055724982717308,2.0955239520958084,2.2304586846794665
2.1098952095808383,0.009822837,2.1098952095808383,0.014634970000000002,2.102694610778443,0.004425123687500002,1.453206035376694,0.014402354817523,2.102694610778443,0.6701649583726109,2.102694610778443,0.6057914495640355,2.102694610778443,2.2296228177251494
2.1170808383233535,0.009824461,2.1170808383233535,0.014640330000000002,2.1098952095808383,0.0044273918750000005,1.4573939058819299,0.0144340558238892,2.1098952095808383,0.6700498711128404,2.1098952095808383,0.6060101583014031,2.1098952095808383,2.2287750751593873
2.124281437125749,0.009826072,2.124281437125749,0.01464565,2.1170808383233535,0.004430103125000003,1.4615817763871655,0.0144654115849871,2.1170808383233535,0.6699336731739015,2.1170808383233535,0.6062271909372442,2.1170808383233535,2.2279208821788106
2.1314970059880243,0.009827572,2.1314970059880243,0.014650960000000001,2.124281437125749,0.004432519,1.4657696468924015,0.0144964230837587,2.124281437125749,0.6698158504323097,2.124281437125749,0.6064433875699746,2.124281437125749,2.2270568432854545
2.1387125748502993,0.009828663,2.1387125748502993,0.01465575,2.1314970059880243,0.004434899250000003,1.4699575173976371,0.0145270913370257,2.1314970059880243,0.669696365374339,2.1314970059880243,0.6066586775186622,2.1314970059880243,2.226183071615595
2.145943113772455,0.009829326,2.145943113772455,0.014660520000000002,2.1387125748502993,0.004437172875000002,1.474145387902873,0.0145574173948896,2.1387125748502993,0.6695754337531928,2.1387125748502993,0.6068725489839845,2.1387125748502993,2.225301518194137
2.153173652694611,0.009829560999999999,2.153173652694611,0.01466479,2.145943113772455,0.004439558187499998,1.4783332584081088,0.0145874023401335,2.145943113772455,0.6694527735324048,2.145943113772455,0.6070853819451196,2.145943113772455,2.2244104924983983
2.160419161676647,0.009829909000000001,2.160419161676647,0.014669200000000002,2.153173652694611,0.0044419888749999996,1.4825211289133444,0.014617047287622,2.153173652694611,0.6693286086026478,2.153173652694611,0.6072966735911551,2.153173652694611,2.223511977467145
2.1676646706586826,0.009830256,2.1676646706586826,0.01467322,2.160419161676647,0.004444000437499998,1.4867089994185805,0.0146463533837031,2.160419161676647,0.6692026528325028,2.160419161676647,0.6075068006332863,2.160419161676647,2.222604251120655
2.1749101796407184,0.009830572999999999,2.1749101796407184,0.014677520000000003,2.1676646706586826,0.004445897187499999,1.490896869923816,0.0146753218056092,2.1676646706586826,0.6690751384730386,2.1676646706586826,0.607715269757814,2.1676646706586826,2.2216893268981397
2.182185628742515,0.009830601,2.182185628742515,0.014681379999999999,2.1749101796407184,0.0044478281875,1.495084740429052,0.0147039537608593,2.1749101796407184,0.6689460434579745,2.1749101796407184,0.6079220285663263,2.1749101796407184,2.2207673645538253
2.1894461077844314,0.009830844,2.1894461077844314,0.014684550000000001,2.182185628742515,0.0044500005625000005,1.4992726109342875,0.0147322504866616,2.182185628742515,0.6688148034728995,2.182185628742515,0.6081278698620077,2.182185628742515,2.219834670455605
2.1967215568862275,0.009831031999999998,2.1967215568862275,0.014688010000000001,2.1894461077844314,0.004451775812499999,1.5034604814395234,0.0147602132493172,2.1894461077844314,0.6686822037896695,2.1894461077844314,0.6083314684354165,2.1894461077844314,2.2188971391935652
2.204011976047904,0.009831274,2.204011976047904,0.01469115,2.1967215568862275,0.0044536568750000016,1.5076483519447592,0.0147878433436248,2.1967215568862275,0.6685476788196323,2.1967215568862275,0.6085336163982336,2.1967215568862275,2.217951062583423
2.211302395209581,0.009830847,2.211302395209581,0.01469426,2.204011976047904,0.0044554843125,1.511836222449995,0.0148151420922863,2.204011976047904,0.6684112006334865,2.204011976047904,0.608734256301943,2.204011976047904,2.216996557215755
2.2185928143712577,0.009829803,2.2185928143712577,0.014697280000000002,2.211302395209581,0.004456865249999999,1.5160240929552307,0.0148421108453144,2.211302395209581,0.6682730276881517,2.211302395209581,0.6089329260195103,2.211302395209581,2.2160357196560603
2.2259131736526947,0.009829274000000002,2.2259131736526947,0.014699770000000001,2.2185928143712577,0.004458602375,1.5202119634604665,0.0148687509794414,2.2185928143712577,0.6681331444839901,2.2185928143712577,0.609129583090525,2.2185928143712577,2.2150687052971727
2.2332185628742516,0.009828725,2.2332185628742516,0.014702070000000001,2.2259131736526947,0.004459940374999999,1.5243998339657021,0.0148950638975289,2.2259131736526947,0.6679909515139906,2.2259131736526947,0.6093249817184787,2.2259131736526947,2.214091659977079
2.2405389221556886,0.009828617,2.2405389221556886,0.014704829999999997,2.2332185628742516,0.0044616774375000005,1.5285877044709382,0.0149210510279808,2.2332185628742516,0.6678473024359379,2.2332185628742516,0.6095178775593859,2.2332185628742516,2.2131107131170067
2.2478742514970063,0.009827908,2.2478742514970063,0.014707310000000001,2.2405389221556886,0.004462986812500002,1.5327755749761738,0.0149467138241572,2.2405389221556886,0.6677015962146228,2.2405389221556886,0.609709023532371,2.2405389221556886,2.2121219974778543
2.2552095808383235,0.009826688,2.2552095808383235,0.01470929,2.2478742514970063,0.004464339187499999,1.5369634454814096,0.0149720537637905,2.2478742514970063,0.667553810753214,2.2478742514970063,0.6098983703729005,2.2478742514970063,2.211125630077905
2.2625449101796407,0.00982582,2.2625449101796407,0.014710679999999999,2.2552095808383235,0.004465892062499999,1.5411513159866455,0.0149970723484042,2.2552095808383235,0.6674042319872917,2.2552095808383235,0.6100854904845768,2.2552095808383235,2.2101237784233922
2.2698952095808385,0.009824916,2.2698952095808385,0.0147127,2.2625449101796407,0.004467445062500003,1.545339186491881,0.0150217711027335,2.2625449101796407,0.6672528507692753,2.2625449101796407,0.6102703510644534,2.2625449101796407,2.209116592539012
2.277260479041916,0.009823458000000002,2.277260479041916,0.014714940000000001,2.2698952095808385,0.00446878475,1.5495270569971171,0.015046151574149,2.2698952095808385,0.6670993445163078,2.2698952095808385,0.6104532912039053,2.2698952095808385,2.2081021497461037
2.284625748502994,0.009821742999999999,2.284625748502994,0.014716810000000002,2.277260479041916,0.004470113687500001,1.5537149275023527,0.0150702153320823,2.277260479041916,0.6669436950092861,2.277260479041916,0.6106342670845287,2.277260479041916,2.207080566719816
2.291991017964072,0.009820107,2.291991017964072,0.01471874,2.284625748502994,0.004471338875,1.5579027980075886,0.0150939639674554,2.284625748502994,0.6667862069380253,2.284625748502994,0.6108128755452914,2.284625748502994,2.2060540517289033
2.29937125748503,0.009818571,2.29937125748503,0.014720140000000001,2.291991017964072,0.0044726823749999985,1.5620906685128242,0.0151173990921119,2.291991017964072,0.6666268752365047,2.291991017964072,0.610989089986295,2.291991017964072,2.2050227507287232
2.3067664670658683,0.009816540000000002,2.3067664670658683,0.014721680000000004,2.29937125748503,0.004474050499999997,1.56627853901806,0.0151405223382518,2.29937125748503,0.666465366364739,2.29937125748503,0.611163236161808,2.29937125748503,2.2039846979584268
2.3141616766467066,0.009815082,2.3141616766467066,0.014723169999999999,2.3067664670658683,0.004475677249999999,1.5704664095232959,0.0151633353578693,2.3067664670658683,0.6663016659452445,2.3067664670658683,0.6113352756355509,2.3067664670658683,2.2029400092860856
2.321556886227545,0.009813052000000001,2.321556886227545,0.014724619999999999,2.3141616766467066,0.004477394937500002,1.5746542800285317,0.0151858398221943,2.3141616766467066,0.6661360975889922,2.3141616766467066,0.611504830525328,2.3141616766467066,2.201890928719074
2.3289670658682633,0.009810916,2.3289670658682633,0.01472588,2.321556886227545,0.0044784995,1.5788421505337673,0.0152080374211361,2.321556886227545,0.6659686601651382,2.321556886227545,0.6116718801991903,2.321556886227545,2.2008375978008363
2.3363922155688623,0.009808715,2.3363922155688623,0.01472677,2.3289670658682633,0.0044795873125,1.5830300210390031,0.0152299298627319,2.3289670658682633,0.6657990088798982,2.3289670658682633,0.6118367360084781,2.3289670658682633,2.199778011854659
2.3438173652694614,0.009806054,2.3438173652694614,0.014727600000000002,2.3363922155688623,0.004480968,1.5872178915442388,0.015251518872598,2.3363922155688623,0.665627133136298,2.3363922155688623,0.6119993647910068,2.3363922155688623,2.198712285513837
2.35125748502994,0.009803415,2.35125748502994,0.01472815,2.3438173652694614,0.004482171500000001,1.5914057620494748,0.0152728061933851,2.3438173652694614,0.6654533754813394,2.3438173652694614,0.6121594145514522,2.3438173652694614,2.1976426936816225
2.3586976047904193,0.009800900000000001,2.3586976047904193,0.014729009999999997,2.35125748502994,0.004483093874999998,1.5955936325547104,0.0152937935842373,2.35125748502994,0.6652773825494268,2.35125748502994,0.6123171851775429,2.35125748502994,2.1965672055640217
2.366137724550898,0.009798271,2.366137724550898,0.014729499999999998,2.3586976047904193,0.004483765249999997,1.5997815030599463,0.0153144828202544,2.3586976047904193,0.6650995063200591,2.3586976047904193,0.6124723377824564,2.3586976047904193,2.1954881097618917
2.373592814371258,0.009795522,2.373592814371258,0.01472987,2.366137724550898,0.004485099687500003,1.6039693735651819,0.0153348756919596,2.366137724550898,0.6649197512462824,2.366137724550898,0.612624860171979,2.366137724550898,2.1944055406543024
2.381062874251497,0.009792315999999999,2.381062874251497,0.014730000000000002,2.373592814371258,0.0044861743750000006,1.6081572440704177,0.0153549740047695,2.373592814371258,0.6647377553193471,2.373592814371258,0.6127750404272411,2.373592814371258,2.1933174427637634
2.3885329341317365,0.009789774999999999,2.3885329341317365,0.01473042,2.381062874251497,0.004487141249999999,1.6123451145756538,0.01537477957847,2.381062874251497,0.6645535134452076,2.381062874251497,0.6129228530116705,2.381062874251497,2.1922239281517344
2.396002994011976,0.009786299000000002,2.396002994011976,0.014730440000000001,2.3885329341317365,0.004488077125,1.6165329850808894,0.0153942942466946,2.3885329341317365,0.6643673962906808,2.3885329341317365,0.6130679854281776,2.3885329341317365,2.1911273094113004
2.4034880239520957,0.009783312999999998,2.4034880239520957,0.0147306,2.396002994011976,0.004489059124999998,1.6207208555861252,0.0154135198564088,2.396002994011976,0.664179411789174,2.396002994011976,0.613210430722596,2.396002994011976,2.1900277158480184
2.410988023952096,0.009780085999999999,2.410988023952096,0.014730799999999999,2.4034880239520957,0.004490234437500002,1.6249087260913608,0.0154324582673979,2.4034880239520957,0.6639891863778096,2.4034880239520957,0.6133504605743874,2.4034880239520957,2.1889230630107885
2.418488023952096,0.009777054,2.418488023952096,0.01473063,2.410988023952096,0.004490850687500003,1.6290965965965967,0.0154511113517593,2.410988023952096,0.6637967184835197,2.410988023952096,0.6134880542909764,2.410988023952096,2.187813460824427
2.4260029940119763,0.009774031999999998,2.4260029940119763,0.01473064,2.418488023952096,0.004491671437500001,1.6332844671018323,0.0154694809933999,2.418488023952096,0.6636023971255255,2.418488023952096,0.613622925850583,2.418488023952096,2.1867012415245966
2.4335179640718563,0.009770512,2.4335179640718563,0.014730440000000003,2.4260029940119763,0.004492422812499997,1.6374723376070683,0.0154875690875377,2.4260029940119763,0.6634058401253458,2.4260029940119763,0.6137553342494221,2.4260029940119763,2.185584301769593
2.4410329341317367,0.009767163,2.4410329341317367,0.01473012,2.4335179640718563,0.0044931708750000025,1.641660208112304,0.0155053775402082,2.4335179640718563,0.6632074455178938,2.4335179640718563,0.6138850066850589,2.4335179640718563,2.1844649820534854
2.4485628742514973,0.009763721,2.4485628742514973,0.014729719999999998,2.4410329341317367,0.0044935833750000004,1.6458480786175398,0.0155229082677755,2.4410329341317367,0.6630072260523885,2.4410329341317367,0.6140119434374408,2.4410329341317367,2.1833434037308646
2.456107784431138,0.009760024999999999,2.456107784431138,0.01472896,2.4485628742514973,0.004494466375,1.6500359491227754,0.0155401631964489,2.4485628742514973,0.6628047909392998,2.4485628742514973,0.6141363905991629,2.4485628742514973,2.182217445906771
2.4636526946107784,0.00975617,2.4636526946107784,0.014728330000000001,2.456107784431138,0.004494914687499999,1.6542238196280112,0.015557144261803,2.456107784431138,0.6626001436133073,2.456107784431138,0.6142583343215349,2.456107784431138,2.181087214762873
2.4712125748502993,0.00975241,2.4712125748502993,0.014727880000000002,2.4636526946107784,0.0044956491250000025,1.658411690133247,0.0155738534083046,2.4636526946107784,0.6623936997284541,2.4636526946107784,0.6143775280729756,2.4636526946107784,2.1799550643005636
2.4787724550898202,0.009748567,2.4787724550898202,0.01472756,2.4712125748502993,0.004496265249999998,1.662599560638483,0.015590292588843,2.4712125748502993,0.662185060048854,2.4712125748502993,0.6144942048409755,2.4712125748502993,2.1788188587842523
2.486332335329341,0.009744631,2.486332335329341,0.014726890000000001,2.4787724550898202,0.004496970125000001,1.6667874311437185,0.0156064637642661,2.4787724550898202,0.6619746488133068,2.4787724550898202,0.6146081311197887,2.4787724550898202,2.1776809575232114
2.4939221556886233,0.009740515000000002,2.4939221556886233,0.01472589,2.486332335329341,0.004497394312500001,1.6709753016489544,0.015622368902922,2.486332335329341,0.6617624830581985,2.486332335329341,0.6147193136326103,2.486332335329341,2.1765414736379403
2.5014970059880244,0.009736971,2.5014970059880244,0.014725349999999998,2.4939221556886233,0.0044979833125,1.67516317215419,0.0156380099802048,2.4939221556886233,0.6615477298594763,2.4939221556886233,0.6148281841370312,2.4939221556886233,2.1753959971155004
2.5090868263473056,0.009732976999999999,2.5090868263473056,0.014724399999999999,2.5014970059880244,0.004498475937499998,1.679351042659426,0.0156533889781066,2.5014970059880244,0.6613316731367808,2.5014970059880244,0.6149340989858558,2.5014970059880244,2.174251411989597
2.516691616766467,0.009728908999999997,2.516691616766467,0.014723439999999999,2.5090868263473056,0.004498795124999998,1.6835389131646619,0.0156685078847741,2.5090868263473056,0.6611134779063761,2.5090868263473056,0.6150374864689458,2.5090868263473056,2.1731033032898983
2.524296407185629,0.009724778,2.524296407185629,0.01472236,2.516691616766467,0.004499267250000003,1.6877267836698975,0.015683368694071,2.516691616766467,0.6608931536723679,2.516691616766467,0.615138340977521,2.516691616766467,2.1719517714001655
2.531916167664671,0.009720574,2.531916167664671,0.014721729999999999,2.524296407185629,0.004499873749999999,1.6919146541751333,0.015697973405145,2.524296407185629,0.6606711493531033,2.524296407185629,0.6152364673956846,2.524296407185629,2.170799186072967
2.5395359281437124,0.009716695999999999,2.5395359281437124,0.014720519999999997,2.531916167664671,0.004500442625000002,1.696102524680369,0.0157123240220015,2.531916167664671,0.6604470438039758,2.531916167664671,0.6153320632267713,2.531916167664671,2.169643380436941
2.547170658682635,0.009712438,2.547170658682635,0.014719390000000002,2.5395359281437124,0.00450091625,1.700290395185605,0.0157264225530811,2.5395359281437124,0.6602212937793922,2.5395359281437124,0.6154249458782238,2.5395359281437124,2.1684867259889717
2.5548053892215568,0.009708580000000001,2.5548053892215568,0.014718199999999997,2.547170658682635,0.004501402750000003,1.7044782656908406,0.0157402710108441,2.547170658682635,0.6599934728658825,2.547170658682635,0.6155153039361592,2.547170658682635,2.167327050108671
2.5624550898203595,0.009703946,2.5624550898203595,0.01471714,2.5548053892215568,0.0045016944375,1.7086661361960764,0.015753871411359,2.5548053892215568,0.6597640454402857,2.5548053892215568,0.6156029671688469,2.5548053892215568,2.166166725211961
2.5701047904191614,0.009699263,2.5701047904191614,0.014716070000000001,2.5624550898203595,0.004502199937500001,1.712854006701312,0.015767225773898,2.5624550898203595,0.6595325799207358,2.5624550898203595,0.6156881152553053,2.5624550898203595,2.165003573708358
2.5777694610778443,0.009694615,2.5777694610778443,0.014715070000000002,2.5701047904191614,0.00450281775,1.7170418772065479,0.0157803361205369,2.5701047904191614,0.6592995480837402,2.5701047904191614,0.6157705901493411,2.5701047904191614,2.1638399681335767
2.5854491017964074,0.009690171000000001,2.5854491017964074,0.014713760000000001,2.5777694610778443,0.0045029551874999985,1.7212297477117837,0.015793204475761,2.5777694610778443,0.6590645132871936,2.5777694610778443,0.6158505626459848,2.5777694610778443,2.162673726687719
2.59311377245509,0.00968565,2.59311377245509,0.01471262,2.5854491017964074,0.0045033625,1.7254176182170196,0.0158058328660766,2.5854491017964074,0.6588274909721048,2.5854491017964074,0.6159280351416295,2.5854491017964074,2.1615049427249566
2.600808383233533,0.009681392,2.600808383233533,0.014711290000000002,2.59311377245509,0.0045036924375,1.7296054887222552,0.0158182233196282,2.59311377245509,0.6585894300635795,2.59311377245509,0.6160027242504126,2.59311377245509,2.1603382665620514
2.6085029940119764,0.009676798,2.6085029940119764,0.0147098,2.600808383233533,0.0045041624375000006,1.733793359227491,0.0158303778658206,2.600808383233533,0.6583489566515578,2.600808383233533,0.616075079284546,2.600808383233533,2.1591669542606446
2.616197604790419,0.009672132,2.616197604790419,0.014708460000000001,2.6085029940119764,0.004504606687499998,1.7379812297327266,0.0158422985349481,2.6085029940119764,0.6581070235617625,2.6085029940119764,0.6161448234318313,2.6085029940119764,2.1579956541201835
2.6239071856287426,0.009667166000000001,2.6239071856287426,0.014706919999999995,2.616197604790419,0.004505052875,1.7421691002379627,0.0158539873578276,2.616197604790419,0.6578636569454969,2.616197604790419,0.6162119773647041,2.616197604790419,2.1568244557234824
2.631631736526946,0.009662298,2.631631736526946,0.01470536,2.6239071856287426,0.00450532625,1.7463569707431985,0.0158654463654385,2.6239071856287426,0.6576184056959398,2.6239071856287426,0.6162766854787125,2.6239071856287426,2.1556511690207563
2.6393562874251497,0.009657679,2.6393562874251497,0.014703919999999999,2.631631736526946,0.004505746499999998,1.7505448412484341,0.0158766775885679,2.631631736526946,0.6573712885719013,2.631631736526946,0.6163389547132744,2.631631736526946,2.1544758821802503
2.6470808383233537,0.009652914000000002,2.6470808383233537,0.014702199999999999,2.6393562874251497,0.004505972812499998,1.75473271175367,0.0158876830574615,2.6393562874251497,0.6571228077665974,2.6393562874251497,0.6163986794659955,2.6393562874251497,2.1533009593157098
2.6548203592814374,0.009648016,2.6548203592814374,0.014700390000000002,2.6470808383233537,0.0045061383125,1.7589205822589056,0.0158984648014804,2.6470808383233537,0.656872990882052,2.6470808383233537,0.6164558827796724,2.6470808383233537,2.1521264844743664
2.6625748502994013,0.009643049,2.6625748502994013,0.014698900000000004,2.6548203592814374,0.004506324875,1.7631084527641416,0.0159090248487628,2.6548203592814374,0.656621377833456,2.6548203592814374,0.616510691778707,2.6548203592814374,2.1509502655746418
2.6703293413173657,0.009637902,2.6703293413173657,0.01469705,2.6625748502994013,0.004506529437500001,1.7672963232693772,0.0159193652258923,2.6625748502994013,0.6563679893141484,2.6625748502994013,0.6165631160886598,2.6625748502994013,2.149772387253212
2.6780838323353295,0.00963286,2.6780838323353295,0.014695229999999998,2.6703293413173657,0.004506991062499998,1.771484193774613,0.0159294879575714,2.6703293413173657,0.6561133393458544,2.6703293413173657,0.6166130719537378,2.6703293413173657,2.148595205320868
2.685853293413174,0.009627590000000002,2.685853293413174,0.014693699999999999,2.6780838323353295,0.004507003687500001,1.7756720642798487,0.0159393950663006,2.6780838323353295,0.6558574567282229,2.6780838323353295,0.6166605844655407,2.6780838323353295,2.1474187983750315
2.6936377245508987,0.009622714000000001,2.6936377245508987,0.014691949999999999,2.685853293413174,0.004506997437500001,1.7798599347850845,0.0159490885720635,2.685853293413174,0.6555998729866949,2.685853293413174,0.6167057638389778,2.685853293413174,2.146240974905889
2.701422155688623,0.009618194,2.701422155688623,0.01469021,2.6936377245508987,0.004507297437500002,1.7840478052903201,0.0159585704920171,2.6936377245508987,0.6553406105275372,2.6936377245508987,0.6167486221195085,2.6936377245508987,2.145061815988401
2.7092215568862277,0.009613506999999999,2.7092215568862277,0.014688310000000001,2.701422155688623,0.004507468562499999,1.7882356757955562,0.015967842840188,2.701422155688623,0.6550801941233519,2.701422155688623,0.6167890964246432,2.701422155688623,2.143883666677189
2.7170209580838325,0.009608414,2.7170209580838325,0.014686759999999998,2.7092215568862277,0.0045074322499999995,1.7924235463007918,0.0159769076271744,2.7092215568862277,0.6548181494997022,2.7092215568862277,0.6168272846379261,2.7092215568862277,2.142704337726288
2.7248353293413174,0.00960354,2.7248353293413174,0.014684949999999999,2.7170209580838325,0.004507584000000002,1.7966114168060277,0.0159857668598535,2.7170209580838325,0.6545550063946646,2.7170209580838325,0.616863133939461,2.7170209580838325,2.1415261679472155
2.732649700598803,0.009597986999999999,2.732649700598803,0.014682930000000002,2.7248353293413174,0.004508032562500002,1.8007992873112633,0.0159944225410941,2.7248353293413174,0.6542902868161792,2.7248353293413174,0.6168967340943483,2.7248353293413174,2.140346970191167
2.740479041916168,0.009592982,2.740479041916168,0.014681060000000001,2.732649700598803,0.004508093437500001,1.8049871578164993,0.0160028766694758,2.732649700598803,0.6540245251896062,2.732649700598803,0.6169280420865252,2.732649700598803,2.1391690764818643
2.748308383233533,0.009587959,2.748308383233533,0.014678929999999998,2.740479041916168,0.004508250125000001,1.8091750283217352,0.0160111312390129,2.740479041916168,0.6537572399733281,2.740479041916168,0.6169571396917052,2.740479041916168,2.137990302337302
2.756152694610779,0.009582708,2.756152694610779,0.01467695,2.748308383233533,0.004508252250000002,1.8133628988269708,0.0160191882388839,2.748308383233533,0.653488970000171,2.748308383233533,0.6169839934352022,2.748308383233533,2.1368129724708944
2.7640119760479043,0.009577701,2.7640119760479043,0.01467522,2.756152694610779,0.004508170249999997,1.8175507693322066,0.0160270496531672,2.756152694610779,0.6532192303507426,2.756152694610779,0.6170086772396434,2.756152694610779,2.1356349056191943
2.77187125748503,0.009572072999999999,2.77187125748503,0.01467319,2.7640119760479043,0.004508306124999998,1.8217386398374422,0.0160347174605816,2.7640119760479043,0.6529480465793509,2.7640119760479043,0.6170312077465051,2.7640119760479043,2.1344561750312674
2.7797305389221556,0.009566754,2.7797305389221556,0.014671319999999998,2.77187125748503,0.004508541749999999,1.8259265103426783,0.0160421936342326,2.77187125748503,0.6526759636911441,2.77187125748503,0.6170515653771875,2.77187125748503,2.1332790937034902
2.787604790419162,0.009561398,2.787604790419162,0.01466932,2.7797305389221556,0.004508754499999998,1.830114380847914,0.0160494801413642,2.7797305389221556,0.652403012827829,2.7797305389221556,0.6170697799483548,2.7797305389221556,2.1321037235101366
2.795494011976048,0.009556316,2.795494011976048,0.0146673,2.787604790419162,0.004508577000000003,1.8343022513531497,0.0160565789431159,2.787604790419162,0.6521287028400401,2.787604790419162,0.6170859101047116,2.787604790419162,2.130927891213394
2.8033832335329345,0.009551039,2.8033832335329345,0.014665199999999998,2.795494011976048,0.004508604812499999,1.8384901218583853,0.0160634919942853,2.795494011976048,0.6518530603090833,2.795494011976048,0.617099974119454,2.795494011976048,2.1297516665254053
2.8112724550898203,0.009545561,2.8112724550898203,0.01466323,2.8033832335329345,0.004508523062499999,1.8426779923636212,0.0160702212430962,2.8033832335329345,0.6515766373707896,2.8033832335329345,0.6171119698991439,2.8033832335329345,2.1285773449255454
2.819176646706587,0.009540365000000002,2.819176646706587,0.014660999999999997,2.8112724550898203,0.004508236812500004,1.8468658628688568,0.0160767686309716,2.8112724550898203,0.6512994653992025,2.8112724550898203,0.6171219281365826,2.8112724550898203,2.1274049833792525
2.827095808383234,0.009535099,2.827095808383234,0.014659170000000003,2.819176646706587,0.0045082822500000005,1.8510537333740928,0.0160831360923125,2.819176646706587,0.6510210477390969,2.819176646706587,0.6171298928196858,2.819176646706587,2.1262324186729327
2.83501497005988,0.00952996,2.83501497005988,0.014657140000000003,2.827095808383234,0.004507936999999998,1.8552416038793285,0.0160893255542818,2.827095808383234,0.6507414118030932,2.827095808383234,0.6171358836356371,2.827095808383234,2.1250597170305294
2.8429491017964073,0.009524844000000001,2.8429491017964073,0.014654879999999999,2.83501497005988,0.0045078145625,1.8594294743845643,0.0160953389365933,2.83501497005988,0.6504611157334435,2.83501497005988,0.6171399148862332,2.83501497005988,2.123889154699807
2.8508832335329344,0.009519614000000001,2.8508832335329344,0.014652809999999999,2.8429491017964073,0.004507767437499999,1.8636173448898,0.0161011781513062,2.8429491017964073,0.6501796593185207,2.8429491017964073,0.6171420200817208,2.8429491017964073,2.1227185773699717
2.8588323353293417,0.009514082000000002,2.8588323353293417,0.01465059,2.8508832335329344,0.004507727499999999,1.8678052153950357,0.0161068451026244,2.8508832335329344,0.6498976032861992,2.8508832335329344,0.6171422213146421,2.8508832335329344,2.1215502510738506
2.8667814371257485,0.009508939000000001,2.8667814371257485,0.01464836,2.8588323353293417,0.004507683500000001,1.8719930859002716,0.0161123416867015,2.8588323353293417,0.6496144452297394,2.8588323353293417,0.6171405452676264,2.8588323353293417,2.1203820278828367
2.874745508982036,0.009503563,2.874745508982036,0.01464636,2.8667814371257485,0.004507805937499996,1.8761809564055074,0.0161176697914505,2.8667814371257485,0.6493307481856384,2.8667814371257485,0.6171370215500297,2.8667814371257485,2.119216163243584
2.8827245508982036,0.009498323,2.8827245508982036,0.01464416,2.874745508982036,0.004507872312500002,1.8803688269107433,0.0161228312963584,2.874745508982036,0.6490460077415833,2.874745508982036,0.6171316701933272,2.874745508982036,2.1180505160342724
2.890703592814371,0.009492989000000002,2.890703592814371,0.01464212,2.8827245508982036,0.004507866249999997,1.8845566974159789,0.0161278280723065,2.8827245508982036,0.6487602524116131,2.8827245508982036,0.6171245129589549,2.8827245508982036,2.1168851466708896
2.8986826347305388,0.009487395,2.8986826347305388,0.014639960000000002,2.890703592814371,0.0045078475625,1.8887445679212147,0.0161326619813948,2.890703592814371,0.6484740482682353,2.890703592814371,0.6171155903075838,2.890703592814371,2.115722294194064
2.906676646706587,0.009481773999999998,2.906676646706587,0.014637979999999998,2.8986826347305388,0.0045076988125000005,1.8929324384264505,0.0161373348767725,2.8986826347305388,0.6481874264583039,2.8986826347305388,0.6171049343136251,2.8986826347305388,2.1145620030636665
2.914685628742515,0.009476383,2.914685628742515,0.01463587,2.906676646706587,0.004507644437500002,1.8971203089316864,0.016141848602472,2.906676646706587,0.6478998791292594,2.906676646706587,0.617092552243577,2.906676646706587,2.1134021469880118
2.922694610778443,0.009470951,2.922694610778443,0.014633460000000001,2.914685628742515,0.004507259937499997,1.901308179436922,0.0161462049932488,2.914685628742515,0.6476114351438915,2.914685628742515,0.6170784667490372,2.914685628742515,2.1122427830750663
2.930718562874252,0.009465602,2.930718562874252,0.014631269999999998,2.922694610778443,0.004506979687500001,1.9054960499421578,0.0161504058744263,2.922694610778443,0.6473226635600638,2.922694610778443,0.6170627316952954,2.922694610778443,2.1110861271617094
2.93874251497006,0.009460388,2.93874251497006,0.01462918,2.930718562874252,0.004507016625000002,1.9096839204473934,0.0161544530617442,2.930718562874252,0.647033054533816,2.930718562874252,0.6170453453472806,2.930718562874252,2.109930065197993
2.9467814371257486,0.009454546,2.9467814371257486,0.01462702,2.93874251497006,0.004506834687500001,1.9138717909526295,0.0161583483612131,2.93874251497006,0.6467431782173305,2.93874251497006,0.6170263678701081,2.93874251497006,2.1087768009655856
2.9548203592814373,0.009449009999999999,2.9548203592814373,0.01462491,2.9467814371257486,0.0045067876875000005,1.918059661457865,0.0161620935689728,2.9467814371257486,0.646452523621389,2.9467814371257486,0.6170057917053973,2.9467814371257486,2.1076242289389007
2.9628742514970066,0.009443789,2.9628742514970066,0.014622860000000001,2.9548203592814373,0.004506686312499999,1.922247531963101,0.0161656904711555,2.9548203592814373,0.64616166173116,2.9548203592814373,0.6169836830500474,2.9548203592814373,2.106474540567541
2.970928143712575,0.009438136,2.970928143712575,0.014620890000000001,2.9628742514970066,0.0045062025000000006,1.9264354024683366,0.0161691408437538,2.9628742514970066,0.6458700806043347,2.9628742514970066,0.6169600287142786,2.9628742514970066,2.1053256391901907
2.978997005988024,0.009433075,2.978997005988024,0.01461874,2.970928143712575,0.004505874374999998,1.9306232729735724,0.016172446452493,2.970928143712575,0.6455783518015922,2.970928143712575,0.6169349006608611,2.970928143712575,2.1041797036632484
2.9870658682634734,0.009427549,2.9870658682634734,0.014616480000000001,2.978997005988024,0.004505790875,1.934811143478808,0.0161756090527079,2.978997005988024,0.6452859626193036,2.978997005988024,0.616908280262205,2.978997005988024,2.1030346465149186
2.9951646706586827,0.009422087,2.9951646706586827,0.01461446,2.9870658682634734,0.0045057455625,1.938999013984044,0.0161786303892239,2.9870658682634734,0.6449934849402528,2.9870658682634734,0.6168802449833871,2.9870658682634734,2.1018926337625308
3.003248502994012,0.009416808,3.003248502994012,0.014612370000000003,2.9951646706586827,0.004505614062499998,1.9431868844892797,0.0161815121962433,2.9951646706586827,0.6446998627142194,2.9951646706586827,0.6168507151046584,2.9951646706586827,2.1007494772700834
3.0113473053892217,0.009411274,3.0113473053892217,0.014610290000000001,3.003248502994012,0.004505541812500004,1.9473747549945155,0.0161842561972348,3.003248502994012,0.644406753421659,3.003248502994012,0.6168198825494138,3.003248502994012,2.099611556119058
3.0194610778443116,0.009405762000000002,3.0194610778443116,0.014608220000000002,3.0113473053892217,0.004505471562499999,1.9515626254997513,0.0161868641048281,3.0113473053892217,0.6441131007143415,3.0113473053892217,0.6167876650870788,3.0113473053892217,2.0984746862317625
3.027574850299401,0.009400507,3.027574850299401,0.014605980000000001,3.0194610778443116,0.0045054725,1.9557504960049872,0.0161893376207121,3.0194610778443116,0.6438189336762263,3.0194610778443116,0.6167540872804214,3.0194610778443116,2.097338914703374
3.0357035928143716,0.009394735000000001,3.0357035928143716,0.01460382,3.027574850299401,0.004505366374999998,1.959938366510223,0.0161916784355384,3.027574850299401,0.643524823994198,3.027574850299401,0.6167192393054564,3.027574850299401,2.096206374542289
3.0438323353293413,0.009389338,3.0438323353293413,0.014601699999999999,3.0357035928143716,0.004505162875000003,1.9641262370154586,0.0161938882288274,3.0357035928143716,0.6432302578781369,3.0357035928143716,0.6166830851195653,3.0357035928143716,2.0950750129004665
3.0519760479041915,0.009383923999999998,3.0519760479041915,0.014599570000000001,3.0438323353293413,0.004505124375000002,1.9683141075206945,0.01619596866888,3.0438323353293413,0.6429358064825875,3.0438323353293413,0.6166457195030907,3.0438323353293413,2.0939469491823854
3.060119760479042,0.009378922,3.060119760479042,0.01459743,3.0519760479041915,0.004504960562499999,1.97250197802593,0.016197921412692,3.0519760479041915,0.6426409561072836,3.0519760479041915,0.6166071018552137,3.0519760479041915,2.0928201410249962
3.068278443113772,0.009373733999999998,3.068278443113772,0.01459532,3.060119760479042,0.004504810000000002,1.9766898485311661,0.0161997481058737,3.060119760479042,0.6423462771410361,3.060119760479042,0.6165673313094463,3.060119760479042,2.091696694045995
3.076452095808383,0.009368417,3.076452095808383,0.014593219999999999,3.068278443113772,0.0045048642500000015,1.9808777190364018,0.0162014503825724,3.068278443113772,0.6420512561593894,3.068278443113772,0.6165263629048302,3.068278443113772,2.0905745766178843
3.084625748502994,0.009363334000000001,3.084625748502994,0.014591189999999999,3.076452095808383,0.0045045654375,1.9850655895416376,0.0162030298653995,3.076452095808383,0.641755921877005,3.076452095808383,0.6164842217132804,3.076452095808383,2.0894538309063817
3.0928143712574854,0.0093581,3.0928143712574854,0.014588920000000002,3.084625748502994,0.004504402562499997,1.9892534600468732,0.0162044881653611,3.084625748502994,0.641460843182317,3.084625748502994,0.6164410130187289,3.084625748502994,2.088336541598294
3.101002994011976,0.009352993,3.101002994011976,0.014586720000000001,3.0928143712574854,0.004504365125000001,1.993441330552109,0.0162058268817922,3.0928143712574854,0.6411655074848981,3.0928143712574854,0.6163966857697284,3.0928143712574854,2.087220693690111
3.1091916167664673,0.009347394,3.1091916167664673,0.01458469,3.101002994011976,0.004503967312500001,1.9976292010573447,0.0162070476022953,3.101002994011976,0.6408704823428768,3.101002994011976,0.6163513489925087,3.101002994011976,2.0861083576623027
3.1174101796407188,0.009342116,3.1174101796407188,0.014582600000000001,3.1091916167664673,0.004503723375,2.0018170715625807,0.0162081519026817,3.1091916167664673,0.6405757943081772,3.1091916167664673,0.6163050333157132,3.1091916167664673,2.084999553642075
3.12561377245509,0.009336794,3.12561377245509,0.014580699999999999,3.1174101796407188,0.0045034739999999995,2.006004942067816,0.0162091413469174,3.1174101796407188,0.6402803941618803,3.1174101796407188,0.6162575946183285,3.1174101796407188,2.0838902663107746
3.1338473053892217,0.009331417,3.1338473053892217,0.014578570000000002,3.12561377245509,0.004503039749999997,2.0101928125730524,0.0162100174870716,3.12561377245509,0.6399859231708525,3.12561377245509,0.616209319872977,3.12561377245509,2.0827865856816348
3.1420808383233534,0.009326044,3.1420808383233534,0.01457652,3.1338473053892217,0.004502767499999997,2.014380683078288,0.0162107818632694,3.1338473053892217,0.6396907962304526,3.1338473053892217,0.6161599725755502,3.1338473053892217,2.0816824974076478
3.150314371257485,0.009321029,3.150314371257485,0.01457434,3.1420808383233534,0.004502647437500002,2.0185685535835236,0.0162114360036479,3.1420808383233534,0.6393961144315805,3.1420808383233534,0.6161097574058647,3.1420808383233534,2.080582053225611
3.1585628742514973,0.009315741999999998,3.1585628742514973,0.014572129999999997,3.150314371257485,0.0045024900000000005,2.0227564240887594,0.0162119814243152,3.150314371257485,0.6391019030826703,3.150314371257485,0.6160587042776973,3.150314371257485,2.0794852694741204
3.1668263473053893,0.009310186,3.1668263473053893,0.014569879999999999,3.1585628742514973,0.00450224,2.0269442945939953,0.0162124196293131,3.1585628742514973,0.6388076535893906,3.1585628742514973,0.6160067478404759,3.1585628742514973,2.0783901776024765
3.1750898203592812,0.009304738,3.1750898203592812,0.014567749999999999,3.1668263473053893,0.004501978125000002,2.031132165099231,0.0162127521105832,3.1668263473053893,0.6385133934884215,3.1668263473053893,0.6159539133246669,3.1668263473053893,2.0772968126172073
3.1833682634730542,0.009299680999999999,3.1833682634730542,0.014565650000000003,3.1750898203592812,0.0045020339374999985,2.035320035604467,0.016212980347936,3.1750898203592812,0.6382196818194886,3.1750898203592812,0.6159003237648011,3.1750898203592812,2.0762071795435113
3.1916467065868264,0.009294544,3.1916467065868264,0.014563379999999997,3.1833682634730542,0.004501587499999999,2.039507906109703,0.0162131058090232,3.1833682634730542,0.6379260122741705,3.1833682634730542,0.6158459093286305,3.1833682634730542,2.0751193280626277
3.199940119760479,0.009289088999999999,3.199940119760479,0.014561109999999999,3.1916467065868264,0.004501419,2.043695776614938,0.0162131299493131,3.1916467065868264,0.6376329414343804,3.1916467065868264,0.61579079552261,3.1916467065868264,2.0740352483433964
3.208233532934132,0.009284036999999998,3.208233532934132,0.014559069999999999,3.199940119760479,0.004500974375000003,2.047883647120174,0.0162130542120693,3.199940119760479,0.6373399646808784,3.199940119760479,0.6157349097143969,3.199940119760479,2.0729530023906597
3.2165419161676647,0.009278739,3.2165419161676647,0.01455698,3.208233532934132,0.004500610625000003,2.05207151762541,0.0162128800283321,3.208233532934132,0.6370476359504533,3.208233532934132,0.6156783796633147,3.208233532934132,2.0718745654353343
3.224865269461078,0.009273449999999999,3.224865269461078,0.01455475,3.2165419161676647,0.004500206687499997,2.0562593881306457,0.0162126088169032,3.2165419161676647,0.63675545247871,3.2165419161676647,0.6156211301283562,3.2165419161676647,2.070798011953594
3.2331886227544913,0.009268306,3.2331886227544913,0.01455252,3.224865269461078,0.004500211124999998,2.0604472586358815,0.0162122419843328,3.224865269461078,0.6364634408154414,3.224865269461078,0.6155631861765194,3.224865269461078,2.0697233728306563
3.241526946107785,0.009263075999999999,3.241526946107785,0.014550440000000001,3.2331886227544913,0.004499876250000001,2.0646351291411174,0.0162117809249101,3.2331886227544913,0.6361721506514143,3.2331886227544913,0.6155046786196238,3.2331886227544913,2.068652600786236
3.2498652694610777,0.009258052999999999,3.2498652694610777,0.014548460000000003,3.241526946107785,0.0044995737499999985,2.0688229996463527,0.0162112270206564,3.241526946107785,0.6358810823724886,3.241526946107785,0.6154455287310174,3.241526946107785,2.0675837893033164
3.258218562874252,0.009252475,3.258218562874252,0.014546460000000002,3.2498652694610777,0.004499209874999999,2.073010870151589,0.0162105816413208,3.2498652694610777,0.6355907825747572,3.2498652694610777,0.6153858690451987,3.2498652694610777,2.0665188759830286
3.2665718562874253,0.009247476999999999,3.2665718562874253,0.014544419999999999,3.258218562874252,0.004498982187500001,2.077198740656825,0.0162098461443786,3.258218562874252,0.6353007539007746,3.258218562874252,0.6153256186953492,3.258218562874252,2.0654559671139623
3.2749401197604793,0.009242589,3.2749401197604793,0.014542169999999998,3.2665718562874253,0.004498507875000003,2.0813866111620603,0.0162090218750328,3.2665718562874253,0.6350115396829784,3.2665718562874253,0.6152649117330911,3.2665718562874253,2.064396985128519
3.2833083832335332,0.009237277,3.2833083832335332,0.01454029,3.2749401197604793,0.004498376312500001,2.085574481667296,0.0162081101662175,3.2749401197604793,0.634722644976054,3.2749401197604793,0.6152036653371568,3.2749401197604793,2.0633400492350145
3.291691616766467,0.009231864,3.291691616766467,0.014538329999999999,3.2833083832335332,0.004498085687499998,2.089762352172532,0.0162071123386043,3.2833083832335332,0.6344346096850678,3.2833083832335332,0.6151420148747183,3.2833083832335332,2.0622870666551836
3.3000898203592812,0.009226602,3.3000898203592812,0.014536369999999998,3.291691616766467,0.004497937187500001,2.0939502226777678,0.0162060297006112,3.291691616766467,0.6341469414291099,3.291691616766467,0.6150798757538234,3.291691616766467,2.0612361696221293
3.308488023952096,0.009221273999999998,3.308488023952096,0.01453429,3.3000898203592812,0.004497746874999999,2.0981380931830036,0.0162048635484135,3.3000898203592812,0.6338596652671504,3.3000898203592812,0.6150172725687191,3.3000898203592812,2.0601873841740246
3.3169011976047904,0.009216105,3.3169011976047904,0.014532100000000001,3.308488023952096,0.0044973402500000014,2.1023259636882394,0.0162036151659577,3.308488023952096,0.6335733157215476,3.308488023952096,0.614954342360645,3.308488023952096,2.0591425946690345
3.3253143712574853,0.009210942,3.3253143712574853,0.014530129999999999,3.3169011976047904,0.004496962125000004,2.106513834193475,0.0162022858249771,3.3169011976047904,0.633287404593817,3.3169011976047904,0.6148909982894459,3.3169011976047904,2.0580999530863346
3.3337425149700604,0.009205531,3.3337425149700604,0.01452814,3.3253143712574853,0.004496736124999999,2.1107017046987107,0.0162008767850101,3.3253143712574853,0.6330024625871891,3.3253143712574853,0.6148273782246482,3.3253143712574853,2.057061328485867
3.342185628742515,0.009200165,3.342185628742515,0.014525939999999998,3.3337425149700604,0.004496392375000002,2.1148895752039465,0.0161993892934208,3.3337425149700604,0.632718004435246,3.3337425149700604,0.6147633940035223,3.3337425149700604,2.0560248861054893
3.3506287425149703,0.009194945999999999,3.3506287425149703,0.01452393,3.342185628742515,0.004496192499999998,2.1190774457091823,0.0161978245854213,3.342185628742515,0.6324340543270589,3.342185628742515,0.6146990699005956,3.342185628742515,2.054990649523902
3.3590718562874256,0.009190025,3.3590718562874256,0.01452173,3.3506287425149703,0.004496031625000002,2.123265316214418,0.0161961838840968,3.3506287425149703,0.6321511370150676,3.3506287425149703,0.614634544743446,3.3506287425149703,2.0539604648336165
3.367529940119761,0.009185034,3.367529940119761,0.014519660000000004,3.3590718562874256,0.004495631500000002,2.127453186719654,0.0161944684004318,3.3590718562874256,0.6318692707670225,3.3590718562874256,0.6145698436410998,3.3590718562874256,2.0529343331070047
3.3760029940119765,0.009180213,3.3760029940119765,0.014517650000000002,3.367529940119761,0.004495339187500002,2.1316410572248894,0.0161926793333396,3.367529940119761,0.6315879766034056,3.367529940119761,0.6145048763123799,3.367529940119761,2.051910446330568
3.384491017964072,0.009175143,3.384491017964072,0.0145156,3.3760029940119765,0.004495118062500002,2.1358289277301252,0.0161908178696926,3.3760029940119765,0.6313072779519748,3.3760029940119765,0.6144396666896305,3.3760029940119765,2.05088882620707
3.3929640718562872,0.009170075000000001,3.3929640718562872,0.01451361,3.384491017964072,0.004494785000000001,2.140016798235361,0.0161888851843556,3.384491017964072,0.63102719809974,3.384491017964072,0.6143742386805318,3.384491017964072,2.049869494004212
3.401467065868264,0.009164707,3.401467065868264,0.014511389999999999,3.3929640718562872,0.004494248687499999,2.144204668740597,0.0161868824402197,3.3929640718562872,0.6307487421127762,3.3929640718562872,0.6143088473416224,3.3929640718562872,2.0488560444172452
3.40997005988024,0.009159737000000001,3.40997005988024,0.014509539999999998,3.401467065868264,0.0044938286875,2.1483925392458327,0.0161848107882395,3.401467065868264,0.6304704539639487,3.401467065868264,0.6142431699882462,3.401467065868264,2.0478431153487895
3.418488023952096,0.009154746,3.418488023952096,0.01450746,3.40997005988024,0.00449348,2.1525804097510686,0.0161826713674708,3.40997005988024,0.6301933362257198,3.40997005988024,0.6141774614827687,3.40997005988024,2.0468342933878985
3.427005988023952,0.009149635,3.427005988023952,0.01450563,3.418488023952096,0.0044931515625000005,2.1567682802563044,0.0161804653051112,3.418488023952096,0.629916920446868,3.418488023952096,0.6141116297754644,3.418488023952096,2.0458278111105166
3.4355239520958087,0.009144574999999999,3.4355239520958087,0.014503600000000002,3.427005988023952,0.004493023812500001,2.1609561507615402,0.0161781937165412,3.427005988023952,0.6296417115915993,3.427005988023952,0.6140458140129517,3.427005988023952,2.0448254456213757
3.444071856287425,0.009139058999999998,3.444071856287425,0.014501730000000001,3.4355239520958087,0.004492642562500002,2.165144021266776,0.0161758577053679,3.4355239520958087,0.6293677253777614,3.4355239520958087,0.6139800373978266,3.4355239520958087,2.0438271938940415
3.4526197604790423,0.009134251,3.4526197604790423,0.01449978,3.444071856287425,0.004492426687499997,2.1693318917720115,0.01617345836347,3.444071856287425,0.6290940207088154,3.444071856287425,0.6139140920078779,3.444071856287425,2.0428295653968056
3.4611676646706586,0.009129151999999998,3.4611676646706586,0.01449794,3.4526197604790423,0.004492168625000003,2.1735197622772473,0.0161709967710442,3.4526197604790423,0.6288215780299117,3.4526197604790423,0.6138482320133806,3.4526197604790423,2.041836072310978
3.469730538922156,0.009124099,3.469730538922156,0.01449599,3.4611676646706586,0.004491933125000001,2.177707632782483,0.0161684739966533,3.4611676646706586,0.6285504122560222,3.4611676646706586,0.6137824800232694,3.4611676646706586,2.0408467103824375
3.478308383233533,0.009119140000000001,3.478308383233533,0.01449412,3.469730538922156,0.004491772812500001,2.181895503287719,0.0161658910972758,3.469730538922156,0.6282800664924985,3.469730538922156,0.6137167435738977,3.469730538922156,2.03985975313954
3.4868862275449106,0.009114239,3.4868862275449106,0.014492099999999999,3.478308383233533,0.004491425624999998,2.186083373792955,0.0161632491183567,3.478308383233533,0.6280105619347508,3.478308383233533,0.6136510455848175,3.478308383233533,2.038875217259919
3.4954790419161674,0.009109542,3.4954790419161674,0.0144902,3.4868862275449106,0.004491004875000005,2.1902712442981906,0.0161605490938601,3.4868862275449106,0.62774238647714,3.4868862275449106,0.6135855231182885,3.4868862275449106,2.0378948264012404
3.504071856287425,0.009104683,3.504071856287425,0.01448831,3.4954790419161674,0.004490677062500002,2.194459114803426,0.0161577920463227,3.4954790419161674,0.6274750894381493,3.4954790419161674,0.6135200840985888,3.4954790419161674,2.036916874653102
3.512679640718563,0.009099772,3.512679640718563,0.01448644,3.504071856287425,0.004490696437500001,2.198646985308662,0.0161549789869087,3.504071856287425,0.6272091535812363,3.504071856287425,0.6134548646225838,3.504071856287425,2.0359430704697963
3.521302395209581,0.009095079,3.521302395209581,0.014484619999999998,3.512679640718563,0.0044905013750000024,2.2028348558138977,0.0161521109154664,3.512679640718563,0.6269441324782443,3.512679640718563,0.6133897730274008,3.512679640718563,2.03497172166975
3.5299251497005986,0.009090016000000001,3.5299251497005986,0.014482690000000001,3.521302395209581,0.004490229687500001,2.2070227263191335,0.0161491888205854,3.521302395209581,0.6266800463994769,3.521302395209581,0.6133248317901097,3.521302395209581,2.0340028430701946
3.538562874251497,0.009085243,3.538562874251497,0.014480829999999997,3.5299251497005986,0.0044897190625,2.2112105968243694,0.0161462136796553,3.5299251497005986,0.6264173702644555,3.5299251497005986,0.6132601753340331,3.5299251497005986,2.033038120387912
3.5472005988023954,0.009080515999999999,3.5472005988023954,0.014479139999999998,3.538562874251497,0.004489406437499999,2.215398467329605,0.0161431864589258,3.538562874251497,0.6261556642628809,3.538562874251497,0.6131957129549271,3.538562874251497,2.0320758820456537
3.5558532934131737,0.009075674,3.5558532934131737,0.01447729,3.5472005988023954,0.0044891313124999985,2.219586337834841,0.016140108113567,3.5472005988023954,0.6258953979409557,3.5472005988023954,0.6131315777397979,3.5472005988023954,2.03111779865945
3.5645059880239525,0.009070949,3.5645059880239525,0.01447552,3.5558532934131737,0.004488854812500002,2.223774208340077,0.0161369795877321,3.5558532934131737,0.6256361360038172,3.5558532934131737,0.6130676797721245,3.5558532934131737,2.0301622123957848
3.573173652694611,0.009066021000000002,3.573173652694611,0.01447371,3.5645059880239525,0.004488536812499998,2.2279620788453127,0.0161338018146198,3.5645059880239525,0.6253783425368264,3.5645059880239525,0.6130041506608623,3.5645059880239525,2.0292107788241682
3.58185628742515,0.009060985999999998,3.58185628742515,0.01447186,3.573173652694611,0.0044883396875000005,2.232149949350548,0.0161305757165385,3.573173652694611,0.6251215868587638,3.573173652694611,0.6129409014231635,3.573173652694611,2.0282618538476553
3.5905389221556887,0.009056372,3.5905389221556887,0.01447022,3.58185628742515,0.0044880883125,2.236337819855784,0.0161273022049715,3.58185628742515,0.6248658879488633,3.58185628742515,0.6128779538864285,3.58185628742515,2.027315449893956
3.599236526946108,0.009051639,3.599236526946108,0.014468449999999999,3.5905389221556887,0.0044879830625,2.24052569036102,0.0161239821806422,3.5905389221556887,0.6246117015749955,3.5905389221556887,0.6128154372346085,3.5905389221556887,2.0263732000511907
3.6079491017964074,0.009046506999999999,3.6079491017964074,0.01446653,3.599236526946108,0.004487517875000001,2.2447135608662556,0.0161206165335815,3.599236526946108,0.6243586041887779,3.599236526946108,0.6127532642055742,3.599236526946108,2.02543348079932
3.616661676646707,0.009041630000000002,3.616661676646707,0.014464849999999998,3.6079491017964074,0.004487256625,2.2489014313714915,0.0161172061431949,3.6079491017964074,0.624106614247036,3.6079491017964074,0.6126914563794008,3.6079491017964074,2.0244963036117505
3.625374251497006,0.00903682,3.625374251497006,0.01446308,3.616661676646707,0.0044870874375000005,2.2530893018767273,0.0161137518783309,3.616661676646707,0.6238561790133726,3.616661676646707,0.6126301402083106,3.616661676646707,2.0235632792141027
3.634101796407186,0.009031857999999999,3.634101796407186,0.014461339999999998,3.625374251497006,0.004486656312499998,2.2572771723819627,0.0161102545973506,3.625374251497006,0.6236073085381734,3.625374251497006,0.6125693344915837,3.625374251497006,2.0226343970926712
3.6428443113772455,0.009026898,3.6428443113772455,0.014459549999999998,3.634101796407186,0.004486325874999997,2.2614650428871985,0.0161067151481969,3.634101796407186,0.6233595890605856,3.634101796407186,0.6125089546815108,3.634101796407186,2.0217080611320957
3.6515868263473057,0.009021985,3.6515868263473057,0.014457740000000002,3.6428443113772455,0.004486032187500001,2.2656529133924344,0.0161031343684653,3.6428443113772455,0.6231130383092361,3.6428443113772455,0.612449021964335,3.6428443113772455,2.020784281609154
3.6603443113772456,0.009017169,3.6603443113772456,0.014455939999999997,3.6515868263473057,0.0044857610625,2.26984078389767,0.0160995130854754,3.6515868263473057,0.6228680919124253,3.6515868263473057,0.6123896586294869,3.6515868263473057,2.0198646396899576
3.6691167664670656,0.009012457999999997,3.6691167664670656,0.01445413,3.6603443113772456,0.004485513062500001,2.274028654402906,0.0160958521163425,3.6603443113772456,0.6226243437002955,3.6603443113772456,0.6123307825690381,3.6603443113772456,2.0189475597244355
3.6778892215568866,0.009007695999999999,3.6778892215568866,0.01445252,3.6691167664670656,0.004485178874999998,2.278216524908142,0.0160921522680501,3.6691167664670656,0.6223818108985276,3.6691167664670656,0.6122724147286566,3.6691167664670656,2.0180330511297173
3.686676646706587,0.009002683999999999,3.686676646706587,0.014450860000000001,3.6778892215568866,0.004484863625,2.2824043954133777,0.0160884143375231,3.6778892215568866,0.6221409202543509,3.6778892215568866,0.6122146739942828,3.6778892215568866,2.0171226730588905
3.695464071856288,0.008997957000000001,3.695464071856288,0.01444907,3.686676646706587,0.004484701250000002,2.286592265918613,0.0160846391117011,3.686676646706587,0.6219012733712488,3.686676646706587,0.6121574809935026,3.686676646706587,2.0162148702653995
3.7042664670658683,0.008993293,3.7042664670658683,0.014447299999999996,3.695464071856288,0.004484453624999999,2.2907801364238494,0.0160808273676128,3.695464071856288,0.6216632909772479,3.695464071856288,0.6121009521599489,3.695464071856288,2.015311187329675
3.713068862275449,0.008988579,3.713068862275449,0.014445659999999999,3.7042664670658683,0.004484086812500001,2.2949680069290848,0.0160769798724503,3.7042664670658683,0.6214265799363631,3.7042664670658683,0.6120450100746279,3.7042664670658683,2.0144100825768234
3.7219011976047907,0.008983719000000001,3.7219011976047907,0.01444395,3.713068862275449,0.004483780875,2.2991558774343206,0.0160730973836443,3.713068862275449,0.6211915548997702,3.713068862275449,0.6119897686021567,3.713068862275449,2.013513086095759
3.7307185628742516,0.008978866,3.7307185628742516,0.014442279999999998,3.7219011976047907,0.0044836469375,2.3033437479395564,0.0160691806489397,3.7219011976047907,0.6209574326939726,3.7219011976047907,0.6119350602976696,3.7219011976047907,2.0126171546933684
3.7395658682634734,0.008974211999999999,3.7395658682634734,0.014440449999999999,3.7307185628742516,0.004483237812500001,2.3075316184447923,0.0160652304064711,3.7307185628742516,0.6207254154835717,3.7307185628742516,0.6118811818179886,3.7307185628742516,2.011726841087122
3.7483982035928145,0.008969857,3.7483982035928145,0.0144389,3.7395658682634734,0.0044830251875,2.311719488950028,0.0160612473848391,3.7395658682634734,0.620494333069768,3.7395658682634734,0.6118278771426088,3.7395658682634734,2.0108376074511156
3.7572604790419164,0.008965294,3.7572604790419164,0.01443732,3.7483982035928145,0.004482870437499999,2.315907359455264,0.0160572323031869,3.7483982035928145,0.6202653697984517,3.7483982035928145,0.6117754350671031,3.7483982035928145,2.0099539643631137
3.766122754491018,0.008960856,3.766122754491018,0.014435579999999998,3.7572604790419164,0.004482558624999997,2.3200952299604993,0.0160531858712775,3.7572604790419164,0.6200373726310929,3.7572604790419164,0.6117236070759997,3.7572604790419164,2.0090714151764653
3.775,0.008956103,3.775,0.014433909999999998,3.766122754491018,0.0044823448125,2.324283100465735,0.0160491087895699,3.766122754491018,0.6198111272412565,3.766122754491018,0.6116725882757033,3.766122754491018,2.0081929480928564
3.783877245508982,0.008951539,3.783877245508982,0.014432340000000002,3.775,0.004482045937499999,2.328470970970971,0.0160450017492977,3.775,0.6195862622877506,3.775,0.6116223103903655,3.775,2.007317075248198
3.792769461077844,0.008947076,3.792769461077844,0.014430759999999997,3.783877245508982,0.004481853500000001,2.332658841476207,0.0160408654325457,3.783877245508982,0.6193631676127405,3.783877245508982,0.6115728759649448,3.783877245508982,2.0064452695119637
3.801661676646707,0.008942554,3.801661676646707,0.01442899,3.792769461077844,0.004481524874999999,2.3368467119814427,0.0160367005123283,3.792769461077844,0.6191414774775911,3.792769461077844,0.6115242192881868,3.792769461077844,2.005576056366335
3.8105838323353294,0.008938244000000001,3.8105838323353294,0.01442722,3.801661676646707,0.004481233749999998,2.3410345824866785,0.0160325076526675,3.801661676646707,0.6189215753909056,3.801661676646707,0.6114764397839646,3.801661676646707,2.004710894602265
3.8194910179640718,0.008933921000000001,3.8194910179640718,0.01442568,3.8105838323353294,0.004480812750000002,2.3452224529919143,0.0160282875086708,3.8105838323353294,0.6187027356101781,3.8105838323353294,0.6114293962498647,3.8105838323353294,2.0038468766904227
3.828428143712575,0.008929403,3.828428143712575,0.014423980000000003,3.8194910179640718,0.004480398625000001,2.3494103234971497,0.0160240407266099,3.8194910179640718,0.6184860696389756,3.8194910179640718,0.6113833427718861,3.8194910179640718,2.0029883468044694
3.837350299401198,0.008924763,3.837350299401198,0.014422400000000002,3.828428143712575,0.004479951937499999,2.353598194002386,0.0160197679439986,3.828428143712575,0.6182704948581932,3.828428143712575,0.6113380643698771,3.828428143712575,2.0021309710939366
3.846302395209581,0.008920421000000001,3.846302395209581,0.014420680000000002,3.837350299401198,0.004479626749999999,2.3577860645076214,0.0160154697896719,3.837350299401198,0.6180571041851679,3.837350299401198,0.611293805626152,3.837350299401198,2.001279052722102
3.855254491017964,0.008916064,3.855254491017964,0.014419099999999999,3.846302395209581,0.004479517125000002,2.3619739350128572,0.0160111468838643,3.846302395209581,0.6178448329891363,3.846302395209581,0.6112503607492107,3.846302395209581,2.0004282980404398
3.8642215568862275,0.008911624,3.8642215568862275,0.014417460000000002,3.855254491017964,0.004479117999999999,2.366161805518093,0.0160067998382886,3.855254491017964,0.6176344051324291,3.855254491017964,0.6112078943227034,3.855254491017964,1.9995815568462267
3.8731886227544914,0.00890719,3.8731886227544914,0.014416090000000001,3.8642215568862275,0.0044788746874999995,2.370349676023329,0.0160024292562141,3.8642215568862275,0.6174254778987163,3.8642215568862275,0.6111663521128791,3.8642215568862275,1.9987374073742463
3.882170658682635,0.008902704,3.882170658682635,0.01441442,3.8731886227544914,0.0044786586875000005,2.3745375465285647,0.0159980357325459,3.8731886227544914,0.617218409086577,3.8731886227544914,0.6111258201242814,3.8731886227544914,1.997897252937189
3.8911676646706588,0.008898460999999998,3.8911676646706588,0.01441284,3.882170658682635,0.004478471062500001,2.3787254170338006,0.0159936198539033,3.882170658682635,0.617012861860305,3.882170658682635,0.6110862472489522,3.882170658682635,1.997059684820078
3.900164670658683,0.008894157,3.900164670658683,0.014411420000000003,3.8911676646706588,0.004478282499999999,2.382913287539036,0.0159891821986984,3.8911676646706588,0.6168088496020993,3.8911676646706588,0.611047652533188,3.8911676646706588,1.9962247067053989
3.9091616766467068,0.008890084,3.9091616766467068,0.01440987,3.900164670658683,0.0044781305625,2.387101158044272,0.0159847233372146,3.900164670658683,0.61660672032356,3.900164670658683,0.6110101165575818,3.900164670658683,1.995393701475621
3.9181886227544913,0.008885806,3.9181886227544913,0.014408210000000001,3.9091616766467068,0.004478047374999997,2.3912890285495076,0.0159802438316853,3.9091616766467068,0.6164064777233993,3.9091616766467068,0.6109736529102648,3.9091616766467068,1.9945666526698065
3.9272155688622754,0.008881677000000001,3.9272155688622754,0.014406559999999999,3.9181886227544913,0.004477821562499997,2.3954768990547435,0.0159757442363722,3.9181886227544913,0.6162074684156041,3.9181886227544913,0.6109381591036505,3.9181886227544913,1.9937408111904378
3.93624251497006,0.008877452000000001,3.93624251497006,0.01440518,3.9272155688622754,0.004477508687500001,2.3996647695599793,0.0159712250976436,3.9272155688622754,0.6160103653130271,3.9272155688622754,0.6109037716562359,3.9272155688622754,1.992918919123925
3.9452994011976052,0.008873075999999999,3.9452994011976052,0.014403600000000003,3.93624251497006,0.004477172999999998,2.4038526400652147,0.0159666869540527,3.93624251497006,0.6158151716472547,3.93624251497006,0.6108705037763883,3.93624251497006,1.9921009596617008
3.9543413173652695,0.008868885000000002,3.9543413173652695,0.014402149999999999,3.9452994011976052,0.0044768156875,2.408040510570451,0.0159621303364155,3.9452994011976052,0.6156212526086872,3.9452994011976052,0.6108382638204966,3.9452994011976052,1.9912842224597243
3.963413173652695,0.008864864,3.963413173652695,0.014400649999999997,3.9543413173652695,0.0044766254999999994,2.4122283810756864,0.0159575557678887,3.9543413173652695,0.6154295774734164,3.9543413173652695,0.6108072274317374,3.9543413173652695,1.9904727502025317
3.97248502994012,0.00886074,3.97248502994012,0.014399219999999999,3.963413173652695,0.004476335062500002,2.416416251580922,0.0159529637640477,3.963413173652695,0.6152392017819679,3.963413173652695,0.6107772561809874,3.963413173652695,1.989662504976215
3.9815568862275454,0.008856337,3.9815568862275454,0.01439781,3.97248502994012,0.0044760241874999985,2.4206041220861585,0.0159483548329637,3.97248502994012,0.6150507660579783,3.97248502994012,0.6107484675025262,3.97248502994012,1.9888561630113561
3.9906586826347303,0.008852203999999999,3.9906586826347303,0.01439636,3.9815568862275454,0.004475777812499999,2.424791992591394,0.0159437294752813,3.9815568862275454,0.6148642727941878,3.9815568862275454,0.6107208739873256,3.9815568862275454,1.9880537070174154
3.999760479041916,0.008848219000000001,3.999760479041916,0.014394899999999999,3.9906586826347303,0.004475466187499997,2.4289798630966297,0.0159390881842956,3.9906586826347303,0.6146791184869527,3.9906586826347303,0.6106944030024655,3.9906586826347303,1.9872524904529674
4.0088622754491015,0.008843843,4.0088622754491015,0.01439347,3.999760479041916,0.004475107999999998,2.433167733601865,0.0159344314460288,3.999760479041916,0.6144959240647121,3.999760479041916,0.6106691600077228,3.999760479041916,1.986455150582551
4.017979041916168,0.008839741,4.017979041916168,0.014391989999999999,4.0088622754491015,0.0044748281874999974,2.4373556041071014,0.0159297597393074,4.0088622754491015,0.6143146916059519,4.0088622754491015,0.6106451572587869,4.0088622754491015,1.9856616698486678
4.027110778443114,0.008835363,4.027110778443114,0.014390629999999998,4.017979041916168,0.0044745083124999975,2.4415434746123372,0.0159250735358378,4.017979041916168,0.6141351298181045,4.017979041916168,0.610622370483239,4.017979041916168,1.9848707350749781
4.03624251497006,0.008830916,4.03624251497006,0.0143892,4.027110778443114,0.004474353874999999,2.4457313451175726,0.0159203733002831,4.027110778443114,0.6139572502218379,4.027110778443114,0.6106008179219715,4.027110778443114,1.9840823475130354
4.045389221556886,0.008826626,4.045389221556886,0.014387790000000003,4.03624251497006,0.0044742283750000035,2.4499192156228085,0.0159156594903384,4.03624251497006,0.6137813509683682,4.03624251497006,0.6105805499654996,4.03624251497006,1.983297791274145
4.054550898203593,0.008822782,4.054550898203593,0.01438629,4.045389221556886,0.004473875625000001,2.4541070861280443,0.0159109325568069,4.045389221556886,0.6136071501259913,4.045389221556886,0.610561548379713,4.045389221556886,1.9825157717610455
4.0637125748503,0.008818875,4.0637125748503,0.01438497,4.054550898203593,0.004473721,2.45829495663328,0.0159061929436742,4.054550898203593,0.6134346588891673,4.054550898203593,0.6105438312944942,4.054550898203593,1.9817362898028854
4.072889221556887,0.008814724000000001,4.072889221556887,0.014383580000000002,4.0637125748503,0.004473609437499999,2.462482827138516,0.0159014410881841,4.0637125748503,0.6132641653028156,4.0637125748503,0.6105274425137183,4.0637125748503,1.9809606104217818
4.082065868263474,0.008810608000000001,4.082065868263474,0.014382190000000003,4.072889221556887,0.0044734304999999985,2.4666706976437514,0.0158966774209126,4.072889221556887,0.6130953968666392,4.072889221556887,0.6105123700510549,4.072889221556887,1.9801874574222749
4.09125748502994,0.008806703,4.09125748502994,0.014380700000000001,4.082065868263474,0.0044731316250000005,2.4708585681489876,0.0158919023658423,4.082065868263474,0.6129286348644072,4.082065868263474,0.6104986532005562,4.082065868263474,1.9794180832524835
4.100464071856288,0.008803009,4.100464071856288,0.014379340000000001,4.09125748502994,0.004472850437499998,2.475046438654223,0.0158871163404362,4.09125748502994,0.6127636131130423,4.09125748502994,0.6104862842334018,4.09125748502994,1.978651223903899
4.109670658682635,0.008798961,4.109670658682635,0.014377909999999999,4.100464071856288,0.004472534062500001,2.479234309159459,0.0158823197557112,4.100464071856288,0.6126003422853429,4.100464071856288,0.6104752811000798,4.100464071856288,1.977886879570475
4.118892215568862,0.008794738,4.118892215568862,0.0143766,4.109670658682635,0.004472299374999998,2.483422179664695,0.0158775130163113,4.109670658682635,0.6124390935082381,4.109670658682635,0.6104656762187995,4.109670658682635,1.977126284000556
4.128128742514971,0.008790686999999998,4.128128742514971,0.01437511,4.118892215568862,0.004472012499999999,2.4876100501699305,0.01587269652058,4.118892215568862,0.6122796101306107,4.118892215568862,0.6104574684453865,4.118892215568862,1.9763681912736262
4.137365269461078,0.008786954999999999,4.137365269461078,0.0143739,4.128128742514971,0.004471663625000002,2.4917979206751664,0.0158678706606333,4.128128742514971,0.6121219025339087,4.128128742514971,0.6104506756532999,4.128128742514971,1.9756126012191186
4.146616766467067,0.008782868999999999,4.146616766467067,0.014372560000000001,4.137365269461078,0.004471452625000002,2.4959857911804018,0.0158630358224307,4.137365269461078,0.611966231660747,4.137365269461078,0.6104453232145916,4.137365269461078,1.9748607291148865
4.155868263473054,0.008778769,4.155868263473054,0.01437127,4.146616766467067,0.0044712495625,2.500173661685638,0.0158581923858478,4.146616766467067,0.6118123504479855,4.146616766467067,0.6104414167684598,4.146616766467067,1.9741113469414113
4.165134730538922,0.008774641,4.165134730538922,0.014370009999999999,4.155868263473054,0.004471192062499999,2.504361532190874,0.0158533407247464,4.155868263473054,0.6116605130336276,4.155868263473054,0.6104389768782541,4.155868263473054,1.97336565781754
4.174416167664671,0.008770728,4.174416167664671,0.014368810000000001,4.165134730538922,0.00447085575,2.5085494026961093,0.0158484812070461,4.165134730538922,0.611510478769782,4.165134730538922,0.6104380137931168,4.165134730538922,1.97262244557267
4.183697604790419,0.008766840000000001,4.183697604790419,0.014367469999999999,4.174416167664671,0.004470574187499999,2.512737273201345,0.0158436141947936,4.174416167664671,0.6113622575750378,4.174416167664671,0.6104385452664843,4.174416167664671,1.971881709493157
,,,,4.183697604790419,0.004470394875,2.516925143706581,0.0158387400442336,4.183697604790419,0.6112160933732097,4.183697604790419,0.6104405845446674,4.183697604790419,1.9711446346217487
,,,,,,2.5211130142118168,0.0158338591058772,,,,,,
,,,,,,2.5253008847170526,0.0158289717245714,,,,,,
,,,,,,2.529488755222288,0.0158240782395673,,,,,,
,,,,,,2.5336766257275243,0.0158191789845883,,,,,,
,,,,,,2.5378644962327597,0.0158142742878975,,,,,,
,,,,,,2.5420523667379955,0.0158093644723645,,,,,,
,,,,,,2.546240237243232,0.0158044498555328,,,,,,
,,,,,,2.550428107748467,0.0157995307496846,,,,,,
,,,,,,2.554615978253703,0.0157946074619078,,,,,,
,,,,,,2.5588038487589384,0.01578968029416,,,,,,
,,,,,,2.5629917192641747,0.0157847495433337,,,,,,
,,,,,,2.5671795897694105,0.0157798155013201,,,,,,
,,,,,,2.571367460274646,0.015774878455073,,,,,,
,,,,,,2.5755553307798817,0.0157699386866714,,,,,,
,,,,,,2.5797432012851176,0.0157649964733829,,,,,,
,,,,,,2.5839310717903534,0.0157600520877247,,,,,,
,,,,,,2.5881189422955893,0.015755105797526,,,,,,
,,,,,,2.5923068128008246,0.0157501578659888,,,,,,
,,,,,,2.596494683306061,0.015745208551748,,,,,,
,,,,,,2.6006825538112963,0.015740258108932,,,,,,
,,,,,,2.604870424316532,0.0157353067872217,,,,,,
,,,,,,2.6090582948217675,0.0157303548319096,,,,,,
,,,,,,2.613246165327004,0.0157254024839582,,,,,,
,,,,,,2.6174340358322397,0.0157204499800579,,,,,,
,,,,,,2.621621906337475,0.0157154975526842,,,,,,
,,,,,,2.6258097768427113,0.0157105454301546,,,,,,
,,,,,,2.629997647347947,0.0157055938366848,,,,,,
,,,,,,2.6341855178531826,0.0157006429924447,,,,,,
,,,,,,2.6383733883584184,0.0156956931136133,,,,,,
,,,,,,2.6425612588636542,0.0156907444124334,,,,,,
,,,,,,2.64674912936889,0.0156857970972659,,,,,,
,,,,,,2.6509369998741255,0.0156808513726434,,,,,,
,,,,,,2.6551248703793613,0.0156759074393231,,,,,,
,,,,,,2.6593127408845976,0.0156709654943396,,,,,,
,,,,,,2.663500611389833,0.0156660257310565,,,,,,
,,,,,,2.667688481895069,0.0156610883392186,,,,,,
,,,,,,2.671876352400304,0.0156561535050019,,,,,,
,,,,,,2.6760642229055405,0.0156512214110648,,,,,,
,,,,,,2.6802520934107763,0.0156462922365978,,,,,,
,,,,,,2.6844399639160117,0.0156413661573725,,,,,,
,,,,,,2.688627834421248,0.0156364433457911,,,,,,
,,,,,,2.692815704926484,0.015631523970934,,,,,,
,,,,,,2.697003575431719,0.0156266081986081,,,,,,
,,,,,,2.701191445936955,0.015621696191394,,,,,,
,,,,,,2.705379316442191,0.0156167881086926,,,,,,
,,,,,,2.7095671869474267,0.0156118841067715,,,,,,
,,,,,,2.713755057452662,0.0156069843388106,,,,,,
,,,,,,2.717942927957898,0.0156020889549474,,,,,,
,,,,,,2.722130798463134,0.0155971981023217,,,,,,
,,,,,,2.7263186689683696,0.0155923119251197,,,,,,
,,,,,,2.7305065394736054,0.015587430564618,,,,,,
,,,,,,2.734694409978841,0.0155825541592262,,,,,,
,,,,,,2.738882280484077,0.0155776828445304,,,,,,
,,,,,,2.743070150989313,0.0155728167533346,,,,,,
,,,,,,2.7472580214945483,0.0155679560157029,,,,,,
,,,,,,2.7514458919997846,0.0155631007590005,,,,,,
,,,,,,2.75563376250502,0.0155582511079347,,,,,,
,,,,,,2.759821633010256,0.0155534071845944,,,,,,
,,,,,,2.7640095035154917,0.015548569108491,,,,,,
,,,,,,2.7681973740207275,0.0155437369965964,,,,,,
,,,,,,2.7723852445259634,0.0155389109633828,,,,,,
,,,,,,2.7765731150311987,0.0155340911208605,,,,,,
,,,,,,2.7807609855364346,0.0155292775786159,,,,,,
,,,,,,2.784948856041671,0.0155244704438487,,,,,,
,,,,,,2.7891367265469063,0.0155196698214092,,,,,,
,,,,,,2.793324597052142,0.0155148758138343,,,,,,
,,,,,,2.7975124675573775,0.0155100885213836,,,,,,
,,,,,,2.8017003380626138,0.0155053080420755,,,,,,
,,,,,,2.8058882085678496,0.0155005344717212,,,,,,
,,,,,,2.810076079073085,0.0154957679039605,,,,,,
,,,,,,2.814263949578321,0.0154910084302951,,,,,,
,,,,,,2.8184518200835567,0.0154862561401229,,,,,,
,,,,,,2.8226396905887925,0.0154815111207711,,,,,,
,,,,,,2.8268275610940283,0.015476773457529,,,,,,
,,,,,,2.831015431599264,0.0154720432336808,,,,,,
,,,,,,2.8352033021045,0.0154673205305373,,,,,,
,,,,,,2.8393911726097354,0.0154626054274676,,,,,,
,,,,,,2.8435790431149712,0.0154578980019302,,,,,,
,,,,,,2.8477669136202075,0.0154531983295042,,,,,,
,,,,,,2.851954784125443,0.0154485064839191,,,,,,
,,,,,,2.8561426546306787,0.015443822537085,,,,,,
,,,,,,2.860330525135914,0.0154391465591224,,,,,,
,,,,,,2.8645183956411504,0.015434478618391,,,,,,
,,,,,,2.8687062661463862,0.0154298187815183,,,,,,
,,,,,,2.8728941366516216,0.0154251671134288,,,,,,
,,,,,,2.8770820071568575,0.015420523677371,,,,,,
,,,,,,2.8812698776620933,0.0154158885349455,,,,,,
,,,,,,2.885457748167329,0.0154112617461323,,,,,,
,,,,,,2.889645618672565,0.0154066433693174,,,,,,
,,,,,,2.893833489177801,0.0154020334613192,,,,,,
,,,,,,2.8980213596830366,0.0153974320774149,,,,,,
,,,,,,2.902209230188272,0.015392839271366,,,,,,
,,,,,,2.906397100693508,0.0153882550954437,,,,,,
,,,,,,2.910584971198744,0.0153836796004541,,,,,,
,,,,,,2.9147728417039795,0.0153791128357624,,,,,,
,,,,,,2.9189607122092154,0.0153745548493177,,,,,,
,,,,,,2.9231485827144508,0.0153700056876769,,,,,,
,,,,,,2.927336453219687,0.0153654653960278,,,,,,
,,,,,,2.931524323724923,0.015360934018213,,,,,,
,,,,,,2.9357121942301583,0.0153564115967527,,,,,,
,,,,,,2.939900064735394,0.0153518981728668,,,,,,
,,,,,,2.94408793524063,0.0153473937864981,,,,,,
,,,,,,2.948275805745866,0.0153428984763333,,,,,,
,,,,,,2.952463676251101,0.0153384122798253,,,,,,
,,,,,,2.9566515467563375,0.0153339352332144,,,,,,
,,,,,,2.9608394172615733,0.0153294673715489,,,,,,
,,,,,,2.9650272877668087,0.0153250087287064,,,,,,
,,,,,,2.9692151582720445,0.0153205593374139,,,,,,
,,,,,,2.973403028777281,0.0153161192292676,,,,,,
,,,,,,2.977590899282516,0.0153116884347532,,,,,,
,,,,,,2.981778769787752,0.0153072669832653,,,,,,
,,,,,,2.9859666402929874,0.0153028549031263,,,,,,
,,,,,,2.9901545107982237,0.0152984522216056,,,,,,
,,,,,,2.9943423813034595,0.0152940589649381,,,,,,
,,,,,,2.998530251808695,0.0152896751583426,,,,,,
,,,,,,3.0027181223139308,0.0152853008260399,,,,,,
,,,,,,3.0069059928191666,0.0152809359912705,,,,,,
,,,,,,3.0110938633244024,0.0152765806763124,,,,,,
,,,,,,3.015281733829638,0.0152722349024979,,,,,,
,,,,,,3.019469604334874,0.0152678986902311,,,,,,
,,,,,,3.02365747484011,0.0152635720590043,,,,,,
,,,,,,3.0278453453453453,0.0152592550274146,,,,,,
,,,,,,3.032033215850581,0.0152549476131801,,,,,,
,,,,,,3.0362210863558174,0.0152506498331559,,,,,,
,,,,,,3.040408956861053,0.01524636170335,,,,,,
,,,,,,3.0445968273662887,0.0152420832389385,,,,,,
,,,,,,3.048784697871524,0.0152378144542808,,,,,,
,,,,,,3.0529725683767603,0.015233555362935,,,,,,
,,,,,,3.057160438881996,0.0152293059776724,,,,,,
,,,,,,3.0613483093872316,0.0152250663104921,,,,,,
,,,,,,3.0655361798924674,0.0152208363726353,,,,,,
,,,,,,3.0697240503977032,0.0152166161745994,,,,,,
,,,,,,3.073911920902939,0.0152124057261518,,,,,,
,,,,,,3.0780997914081745,0.0152082050363438,,,,,,
,,,,,,3.0822876619134107,0.0152040141135237,,,,,,
,,,,,,3.0864755324186466,0.0151998329653501,,,,,,
,,,,,,3.090663402923882,0.0151956615988053,,,,,,
,,,,,,3.094851273429118,0.0151915000202074,,,,,,
,,,,,,3.099039143934354,0.0151873482352236,,,,,,
,,,,,,3.1032270144395895,0.015183206248882,,,,,,
,,,,,,3.1074148849448253,0.0151790740655844,,,,,,
,,,,,,3.1116027554500607,0.0151749516891176,,,,,,
,,,,,,3.115790625955297,0.015170839122666,,,,,,
,,,,,,3.1199784964605324,0.0151667363688225,,,,,,
,,,,,,3.124166366965768,0.0151626434296003,,,,,,
,,,,,,3.128354237471004,0.0151585603064441,,,,,,
,,,,,,3.13254210797624,0.0151544870002412,,,,,,
,,,,,,3.1367299784814757,0.0151504235113323,,,,,,
,,,,,,3.140917848986711,0.0151463698395222,,,,,,
,,,,,,3.145105719491947,0.0151423259840904,,,,,,
,,,,,,3.1492935899971832,0.0151382919438014,,,,,,
,,,,,,3.1534814605024186,0.0151342677169148,,,,,,
,,,,,,3.1576693310076545,0.0151302533011957,,,,,,
,,,,,,3.1618572015128907,0.0151262486939241,,,,,,
,,,,,,3.166045072018126,0.0151222538919048,,,,,,
,,,,,,3.170232942523362,0.0151182688914769,,,,,,
,,,,,,3.1744208130285974,0.0151142936885233,,,,,,
,,,,,,3.1786086835338336,0.0151103282784798,,,,,,
,,,,,,3.182796554039069,0.0151063726563442,,,,,,
,,,,,,3.186984424544305,0.015102426816685,,,,,,
,,,,,,3.1911722950495407,0.0150984907536506,,,,,,
,,,,,,3.1953601655547765,0.0150945644609778,,,,,,
,,,,,,3.1995480360600124,0.0150906479319998,,,,,,
,,,,,,3.2037359065652478,0.0150867411596554,,,,,,
,,,,,,3.2079237770704836,0.0150828441364962,,,,,,
,,,,,,3.21211164757572,0.0150789568546958,,,,,,
,,,,,,3.2162995180809553,0.0150750793060565,,,,,,
,,,,,,3.220487388586191,0.0150712114820181,,,,,,
,,,,,,3.2246752590914274,0.015067353373665,,,,,,
,,,,,,3.2288631295966628,0.0150635049717339,,,,,,
,,,,,,3.2330510001018986,0.0150596662666213,,,,,,
,,,,,,3.237238870607134,0.0150558372483906,,,,,,
,,,,,,3.2414267411123703,0.0150520179067794,,,,,,
,,,,,,3.2456146116176057,0.0150482082312063,,,,,,
,,,,,,3.2498024821228415,0.0150444082107782,,,,,,
,,,,,,3.2539903526280773,0.0150406178342967,,,,,,
,,,,,,3.258178223133313,0.0150368370902651,,,,,,
,,,,,,3.262366093638549,0.0150330659668949,,,,,,
,,,,,,3.2665539641437844,0.0150293044521119,,,,,,
,,,,,,3.2707418346490202,0.015025552533563,,,,,,
,,,,,,3.2749297051542565,0.0150218101986224,,,,,,
,,,,,,3.279117575659492,0.0150180774343974,,,,,,
,,,,,,3.2833054461647277,0.0150143542277346,,,,,,
,,,,,,3.2874933166699636,0.0150106405652259,,,,,,
,,,,,,3.2916811871751994,0.0150069364332144,,,,,,
,,,,,,3.2958690576804353,0.0150032418177998,,,,,,
,,,,,,3.3000569281856706,0.0149995567048441,,,,,,
,,,,,,3.304244798690907,0.0149958810799774,,,,,,
,,,,,,3.3084326691961423,0.014992214928603,,,,,,
,,,,,,3.312620539701378,0.0149885582359031,,,,,,
,,,,,,3.3168084102066135,0.0149849109868433,,,,,,
,,,,,,3.32099628071185,0.0149812731661789,,,,,,
,,,,,,3.3251841512170857,0.0149776447584587,,,,,,
,,,,,,3.329372021722321,0.014974025748031,,,,,,
,,,,,,3.333559892227557,0.0149704161190478,,,,,,
,,,,,,3.337747762732793,0.01496681585547,,,,,,
,,,,,,3.3419356332380286,0.0149632249410718,,,,,,
,,,,,,3.3461235037432644,0.0149596433594457,,,,,,
,,,,,,3.3503113742485,0.0149560710940067,,,,,,
,,,,,,3.354499244753736,0.0149525081279968,,,,,,
,,,,,,3.358687115258972,0.0149489544444898,,,,,,
,,,,,,3.3628749857642073,0.0149454100263951,,,,,,
,,,,,,3.3670628562694436,0.0149418748564621,,,,,,
,,,,,,3.371250726774679,0.0149383489172845,,,,,,
,,,,,,3.375438597279915,0.0149348321913042,,,,,,
,,,,,,3.37962646778515,0.0149313246608155,,,,,,
,,,,,,3.3838143382903865,0.014927826307969,,,,,,
,,,,,,3.3880022087956223,0.0149243371147752,,,,,,
,,,,,,3.3921900793008577,0.0149208570631087,,,,,,
,,,,,,3.3963779498060935,0.0149173861347117,,,,,,
,,,,,,3.40056582031133,0.0149139243111976,,,,,,
,,,,,,3.404753690816565,0.0149104715740551,,,,,,
,,,,,,3.408941561321801,0.0149070279046509,,,,,,
,,,,,,3.4131294318270364,0.014903593284234,,,,,,
,,,,,,3.4173173023322727,0.0149001676939385,,,,,,
,,,,,,3.4215051728375085,0.0148967511147874,,,,,,
,,,,,,3.425693043342744,0.0148933435276957,,,,,,
,,,,,,3.42988091384798,0.0148899449134734,,,,,,
,,,,,,3.4340687843532156,0.0148865552528292,,,,,,
,,,,,,3.4382566548584514,0.014883174526373,,,,,,
,,,,,,3.442444525363687,0.0148798027146197,,,,,,
,,,,,,3.446632395868923,0.0148764397979914,,,,,,
,,,,,,3.450820266374159,0.0148730857568209,,,,,,
,,,,,,3.4550081368793943,0.0148697405713544,,,,,,
,,,,,,3.45919600738463,0.0148664042217543,,,,,,
,,,,,,3.4633838778898665,0.0148630766881023,,,,,,
,,,,,,3.467571748395102,0.0148597579504017,,,,,,
,,,,,,3.4717596189003377,0.0148564479885802,,,,,,
,,,,,,3.475947489405573,0.014853146782493,,,,,,
,,,,,,3.4801353599108094,0.0148498543119246,,,,,,
,,,,,,3.4843232304160447,0.0148465705565921,,,,,,
,,,,,,3.4885111009212806,0.0148432954961472,,,,,,
,,,,,,3.492698971426517,0.0148400291101788,,,,,,
,,,,,,3.4968868419317523,0.0148367713782156,,,,,,
,,,,,,3.501074712436988,0.014833522279728,,,,,,
,,,,,,3.5052625829422235,0.0148302817941311,,,,,,
,,,,,,3.5094504534474598,0.0148270499007863,,,,,,
,,,,,,3.5136383239526956,0.0148238265790039,,,,,,
,,,,,,3.517826194457931,0.0148206118080451,,,,,,
,,,,,,3.522014064963167,0.0148174055671244,,,,,,
,,,,,,3.526201935468403,0.0148142078354116,,,,,,
,,,,,,3.5303898059736385,0.0148110185920336,,,,,,
,,,,,,3.5345776764788743,0.0148078378160771,,,,,,
,,,,,,3.5387655469841097,0.0148046654865896,,,,,,
,,,,,,3.542953417489346,0.0148015015825824,,,,,,
,,,,,,3.5471412879945814,0.0147983460830319,,,,,,
,,,,,,3.5513291584998172,0.0147951989668814,,,,,,
,,,,,,3.5555170290050535,0.0147920602130436,,,,,,
,,,,,,3.559704899510289,0.0147889298004015,,,,,,
,,,,,,3.5638927700155247,0.0147858077078111,,,,,,
,,,,,,3.56808064052076,0.0147826939141025,,,,,,
,,,,,,3.5722685110259964,0.0147795883980817,,,,,,
,,,,,,3.5764563815312322,0.0147764911385326,,,,,,
,,,,,,3.5806442520364676,0.0147734021142185,,,,,,
,,,,,,3.5848321225417035,0.0147703213038835,,,,,,
,,,,,,3.5890199930469393,0.0147672486862541,,,,,,
,,,,,,3.593207863552175,0.0147641842400413,,,,,,
,,,,,,3.597395734057411,0.0147611279439415,,,,,,
,,,,,,3.6015836045626464,0.014758079776638,,,,,,
,,,,,,3.6057714750678826,0.0147550397168031,,,,,,
,,,,,,3.609959345573118,0.0147520077430988,,,,,,
,,,,,,3.614147216078354,0.0147489838341787,,,,,,
,,,,,,3.61833508658359,0.0147459679686891,,,,,,
,,,,,,3.6225229570888255,0.0147429601252705,,,,,,
,,,,,,3.6267108275940614,0.0147399602825589,,,,,,
,,,,,,3.6308986980992968,0.0147369684191871,,,,,,
,,,,,,3.635086568604533,0.0147339845137858,,,,,,
,,,,,,3.639274439109769,0.0147310085449853,,,,,,
,,,,,,3.6434623096150043,0.0147280404914163,,,,,,
,,,,,,3.64765018012024,0.0147250803317111,,,,,,
,,,,,,3.651838050625476,0.0147221280445051,,,,,,
,,,,,,3.656025921130712,0.0147191836084377,,,,,,
,,,,,,3.6602137916359476,0.0147162470021537,,,,,,
,,,,,,3.664401662141183,0.0147133182043038,,,,,,
,,,,,,3.6685895326464193,0.0147103971935465,,,,,,
,,,,,,3.6727774031516547,0.0147074839485485,,,,,,
,,,,,,3.6769652736568905,0.0147045784479861,,,,,,
,,,,,,3.681153144162126,0.0147016806705462,,,,,,
,,,,,,3.685341014667362,0.0146987905949272,,,,,,
,,,,,,3.689528885172598,0.0146959081998398,,,,,,
,,,,,,3.6937167556778334,0.0146930334640084,,,,,,
,,,,,,3.6979046261830697,0.0146901663661718,,,,,,
,,,,,,3.7020924966883055,0.0146873068850839,,,,,,
,,,,,,3.706280367193541,0.0146844549995152,,,,,,
,,,,,,3.7104682376987768,0.0146816106882529,,,,,,
,,,,,,3.7146561082040126,0.0146787739301025,,,,,,
,,,,,,3.7188439787092484,0.0146759447038881,,,,,,
,,,,,,3.7230318492144843,0.0146731229884536,,,,,,
,,,,,,3.7272197197197197,0.0146703087626634,,,,,,
,,,,,,3.731407590224956,0.0146675020054029,,,,,,
,,,,,,3.7355954607301913,0.0146647026955798,,,,,,
,,,,,,3.739783331235427,0.0146619108121244,,,,,,
,,,,,,3.7439712017406626,0.0146591263339907,,,,,,
,,,,,,3.748159072245899,0.0146563492401569,,,,,,
,,,,,,3.7523469427511347,0.0146535795096261,,,,,,
,,,,,,3.75653481325637,0.0146508171214272,,,,,,
,,,,,,3.7607226837616063,0.0146480620546154,,,,,,
,,,,,,3.764910554266842,0.0146453142882729,,,,,,
,,,,,,3.7690984247720776,0.0146425738015097,,,,,,
,,,,,,3.7732862952773134,0.0146398405734638,,,,,,
,,,,,,3.7774741657825492,0.0146371145833026,,,,,,
,,,,,,3.781662036287785,0.0146343958102226,,,,,,
,,,,,,3.7858499067930205,0.0146316842334508,,,,,,
,,,,,,3.7900377772982563,0.0146289798322447,,,,,,
,,,,,,3.7942256478034926,0.0146262825858932,,,,,,
,,,,,,3.798413518308728,0.0146235924737169,,,,,,
,,,,,,3.802601388813964,0.014620909475069,,,,,,
,,,,,,3.806789259319199,0.0146182335693355,,,,,,
,,,,,,3.8109771298244355,0.0146155647359359,,,,,,
,,,,,,3.8151650003296713,0.0146129029543237,,,,,,
,,,,,,3.8193528708349067,0.0146102482039867,,,,,,
,,,,,,3.823540741340143,0.0146076004644477,,,,,,
,,,,,,3.827728611845379,0.014604959715265,,,,,,
,,,,,,3.831916482350614,0.0146023259360325,,,,,,
,,,,,,3.83610435285585,0.0145996991063808,,,,,,
,,,,,,3.840292223361086,0.0145970792059769,,,,,,
,,,,,,3.8444800938663217,0.0145944662145251,,,,,,
,,,,,,3.848667964371557,0.0145918601117674,,,,,,
,,,,,,3.852855834876793,0.0145892608774836,,,,,,
,,,,,,3.8570437053820292,0.0145866684914921,,,,,,
,,,,,,3.8612315758872646,0.01458408293365,,,,,,
,,,,,,3.8654194463925005,0.0145815041838535,,,,,,
,,,,,,3.869607316897736,0.0145789322220385,,,,,,
,,,,,,3.873795187402972,0.0145763670281805,,,,,,
,,,,,,3.877983057908208,0.0145738085822956,,,,,,
,,,,,,3.8821709284134434,0.0145712568644402,,,,,,
,,,,,,3.886358798918679,0.0145687118547117,,,,,,
,,,,,,3.8905466694239155,0.0145661735332487,,,,,,
,,,,,,3.894734539929151,0.0145636418802315,,,,,,
,,,,,,3.8989224104343867,0.014561116875882,,,,,,
,,,,,,3.9031102809396225,0.0145585985004645,,,,,,
,,,,,,3.9072981514448584,0.0145560867342855,,,,,,
,,,,,,3.9114860219500938,0.0145535815576943,,,,,,
,,,,,,3.9156738924553296,0.0145510829510833,,,,,,
,,,,,,3.919861762960566,0.0145485908948881,,,,,,
,,,,,,3.9240496334658013,0.0145461053695876,,,,,,
,,,,,,3.928237503971037,0.0145436263557047,,,,,,
,,,,,,3.9324253744762725,0.0145411538338062,,,,,,
,,,,,,3.9366132449815088,0.0145386877845032,,,,,,
,,,,,,3.9408011154867446,0.0145362281884513,,,,,,
,,,,,,3.94498898599198,0.0145337750263505,,,,,,
,,,,,,3.949176856497216,0.014531328278946,,,,,,
,,,,,,3.9533647270024517,0.014528887927028,,,,,,
,,,,,,3.9575525975076875,0.0145264539514321,,,,,,
,,,,,,3.9617404680129233,0.0145240263330392,,,,,,
,,,,,,3.965928338518159,0.014521605052776,,,,,,
,,,,,,3.970116209023395,0.0145191900916151,,,,,,
,,,,,,3.9743040795286304,0.0145167814305751,,,,,,
,,,,,,3.9784919500338662,0.0145143790507208,,,,,,
,,,,,,3.9826798205391025,0.0145119829331634,,,,,,
,,,,,,3.986867691044338,0.0145095930590608,,,,,,
,,,,,,3.9910555615495737,0.0145072094096172,,,,,,
,,,,,,3.995243432054809,0.0145048319660839,,,,,,
,,,,,,3.9994313025600454,0.0145024607097592,,,,,,
,,,,,,4.003619173065281,0.0145000956219885,,,,,,
,,,,,,4.007807043570517,0.0144977366841642,,,,,,
,,,,,,4.0119949140757525,0.0144953838777264,,,,,,
,,,,,,4.016182784580988,0.0144930371841625,,,,,,
,,,,,,4.020370655086224,0.0144906965850074,,,,,,
,,,,,,4.02455852559146,0.014488362061844,,,,,,
,,,,,,4.028746396096696,0.0144860335963028,,,,,,
,,,,,,4.032934266601932,0.0144837111700622,,,,,,
,,,,,,4.0371221371071675,0.0144813947648488,,,,,,
,,,,,,4.041310007612402,0.0144790843624371,,,,,,
,,,,,,4.045497878117639,0.0144767799446498,,,,,,
,,,,,,4.049685748622875,0.014474481493358,,,,,,
,,,,,,4.05387361912811,0.014472188990481,,,,,,
,,,,,,4.058061489633346,0.0144699024179867,,,,,,
,,,,,,4.0622493601385825,0.0144676217578914,,,,,,
,,,,,,4.0664372306438175,0.0144653469922598,,,,,,
,,,,,,4.070625101149053,0.0144630781032054,,,,,,
,,,,,,4.074812971654289,0.0144608150728904,,,,,,
,,,,,,4.079000842159525,0.0144585578835255,,,,,,
,,,,,,4.083188712664761,0.0144563065173705,,,,,,
,,,,,,4.087376583169997,0.0144540609567337,,,,,,
,,,,,,4.0915644536752325,0.0144518211839724,,,,,,
,,,,,,4.095752324180468,0.0144495871814929,,,,,,
,,,,,,4.099940194685704,0.0144473589317503,,,,,,
,,,,,,4.104128065190939,0.0144451364172487,,,,,,
,,,,,,4.108315935696176,0.0144429196205412,,,,,,
,,,,,,4.112503806201412,0.0144407085242299,,,,,,
,,,,,,4.116691676706647,0.0144385031109659,,,,,,
,,,,,,4.120879547211882,0.0144363033634495,,,,,,
,,,,,,4.125067417717119,0.01443410926443,,,,,,
,,,,,,4.129255288222354,0.0144319207967056,,,,,,
,,,,,,4.13344315872759,0.014429737943124,,,,,,
,,,,,,4.137631029232826,0.0144275606865817,,,,,,
,,,,,,4.141818899738062,0.0144253890100242,,,,,,
,,,,,,4.1460067702432974,0.0144232228964464,,,,,,
,,,,,,4.150194640748533,0.0144210623288923,,,,,,
,,,,,,4.154382511253769,0.0144189072904546,,,,,,
,,,,,,4.158570381759005,0.0144167577642755,,,,,,
,,,,,,4.162758252264241,0.014414613733546,,,,,,
,,,,,,4.166946122769476,0.0144124751815065,,,,,,
,,,,,,4.1711339932747125,0.014410342091446,,,,,,
,,,,,,4.175321863779948,0.0144082144467029,,,,,,
,,,,,,4.179509734285183,0.0144060922306644,,,,,,
,,,,,,4.183697604790419,0.0144039754267668,,,,,,


==> anc/v2_0_35_errorbars.dat <==
v2_2to0_err	v2_2to2_err	v2_SingleHit_err
1e-05	1e-05	0.00011180339887498948


==> anc/v2_2010Dist_0_02.dat <==
# time_loss,v2_loss,v2_3sigma_err_loss,time_2to2,v2_2to2
0.0,0.0,1.3416407864998742e-129,0.0,0.0
0.014970059880239523,3.7541805912495265e-09,1.0735069767743074e-08,0.0025025000000000004,-4.63926750000004e-07
0.029940119760479045,1.4233496330067283e-08,2.1508010292955443e-08,0.005006257485029941,-9.625220499999956e-07
0.04491017964071857,2.8086270264313767e-08,3.2305947213979724e-08,0.00751127245508982,-8.138370000000103e-07
0.05988023952095809,1.1799302240799857e-07,4.311019550444045e-08,0.01001752994011976,-1.0171983999999918e-06
0.07485029940119761,1.9295773618000977e-07,5.392077239083315e-08,0.01252504491017964,-1.0852450000000076e-06
0.08982035928143714,2.733933073365392e-07,6.475984146510841e-08,0.015033832335329343,-8.029424625000066e-07
0.10479041916167667,5.008830320798224e-07,7.553668710388001e-08,0.017543862275449105,-9.81170925000007e-07
0.11976047904191618,7.614670481164924e-07,8.63863417094783e-08,0.020055089820359282,-8.708619750000053e-07
0.1347305389221557,1.0600463514562119e-06,9.71665916894772e-08,0.022567664670658683,-1.0878999999999985e-06
0.14970059880239522,1.4968897685614776e-06,1.079408324616776e-07,0.025081437125748503,-1.446377674999994e-06
0.16467065868263475,2.0024594687798423e-06,1.1866755556004743e-07,0.027596556886227547,-1.1895256749999977e-06
0.17964071856287428,2.555929080787018e-06,1.2936029831801893e-07,0.03011287425149701,-8.08236050000013e-07
0.19461077844311378,3.2176151064049765e-06,1.4003912897628074e-07,0.03263038922155689,-6.54237487500005e-07
0.20958083832335334,4.023651444682925e-06,1.5058906644284222e-07,0.03514925149700599,-5.894409124999993e-07
0.22455089820359284,4.986137169396076e-06,1.6119169532961497e-07,0.03766931137724551,-6.710341250000034e-07
0.23952095808383236,5.956641116694844e-06,1.7168125477501726e-07,0.040190718562874254,-6.884778000000053e-07
0.2544910179640719,7.071506966153976e-06,1.8218047002718562e-07,0.04271332335329341,-1.1262386375e-06
0.2694610778443114,8.464471138732161e-06,1.9251876886134165e-07,0.045237125748503,-1.0684513000000093e-06
0.2844311377245509,9.85022548686468e-06,2.028712878038865e-07,0.0477622754491018,-8.038701750000042e-07
0.29940119760479045,1.146913311349078e-05,2.130956143632557e-07,0.05028877245508982,-8.105694250000016e-07
0.31437125748503,1.3082909165894102e-05,2.2325606401043663e-07,0.05281646706586827,-3.155958e-07
0.3293413173652695,1.510076992368288e-05,2.3331974793957602e-07,0.05534535928143713,-4.829575499999964e-07
0.34431137724550903,1.705846956019307e-05,2.433314003465416e-07,0.057875598802395206,-3.6348979999999687e-07
0.35928143712574856,1.920859771794824e-05,2.5324638078729634e-07,0.06040703592814372,-5.087876749999987e-07
0.37425149700598803,2.1715860569437032e-05,2.6306500256300487e-07,0.06293982035928143,-5.798244000000063e-07
0.38922155688622756,2.424809516396209e-05,2.7274232021875557e-07,0.06547380239520958,-1.0174252999999997e-06
0.4041916167664671,2.6931081385970093e-05,2.823622191157041e-07,0.06800898203592814,-1.1686241749999986e-06
0.41916167664670667,2.9911745513479528e-05,2.918649621494666e-07,0.07054550898203593,-1.2228740176249992e-06
0.4341317365269462,3.3057140861430165e-05,3.012348221698283e-07,0.07308338323353293,-1.2871478999999996e-06
0.44910179640718567,3.616021149126056e-05,3.1044144637003484e-07,0.07562245508982036,-1.5486261750000005e-06
0.4640718562874252,3.967465149297576e-05,3.195867809151702e-07,0.07816287425149701,-1.8189138000000124e-06
0.4790419161676647,4.3471916609414297e-05,3.2856169779139346e-07,0.08070449101796408,-1.5710695500000067e-06
0.49401197604790426,4.708027627347977e-05,3.373070294461219e-07,0.08324730538922157,-1.3122490499999972e-06
0.5089820359281438,5.109640664743109e-05,3.4644907860968624e-07,0.08579146706586827,-9.97133175e-07
0.5239520958083833,5.523391088018334e-05,3.549634376457955e-07,0.0883369760479042,-9.819681750000063e-07
0.5389221556886228,5.980742077614128e-05,3.633216488219512e-07,0.09088368263473054,-1.1813009499999986e-06
0.5538922155688624,6.452937685704354e-05,3.7166459830928565e-07,0.09343158682634731,-1.137246062499997e-06
0.5688622754491018,6.890097404868043e-05,3.796911040541803e-07,0.0959809880239521,-8.159109250000015e-07
0.5838323353293414,7.364789874428373e-05,3.8788923343789e-07,0.09853143712574851,-3.579479249999946e-07
0.5988023952095809,7.912413063851499e-05,3.9599709935181737e-07,0.10108323353293412,-2.9693017499999275e-07
0.6137724550898205,8.389770091341807e-05,4.0404998807511375e-07,0.10363637724550899,-1.3146104999999946e-07
0.62874251497006,8.956379015668853e-05,4.110364264074393e-07,0.10619071856287426,-2.4246330000000685e-07
0.6437125748502994,9.505034340911455e-05,4.192925222900859e-07,0.10874640718562875,-7.698058749999196e-08
0.658682634730539,0.0001006051984060643,4.264853721908466e-07,0.11130329341317366,3.210656749999969e-07
0.6736526946107785,0.00010672244553716002,4.337991978818746e-07,0.1138615269461078,6.408583125000049e-07
0.6886227544910181,0.00011266348324130662,4.4092455019228087e-07,0.11642095808383235,6.205322000000027e-07
0.7035928143712575,0.00011888198188546661,4.480465655418653e-07,0.11898173652694612,7.627034112499968e-07
0.7185628742514971,0.00012519090842429148,4.544934842854621e-07,0.12154386227544911,6.237756250000049e-07
0.7335329341317366,0.00013182016353790657,4.617325017181527e-07,0.12410718562874253,7.75571575000004e-07
0.7485029940119761,0.00013843707002030606,4.6827558768348527e-07,0.12667185628742517,8.182191250000067e-07
0.7634730538922156,0.0001453629315055638,4.746962015350907e-07,0.12923772455089821,9.639970749999933e-07
0.7784431137724551,0.0001518115727273386,4.814313039825403e-07,0.1318049401197605,9.208178249999935e-07
0.7934131736526947,0.0001588113095695194,4.876590026582128e-07,0.13437335329341318,8.945055624999994e-07
0.8083832335329342,0.0001655955555456327,4.939493280998581e-07,0.1369431137724551,9.429139499999914e-07
0.8233532934131736,0.00017318064051931333,5.003621744403069e-07,0.13951422155688623,1.0138239424999995e-06
0.8383233532934133,0.00018053880233512558,5.083081752783306e-07,0.1420865269461078,1.237954449999997e-06
0.8532934131736527,0.00018742368455015694,5.117233178793615e-07,0.14466017964071856,1.2805213037500093e-06
0.8682634730538924,0.00019491491706174468,5.181296067234667e-07,0.14723502994011978,1.366630924999994e-06
0.8832335329341319,0.00020280535813945938,5.237006041916219e-07,0.14981137724550897,1.6764792000000092e-06
0.8982035928143713,0.00021032988016912455,5.293154161419707e-07,0.15238922155688622,1.8068093249999916e-06
0.9131736526946109,0.00021797561128043965,5.350145927161987e-07,0.15496706586826348,1.9306623250000004e-06
0.9281437125748504,0.00022573088010894584,5.408636957750069e-07,0.15754790419161677,2.0299366999999987e-06
0.94311377245509,0.00023328431290223862,5.462610019436034e-07,0.16012874251497008,2.018976349999997e-06
0.9580838323353295,0.00024104099853960076,5.515653109914617e-07,0.16271107784431138,2.307517562500009e-06
0.9730538922155689,0.0002489392938754341,5.57140302563682e-07,0.16529491017964074,2.8762904500000015e-06
0.9880239520958085,0.0002570415242117903,5.62141836172949e-07,0.1678802395209581,3.080264824999997e-06
1.0029940119760479,0.00026445167300782283,5.679376216809447e-07,0.17046706586826346,2.906592450000014e-06
1.0179640718562877,0.0002728489081458206,5.728154134858709e-07,0.1730553892215569,3.0292879999999937e-06
1.032934131736527,0.0002804439647817906,5.775396888967335e-07,0.1756437125748503,2.7712479500000003e-06
1.0479041916167666,0.00028848293738696135,5.83418220079111e-07,0.17823502994011975,2.9424246374999962e-06
1.0628742514970062,0.00029588165027750264,5.880360520310865e-07,0.18082634730538924,3.000533387499999e-06
1.0778443113772456,0.000304015974715067,5.934145424305848e-07,0.18341916167664674,3.1424220374999993e-06
1.0928143712574852,0.000311962719589794,5.967965153349107e-07,0.1860134730538922,3.285496575000002e-06
1.1077844311377247,0.0003195870781945334,6.02375015253865e-07,0.18860928143712577,3.4378263249999933e-06
1.122754491017964,0.0003273957254766077,6.072918641552401e-07,0.19120658682634734,3.5224466999999957e-06
1.1377245508982037,0.000335220542927498,6.123206772476699e-07,0.19380389221556887,3.4346793249999913e-06
1.1526946107784433,0.0003428801147973462,6.165954082369312e-07,0.19640419161676648,4.2591613249999975e-06
1.1676646706586828,0.0003507867624713515,6.219025132701076e-07,0.19900449101796408,4.097438449999992e-06
1.1826347305389222,0.0003579220892810556,6.255466851756661e-07,0.20160628742514972,3.997815450000001e-06
1.1976047904191618,0.0003652283718651475,6.312596654610012e-07,0.20420958083832336,4.362019325000005e-06
1.2125748502994012,0.0003734124777437064,6.353107148569035e-07,0.20681437125748506,4.787930575000001e-06
1.227544910179641,0.00038077568303652846,6.399798486249597e-07,0.20942065868263474,5.058738557500001e-06
1.2425149700598803,0.0003879901318624627,6.436634034951399e-07,0.21202844311377247,5.376324050000002e-06
1.25748502994012,0.00039490903108859506,6.4880559506726e-07,0.21463622754491019,5.657177574999992e-06
1.2724550898203593,0.00040176556118674703,6.511464536682194e-07,0.217247005988024,5.868130200000007e-06
1.2874251497005988,0.00040921090314996445,6.577315601412822e-07,0.21985778443113774,5.907958499999995e-06
1.3023952095808384,0.0004162665357587024,6.610425727769101e-07,0.22247005988023952,6.0519479837749984e-06
1.317365269461078,0.0004232529528325924,6.661647234995074e-07,0.22508383233532936,6.151444512499997e-06
1.3323353293413174,0.00042954776971407065,6.689837179871335e-07,0.2276991017964072,6.5577920625e-06
1.347305389221557,0.00043606871193839497,6.755388920018954e-07,0.23031586826347308,6.685114824999994e-06
1.3622754491017963,0.0004429105018101441,6.784021662972392e-07,0.23293413173652697,6.846370949999992e-06
1.3772455089820361,0.0004497814475993109,6.82011779142381e-07,0.23555239520958085,6.8921562e-06
1.3922155688622757,0.0004551479588496404,6.859941657173095e-07,0.23817365269461077,7.0530462000000025e-06
1.407185628742515,0.0004620456687262976,6.89321070318791e-07,0.24079491017964075,7.2328335749999966e-06
1.4221556886227547,0.00046772813856457327,6.943011500251462e-07,0.2434176646706587,7.333168025e-06
1.4371257485029942,0.00047357142554639917,6.986776964614401e-07,0.24604191616766466,7.673312162499997e-06
1.4520958083832338,0.00047985981201604833,7.011400991987122e-07,0.2486676646706587,7.959706325000004e-06
1.4670658682634732,0.00048536214385988557,7.045724237404707e-07,0.25129491017964073,8.260617812499995e-06
1.4820359281437128,0.0004911517387253429,7.074186161808502e-07,0.2539236526946108,8.94468683875e-06
1.4970059880239521,0.000496331440556089,7.117299726876017e-07,0.25655239520958084,8.957255799999996e-06
1.511976047904192,0.0005015997029743781,7.164957889739284e-07,0.25918413173652693,9.173732699999997e-06
1.5269461077844313,0.000506811986067354,7.189730421114756e-07,0.2618158682634731,9.249927162500003e-06
1.5419161676646709,0.0005125271865635385,7.223433334361625e-07,0.26444910179640724,9.688644337499998e-06
1.5568862275449102,0.0005171370002812159,7.262701923205804e-07,0.26708383233532934,1.0012066449999996e-05
1.5718562874251498,0.0005220121792407948,7.28841439277179e-07,0.26972005988023956,1.0209049675e-05
1.5868263473053894,0.0005267015727711686,7.343520427409361e-07,0.27235778443113773,1.0227360949999999e-05
1.601796407185629,0.0005308428168715793,7.357412371478119e-07,0.27499700598802396,1.043811065e-05
1.6167664670658684,0.0005357928620652971,7.387337049468108e-07,0.2776362275449102,1.0532759449999995e-05
1.631736526946108,0.000540321482322935,7.434879232237163e-07,0.2802784431137725,1.1090455898750008e-05
1.6467065868263473,0.0005439680196031736,7.462036911899764e-07,0.2829206586826347,1.14146782875e-05
1.661676646706587,0.0005484589851325813,7.474951105749362e-07,0.2855658682634731,1.1620899324999999e-05
1.6766467065868267,0.0005520193975732234,7.516048693381196e-07,0.2882110778443114,1.16073769625e-05
1.691616766467066,0.0005558819419375488,7.549080394537673e-07,0.29085778443113774,1.1648082200000002e-05
1.7065868263473054,0.0005597717208812034,7.572851529652712e-07,0.2935059880239521,1.18958789625e-05
1.721556886227545,0.000563371865580825,7.615912754616701e-07,0.2961541916167665,1.1983946325000002e-05
1.7365269461077848,0.0005665816856212509,7.637086781726554e-07,0.29880538922155686,1.2136530949999997e-05
1.7514970059880242,0.0005699102343604473,7.662510348181244e-07,0.3014580838323353,1.2408919575000001e-05
1.7664670658682637,0.0005732502822929096,7.699032589452262e-07,0.3041107784431138,1.2967745699999995e-05
1.781437125748503,0.0005752796200594347,7.718156443569376e-07,0.30676646706586824,1.3078686075000001e-05
1.7964071856287427,0.0005791108328422936,7.753086887667173e-07,0.3094221556886228,1.35188647e-05
1.8113772455089823,0.0005819966927220003,7.763836853138393e-07,0.3120793413173653,1.4121163075000002e-05
1.8263473053892219,0.0005841382863961025,7.810159494667987e-07,0.3147380239520958,1.4624290575000001e-05
1.8413173652694612,0.0005871989606958652,7.816293560189799e-07,0.3173982035928144,1.5149295575000002e-05
1.8562874251497008,0.0005894733111050456,7.868935761921744e-07,0.320059880239521,1.547174495e-05
1.8712574850299402,0.0005920744068886265,7.882049346404313e-07,0.32272155688622756,1.5540401700000002e-05
1.88622754491018,0.0005941422989782512,7.922971695223685e-07,0.32538622754491014,1.6126711212499996e-05
1.9011976047904193,0.0005962930855344934,7.939287532801957e-07,0.32805089820359284,1.64919282e-05
1.916167664670659,0.0005984574129217032,7.950372768009904e-07,0.3307185628742515,1.6624187937499997e-05
1.9311377245508983,0.0006006740656954374,7.971066371724323e-07,0.3333862275449102,1.6978868324999996e-05
1.9461077844311379,0.0006023814505727324,8.005779575524109e-07,0.3360553892215569,1.7224057075000003e-05
1.9610778443113774,0.0006038566697426509,8.035666568932187e-07,0.33872604790419164,1.8018297499999993e-05
1.976047904191617,0.0006061246897394462,8.055778973817003e-07,0.34139820359281436,1.8358784925e-05
1.9910179640718564,0.0006073837701587422,8.082395066255445e-07,0.34407185628742515,1.8590575574999998e-05
2.0059880239520957,0.0006085170979087916,8.11335225751619e-07,0.34674700598802394,1.9124878450000003e-05
2.0209580838323356,0.0006100907025565738,8.115350137240222e-07,0.3494221556886228,1.9147776450000003e-05
2.0359281437125754,0.0006118171762561492,8.146247421845407e-07,0.35210029940119764,1.9447706074999997e-05
2.0508982035928147,0.000613153972510157,8.17206262439326e-07,0.3547784431137725,1.9353136237500003e-05
2.065868263473054,0.0006141093159943736,8.18992646578809e-07,0.35745808383233535,1.9863731605e-05
2.0808383233532934,0.0006154219037293684,8.200098540401511e-07,0.36013922155688627,1.9969857200000002e-05
2.0958083832335332,0.0006164483309791203,8.233660439989988e-07,0.3628233532934132,2.0668409324999997e-05
2.1107784431137726,0.0006172639117067936,8.253359013299659e-07,0.3655074850299402,2.1220030825e-05
2.1257485029940124,0.0006183173484115302,8.262416830733984e-07,0.36819161676646706,2.1623849700000003e-05
2.1407185628742518,0.0006188636046816797,8.305303525968372e-07,0.37087874251497005,2.20225352e-05
2.155688622754491,0.0006201121273036001,8.313430253521516e-07,0.37356736526946105,2.2548368825e-05
2.1706586826347305,0.0006208755139972035,8.354194208118081e-07,0.3762559880239521,2.2950527575000002e-05
2.1856287425149703,0.0006205587972478952,8.36537226451693e-07,0.37894760479041917,2.36653577e-05
2.2005988023952097,0.0006217113820999892,8.408326379514954e-07,0.38163922155688623,2.4485937325e-05
2.2155688622754495,0.0006222957998594634,8.422142230880577e-07,0.38433233532934136,2.4975433574999997e-05
2.230538922155689,0.0006225346691238061,8.408895845426787e-07,0.3870284431137725,2.561911645e-05
2.245508982035928,0.000622818112107783,8.460428862412254e-07,0.38972455089820357,2.59773282e-05
2.260479041916168,0.0006235219680238602,8.454725357848714e-07,0.39242215568862276,2.6742872699999996e-05
2.2754491017964074,0.00062397094876231,8.500664731876067e-07,0.3951212574850299,2.7010698325000003e-05
2.2904191616766467,0.0006243252847022915,8.500761474562746e-07,0.3978203592814371,2.7306859199999995e-05
2.3053892215568865,0.0006243389778810189,8.519907158936287e-07,0.4005224550898204,2.7593822450000002e-05
2.320359281437126,0.0006244847253840404,8.546504160857478e-07,0.40322604790419164,2.8170202950000003e-05
2.3353293413173657,0.0006247180139045843,8.566184517187031e-07,0.40592964071856286,2.864957495e-05
2.350299401197605,0.0006253819555651839,8.61550407536471e-07,0.4086347305389222,2.910686145e-05
2.3652694610778444,0.0006250239427945751,8.618851124020577e-07,0.4113428143712575,2.9665662199999995e-05
2.3802395209580838,0.0006248650035166757,8.585553020498995e-07,0.4140508982035928,3.0282780075e-05
2.3952095808383236,0.0006254247844650904,8.648728302517232e-07,0.4167604790419162,3.0709410075000006e-05
2.4101796407185634,0.0006250238957535844,8.667068107806406e-07,0.41947155688622756,3.13924128875e-05
2.4251497005988023,0.0006249874317167069,8.681418648094097e-07,0.42218413173652697,3.1850921075e-05
2.440119760479042,0.000624256617794949,8.71266655135284e-07,0.4248982035928144,3.21489347125e-05
2.455089820359282,0.0006244979492569184,8.74409599443882e-07,0.42761377245508986,3.314135145e-05
2.4700598802395213,0.0006244607962964921,8.759015306388346e-07,0.4303293413173653,3.3603121699999995e-05
2.4850299401197606,0.0006234703834789479,8.768559084298122e-07,0.43304790419161676,3.44888132e-05
2.5,0.0006238363500360887,8.78070620638544e-07,0.4357664670658683,3.48955006375e-05
2.51497005988024,0.0006236812783791225,8.82286938638597e-07,0.43848802395209585,3.52291826375e-05
2.5299401197604796,0.0006233988906347523,8.819025247465334e-07,0.4412095808383234,3.58823326725e-05
2.5449101796407185,0.0006226459225768471,8.844079709277927e-07,0.4439326347305389,3.6484656174999995e-05
2.5598802395209583,0.0006232753306057343,8.840588120939773e-07,0.4466571856287425,3.7124289075e-05
2.5748502994011977,0.0006225492544064814,8.87923223762032e-07,0.44938323353293413,3.7888242798750005e-05
2.5898203592814375,0.0006223967484356078,8.853989013029445e-07,0.45211077844311376,3.868770045e-05
2.604790419161677,0.0006214426369249364,8.916623518946796e-07,0.4548398203592815,3.9526838449999995e-05
2.6197604790419162,0.0006213082161478396,8.902157528933688e-07,0.45757035928143713,4.0348735075e-05
2.634730538922156,0.0006205041204732635,8.93547647686835e-07,0.4603008982035928,4.111516432499999e-05
2.6497005988023954,0.0006207399265958242,8.935090603315106e-07,0.4630344311377246,4.213485873749999e-05
2.6646706586826348,0.0006196678929740948,8.967294520708737e-07,0.46576796407185633,4.294934869999999e-05
2.6796407185628746,0.0006196495645444553,8.966786933037852e-07,0.4685044910179641,4.3605996362500006e-05
2.694610778443114,0.0006193715979468851,8.995460106277809e-07,0.47124101796407186,4.432440815000001e-05
2.7095808383233537,0.000618233169775363,9.014217626380014e-07,0.47397904191616774,4.486319512500001e-05
2.7245508982035926,0.0006180327534388098,9.027237442335333e-07,0.4767185628742516,4.5665401612499994e-05
2.7395209580838324,0.0006177510894532512,9.051959990126006e-07,0.47945958083832335,4.6492611875e-05
2.7544910179640723,0.000617208159874407,9.038181915940142e-07,0.48220209580838325,4.7147755299999994e-05
2.7694610778443116,0.0006171691910366373,9.08228712180674e-07,0.48494610778443115,4.7845543875e-05
2.7844311377245514,0.0006157318012996303,9.085089127130024e-07,0.48769161676646705,4.88342247e-05
2.7994011976047903,0.0006153080252893457,9.099977864925817e-07,0.49043862275449107,4.95637584375e-05
2.81437125748503,0.0006151881536004843,9.084310025894378e-07,0.493185628742515,5.0253782325e-05
2.82934131736527,0.0006143745784820592,9.140748522116247e-07,0.495935628742515,5.084189545e-05
2.8443113772455093,0.000614135836942216,9.158052827811168e-07,0.498685628742515,5.1857719431249995e-05
2.8592814371257487,0.0006131915848751262,9.162689678945077e-07,0.501438622754491,5.239162005e-05
2.8742514970059885,0.0006130966270509173,9.191401586943288e-07,0.5041916167664671,5.3385984837499994e-05
2.889221556886228,0.0006123346044129274,9.191057959411082e-07,0.5069461077844312,5.4265756837499996e-05
2.9041916167664676,0.0006114413459942155,9.199718780060354e-07,0.5097035928143713,5.5253917825000004e-05
2.9191616766467066,0.0006110886486513677,9.221048053775651e-07,0.5124610778443114,5.610199895000001e-05
2.9341317365269464,0.000610585366247996,9.225895439513786e-07,0.5152200598802396,5.671641895000001e-05
2.949101796407186,0.0006101386140812784,9.253933866308435e-07,0.5179805389221557,5.762519345000002e-05
2.9640718562874255,0.0006097457356541673,9.270951576186338e-07,0.5207410179640718,5.8398268199999995e-05
2.9790419161676653,0.0006094234774929111,9.274884637862473e-07,0.523504491017964,5.941416507500001e-05
2.9940119760479043,0.000608093063147855,9.272717763652341e-07,0.5262694610778443,5.9879358324999996e-05
3.008982035928144,0.0006074219929802869,9.284486717096254e-07,0.5290359281437126,6.098788269999999e-05
3.023952095808384,0.0006070873632660244,9.302961422879497e-07,0.5318023952095808,6.1850438075e-05
3.038922155688623,0.000606625255207966,9.33794272462292e-07,0.5345718562874251,6.278008682500001e-05
3.0538922155688626,0.0006061115699453302,9.333729458082493e-07,0.5373413173652695,6.355164791249998e-05
3.068862275449102,0.0006053944792887373,9.347937480834841e-07,0.5401122754491019,6.434505175e-05
3.0838323353293418,0.0006049572462811094,9.359422148514754e-07,0.5428862275449102,6.503485769999999e-05
3.0988023952095816,0.0006035712515393026,9.377210238415546e-07,0.5456601796407186,6.61953318625e-05
3.1137724550898205,0.0006034941248609382,9.386829185020448e-07,0.548435628742515,6.728655365000001e-05
3.1287425149700603,0.0006027999563645936,9.374177705582253e-07,0.5512125748502994,6.757459051249998e-05
3.1437125748502996,0.0006025858330757616,9.397408936503175e-07,0.5539910179640719,6.876862037499999e-05
3.1586826347305395,0.0006014973789083372,9.436200735312335e-07,0.5567709580838324,6.965937057499996e-05
3.173652694610779,0.0006013126742302388,9.446752446495035e-07,0.5595523952095809,7.05672678875e-05
3.188622754491018,0.0006008264281189088,9.469289579790491e-07,0.5623338323353294,7.141220282500001e-05
3.203592814371258,0.0005999238541605209,9.439434257820959e-07,0.5651182634730539,7.237397920000001e-05
3.2185628742514973,0.0005987556675039868,9.461079288724123e-07,0.5679041916167665,7.318026897875001e-05
3.2335329341317367,0.0005991976308943211,9.476815884196511e-07,0.570690119760479,7.40195032875e-05
3.2485029940119765,0.0005982773464406484,9.497684883212811e-07,0.5734790419161676,7.483133021249999e-05
3.263473053892216,0.0005982995439398991,9.500216371496803e-07,0.5762679640718563,7.545377569999999e-05
3.2784431137724557,0.0005968262310721894,9.508226312949105e-07,0.579058383233533,7.674898195e-05
3.2934131736526946,0.0005961656101881225,9.521625173164458e-07,0.5818517964071857,7.772600707500002e-05
3.3083832335329344,0.0005959219721189137,9.537137307101307e-07,0.5846452095808383,7.884156157500003e-05
3.323353293413174,0.0005953304014072844,9.574366909646863e-07,0.587440119760479,8.005740357499997e-05
3.3383233532934136,0.0005944771249792489,9.571114366437252e-07,0.5902365269461078,8.0985106325e-05
3.3532934131736534,0.0005943999359444484,9.59232366339191e-07,0.5930344311377246,8.218542382500001e-05
3.3682634730538923,0.0005931908121453464,9.57022409772514e-07,0.5958338323353294,8.326223920000001e-05
3.383233532934132,0.0005937601527596504,9.592370749180769e-07,0.5986347305389222,8.439440157499998e-05
3.398203592814372,0.0005929144072383186,9.603523417346172e-07,0.6014371257485029,8.528915544999999e-05
3.413173652694611,0.0005926274615000282,9.623751258478308e-07,0.6042395209580839,8.662323338750001e-05
3.4281437125748506,0.0005916380981380653,9.599863387521963e-07,0.6070449101796408,8.767859499125002e-05
3.44311377245509,0.0005914237818895882,9.653157957759384e-07,0.6098517964071857,8.854390282499998e-05
3.45808383233533,0.0005912410993292292,9.651286144330667e-07,0.6126586826347306,8.973189808750001e-05
3.4730538922155696,0.0005899224801675893,9.644733581288517e-07,0.6154685628742514,9.125522319999998e-05
3.4880239520958085,0.0005903474227171809,9.668217084353876e-07,0.6182784431137724,9.20946593875e-05
3.5029940119760483,0.0005888549208601958,9.677633533211352e-07,0.6210913173652695,9.345603519999996e-05
3.5179640718562877,0.0005889104433498528,9.672259683394173e-07,0.6239041916167665,9.453934094999999e-05
3.5329341317365275,0.0005884619467506337,9.691352866684776e-07,0.6267185628742515,9.567191794999999e-05
3.547904191616767,0.0005880132328402443,9.692689395570303e-07,0.6295344311377246,9.689854882499999e-05
3.562874251497006,0.0005868474021150464,9.713330369954055e-07,0.6323532934131737,9.775761494999997e-05
3.577844311377246,0.0005867287298830176,9.721484628643467e-07,0.6351721556886228,9.90061977e-05
3.5928143712574854,0.0005859446393525014,9.73059499754967e-07,0.6379925149700599,9.998380132500002e-05
3.6077844311377247,0.0005862362103391621,9.740428606415478e-07,0.6408143712574851,0.00010076885922499997
3.6227544910179645,0.0005851709923615726,9.739698036521757e-07,0.6436377245508983,0.00010191429001250003
3.637724550898204,0.0005847151272434025,9.750014116659203e-07,0.6464610778443114,0.00010290835922499999
3.6526946107784437,0.0005844772723627232,9.773390798362313e-07,0.6492874251497007,0.00010395829457500001
3.6676646706586826,0.0005837374100101195,9.77803975176058e-07,0.6521152694610779,0.0001049073444375
3.6826347305389224,0.0005830766931983986,9.775342484203637e-07,0.6549446107784431,0.00010579869457499999
3.6976047904191622,0.0005828159168721436,9.796702247449012e-07,0.6577739520958085,0.00010673167007499998
3.7125748502994016,0.0005827430664274096,9.78310128232232e-07,0.6606062874251497,0.00010764942745000001
3.7275449101796414,0.0005821028241182085,9.798563690350061e-07,0.6634386227544911,0.00010899523869999997
3.7425149700598803,0.0005809438352643885,9.830942860450842e-07,0.6662739520958084,0.000110202983075
3.75748502994012,0.0005810495575241401,9.820844625192797e-07,0.6691092814371258,0.00011134470832499998
3.77245508982036,0.0005800937188629965,9.811915564530691e-07,0.6719476047904193,0.0001127465457
3.7874251497005993,0.0005802274743692751,9.821227497491322e-07,0.6747859281437126,0.00011366332232499998
3.8023952095808387,0.0005795585938391823,9.840435414310929e-07,0.6776257485029941,0.00011477706177500002
3.817365269461078,0.000578771067342482,9.848120195009287e-07,0.6804685628742516,0.000115972523725
3.832335329341318,0.0005791987223237665,9.882502989447776e-07,0.6833113772455089,0.00011705776832500003
3.8473053892215576,0.00057805861102819,9.879207835635346e-07,0.6861556886227546,0.00011784048644999999
3.8622754491017965,0.0005784109531745896,9.87642167588396e-07,0.689001497005988,0.000118875000575
3.8772455089820363,0.0005776852244357823,9.875916434853884e-07,0.6918488023952096,0.000120078861075
3.8922155688622757,0.000576813125170942,9.896657398647723e-07,0.6946976047904192,0.00012098369570000003
3.9071856287425155,0.0005767320776625326,9.889294876711943e-07,0.6975479041916168,0.00012233511566249998
3.922155688622755,0.000576791765422175,9.910753961359859e-07,0.7003997005988025,0.000123294849475
3.9371257485029942,0.0005759522227818844,9.90680508214208e-07,0.703252994011976,0.00012455304345000007
3.952095808383234,0.0005753624357624169,9.936914299190776e-07,0.7061062874251497,0.0001256847417
3.9670658682634734,0.0005757753034211828,9.938444829085776e-07,0.7089625748502995,0.000126714881075
3.9820359281437128,0.0005743686224278553,9.946365476487149e-07,0.711820359281437,0.00012795539395000003
3.9970059880239526,0.0005732726627515931,9.953957927485112e-07,0.7146796407185629,0.00012927249495000003
4.0119760479041915,0.0005738787648869744,9.930389522494342e-07,0.7175389221556887,0.00013032332194999998
4.026946107784432,0.0005735766644362011,9.955699477695453e-07,0.7204011976047905,0.000131735889825
4.041916167664671,0.0005729011258091527,9.974093691870723e-07,0.7232634730538923,0.00013293854565
4.0568862275449105,0.0005727247079174626,9.964798146739447e-07,0.7261287425149701,0.00013418818407499996
4.071856287425151,0.0005725282068230343,9.983619854278333e-07,0.7289940119760479,0.00013559212132499999
4.086826347305389,0.0005717585985038059,9.994686394303963e-07,0.7318622754491019,0.00013715938169999998
4.101796407185629,0.0005713421349226926,1.0007082544376705e-06,0.7347305389221558,0.00013833569594999995
4.116766467065869,0.0005710980968806315,9.994975159640513e-07,0.7376002994011976,0.00013973454932499996
4.131736526946108,0.0005712199089467678,9.989380271165573e-07,0.7404730538922156,0.000141302586575
4.1467065868263475,0.0005709490246848921,9.98357303203427e-07,0.7433458083832336,0.00014258393119999998
4.161676646706587,0.0005702093034124654,1.0008698450306116e-06,0.7462200598802395,0.00014363309975000003
4.176646706586827,0.0005696917476774639,9.997178079017939e-07,0.7490958083832336,0.00014467666266249995
,,,0.7519730538922156,0.00014563266106749998
,,,0.7548517964071857,0.00014690708995000003
,,,0.7577320359281438,0.00014830281848750006
,,,0.7606137724550898,0.000149607343325
,,,0.763497005988024,0.00015094949769999997
,,,0.7663817365269462,0.00015264378432500002
,,,0.7692679640718563,0.0001536865687375
,,,0.7721556886227546,0.00015548133270000005
,,,0.7750449101796407,0.00015682423307500007
,,,0.777935628742515,0.00015802407457500003
,,,0.7808263473053892,0.00015949037745
,,,0.7837200598802395,0.000160641045575
,,,0.786615269461078,0.00016226406132499995
,,,0.7895119760479041,0.0001639207377
,,,0.7924086826347305,0.00016537435920000002
,,,0.795308383233533,0.00016674198732500006
,,,0.7982080838323353,0.00016830096444999998
,,,0.8011107784431138,0.00016960139773750002
,,,0.8040134730538921,0.00017074606157500003
,,,0.8069191616766468,0.0001719788718625
,,,0.8098248502994012,0.00017355454607499997
,,,0.8127335329341318,0.00017503011869999998
,,,0.8156422155688623,0.00017660923907499997
,,,0.8185523952095809,0.00017847721632500003
,,,0.8214655688622755,0.00018004820245000005
,,,0.8243787425149701,0.00018180016920000007
,,,0.8272934131736528,0.00018314082069999997
,,,0.8302110778443115,0.00018463114607499996
,,,0.83312874251497,0.00018583883557499994
,,,0.8360479041916169,0.00018747283357499998
,,,0.8389685628742515,0.00018895653932500002
,,,0.8418922155688624,0.00019035479432499998
,,,0.8448158682634731,0.00019165813807500004
,,,0.8477410179640719,0.00019328561032500003
,,,0.8506676646706587,0.00019482063945
,,,0.8535958083832336,0.00019622129045
,,,0.8565254491017964,0.00019799252269999995
,,,0.8594565868263474,0.00019967093345
,,,0.8623892215568864,0.00020122246232499993
,,,0.8653233532934133,0.00020273836983749998
,,,0.8682589820359282,0.00020422114945
,,,0.8711961077844311,0.00020599332620000003
,,,0.8741347305389222,0.00020747378045
,,,0.8770748502994012,0.000208982508825
,,,0.8800164670658683,0.00021018523097499997
,,,0.8829595808383235,0.00021165448394999995
,,,0.8859041916167665,0.00021309605757500002
,,,0.8888488023952096,0.0002146113232
,,,0.8917964071856288,0.00021629028420000007
,,,0.8947455089820359,0.0002174656462000001
,,,0.8976961077844312,0.00021873597442374998
,,,0.9006482035928144,0.0002204189932000001
,,,0.9036002994011977,0.0002217182826999999
,,,0.9065553892215569,0.00022328041769999999
,,,0.9095119760479042,0.00022475352919999996
,,,0.9124700598802395,0.00022591742307499996
,,,0.9154296407185629,0.00022771638507500008
,,,0.9183892215568862,0.00022965723757499996
,,,0.9213517964071857,0.00023134187745000006
,,,0.9243158682634731,0.00023329913257499993
,,,0.9272799401197606,0.00023504507307500007
,,,0.930247005988024,0.0002369156395750001
,,,0.9332155688622755,0.00023856458820000002
,,,0.9361841317365269,0.00023997807519999989
,,,0.9391556886227544,0.0002414050340749999
,,,0.9421287425149701,0.00024319078901250004
,,,0.9451017964071856,0.00024478938440000003
,,,0.9480778443113773,0.00024610755362500003
,,,0.9510553892215569,0.0002477530560375001
,,,0.9540329341317365,0.00024928852641250014
,,,0.9570134730538923,0.000250929377825
,,,0.959995508982036,0.000252366839825
,,,0.9629775449101797,0.0002542381402000001
,,,0.9659625748502995,0.0002559084294500001
,,,0.9689491017964071,0.00025747550557500006
,,,0.971935628742515,0.000259360755575
,,,0.9749251497005988,0.0002607996082
,,,0.9779146706586826,0.00026255154107499983
,,,0.9809071856287426,0.0002643132532000001
,,,0.9839011976047906,0.00026576419532500003
,,,0.9868952095808383,0.00026770440913750004
,,,0.9898922155688623,0.0002693291747
,,,0.9928907185628743,0.000271016965575
,,,0.9958892215568863,0.000272633873325
,,,0.9988907185628743,0.0002740982378375
,,,1.0018922155688623,0.00027568069757500003
,,,1.0048967065868264,0.000277473047325
,,,1.0079026946107785,0.00027918110532500006
,,,1.0109086826347304,0.000280833418075
,,,1.0139176646706587,0.00028250567807500007
,,,1.0169281437125748,0.00028425719795000003
,,,1.019938622754491,0.00028593095632500003
,,,1.0229520958083833,0.00028746617032499993
,,,1.0259670658682636,0.0002891268530749999
,,,1.0289820359281436,0.00029091277382500006
,,,1.032,0.00029246736269999995
,,,1.0350194610778443,0.00029419445679999996
,,,1.0380389221556887,0.00029590728520000005
,,,1.041061377245509,0.000297748804575
,,,1.0440853293413175,0.00029983617832500005
,,,1.0471107784431137,0.0003017405198250001
,,,1.0501362275449102,0.00030341681370000005
,,,1.0531646706586828,0.00030495818807500005
,,,1.0561946107784432,0.00030650986932499995
,,,1.0592260479041917,0.0003084595318250001
,,,1.062258982035928,0.000310286174325
,,,1.0652919161676648,0.000311651049325
,,,1.0683278443113773,0.00031322300432500016
,,,1.0713652694610778,0.00031478666307499997
,,,1.0744041916167664,0.000316509835575
,,,1.0774446107784432,0.0003180967143250001
,,,1.080486526946108,0.000319745260575
,,,1.0835299401197607,0.00032153446807499993
,,,1.0865748502994013,0.0003233738630750001
,,,1.08962125748503,0.0003250934393249999
,,,1.0926691616766468,0.000326577620575
,,,1.0957185628742516,0.0003283846593249999
,,,1.0987694610778445,0.00032981328307499995
,,,1.1018218562874251,0.000331411159325
,,,1.104875748502994,0.00033310569432500015
,,,1.1079311377245509,0.000334598203075
,,,1.110988023952096,0.00033616246932499996
,,,1.1140464071856289,0.00033778411807499996
,,,1.1171062874251498,0.00033949771182500017
,,,1.1201676646706586,0.0003412850568250001
,,,1.1232305389221557,0.00034322957932500004
,,,1.1262964071856287,0.000344663589325
,,,1.1293622754491017,0.00034629205057499997
,,,1.132429640718563,0.00034807147432499994
,,,1.1354985029940121,0.0003496195118249999
,,,1.1385703592814371,0.000351228140575
,,,1.1416422155688624,0.0003528935430750001
,,,1.1447155688622754,0.00035424451307500005
,,,1.1477919161676646,0.0003558844605749999
,,,1.150868263473054,0.00035744516932499995
,,,1.1539476047904194,0.0003589977293249999
,,,1.1570269461077844,0.00036063595919999996
,,,1.1601092814371259,0.00036227877694999995
,,,1.163191616766467,0.0003638826967
,,,1.1662769461077844,0.0003655126878250001
,,,1.169362275449102,0.000367271902325
,,,1.1724505988023952,0.00036879346732500006
,,,1.1755404191616767,0.0003702333745750001
,,,1.178630239520958,0.00037189566456250004
,,,1.1817230538922157,0.0003737931088249999
,,,1.1848173652694611,0.00037534474782499995
,,,1.1879131736526947,0.00037710627932499986
,,,1.1910089820359282,0.00037880348557499995
,,,1.1941077844311376,0.0003805597105750001
,,,1.1972080838323353,0.00038192173432499986
,,,1.200309880239521,0.000383719841825
,,,1.2034131736526947,0.000385344966825
,,,1.2065179640718564,0.00038684556682499994
,,,1.209624251497006,0.00038818312807500016
,,,1.212732035928144,0.0003895958143250002
,,,1.2158413173652693,0.00039097527932500014
,,,1.2189535928143713,0.00039259198557499994
,,,1.222065868263473,0.0003940980543249999
,,,1.2251796407185631,0.0003959013180749998
,,,1.2282949101796408,0.00039744899682500005
,,,1.2314131736526945,0.0003991867943249998
,,,1.2345314371257485,0.00040062379432499994
,,,1.2376511976047904,0.00040219602057499994
,,,1.2407739520958085,0.000403740905575
,,,1.2438967065868263,0.000405663605575
,,,1.2470224550898203,0.0004075125068250001
,,,1.2501482035928144,0.000409003954325
,,,1.2532769461077846,0.00041077764682499995
,,,1.2564071856287424,0.0004126443568249999
,,,1.2595389221556885,0.000414028931825
,,,1.2626706586826348,0.0004158710130749998
,,,1.2658053892215568,0.00041754769682500004
,,,1.268941616766467,0.00041938312682500005
,,,1.2720793413173654,0.000420950375575
,,,1.2752185628742514,0.00042240350932499983
,,,1.2783592814371258,0.000423895731825
,,,1.2815014970059881,0.00042518028057499986
,,,1.2846452095808383,0.00042689619057499986
,,,1.2877904191616767,0.000428609538075
,,,1.290938622754491,0.00042984918432500003
,,,1.2940868263473055,0.000431156284325
,,,1.297236526946108,0.00043298181432500004
,,,1.3003892215568864,0.000434524523075
,,,1.303541916167665,0.00043620985932500006
,,,1.3066961077844312,0.00043774578682500003
,,,1.3098532934131737,0.0004391237343250001
,,,1.3130119760479042,0.00044084920182499996
,,,1.316170658682635,0.00044258611307500007
,,,1.3193323353293416,0.00044404364807499995
,,,1.322495508982036,0.00044559805557500007
,,,1.3256601796407186,0.000447057645575
,,,1.3288248502994013,0.00044866687307499995
,,,1.33199251497006,0.0004501967868250002
,,,1.3351616766467067,0.0004516848605749999
,,,1.3383323353293415,0.000453221409325
,,,1.3415059880239522,0.0004548152980749999
,,,1.3446796407185628,0.0004562652743249999
,,,1.3478547904191618,0.0004575816868250001
,,,1.3510314371257484,0.0004591533430750001
,,,1.3542110778443115,0.00046049789182499995
,,,1.3573907185628744,0.0004619078730750001
,,,1.3605733532934132,0.00046353494432500007
,,,1.3637559880239523,0.0004649866730750001
,,,1.366941616766467,0.00046644670307499994
,,,1.3701272455089821,0.0004679825655749999
,,,1.3733158682634732,0.0004694753705749999
,,,1.376505988023952,0.00047094998557499994
,,,1.379697604790419,0.000472483010575
,,,1.3828907185628743,0.00047412272307500016
,,,1.3860853293413176,0.00047566108557499994
,,,1.3892814371257487,0.0004770732980749999
,,,1.3924790419161677,0.00047839487307500003
,,,1.395678143712575,0.0004799370855749999
,,,1.398880239520958,0.000481333123075
,,,1.4020823353293412,0.000482597648075
,,,1.4052859281437124,0.00048402059807500016
,,,1.40849251497006,0.000485477085575
,,,1.4117005988023954,0.0004870109605749998
,,,1.4149086826347306,0.0004883839105750002
,,,1.4181197604790419,0.000489926698075
,,,1.4213323353293414,0.0004911698855750002
,,,1.4245464071856286,0.0004926955980749999
,,,1.4277619760479041,0.0004940782480750001
,,,1.4309790419161676,0.000495616848075
,,,1.434197604790419,0.0004969964355750002
,,,1.437417664670659,0.0004982394480749999
,,,1.4406392215568862,0.0004996848230750001
,,,1.4438622754491017,0.0005008891480749999
,,,1.4470883233532936,0.000502307573075
,,,1.450314371257485,0.0005036788480749999
,,,1.4535434131736527,0.000505074498075
,,,1.4567724550898205,0.000506268573075
,,,1.4600044910179641,0.000507507835575
,,,1.463238023952096,0.0005089083855750001
,,,1.4664730538922155,0.0005104964355749998
,,,1.4697095808383234,0.0005116687605750001
,,,1.4729476047904193,0.0005129131480749998
,,,1.476187125748503,0.0005142288230749999
,,,1.4794281437125751,0.000515266210575
,,,1.4826721556886227,0.000516553548075
,,,1.4859161676646706,0.0005177992230750002
,,,1.4891616766467066,0.0005189646730750002
,,,1.4924101796407188,0.000520356823075
,,,1.4956601796407185,0.0005215557730749999
,,,1.4989071856287426,0.000522819273075
,,,1.5021706586826347,0.000524142973075
,,,1.5054191616766468,0.000525286110575
,,,1.5086676646706587,0.0005267119105749999
,,,1.511931137724551,0.000527932423075
,,,1.515194610778443,0.0005291680105750001
,,,1.5184580838323354,0.0005303992480750001
,,,1.5217065868263473,0.0005316307105750002
,,,1.5249850299401198,0.000533157148075
,,,1.528248502994012,0.0005342277855749999
,,,1.5315119760479041,0.000535365985575
,,,1.5347754491017964,0.0005363771230749998
,,,1.538053892215569,0.0005376788480749999
,,,1.541317365269461,0.0005388848855749999
,,,1.5445958083832336,0.0005399413730749999
,,,1.547874251497006,0.0005411066605750002
,,,1.5511526946107785,0.0005421855855750001
,,,1.554431137724551,0.0005433832980749997
,,,1.5577095808383234,0.0005446357855749998
,,,1.560988023952096,0.000545813360575
,,,1.5642814371257487,0.000547009848075
,,,1.567559880239521,0.0005482095480749998
,,,1.5708532934131736,0.0005493170105749998
,,,1.5741317365269463,0.0005504159105750001
,,,1.5774251497005989,0.0005515182855750001
,,,1.5807185628742517,0.0005526910605749998
,,,1.5840119760479043,0.000553995448075
,,,1.587305389221557,0.0005551974230750002
,,,1.5905988023952096,0.000556175473075
,,,1.5939071856287426,0.000557309098075
,,,1.5972005988023952,0.0005583370605749999
,,,1.6005089820359282,0.0005593853855749998
,,,1.603802395209581,0.0005603246230749998
,,,1.6071107784431138,0.0005614826480749998
,,,1.6104191616766468,0.0005624956855750002
,,,1.6137275449101798,0.000563500660575
,,,1.6170359281437126,0.0005644421855749999
,,,1.6203443113772455,0.000565492110575
,,,1.6236676646706587,0.0005665713980749997
,,,1.6269760479041917,0.0005678695480749998
,,,1.6302994011976049,0.0005688618230749999
,,,1.633622754491018,0.0005699344605749999
,,,1.6369311377245508,0.0005709683605749999
,,,1.640254491017964,0.000571923460575
,,,1.6435778443113773,0.0005727855855750001
,,,1.6469011976047905,0.0005737652855750002
,,,1.650239520958084,0.000574760060575
,,,1.653562874251497,0.0005758309855750001
,,,1.65688622754491,0.0005766660230749999
,,,1.6602245508982036,0.0005777313105749999
,,,1.6635628742514972,0.0005785986355749999
,,,1.6668862275449103,0.0005796170355749998
,,,1.6702245508982037,0.0005806887355749999
,,,1.673562874251497,0.0005817623355749997
,,,1.6769011976047905,0.0005827164980749999
,,,1.6802544910179642,0.0005835966855749999
,,,1.6835928143712575,0.000584681260575
,,,1.686931137724551,0.0005855697855749998
,,,1.6902844311377248,0.0005864500355750001
,,,1.6936377245508982,0.0005874762480750002
,,,1.6969760479041918,0.0005883114105749998
,,,1.7003293413173655,0.0005891469230749999
,,,1.703682634730539,0.0005900408980750002
,,,1.7070359281437126,0.000590954048075
,,,1.7104041916167665,0.0005920131480749999
,,,1.7137574850299402,0.0005929547355749999
,,,1.717125748502994,0.0005939980105750002
,,,1.720479041916168,0.000594830248075
,,,1.7238473053892216,0.000595750723075
,,,1.7272155688622757,0.0005966125730749998
,,,1.7305838323353293,0.0005976005730749999
,,,1.7339520958083834,0.0005985095105749999
,,,1.7373203592814372,0.000599232673075
,,,1.740688622754491,0.0006000422855749998
,,,1.744056886227545,0.0006006551980749998
,,,1.7474401197604792,0.0006015557605749999
,,,1.7508083832335328,0.0006023846730750001
,,,1.754191616766467,0.0006032310730750001
,,,1.7575748502994013,0.0006041846855749998
,,,1.7609580838323353,0.0006050688480749999
,,,1.7643413173652696,0.0006057705230750002
,,,1.7677245508982038,0.0006066089230749999
,,,1.7711077844311378,0.0006074509855749999
,,,1.7745059880239522,0.000608259510575
,,,1.7778892215568864,0.0006090264230750001
,,,1.7812874251497006,0.000609809335575
,,,1.7846706586826349,0.0006106272855749997
,,,1.7880688622754493,0.0006114827105750001
,,,1.7914670658682637,0.000612394685575
,,,1.7948652694610778,0.000613182498075
,,,1.7982784431137724,0.0006139600855750002
,,,1.8016766467065868,0.0006147519855749998
,,,1.8050748502994012,0.0006155084855750002
,,,1.808488023952096,0.0006161981480749998
,,,1.8118862275449104,0.0006169377980749998
,,,1.815299401197605,0.000617745760575
,,,1.8187125748502992,0.000618478135575
,,,1.822125748502994,0.0006192329480750002
,,,1.8255389221556886,0.0006199363605750001
,,,1.8289520958083834,0.000620711698075
,,,1.832380239520958,0.0006214369105749998
,,,1.8357934131736526,0.0006221749730749997
,,,1.8392215568862276,0.000622939198075
,,,1.8426347305389221,0.000623568398075
,,,1.846062874251497,0.0006242924105749999
,,,1.8494910179640718,0.000624971873075
,,,1.8529191616766467,0.0006257465980750002
,,,1.8563473053892217,0.000626349873075
,,,1.8597754491017964,0.0006270274730750002
,,,1.8632185628742517,0.000627657023075
,,,1.8666467065868266,0.0006284295480750001
,,,1.8700898203592815,0.000628980998075
,,,1.8735179640718564,0.0006295767855750003
,,,1.8769610778443115,0.0006301312105749998
,,,1.8804041916167664,0.0006307889105749999
,,,1.8838473053892215,0.0006313156980750001
,,,1.8872904191616768,0.0006319282105749998
,,,1.890733532934132,0.0006325162355749999
,,,1.8941916167664672,0.0006331883105750001
,,,1.8976347305389223,0.0006338386980749999
,,,1.9010928143712575,0.0006344864480749998
,,,1.904550898203593,0.0006350915355749999
,,,1.907994011976048,0.0006356850980750001
,,,1.9114520958083832,0.0006363259855749997
,,,1.914925149700599,0.000636966360575
,,,1.9183832335329343,0.0006374550980749999
,,,1.9218413173652695,0.000638090610575
,,,1.925299401197605,0.0006385883355750002
,,,1.9287724550898204,0.0006391681605750002
,,,1.932245508982036,0.0006397118105750002
,,,1.9357035928143713,0.0006402581355749998
,,,1.9391766467065867,0.000640854348075
,,,1.9426497005988026,0.0006414216730749999
,,,1.946122754491018,0.0006419541230749995
,,,1.949610778443114,0.0006424877480750001
,,,1.9530838323353295,0.0006430311855749997
,,,1.956556886227545,0.0006435739855749999
,,,1.9600449101796407,0.000644050673075
,,,1.9635329341317367,0.0006446388980749998
,,,1.9670209580838323,0.000645094610575
,,,1.9704940119760481,0.0006456047980750002
,,,1.9739970059880239,0.0006461519605749998
,,,1.9774850299401199,0.0006467155355749999
,,,1.9809730538922157,0.0006472582730749997
,,,1.9844610778443115,0.0006478086605749999
,,,1.9879640718562877,0.000648179460575
,,,1.9914670658682636,0.000648646348075
,,,1.9949550898203594,0.0006492613230749998
,,,1.9984580838323354,0.0006497388605750001
,,,2.0019610778443115,0.0006503538980750001
,,,2.0054640718562875,0.0006508208980749998
,,,2.0089670658682635,0.000651337648075
,,,2.01248502994012,0.0006517588480750001
,,,2.015988023952096,0.0006522434855750002
,,,2.019505988023952,0.0006527952230749997
,,,2.023008982035928,0.0006532986980749997
,,,2.0265269461077846,0.0006537782605750001
,,,2.0300449101796407,0.0006542666230749997
,,,2.033562874251497,0.000654754760575
,,,2.0370808383233534,0.0006552136105749999
,,,2.0406137724550897,0.0006557131480750002
,,,2.0441317365269462,0.0006560998230749998
,,,2.0476646706586825,0.0006565087230749998
,,,2.051182634730539,0.0006568693230749999
,,,2.0547155688622754,0.0006572488605749999
,,,2.058248502994012,0.0006576209855749999
,,,2.061781437125749,0.000658102748075
,,,2.065314371257485,0.0006585274855749999
,,,2.068847305389222,0.000658886398075
,,,2.072380239520958,0.0006592436980749998
,,,2.075928143712575,0.0006595980355749995
,,,2.0794610778443117,0.0006600377230749999
,,,2.083008982035928,0.0006604668855749997
,,,2.086556886227545,0.0006607945980749998
,,,2.090104790419162,0.0006611105355749998
,,,2.0936526946107783,0.0006614345980749999
,,,2.097200598802395,0.000661820473075
,,,2.100748502994012,0.0006621419605749997
,,,2.104311377245509,0.0006624604980749998
,,,2.107859281437126,0.000662730798075
,,,2.111422155688623,0.0006630119730750002
,,,2.11498502994012,0.000663456485575
,,,2.1185479041916166,0.0006637613605749998
,,,2.122110778443114,0.0006640448855750004
,,,2.1256736526946107,0.0006644394730749999
,,,2.1292365269461078,0.0006648266355749999
,,,2.132799401197605,0.0006652718855749999
,,,2.1363772455089824,0.0006656804480749999
,,,2.139940119760479,0.000665967210575
,,,2.1435179640718562,0.0006662906605749999
,,,2.1470958083832334,0.000666610048075
,,,2.150673652694611,0.0006668781605750003
,,,2.1542514970059883,0.000667199998075
,,,2.1578293413173655,0.000667559810575
,,,2.1614071856287427,0.0006678732230750001
,,,2.165,0.0006682241980749999
,,,2.1685778443113772,0.0006685963605750002
,,,2.1721706586826346,0.000668937660575
,,,2.1757634730538924,0.000669177360575
,,,2.1793562874251498,0.000669436260575
,,,2.1829491017964076,0.000669696673075
,,,2.186541916167665,0.0006699863355750001
,,,2.1901347305389223,0.0006702341730749998
,,,2.19374251497006,0.0006705085230750002
,,,2.1973353293413176,0.000670847048075
,,,2.200943113772455,0.0006710847480749999
,,,2.204550898203593,0.0006714111730749999
,,,2.2081437125748504,0.000671675685575
,,,2.211751497005988,0.0006718954605750001
,,,2.215359281437126,0.0006721986355749998
,,,2.218982035928144,0.0006724752230749998
,,,2.2225898203592815,0.0006726931230750001
,,,2.2262125748502997,0.0006729915105749998
,,,2.229820359281437,0.000673142860575
,,,2.2334431137724553,0.000673422035575
,,,2.237065868263473,0.000673625760575
,,,2.240688622754491,0.0006738461730749999
,,,2.244311377245509,0.000674081860575
,,,2.247934131736527,0.0006742302355749997
,,,2.251556886227545,0.000674466323075
,,,2.2551946107784433,0.000674725923075
,,,2.2588173652694614,0.000674969173075
,,,2.2624550898203597,0.000675200185575
,,,2.2660928143712575,0.0006754243855749999
,,,2.269730538922156,0.0006756284980749999
,,,2.273368263473054,0.0006758442230749997
,,,2.2770059880239524,0.0006760998480750001
,,,2.28064371257485,0.000676279223075
,,,2.2842964071856287,0.0006765523980749998
,,,2.287934131736527,0.0006767367730749997
,,,2.2915868263473054,0.0006769838105750001
,,,2.295239520958084,0.0006771342355749999
,,,2.2988922155688623,0.0006773214730749997
,,,2.3025449101796407,0.0006775095730750002
,,,2.306197604790419,0.0006776443105749997
,,,2.3098502994011976,0.000677838910575
,,,2.313502994011976,0.0006780057605750001
,,,2.3171706586826346,0.0006782499980749999
,,,2.3208383233532937,0.0006784487105750001
,,,2.324491017964072,0.000678653198075
,,,2.3281586826347307,0.0006788669980750001
,,,2.3318263473053893,0.0006789982355750001
,,,2.335494011976048,0.0006791547480749998
,,,2.339176646706587,0.0006793029730750001
,,,2.3428443113772457,0.0006794764230749999
,,,2.3465119760479043,0.0006796285980749997
,,,2.350194610778443,0.0006798459480749997
,,,2.3538772455089823,0.0006799675355749999
,,,2.357559880239521,0.000680136298075
,,,2.3612425149700598,0.0006803498980750001
,,,2.364925149700599,0.0006804948730750001
,,,2.3686077844311377,0.0006806629855749999
,,,2.372290419161677,0.0006808789730750001
,,,2.375988023952096,0.000681016910575
,,,2.379670658682635,0.0006810740105749999
,,,2.383368263473054,0.0006812652730749998
,,,2.3870658682634733,0.0006813947605749998
,,,2.3907634730538923,0.0006815213480750002
,,,2.394461077844311,0.0006817058730749998
,,,2.3981586826347305,0.0006819049980749999
,,,2.40187125748503,0.000682064035575
,,,2.405568862275449,0.000682119673075
,,,2.409281437125749,0.000682246260575
,,,2.412979041916168,0.0006823525230749999
,,,2.416691616766467,0.000682497260575
,,,2.4204041916167665,0.0006825907105749998
,,,2.424116766467066,0.0006827106105750002
,,,2.4278443113772457,0.0006827937605749998
,,,2.4315568862275447,0.0006828704980749999
,,,2.4352694610778447,0.0006830085480749997
,,,2.438997005988024,0.0006831384355749999
,,,2.4427245508982036,0.000683250473075
,,,2.4464371257485027,0.0006833288480749997
,,,2.450164670658683,0.0006834788355750002
,,,2.4539071856287427,0.0006836325605750003
,,,2.4576347305389223,0.0006837691605749999
,,,2.461362275449102,0.000683850185575
,,,2.4651047904191614,0.0006839428980749999
,,,2.4688323353293415,0.0006840278105749998
,,,2.4725748502994014,0.0006841113980750002
,,,2.476317365269461,0.0006842144980749999
,,,2.480059880239521,0.0006842820230749998
,,,2.483802395209581,0.0006843754855750001
,,,2.487544910179641,0.000684483585575
,,,2.4912874251497006,0.0006845838855749994
,,,2.4950449101796406,0.0006846374105749999
,,,2.498787425149701,0.0006847558605749997
,,,2.5025449101796404,0.0006847910855749999
,,,2.506302395209581,0.0006848879605749997
,,,2.510059880239521,0.0006849396855750001
,,,2.5138173652694613,0.0006850339980749997
,,,2.5175748502994013,0.0006851504355750002
,,,2.5213323353293418,0.0006852018980750002
,,,2.5251047904191615,0.0006853020980749999
,,,2.528862275449102,0.0006853786605749998
,,,2.532634730538922,0.0006854708855749997
,,,2.5364071856287427,0.0006855566980749996
,,,2.540179640718563,0.000685621935575
,,,2.5439520958083834,0.0006856722605749999
,,,2.5477245508982036,0.000685702985575
,,,2.5515119760479044,0.000685855623075
,,,2.5552844311377245,0.0006858510605750001
,,,2.5590718562874253,0.0006859345105749998
,,,2.562844311377246,0.0006859932605750002
,,,2.566631736526946,0.0006860460480750002
,,,2.570419161676647,0.0006860627355750001
,,,2.5742065868263473,0.0006860994605749999
,,,2.578008982035928,0.0006860650230749998
,,,2.581796407185629,0.0006860873605749999
,,,2.5855838323353293,0.000686106998075
,,,2.58938622754491,0.0006861972480749998
,,,2.5931886227544916,0.000686204210575
,,,2.596991017964072,0.000686285885575
,,,2.600793413173653,0.0006863058480750003
,,,2.604595808383234,0.0006863425855749999
,,,2.6083982035928144,0.000686369985575
,,,2.6122005988023953,0.0006864365105749999
,,,2.616017964071857,0.0006865095980750001
,,,2.6198353293413175,0.000686493648075
,,,2.6236377245508984,0.0006865252855749997
,,,2.6274550898203595,0.0006865406605749998
,,,2.63127245508982,0.0006866211105749998
,,,2.6350898203592816,0.0006866819480750001
,,,2.638922155688623,0.0006867021980750003
,,,2.642739520958084,0.000686752323075
,,,2.646571856287425,0.000686809560575
,,,2.6503892215568863,0.000686907860575
,,,2.6542215568862275,0.0006869222355749999
,,,2.658053892215569,0.000686995285575
,,,2.6618862275449104,0.0006870035355750001
,,,2.6657185628742512,0.0006870356355750001
,,,2.669550898203593,0.0006870608355750001
,,,2.6733982035928143,0.0006871286730749997
,,,2.677230538922156,0.0006871387730749999
,,,2.6810778443113774,0.0006871591730749999
,,,2.6849251497005993,0.000687128398075
,,,2.68877245508982,0.000687162560575
,,,2.692619760479042,0.0006871868605749999
,,,2.6964670658682635,0.0006871704730749997
,,,2.7003143712574853,0.000687166185575
,,,2.704176646706587,0.000687133035575
,,,2.7080239520958087,0.0006871552730750001
,,,2.7118862275449103,0.000687193610575
,,,2.7157485029940123,0.0006872240480749999
,,,2.7196107784431143,0.0006872315980750001
,,,2.7234730538922154,0.000687218310575
,,,2.7273353293413174,0.0006872406605749999
,,,2.731212574850299,0.000687256473075
,,,2.735074850299401,0.0006872493480750002
,,,2.7389520958083833,0.000687260035575
,,,2.742814371257485,0.0006872560730749997
,,,2.746691616766467,0.000687261010575
,,,2.750568862275449,0.0006872682855749998
,,,2.7544461077844313,0.0006873177480750002
,,,2.758338323353293,0.0006872940105749999
,,,2.7622155688622754,0.0006873070480750002
,,,2.7661077844311377,0.0006873195855749999
,,,2.76998502994012,0.0006873484105750001
,,,2.773877245508982,0.0006873888605749999
,,,2.777769461077844,0.000687419010575
,,,2.7816616766467064,0.0006874683105750002
,,,2.785553892215569,0.0006874807355750001
,,,2.7894461077844315,0.000687456548075
,,,2.793353293413174,0.0006874185980749998
,,,2.7972455089820363,0.0006873958980749999
,,,2.8011526946107788,0.0006874030230750001
,,,2.8050598802395212,0.0006874219855749998
,,,2.8089670658682637,0.0006874245105750001
,,,2.8128742514970058,0.0006874287105749998
,,,2.8167814371257482,0.0006874005105749997
,,,2.8206886227544907,0.0006874086105749999
,,,2.8246107784431143,0.0006873950980750001
,,,2.828532934131737,0.0006874408855750001
,,,2.8324401197604794,0.0006874623480749999
,,,2.836362275449102,0.000687458198075
,,,2.8402844311377247,0.0006874309855750002
,,,2.8442065868263477,0.000687460760575
,,,2.8481287425149704,0.0006873736605749999
,,,2.852065868263473,0.0006873418105750004
,,,2.855988023952096,0.0006873317230750001
,,,2.8599251497005986,0.0006873475605749998
,,,2.863862275449102,0.0006873122730749999
,,,2.867799401197605,0.0006872867605749999
,,,2.871736526946108,0.0006872553105749998
,,,2.8756736526946107,0.0006872840730750003
,,,2.879610778443114,0.0006872854230750001
,,,2.883562874251497,0.0006872777605749999
,,,2.8875,0.0006872828230750001
,,,2.8914520958083836,0.0006872987105749998
,,,2.8954041916167665,0.0006873064480750002
,,,2.8993562874251495,0.0006872742730749997
,,,2.9033083832335334,0.0006872309480750002
,,,2.9072604790419163,0.0006871997855749999
,,,2.9112275449101794,0.0006871916480749998
,,,2.9151796407185633,0.0006871725605749999
,,,2.9191467065868264,0.000687144023075
,,,2.9230988023952094,0.000687134810575
,,,2.9270658682634734,0.000687137123075
,,,2.9310329341317365,0.0006871377730749998
,,,2.93501497005988,0.000687097073075
,,,2.9389820359281438,0.0006870622480750001
,,,2.9429491017964073,0.0006870519480750002
,,,2.946931137724551,0.0006870708980749999
,,,2.9508982035928146,0.0006870698730750001
,,,2.9548802395209584,0.0006870419980749997
,,,2.958862275449102,0.0006870381980750001
,,,2.9628443113772454,0.0006869941855750002
,,,2.9668413173652697,0.0006870058480749998
,,,2.970823353293413,0.000686945873075
,,,2.974805389221557,0.0006868625355749999
,,,2.9788023952095806,0.0006868426855750003
,,,2.982799401197605,0.000686810135575
,,,2.9867964071856288,0.0006867891480749999
,,,2.9907934131736527,0.0006867528355749999
,,,2.9947904191616765,0.000686742748075
,,,2.998787425149701,0.000686695835575
,,,3.0027994011976054,0.0006866535980750002
,,,3.006796407185629,0.0006865994980750001
,,,3.0108083832335333,0.0006865408730750001
,,,3.0148203592814373,0.000686474623075
,,,3.0188323353293414,0.0006864231230750001
,,,3.0228443113772454,0.0006864097605750001
,,,3.02685628742515,0.0006863634230749998
,,,3.0308682634730544,0.0006863022480749997
,,,3.0348952095808386,0.0006862536730749999
,,,3.0389071856287426,0.0006862683730749998
,,,3.042934131736527,0.0006862432105749998
,,,3.0469610778443115,0.0006862305730749998
,,,3.050988023952096,0.0006862226355749999
,,,3.0550149700598803,0.0006862231855750003
,,,3.059056886227545,0.0006862195105750001
,,,3.0630838323353298,0.0006861688980749998
,,,3.067125748502994,0.0006861615230749997
,,,3.0711526946107783,0.0006860886605749998
,,,3.0751946107784436,0.0006860550105749999
,,,3.0792365269461075,0.000686036710575
,,,3.0832784431137723,0.0006859962355750001
,,,3.0873353293413177,0.0006859605355749998
,,,3.0913772455089825,0.0006858982730749999
,,,3.095434131736527,0.0006858927980750002
,,,3.099476047904192,0.0006858532605750001
,,,3.103532934131737,0.0006858266855749999
,,,3.1075898203592818,0.0006857864980749999
,,,3.1116467065868263,0.0006857712730750001
,,,3.1157035928143713,0.0006857202605749999
,,,3.1197604790419162,0.0006857417980749999
,,,3.1238323353293413,0.0006856893105749999
,,,3.127904191616767,0.000685662685575
,,,3.131961077844312,0.0006856297105749997
,,,3.1360329341317366,0.0006856103105749998
,,,3.1401047904191617,0.000685574710575
,,,3.144176646706587,0.000685549435575
,,,3.1482634730538925,0.0006855169230749998
,,,3.1523353293413177,0.000685487560575
,,,3.156422155688623,0.000685465010575
,,,3.160494011976048,0.000685444573075
,,,3.1645808383233534,0.0006853803355749998
,,,3.1686676646706586,0.000685347373075
,,,3.172754491017964,0.0006853111105749998
,,,3.1768413173652696,0.0006852670980749999
,,,3.180943113772455,0.0006852357855749998
,,,3.1850299401197604,0.000685195035575
,,,3.1891317365269463,0.000685114623075
,,,3.1932335329341317,0.0006850742730750005
,,,3.1973353293413176,0.0006850756605750001
,,,3.201437125748503,0.0006850540355749999
,,,3.205538922155689,0.0006849973730750003
,,,3.2096407185628744,0.0006849216230749999
,,,3.2137574850299404,0.0006848768230749998
,,,3.217859281437126,0.0006848332480750001
,,,3.221976047904192,0.0006847955730750002
,,,3.2260928143712575,0.000684732673075
,,,3.2302095808383235,0.0006846892480750001
,,,3.234326347305389,0.0006846511980749997
,,,3.2384580838323354,0.0006846259605749999
,,,3.2425748502994014,0.0006845873730750001
,,,3.246706586826347,0.0006845455230749999
,,,3.250823353293413,0.0006844855105749998
,,,3.254955089820359,0.0006844492230749996
,,,3.2590868263473056,0.0006844235605749999
,,,3.263218562874252,0.0006844120730749998
,,,3.267365269461078,0.0006843871480749999
,,,3.271497005988024,0.0006843171355749999
,,,3.2756437125748503,0.000684248398075
,,,3.2797754491017965,0.0006842194730749999
,,,3.283922155688623,0.000684193223075
,,,3.2880688622754493,0.0006841525355750001
,,,3.2922155688622756,0.0006840782980749999
,,,3.296362275449102,0.0006841064980750002
,,,3.3005239520958085,0.0006840726480749997
,,,3.304670658682635,0.0006840186855749998
,,,3.308832335329342,0.0006839801855749999
,,,3.3129940119760484,0.0006839247355749999
,,,3.3171556886227545,0.000683835810575
,,,3.321317365269461,0.000683781898075
,,,3.325479041916168,0.0006837370980750002
,,,3.3296407185628745,0.0006836839105749998
,,,3.333817365269461,0.0006836525855749999
,,,3.3379790419161677,0.0006836328355749998
,,,3.342155688622755,0.0006836024980750001
,,,3.3463323353293415,0.0006835497980750001
,,,3.350508982035928,0.0006835549105749999
,,,3.3546856287425153,0.0006834923355749997
,,,3.358877245508982,0.0006834236105750001
,,,3.363053892215569,0.0006834014730749999
,,,3.367245508982036,0.000683369673075
,,,3.371422155688623,0.0006833227605750001
,,,3.3756137724550896,0.0006832514855750001
,,,3.3798053892215574,0.0006832025980750001
,,,3.383997005988024,0.0006831346480750001
,,,3.3882035928143712,0.0006830985355749999
,,,3.3923952095808385,0.000683051560575
,,,3.3966017964071855,0.0006830216605749999
,,,3.4008083832335334,0.0006829581105749999
,,,3.4050000000000002,0.0006829264105749999
,,,3.4092065868263473,0.0006828632480749999
,,,3.413428143712575,0.0006828491355749999
,,,3.4176347305389223,0.000682793723075
,,,3.4218413173652698,0.0006827365605749998
,,,3.426062874251497,0.0006826863605749999
,,,3.430284431137725,0.0006826503980750002
,,,3.434491017964072,0.000682604448075
,,,3.4387125748502996,0.0006825609605749998
,,,3.4429491017964073,0.0006824996480749998
,,,3.447170658682635,0.000682480660575
,,,3.451392215568862,0.0006824305980749999
,,,3.4556287425149703,0.0006823971355750002
,,,3.4598502994011975,0.0006823969605749999
,,,3.4640868263473057,0.0006823555730749998
,,,3.468323353293413,0.000682328560575
,,,3.4725598802395212,0.0006822602855750002
,,,3.476811377245509,0.0006822047980750001
,,,3.481047904191617,0.0006821224980750003
,,,3.485299401197605,0.0006820706480749999
,,,3.4895359281437126,0.0006820373230749999
,,,3.4937874251497005,0.0006820071605750001
,,,3.498038922155689,0.0006819726605749995
,,,3.502290419161677,0.0006819199355749996
,,,3.506556886227545,0.0006818966730749996
,,,3.5108083832335333,0.0006818770105750001
,,,3.5150598802395208,0.0006818313480749999
,,,3.5193263473053893,0.0006817854230750001
,,,3.523592814371258,0.0006817424355749997
,,,3.527859281437126,0.000681744448075
,,,3.532125748502994,0.000681727573075
,,,3.5363922155688625,0.0006817239480750001
,,,3.540673652694611,0.000681707835575
,,,3.5449401197604793,0.0006816398855750001
,,,3.5492215568862275,0.000681634698075
,,,3.5535029940119762,0.000681603923075
,,,3.5577844311377245,0.0006815407230750001
,,,3.562065868263473,0.0006815073480749998
,,,3.566347305389222,0.0006814931605749999
,,,3.5706437125748507,0.000681447860575
,,,3.5749251497005994,0.0006814042980749999
,,,3.5792215568862273,0.0006813554355749999
,,,3.583517964071856,0.0006812969355749997
,,,3.587814371257485,0.0006812662730749999
,,,3.592110778443114,0.0006812266105749998
,,,3.5964071856287427,0.000681188760575
,,,3.6007035928143716,0.0006811556230749999
,,,3.60501497005988,0.0006810998605749999
,,,3.609326347305389,0.0006810899480749999
,,,3.613622754491018,0.0006810465980749999
,,,3.617934131736527,0.000680976023075
,,,3.622260479041916,0.0006809353855750001
,,,3.626571856287425,0.0006808877980749997
,,,3.630883233532934,0.0006808390230749997
,,,3.635209580838324,0.0006807755855750002
,,,3.639535928143713,0.0006807508980750001
,,,3.643847305389222,0.000680693048075
,,,3.648173652694611,0.0006806141980749999
,,,3.6525149700598805,0.000680566523075
,,,3.6568413173652696,0.0006805437730749998
,,,3.6611676646706592,0.000680500760575
,,,3.6655089820359286,0.0006804979355749999
,,,3.669850299401198,0.000680467248075
,,,3.674176646706587,0.0006804306730749998
,,,3.678517964071857,0.0006803754230749997
,,,3.6828742514970063,0.0006803115355750002
,,,3.6872155688622756,0.0006802467980749998
,,,3.6915568862275454,0.000680202023075
,,,3.695913173652695,0.0006801550855749998
,,,3.7002694610778444,0.0006800930730749999
,,,3.7046257485029943,0.0006800596980749996
,,,3.708982035928144,0.000680007248075
,,,3.7133383233532933,0.0006800012105749999
,,,3.717694610778443,0.0006799855855750001
,,,3.7220508982035927,0.0006799493855749999
,,,3.726422155688623,0.000679913660575
,,,3.730793413173653,0.0006798955355749996
,,,3.735164670658683,0.000679838798075
,,,3.7395359281437126,0.0006797831605749999
,,,3.7439071856287427,0.000679736898075
,,,3.7482784431137723,0.0006796809355749998
,,,3.7526646706586826,0.0006796452980750002
,,,3.757035928143713,0.0006796261105749998
,,,3.761422155688623,0.0006795723730749999
,,,3.765808383233533,0.0006795429230749999
,,,3.770194610778443,0.000679540298075
,,,3.7745808383233537,0.0006794963480749997
,,,3.778982035928144,0.0006794572730749997
,,,3.783368263473054,0.000679422623075
,,,3.7877694610778443,0.0006793547230750001
,,,3.792170658682635,0.0006793071230749997
,,,3.7965718562874256,0.0006792595980749998
,,,3.8009730538922155,0.0006792243730750001
,,,3.805374251497006,0.0006791861230749998
,,,3.8097754491017968,0.0006791339480750002
,,,3.8141916167664673,0.0006791128980749998
,,,3.8186077844311375,0.000679043735575
,,,3.8230239520958085,0.0006790002980749999
,,,3.827440119760479,0.000678939673075
,,,3.83185628742515,0.000678915760575
,,,3.8362724550898206,0.0006788490230749998
,,,3.840688622754491,0.0006788291605750001
,,,3.8451197604790424,0.000678795435575
,,,3.849550898203593,0.000678750098075
,,,3.853982035928144,0.0006787212855750001
,,,3.858413173652695,0.000678674560575
,,,3.8628443113772457,0.000678629010575
,,,3.867275449101797,0.0006785839230750003
,,,3.8717065868263476,0.0006785240605750001
,,,3.876152694610779,0.000678494360575
,,,3.88059880239521,0.0006784481605750002
,,,3.885044910179641,0.0006784030105749998
,,,3.889491017964072,0.000678385148075
,,,3.8939371257485034,0.0006783581730749996
,,,3.8983832335329343,0.0006783420355749999
,,,3.9028443113772457,0.0006782870855750001
,,,3.907305389221557,0.000678233648075
,,,3.9117514970059886,0.0006782088980749998
,,,3.9162125748502996,0.000678193960575
,,,3.920673652694611,0.000678161648075
,,,3.9251497005988023,0.0006781381355749999
,,,3.929610778443114,0.0006780888105749999
,,,3.9340868263473054,0.0006780244730749999
,,,3.938547904191617,0.0006779843480749999
,,,3.9430239520958086,0.0006779684230749998
,,,3.9475000000000002,0.0006779376855750002
,,,3.951976047904192,0.0006778862605749999
,,,3.9564670658682637,0.000677845648075
,,,3.9609431137724553,0.0006777821855750001
,,,3.965434131736527,0.0006777352605749998
,,,3.9699101796407184,0.0006777141605750001
,,,3.9744011976047906,0.0006776440480750001
,,,3.9788922155688624,0.000677620998075
,,,3.9833832335329347,0.0006775812355750002
,,,3.987889221556886,0.0006775195980749999
,,,3.9923802395209584,0.000677477473075
,,,3.9968862275449104,0.0006774589730750003
,,,4.001392215568862,0.0006774154230750002
,,,4.005898203592815,0.0006773903980749997
,,,4.010404191616766,0.000677358473075
,,,4.014910179640719,0.0006773065105749999
,,,4.01941616766467,0.000677264035575
,,,4.023937125748503,0.0006772184855750002
,,,4.028458083832335,0.0006771356105749999
,,,4.0329790419161675,0.0006771033730749999
,,,4.0375000000000005,0.0006770608730749996
,,,4.042020958083833,0.000677018585575
,,,4.046541916167665,0.000676986585575
,,,4.051062874251497,0.0006769473980749998
,,,4.05559880239521,0.000676897685575
,,,4.060134730538922,0.0006768692855749996
,,,4.064670658682635,0.000676817060575
,,,4.069206586826348,0.0006767762730750001
,,,4.07374251497006,0.0006767467730750003
,,,4.078278443113772,0.0006767101980749999
,,,4.082829341317365,0.0006766819730750001
,,,4.087380239520958,0.0006766302105749998
,,,4.091916167664671,0.0006765774230750001
,,,4.096467065868263,0.0006765535355749999
,,,4.101032934131736,0.000676480285575
,,,4.10558383233533,0.0006764270980749998
,,,4.110134730538922,0.0006763632105749998
,,,4.114700598802395,0.0006763411855750003
,,,4.119266467065868,0.0006762989855750001
,,,4.123817365269462,0.0006762654355750002
,,,4.128383233532935,0.000676233648075
,,,4.1329640718562874,0.000676150410575
,,,4.1375299401197605,0.000676102685575
,,,4.142110778443114,0.000676069073075
,,,4.146676646706587,0.0006760221480749997
,,,4.15125748502994,0.0006759827480750003
,,,4.155838323353294,0.0006759509480750002
,,,4.160419161676646,0.0006759132605749997
,,,4.165,0.0006758941605749999
,,,4.169595808383234,0.0006758449605750003
,,,4.174176646706587,0.0006757938230749999
,,,4.17877245508982,0.000675769448075
,,,4.183368263473054,0.0006757463480750002
,,,4.187964071856288,0.0006757232730749998


==> anc/v2_2010Dist_0_02_errorbars.dat <==
v4e2_2to0_err
1.767766952966369e-05


==> anc/v2_over_Nresc.dat <==
# time_2to0_Nresc0_02,v2_2to0_Nresc0_02_overNresc,time_2to2_Nresc0_02,time_SingleHit_Nresc0_02,v2_SingleHit_Nresc0_02_overNresc,time_2to0_Nresc0_14,v2_2to0_Nresc0_14_overNresc,time_2to2_Nresc0_14,time_SingleHit_Nresc0_14,v2_SingleHit_Nresc0_14_overNresc
0.0,-8.632353944772233e-05,0.0,0.0,-9.063505028284102e-05,0.0,1.6355384817945767e-05,0.0,0.0,1.547864271997904e-05
0.008025688622754492,-8.429768016551088e-05,0.008025688622754492,0.008025688622754492,-8.850653739786298e-05,0.008025688622754492,1.4540701637811182e-05,0.008025688622754492,0.008025688622754492,2.0567036420107796e-05
0.016064221556886228,-8.355603951955863e-05,0.016064221556886228,0.016064221556886228,-8.759146637335009e-05,0.016064221556886228,1.4224602852326291e-05,0.016064221556886228,0.016064221556886228,2.0806330057681544e-05
0.024115718562874252,-8.567296391900691e-05,0.024115718562874252,0.024115718562874252,-8.998634318038971e-05,0.024115718562874252,1.4989664685542707e-05,0.024115718562874252,0.024115718562874252,2.546748867099702e-05
0.03218008982035928,-8.261576843320176e-05,0.03218008982035928,0.03218008982035928,-8.670014016341922e-05,0.03218008982035928,1.5741586867978392e-05,0.03218008982035928,0.03218008982035928,2.468689217989657e-05
0.04025748502994012,-7.881368051032525e-05,0.04025748502994012,0.04025748502994012,-8.261627781269644e-05,0.04025748502994012,1.7211068699472104e-05,0.04025748502994012,0.04025748502994012,2.5196795510587075e-05
0.04834775449101797,-7.491950200662805e-05,0.04834775449101797,0.04834775449101797,-7.802139723444376e-05,0.04834775449101797,2.4806772736781226e-05,0.04834775449101797,0.04834775449101797,3.1299005666319945e-05
0.05645104790419162,-6.41592177981686e-05,0.05645104790419162,0.05645104790419162,-6.650077247014452e-05,0.05645104790419162,2.5127680362262665e-05,0.05645104790419162,0.05645104790419162,4.0113751918474804e-05
0.06456736526946108,-5.314626361298414e-05,0.06456736526946108,0.06456736526946108,-5.498643494657449e-05,0.06456736526946108,2.709584923769794e-05,0.06456736526946108,0.06456736526946108,4.859640926977939e-05
0.07269670658682635,-4.716473195471439e-05,0.07269670658682635,0.07269670658682635,-4.878475681961025e-05,0.07269670658682635,3.5221665866834e-05,0.07269670658682635,0.07269670658682635,5.477800464070877e-05
0.08083907185628743,-3.6190139386422005e-05,0.08083907185628743,0.08083907185628743,-3.74799120867379e-05,0.08083907185628743,4.846333805849851e-05,0.08083907185628743,0.08083907185628743,7.068331890688762e-05
0.08899446107784431,-2.5953702085169164e-05,0.08899446107784431,0.08899446107784431,-2.7648447517284742e-05,0.08899446107784431,6.777076057932494e-05,0.08899446107784431,0.08899446107784431,9.049672131743758e-05
0.0971630239520958,-7.4769106068733105e-06,0.0971630239520958,0.0971630239520958,-8.36091766184792e-06,0.0971630239520958,7.74477704357242e-05,0.0971630239520958,0.0971630239520958,0.00010668611569767017
0.10534461077844312,1.2516672014482205e-05,0.10534461077844312,0.10534461077844312,1.235613827781272e-05,0.10534461077844312,8.936277517319453e-05,0.10534461077844312,0.10534461077844312,0.00012641504629798007
0.11353937125748503,3.3269519127619604e-05,0.11353937125748503,0.11353937125748503,3.5133439974858586e-05,0.11353937125748503,0.00010973499206319905,0.11353937125748503,0.11353937125748503,0.00015022917591050268
0.12174730538922156,5.248538657522699e-05,0.12174730538922156,0.12174730538922156,5.524892520427412e-05,0.12174730538922156,0.00012753693873281897,0.12174730538922156,0.12174730538922156,0.00017506350660828198
0.1299684131736527,7.265283597850655e-05,0.1299684131736527,0.1299684131736527,7.564831678189818e-05,0.1299684131736527,0.00015658731780427484,0.1299684131736527,0.1299684131736527,0.00021086528615279424
0.13820269461077844,9.785818999990417e-05,0.13820269461077844,0.13820269461077844,0.00010210805405405394,0.13820269461077844,0.00018083106303911796,0.13820269461077844,0.13820269461077844,0.00024582050949599574
0.1464502994011976,0.0001292864575351519,0.1464502994011976,0.1464502994011976,0.00013488426461345055,0.1464502994011976,0.00020377584431565088,0.1464502994011976,0.1464502994011976,0.00027508632081990706
0.1547110778443114,0.00016405220046645722,0.1547110778443114,0.1547110778443114,0.00017033767441860468,0.1547110778443114,0.0002367656416503624,0.1547110778443114,0.1547110778443114,0.0003064970795539683
0.16298502994011976,0.00020365049770602656,0.16298502994011976,0.16298502994011976,0.00021186660779384025,0.16298502994011976,0.00027203687351569524,0.16298502994011976,0.16298502994011976,0.00034817426243280794
0.17127245508982036,0.00023701679772805632,0.17127245508982036,0.17127245508982036,0.00024649243808925206,0.17127245508982036,0.00030780705821551173,0.17127245508982036,0.17127245508982036,0.00039337911444656997
0.17957335329341317,0.0002760849261043638,0.17957335329341317,0.17957335329341317,0.00028619725769956,0.17957335329341317,0.0003516258107226796,0.17957335329341317,0.17957335329341317,0.0004428960641261573
0.1878862275449102,0.0003291124597716563,0.1878862275449102,0.1878862275449102,0.00034177650345694537,0.1878862275449102,0.0003928048900537734,0.1878862275449102,0.1878862275449102,0.000495236308818074
0.19621407185628745,0.0003769653772843955,0.19621407185628745,0.19621407185628745,0.00039242557888120676,0.19621407185628745,0.00044407148879619025,0.19621407185628745,0.19621407185628745,0.0005579336116788745
0.2045553892215569,0.00042091466562583813,0.2045553892215569,0.2045553892215569,0.00043680617096165936,0.2045553892215569,0.00048708736387463537,0.2045553892215569,0.2045553892215569,0.0006135811651234007
0.21290868263473056,0.0004832568891038657,0.21290868263473056,0.21290868263473056,0.00050059858265242,0.21290868263473056,0.0005455752027268139,0.21290868263473056,0.21290868263473056,0.0006848647611635231
0.22127544910179645,0.0005414560643030918,0.22127544910179645,0.22127544910179645,0.0005598810517913262,0.22127544910179645,0.0006061101308034011,0.22127544910179645,0.22127544910179645,0.0007534164672422699
0.22965718562874254,0.0006061236776129266,0.22965718562874254,0.22965718562874254,0.0006260938535512258,0.22965718562874254,0.0006716758093691167,0.22965718562874254,0.22965718562874254,0.0008271040122491438
0.23805089820359282,0.0006741266558273632,0.23805089820359282,0.23805089820359282,0.0006957269723444373,0.23805089820359282,0.0007406730899381051,0.23805089820359282,0.23805089820359282,0.0009050771390539646
0.24645958083832337,0.0007472095573445464,0.24645958083832337,0.24645958083832337,0.0007714367127592709,0.24645958083832337,0.0008165512200524199,0.24645958083832337,0.24645958083832337,0.0009860062627746783
0.25488023952095806,0.0008214132528447186,0.25488023952095806,0.25488023952095806,0.0008478060339409177,0.25488023952095806,0.0008916383033703718,0.25488023952095806,0.25488023952095806,0.0010744799569388781
0.2633158682634731,0.0008994519890701023,0.2633158682634731,0.2633158682634731,0.0009273321684475175,0.2633158682634731,0.0009719247172899211,0.2633158682634731,0.2633158682634731,0.0011635443958713694
0.2717634730538922,0.0009894529783341633,0.2717634730538922,0.2717634730538922,0.0010197297812696415,0.2717634730538922,0.0010553767950090445,0.2717634730538922,0.2717634730538922,0.0012568450454251195
0.28022604790419164,0.001083757023198345,0.28022604790419164,0.28022604790419164,0.001116629283469516,0.28022604790419164,0.0011464918109441722,0.28022604790419164,0.28022604790419164,0.0013557223285010802
0.28870059880239524,0.0011913231096270253,0.28870059880239524,0.28870059880239524,0.001225448267756128,0.28870059880239524,0.0012462108851071158,0.28870059880239524,0.28870059880239524,0.0014637450083285453
0.29719011976047904,0.00129627525046933,0.29719011976047904,0.29719011976047904,0.0013315896228786924,0.29719011976047904,0.0013524535174178941,0.29719011976047904,0.29719011976047904,0.0015777646040486184
0.3056931137724551,0.0014021196092822116,0.3056931137724551,0.3056931137724551,0.0014404714770584535,0.3056931137724551,0.0014589927030652051,0.3056931137724551,0.3056931137724551,0.0016936884906058381
0.3142095808383234,0.0015186987975197306,0.3142095808383234,0.3142095808383234,0.0015591733299811443,0.3142095808383234,0.0015724286610801427,0.3142095808383234,0.3142095808383234,0.0018119441878395976
0.32273952095808384,0.0016435221650990383,0.32273952095808384,0.32273952095808384,0.0016857927279069766,0.32273952095808384,0.001691672388546396,0.32273952095808384,0.32273952095808384,0.0019369330952363642
0.33128293413173654,0.001779228152178077,0.33128293413173654,0.33128293413173654,0.0018233338906348208,0.33128293413173654,0.0018191238756198702,0.33128293413173654,0.33128293413173654,0.002072954960393951
0.33983982035928145,0.0019159300796664877,0.33983982035928145,0.33983982035928145,0.0019605856109365183,0.33983982035928145,0.0019482810981087033,0.33983982035928145,0.33983982035928145,0.0022066282850471707
0.3484116766467066,0.0020544441723377455,0.3484116766467066,0.3484116766467066,0.002101604259585167,0.3484116766467066,0.0020829967883642807,0.3484116766467066,0.3484116766467066,0.002348335927668953
0.3569970059880239,0.0022039154929408824,0.3569970059880239,0.3569970059880239,0.0022531122600879952,0.3569970059880239,0.0022258257349231534,0.3569970059880239,0.3569970059880239,0.002492449937808684
0.3655958083832336,0.0023503251545678333,0.3655958083832336,0.3655958083832336,0.002400864217473288,0.3655958083832336,0.0023718832982637474,0.3655958083832336,0.3655958083832336,0.002639728613097274
0.37420808383233534,0.002512146599387954,0.37420808383233534,0.37420808383233534,0.0025629975801382777,0.37420808383233534,0.0025294188292911022,0.37420808383233534,0.37420808383233534,0.0027952525476618254
0.38283383233532936,0.00267833926382131,0.38283383233532936,0.38283383233532936,0.0027313670710245137,0.38283383233532936,0.002686888404887593,0.38283383233532936,0.38283383233532936,0.002956939241629631
0.3914745508982036,0.0028464881374276824,0.3914745508982036,0.3914745508982036,0.002901911905091139,0.3914745508982036,0.002853617827654522,0.3914745508982036,0.3914745508982036,0.003121479826009793
0.4001287425149701,0.003026184539146009,0.4001287425149701,0.4001287425149701,0.0030833595933375244,0.4001287425149701,0.0030206118104519667,0.4001287425149701,0.4001287425149701,0.003287448264825901
0.40879640718562876,0.0032088606039998462,0.40879640718562876,0.40879640718562876,0.003266636781898177,0.40879640718562876,0.0031999357672856145,0.40879640718562876,0.40879640718562876,0.0034624118956349693
0.41747754491017963,0.0033946577298283585,0.41747754491017963,0.41747754491017963,0.0034522992269013196,0.41747754491017963,0.003385424834188539,0.41747754491017963,0.41747754491017963,0.003644172018999266
0.42617365269461077,0.003594426530592697,0.42617365269461077,0.42617365269461077,0.0036527851728472673,0.42617365269461077,0.0035723029027772656,0.42617365269461077,0.42617365269461077,0.0038284201587151486
0.4348832335329341,0.0037912113340963934,0.4348832335329341,0.4348832335329341,0.0038505259208045273,0.4348832335329341,0.0037731689369608825,0.4348832335329341,0.4348832335329341,0.004021057034165218
0.44360778443113774,0.004002982225297881,0.44360778443113774,0.44360778443113774,0.004062632432432432,0.44360778443113774,0.003973750969028019,0.44360778443113774,0.44360778443113774,0.004211459932062351
0.4523443113772455,0.004220183853109076,0.4523443113772455,0.4523443113772455,0.004279513262099309,0.4523443113772455,0.004179259478016906,0.4523443113772455,0.4523443113772455,0.004406630467198627
0.46109730538922156,0.004444429870981954,0.46109730538922156,0.46109730538922156,0.0045042163419233205,0.46109730538922156,0.004392727675440216,0.46109730538922156,0.46109730538922156,0.004606634285963674
0.4698622754491018,0.004675218741619094,0.4698622754491018,0.4698622754491018,0.004735848020113135,0.4698622754491018,0.004612179359395571,0.4698622754491018,0.4698622754491018,0.004813518610115001
0.4786422155688623,0.004902854715815486,0.4786422155688623,0.4786422155688623,0.004962241671904463,0.4786422155688623,0.004840615255884923,0.4786422155688623,0.4786422155688623,0.005024736687057659
0.487437125748503,0.005151957120895749,0.487437125748503,0.487437125748503,0.005210486423632934,0.487437125748503,0.0050753425129511365,0.487437125748503,0.487437125748503,0.005242150073829458
0.4962440119760479,0.005397611681544767,0.4962440119760479,0.4962440119760479,0.0054561491514770605,0.4962440119760479,0.0053191659591223985,0.4962440119760479,0.4962440119760479,0.005464632598433215
0.505067365269461,0.005650516443335508,0.505067365269461,0.505067365269461,0.005709381898177252,0.505067365269461,0.005564642228702918,0.505067365269461,0.505067365269461,0.005687396620574779
0.5139026946107784,0.005909723525918546,0.5139026946107784,0.5139026946107784,0.005965809553739788,0.5139026946107784,0.005820608857223719,0.5139026946107784,0.5139026946107784,0.005919306585005711
0.5227529940119761,0.006181184030305354,0.5227529940119761,0.5227529940119761,0.006235865367693275,0.5227529940119761,0.006075700837978515,0.5227529940119761,0.5227529940119761,0.006147711286814713
0.531618263473054,0.00646190519520325,0.531618263473054,0.531618263473054,0.006514501068510375,0.531618263473054,0.00633439846432131,0.531618263473054,0.531618263473054,0.006377337629747089
0.540497005988024,0.006746886194494461,0.540497005988024,0.540497005988024,0.006797675235700811,0.540497005988024,0.006602762991128011,0.540497005988024,0.540497005988024,0.006618495006510085
0.5493907185628742,0.007035366820236775,0.5493907185628742,0.5493907185628742,0.007084576618478946,0.5493907185628742,0.006881407459362347,0.5493907185628742,0.5493907185628742,0.00686108369278217
0.5582979041916167,0.007329313651775793,0.5582979041916167,0.5582979041916167,0.007378260339409177,0.5582979041916167,0.007166927781264226,0.5582979041916167,0.5582979041916167,0.007110283025043824
0.5672200598802395,0.0076380717573081465,0.5672200598802395,0.5672200598802395,0.007685381646763042,0.5672200598802395,0.007450920299752665,0.5672200598802395,0.5672200598802395,0.007358700419700464
0.5761556886227546,0.007942562006723884,0.5761556886227546,0.5761556886227546,0.007987311942174733,0.5761556886227546,0.007742450195036117,0.5761556886227546,0.5761556886227546,0.007611139701336204
0.5851062874251497,0.008256818225355352,0.5851062874251497,0.5851062874251497,0.008298063984915149,0.5851062874251497,0.008042231163941082,0.5851062874251497,0.5851062874251497,0.007869200023276283
0.5940718562874252,0.008583438493735874,0.5940718562874252,0.5940718562874252,0.00862090710245129,0.5940718562874252,0.008346822203354374,0.5940718562874252,0.5940718562874252,0.008120938470602787
0.6030508982035929,0.008915024208842574,0.6030508982035929,0.6030508982035929,0.008946971715901947,0.6030508982035929,0.0086516076636273,0.6030508982035929,0.6030508982035929,0.008383955004036983
0.6120449101796408,0.009253381096509711,0.6120449101796408,0.6120449101796408,0.009282044626021377,0.6120449101796408,0.008965636728315305,0.6120449101796408,0.6120449101796408,0.00864910459051928
0.6210523952095809,0.009591773902340906,0.6210523952095809,0.6210523952095809,0.009615945317410434,0.6210523952095809,0.009281984077177698,0.6210523952095809,0.6210523952095809,0.008916647269764837
0.6300748502994012,0.0099371934983334,0.6300748502994012,0.6300748502994012,0.009957213073538657,0.6300748502994012,0.009609634907157884,0.6300748502994012,0.6300748502994012,0.009190341797656371
0.6391122754491018,0.010289433355043866,0.6391122754491018,0.6391122754491018,0.010305553111250783,0.6391122754491018,0.00994003470043191,0.6391122754491018,0.6391122754491018,0.009465805686686693
0.6481631736526946,0.010650932315811653,0.6481631736526946,0.6481631736526946,0.01066080703959774,0.6481631736526946,0.01028074618233723,0.6481631736526946,0.6481631736526946,0.009743224419729558
0.6572290419161677,0.01101708806654917,0.6572290419161677,0.6572290419161677,0.011022824010056564,0.6572290419161677,0.010618482286783073,0.6572290419161677,0.6572290419161677,0.010024803788214926
0.666309880239521,0.011391163772460827,0.666309880239521,0.666309880239521,0.01139000377121307,0.666309880239521,0.010969119076623967,0.666309880239521,0.666309880239521,0.010312664115974078
0.6754056886227545,0.01176820512145129,0.6754056886227545,0.6754056886227545,0.01176095788812068,0.6754056886227545,0.011321461355777869,0.6754056886227545,0.6754056886227545,0.01059883509481448
0.6845149700598803,0.012142507111796486,0.6845149700598803,0.6845149700598803,0.012128888120678812,0.6845149700598803,0.011680194913064343,0.6845149700598803,0.6845149700598803,0.010885124273525415
0.6936392215568863,0.012524782934561893,0.6936392215568863,0.6936392215568863,0.012504058453802643,0.6936392215568863,0.012041249215548748,0.6936392215568863,0.6936392215568863,0.011173861098786
0.7027784431137725,0.012907157532278453,0.7027784431137725,0.7027784431137725,0.012878685103708359,0.7027784431137725,0.012405510231705361,0.7027784431137725,0.7027784431137725,0.011466425781392068
0.7119326347305389,0.013296451165664148,0.7119326347305389,0.7119326347305389,0.01326142614707731,0.7119326347305389,0.012772315946202022,0.7119326347305389,0.7119326347305389,0.011756831952516384
0.7211002994011977,0.013690472826711611,0.7211002994011977,0.7211002994011977,0.013647972972972969,0.7211002994011977,0.01314279596884344,0.7211002994011977,0.7211002994011977,0.012052158875173663
0.7302844311377247,0.014096290012834753,0.7302844311377247,0.7302844311377247,0.014044254556882463,0.7302844311377247,0.013518862514919959,0.7302844311377247,0.7302844311377247,0.012348764174892167
0.7394820359281437,0.014502013213095289,0.7394820359281437,0.7394820359281437,0.014439885606536765,0.7394820359281437,0.013899307221873576,0.7394820359281437,0.7394820359281437,0.012646944260577981
0.7486946107784432,0.014913601250909927,0.7486946107784432,0.7486946107784432,0.014843072910119421,0.7486946107784432,0.014282911883052163,0.7486946107784432,0.7486946107784432,0.01294498432487871
0.7579221556886228,0.015328064537757171,0.7579221556886228,0.7579221556886228,0.015248193588937772,0.7579221556886228,0.014668529661486206,0.7579221556886228,0.7579221556886228,0.013247050458615501
0.7671646706586828,0.015746429734492935,0.7671646706586828,0.7671646706586828,0.01565818101822753,0.7671646706586828,0.015057496892957779,0.7671646706586828,0.7671646706586828,0.013549045672429972
0.7764221556886227,0.01617072142829777,0.7764221556886227,0.7764221556886227,0.016071517913262102,0.7764221556886227,0.015450160581785968,0.7764221556886227,0.7764221556886227,0.013849769783021408
0.7856931137724551,0.01659518014156546,0.7856931137724551,0.7856931137724551,0.016485541169076055,0.7856931137724551,0.01584117292381901,0.7856931137724551,0.7856931137724551,0.014151024883800432
0.7949805389221557,0.017025665324125513,0.7949805389221557,0.7949805389221557,0.01690384789440603,0.7949805389221557,0.01624046907108666,0.7949805389221557,0.7949805389221557,0.014456729755089872
0.8042814371257486,0.017457749463622076,0.8042814371257486,0.8042814371257486,0.01732337209302325,0.8042814371257486,0.01664093666555921,0.8042814371257486,0.8042814371257486,0.014766669818663217
0.8135988023952097,0.01788992160262058,0.8135988023952097,0.8135988023952097,0.017745664990571966,0.8135988023952097,0.017043294326110226,0.8135988023952097,0.8135988023952097,0.015074540475272588
0.8229296407185629,0.018326603865752262,0.8229296407185629,0.8229296407185629,0.018170277184160907,0.8229296407185629,0.0174489349920632,0.8229296407185629,0.8229296407185629,0.015378506899235523
0.8322769461077845,0.018760672483812878,0.8322769461077845,0.8322769461077845,0.018592506599622874,0.8322769461077845,0.017861456679833146,0.8322769461077845,0.8322769461077845,0.015687219502614945
0.8416392215568863,0.01919699017757941,0.8416392215568863,0.8416392215568863,0.019016553739786304,0.8416392215568863,0.018270631375589104,0.8416392215568863,0.8416392215568863,0.01599390270514042
0.8510149700598802,0.019637184039883532,0.8510149700598802,0.8510149700598802,0.019445582023884342,0.8510149700598802,0.01868386429916202,0.8510149700598802,0.8510149700598802,0.016300765935161006
0.8604071856287425,0.020076800817018514,0.8604071856287425,0.8604071856287425,0.019872725329981144,0.8604071856287425,0.019095566466093252,0.8604071856287425,0.8604071856287425,0.01661017137162767
0.869812874251497,0.02052015906957588,0.869812874251497,0.869812874251497,0.020301859836580775,0.869812874251497,0.01950928421130348,0.869812874251497,0.869812874251497,0.016919371322165568
0.8792350299401198,0.02096551377341864,0.8792350299401198,0.8792350299401198,0.020734615964802007,0.8792350299401198,0.01992515781313448,0.8792350299401198,0.8792350299401198,0.017227892987292607
0.8886721556886228,0.02141438606279453,0.8886721556886228,0.8886721556886228,0.02117003645505971,0.8886721556886228,0.020339791059101477,0.8886721556886228,0.8886721556886228,0.017530431920511493
0.8981242514970059,0.021862881810083893,0.8981242514970059,0.8981242514970059,0.021605520427404153,0.8981242514970059,0.020757357845127788,0.8981242514970059,0.8981242514970059,0.017835651263102003
0.9075913173652695,0.022309451745143857,0.9075913173652695,0.9075913173652695,0.02203660716530485,0.9075913173652695,0.021179157591642364,0.9075913173652695,0.9075913173652695,0.018142692702158153
0.9170748502994012,0.02275876163748514,0.9170748502994012,0.9170748502994012,0.022471055939660596,0.9170748502994012,0.021597620190237112,0.9170748502994012,0.9170748502994012,0.018445389841357594
0.9265718562874251,0.023206116983065787,0.9265718562874251,0.9265718562874251,0.022903423632935273,0.9265718562874251,0.022019747252882464,0.9265718562874251,0.9265718562874251,0.018749958175430438
0.9360853293413174,0.023665862299337193,0.9360853293413174,0.9360853293413174,0.02334832369578881,0.9360853293413174,0.022439674160483345,0.9360853293413174,0.9360853293413174,0.01905417736527033
0.9456137724550898,0.024112453785295578,0.9456137724550898,0.9456137724550898,0.023779317410433695,0.9456137724550898,0.022861134285749447,0.9456137724550898,0.9456137724550898,0.019355006946515478
0.9551571856287425,0.024566248659055205,0.9551571856287425,0.9551571856287425,0.024218209930861097,0.9551571856287425,0.02327625481437729,0.9551571856287425,0.9551571856287425,0.019655500112744497
0.9647155688622755,0.02501897137561779,0.9647155688622755,0.9647155688622755,0.024655712130735398,0.9647155688622755,0.023696130040483834,0.9647155688622755,0.9647155688622755,0.01995772445246184
0.9742904191616767,0.025469166650703045,0.9742904191616767,0.9742904191616767,0.025090441860465107,0.9742904191616767,0.024111218575805674,0.9742904191616767,0.9742904191616767,0.0202590086485936
0.9838787425149701,0.025922791511819452,0.9838787425149701,0.9838787425149701,0.025528396605908235,0.9838787425149701,0.02452563771272472,0.9838787425149701,0.9838787425149701,0.020557721542926562
0.9934835329341318,0.026371481217194744,0.9934835329341318,0.9934835329341318,0.025960969201759897,0.9934835329341318,0.024939025680780633,0.9934835329341318,0.9934835329341318,0.020851651888652085
1.0031047904191617,0.026820248146622733,1.0031047904191617,1.0031047904191617,0.026392824638592084,1.0031047904191617,0.02534996493041456,1.0031047904191617,1.0031047904191617,0.021144753016824388
1.012741017964072,0.02727078703881077,1.012741017964072,1.012741017964072,0.026827438717787557,1.012741017964072,0.025760867264695387,1.012741017964072,1.012741017964072,0.021435855657955038
1.0223922155688623,0.02771168190395004,1.0223922155688623,1.0223922155688623,0.027252623507228155,1.0223922155688623,0.026172707248944833,1.0223922155688623,1.0223922155688623,0.021731255318994173
1.032058383233533,0.028161516201486523,1.032058383233533,1.032058383233533,0.027685908862350717,1.032058383233533,0.02658305093088215,1.032058383233533,1.032058383233533,0.022020219451698082
1.0417410179640718,0.02859782790889239,1.0417410179640718,1.0417410179640718,0.028105802639849166,1.0417410179640718,0.02698792867953781,1.0417410179640718,1.0417410179640718,0.02230734148488133
1.051438622754491,0.02904303355235432,1.051438622754491,1.051438622754491,0.028534808296668768,1.051438622754491,0.027394866304896202,1.051438622754491,1.051438622754491,0.022591463059812772
1.0611511976047905,0.029482004999808426,1.0611511976047905,1.0611511976047905,0.02895738214959144,1.0611511976047905,0.027799308452385346,1.0611511976047905,1.0611511976047905,0.02287429898384481
1.0708802395209582,0.029914878141642086,1.0708802395209582,1.0708802395209582,0.029375368950345683,1.0708802395209582,0.02820259145778729,1.0708802395209582,1.0708802395209582,0.023156736665236148
1.0806257485029942,0.03034779019482014,1.0806257485029942,1.0806257485029942,0.0297924154619736,1.0806257485029942,0.02860435355064171,1.0806257485029942,1.0806257485029942,0.023437092210446688
1.0903862275449103,0.030778456764108647,1.0903862275449103,1.0903862275449103,0.03020554116907606,1.0903862275449103,0.028996810513492552,1.0903862275449103,1.0903862275449103,0.023711937823231184
1.1001616766467066,0.031208361269683155,1.1001616766467066,1.1001616766467066,0.030617037083595228,1.1001616766467066,0.029392294535297236,1.1001616766467066,1.1001616766467066,0.023989178347238484
1.1099535928143713,0.03163724031167386,1.1099535928143713,1.1099535928143713,0.031027854808296663,1.1099535928143713,0.029787222365781924,1.1099535928143713,1.1099535928143713,0.024262634656929415
1.1197604790419162,0.032062722692617125,1.1197604790419162,1.1197604790419162,0.031435452545568836,1.1197604790419162,0.03017534792720292,1.1197604790419162,1.1197604790419162,0.02453337236959827
1.1295838323353296,0.03248062873548905,1.1295838323353296,1.1295838323353296,0.03183652796983031,1.1295838323353296,0.030560520260376298,1.1295838323353296,1.1295838323353296,0.024799934899148238
1.1394221556886228,0.032895954058273634,1.1394221556886228,1.1394221556886228,0.03223455562539284,1.1394221556886228,0.030943307861739693,1.1394221556886228,1.1394221556886228,0.0250645244000902
1.1492769461077845,0.033303508486264885,1.1492769461077845,1.1492769461077845,0.03262475675675676,1.1492769461077845,0.03132346708996272,1.1492769461077845,1.1492769461077845,0.02532451137991984
1.1591467065868264,0.03371614892628636,1.1591467065868264,1.1591467065868264,0.03301925392834695,1.1591467065868264,0.03169952133092152,1.1591467065868264,1.1591467065868264,0.02558469111646143
1.1690329341317367,0.03412116573598712,1.1690329341317367,1.1690329341317367,0.03340785355122565,1.1690329341317367,0.032076692876567364,1.1690329341317367,1.1690329341317367,0.025842765076848108
1.178935628742515,0.03452112706409716,1.178935628742515,1.178935628742515,0.03379039283469517,1.178935628742515,0.03244499489337615,1.178935628742515,1.178935628742515,0.026099529746361268
1.1888532934131737,0.03491906859411517,1.1888532934131737,1.1888532934131737,0.03417145443117536,1.1888532934131737,0.0328092140721326,1.1888532934131737,1.1888532934131737,0.02634951519868489
1.1987874251497006,0.03530679140645953,1.1987874251497006,1.1987874251497006,0.034541426775612824,1.1987874251497006,0.03316967034589686,1.1987874251497006,1.1987874251497006,0.026597383964096343
1.208738023952096,0.03569372162465039,1.208738023952096,1.208738023952096,0.034912594594594594,1.208738023952096,0.03352845312365413,1.208738023952096,1.208738023952096,0.02684108845714619
1.2187035928143715,0.036080206457606984,1.2187035928143715,1.2187035928143715,0.03528357071024513,1.2187035928143715,0.03388446478890571,1.2187035928143715,1.2187035928143715,0.02708197070097978
1.228685628742515,0.0364596363645071,1.228685628742515,1.228685628742515,0.03564823821495915,1.228685628742515,0.03423335179100988,1.228685628742515,1.228685628742515,0.027318788687726858
1.238682634730539,0.03683699678652159,1.238682634730539,1.238682634730539,0.03600761722187304,1.238682634730539,0.0345784094404863,1.238682634730539,1.238682634730539,0.027555983095600055
1.2486976047904192,0.03720763093368069,1.2486976047904192,1.2486976047904192,0.036362162790697664,1.2486976047904192,0.03491749664685542,1.2486976047904192,1.2486976047904192,0.027790318885066077
1.2587275449101798,0.037575601150339054,1.2587275449101798,1.2587275449101798,0.03671325267127591,1.2587275449101798,0.035258033396089426,1.2587275449101798,1.2587275449101798,0.028019872125924685
1.2687739520958083,0.0379390624401364,1.2687739520958083,1.2687739520958083,0.037061148962916395,1.2687739520958083,0.035588620227152465,1.2687739520958083,1.2687739520958083,0.028244553713658097
1.2788353293413173,0.03829508328224973,1.2788353293413173,1.2788353293413173,0.03740165430546826,1.2788353293413173,0.03591463693750231,1.2788353293413173,1.2788353293413173,0.028465969348045878
1.2889146706586827,0.038647808034174926,1.2889146706586827,1.2889146706586827,0.037738657448145814,1.2889146706586827,0.03623826891604218,1.2889146706586827,1.2889146706586827,0.028684870052880805
1.299008982035928,0.038996481217194755,1.299008982035928,1.299008982035928,0.03807092583280954,1.299008982035928,0.03655459165466917,1.299008982035928,1.299008982035928,0.028901468587929805
1.309119760479042,0.0393427436927704,1.309119760479042,1.309119760479042,0.038401901319924575,1.309119760479042,0.03686969618664401,1.309119760479042,1.309119760479042,0.029114524763782103
1.319247005988024,0.03967821695049998,1.319247005988024,1.319247005988024,0.038723000000000014,1.319247005988024,0.037181077190003325,1.319247005988024,1.319247005988024,0.029324413183104324
1.329389221556886,0.040005964809777396,1.329389221556886,1.329389221556886,0.03903562162162163,1.329389221556886,0.037483057083441,1.329389221556886,1.329389221556886,0.029530972002996817
1.3395494011976048,0.04033551755679858,1.3395494011976048,1.3395494011976048,0.039350494657448144,1.3395494011976048,0.03778319613127099,1.3395494011976048,1.3395494011976048,0.029735679631070933
1.3497245508982036,0.040655774682962324,1.3497245508982036,1.3497245508982036,0.03965693400377122,1.3497245508982036,0.038078546027292756,1.3497245508982036,1.3497245508982036,0.02993602113777377
1.3599176646706588,0.04097560797479023,1.3599176646706588,1.3599176646706588,0.039962130106851054,1.3599176646706588,0.03836861210577479,1.3599176646706588,1.3599176646706588,0.03013370041970046
1.370125748502994,0.04128707951802613,1.370125748502994,1.370125748502994,0.04025897171590193,1.370125748502994,0.038652574845878404,1.370125748502994,1.370125748502994,0.03032540060663811
1.3803502994011976,0.041596585140416094,1.3803502994011976,1.3803502994011976,0.0405542916404777,1.3803502994011976,0.03893377631757047,1.3803502994011976,1.3803502994011976,0.030514336735064995
1.3905913173652695,0.04189557631891497,1.3905913173652695,1.3905913173652695,0.040840024512885,1.3905913173652695,0.03921041505161995,1.3905913173652695,1.3905913173652695,0.03070155805613949
1.4008502994011978,0.042191377964445796,1.4008502994011978,1.4008502994011978,0.041121391577624136,1.4008502994011978,0.03948363788499635,1.4008502994011978,1.4008502994011978,0.03088671178870956
1.4111242514970062,0.0424776972146661,1.4111242514970062,1.4111242514970062,0.041394957259585176,1.4111242514970062,0.03975214047522364,1.4111242514970062,1.4111242514970062,0.031068759592374113
1.4214146706586828,0.04276290599498106,1.4214146706586828,1.4214146706586828,0.04166841797611565,1.4214146706586828,0.040010264929184046,1.4214146706586828,1.4214146706586828,0.031243842695975396
1.4317215568862276,0.043044834848281685,1.4317215568862276,1.4317215568862276,0.041937572595851666,1.4317215568862276,0.04026414657856202,1.4317215568862276,1.4317215568862276,0.03141575440612748
1.442046407185629,0.043315162134592564,1.442046407185629,1.442046407185629,0.0421952664990572,1.442046407185629,0.04051238510096349,1.442046407185629,1.442046407185629,0.031585658536940196
1.4523862275449102,0.043585878534347346,1.4523862275449102,1.4523862275449102,0.04245253425518543,1.4523862275449102,0.040759083022629115,1.4523862275449102,1.4523862275449102,0.031750765571469095
1.46274251497006,0.0438473064968775,1.46274251497006,1.46274251497006,0.04270293903205531,1.46274251497006,0.040998400334699196,1.46274251497006,1.46274251497006,0.031913155827435466
1.473116766467066,0.04410523124114018,1.473116766467066,1.473116766467066,0.04294917159019486,1.473116766467066,0.041233499452422266,1.473116766467066,1.473116766467066,0.03207316026447676
1.4835074850299401,0.044353004913604825,1.4835074850299401,1.4835074850299401,0.04318493023255815,1.4835074850299401,0.04146313263686366,1.4835074850299401,1.4835074850299401,0.03222799482102721
1.4939131736526947,0.044597814140262815,1.4939131736526947,1.4939131736526947,0.043418253928346945,1.4939131736526947,0.041688468874204784,1.4939131736526947,1.4939131736526947,0.032380489020141255
1.5043413173652695,0.04484069695605532,1.5043413173652695,1.5043413173652695,0.04364917096165933,1.5043413173652695,0.04190987731797652,1.5043413173652695,1.5043413173652695,0.032529768182777
1.5147754491017966,0.0450752276014329,1.5147754491017966,1.5147754491017966,0.04387101697045882,1.5147754491017966,0.04212522918281714,1.5147754491017966,1.5147754491017966,0.03267592868729043
1.5252395209580838,0.045301626374468405,1.5252395209580838,1.5252395209580838,0.04408668761785042,1.5252395209580838,0.04233436696322,1.5252395209580838,1.5252395209580838,0.032818379534328875
1.5357035928143712,0.04552903325064173,1.5357035928143712,1.5357035928143712,0.04430260527969831,1.5357035928143712,0.04253829475678933,1.5357035928143712,1.5357035928143712,0.032957262563737
1.5461976047904191,0.0457476856729627,1.5461976047904191,1.5461976047904191,0.044510923947203025,1.5461976047904191,0.04273677630526535,1.5461976047904191,1.5461976047904191,0.033093286974737963
1.5567065868263472,0.045962303886824256,1.5567065868263472,1.5567065868263472,0.04471617221873036,1.5567065868263472,0.04293410609472479,1.5567065868263472,1.5567065868263472,0.03322802937175861
1.5672305389221557,0.04616707334010191,1.5672305389221557,1.5672305389221557,0.04491021495914518,1.5672305389221557,0.04312535469501765,1.5672305389221557,1.5672305389221557,0.033357350940870965
1.5777694610778443,0.04637286945423548,1.5777694610778443,1.5777694610778443,0.04510551602765558,1.5777694610778443,0.043309673053022746,1.5777694610778443,1.5777694610778443,0.0334844558077961
1.5883383233532933,0.04657038463564615,1.5883383233532933,1.5883383233532933,0.04529397297297298,1.5883383233532933,0.04349175926267735,1.5883383233532933,1.5883383233532933,0.03360922577266346
1.5989071856287425,0.04676602429025709,1.5989071856287425,1.5989071856287425,0.04548032809553742,1.5989071856287425,0.043671177722814924,1.5989071856287425,1.5989071856287425,0.03373054248285194
1.609491017964072,0.04695352788207351,1.609491017964072,1.609491017964072,0.045660142049025756,1.609491017964072,0.043842898101320325,1.609491017964072,1.609491017964072,0.033847009361429745
1.6201047904191619,0.047134900243285684,1.6201047904191619,1.6201047904191619,0.0458321898177247,1.6201047904191619,0.04401100323624596,1.6201047904191619,1.6201047904191619,0.03396131591006627
1.6307335329341317,0.0473125610608789,1.6307335329341317,1.6307335329341317,0.046001910747957266,1.6307335329341317,0.044176260966936144,1.6307335329341317,1.6307335329341317,0.034072038274936545
1.6413772455089821,0.04748332080188497,1.6413772455089821,1.6413772455089821,0.04616501194217475,1.6413772455089821,0.044336473599369985,1.6413772455089821,1.6413772455089821,0.0341813931582278
1.6520359281437127,0.047654447506800514,1.6520359281437127,1.6520359281437127,0.046328160905091155,1.6520359281437127,0.04449323587680115,1.6520359281437127,1.6520359281437127,0.03428716385775282
1.6627095808383234,0.047816320495383334,1.6627095808383234,1.6627095808383234,0.04648189000628539,1.6627095808383234,0.04464453468197424,1.6627095808383234,1.6627095808383234,0.034389486757977566
1.6734131736526947,0.047975385282173086,1.6734131736526947,1.6734131736526947,0.04663324135763673,1.6734131736526947,0.0447911083219511,1.6734131736526947,1.6734131736526947,0.034489572952960096
1.684116766467066,0.04812999920980036,1.684116766467066,1.684116766467066,0.04678053236957888,1.684116766467066,0.04493296171877885,1.684116766467066,1.684116766467066,0.034586764160344494
1.6948502994011978,0.04827933017413125,1.6948502994011978,1.6948502994011978,0.04692285166561911,1.6948502994011978,0.04506728684459868,1.6948502994011978,1.6948502994011978,0.034680814888092014
1.7055988023952096,0.04842215216849929,1.7055988023952096,1.7055988023952096,0.047059499057196745,1.7055988023952096,0.045201503685382755,1.7055988023952096,1.7055988023952096,0.034772190661846544
1.7163622754491017,0.04856124166698593,1.7163622754491017,1.7163622754491017,0.0471926499057197,1.7163622754491017,0.04533191578377447,1.7163622754491017,1.7163622754491017,0.03486158795161443
1.7271407185628744,0.04869340494617066,1.7271407185628744,1.7271407185628744,0.04731845003142678,1.7271407185628744,0.045455801247738924,1.7271407185628744,1.7271407185628744,0.03494745561140247
1.737934131736527,0.048824793590283896,1.737934131736527,1.737934131736527,0.04744464362036456,1.737934131736527,0.0455787072243346,1.737934131736527,1.737934131736527,0.035032441318310424
1.74875748502994,0.04894997318110417,1.74875748502994,1.74875748502994,0.047563750471401635,1.74875748502994,0.045697136599111565,1.74875748502994,1.74875748502994,0.03511533397828032
1.7595808383233533,0.04907188362035935,1.7595808383233533,1.7595808383233533,0.047680550597108746,1.7595808383233533,0.04581106722285798,1.7595808383233533,1.7595808383233533,0.03519423330108599
1.7704341317365269,0.04919039021493429,1.7704341317365269,1.7704341317365269,0.04779387052168448,1.7704341317365269,0.045921719763249526,1.7704341317365269,1.7704341317365269,0.03527269073822183
1.781302395209581,0.0493064004971074,1.781302395209581,1.781302395209581,0.04790469704588308,1.781302395209581,0.046026660268005455,1.781302395209581,1.781302395209581,0.0353460146640578
1.792185628742515,0.04941789107697023,1.792185628742515,1.792185628742515,0.04801102702702701,1.792185628742515,0.046130134002731735,1.792185628742515,1.792185628742515,0.035417911099149685
1.8030838323353295,0.04952555816826941,1.8030838323353295,1.8030838323353295,0.048113449402891265,1.8030838323353295,0.04622954950964106,1.8030838323353295,1.8030838323353295,0.03548653976243645
1.814011976047904,0.049630305711466975,1.814011976047904,1.814011976047904,0.04821270647391577,1.814011976047904,0.04632497815841608,1.814011976047904,1.814011976047904,0.03555416645451305
1.8249550898203593,0.04973169730086971,1.8249550898203593,1.8249550898203593,0.04830947077309869,1.8249550898203593,0.046418204191123094,1.8249550898203593,1.8249550898203593,0.03561873631609192
1.8358982035928144,0.04982728990268572,1.8358982035928144,1.8358982035928144,0.04840124701445631,1.8358982035928144,0.046507994634968686,1.8358982035928144,1.8358982035928144,0.03568204234828593
1.84687125748503,0.049918749521091134,1.84687125748503,1.84687125748503,0.04848871024512886,1.84687125748503,0.046593190347865666,1.84687125748503,1.84687125748503,0.03574242611598863
1.857859281437126,0.050008404251752785,1.857859281437126,1.857859281437126,0.048574617221873034,1.857859281437126,0.046676281885636224,1.857859281437126,1.857859281437126,0.03580095323649431
1.8688772455089822,0.050093387226543024,1.8688772455089822,1.8688772455089822,0.04865649905719671,1.8688772455089822,0.0467550026456003,1.8688772455089822,1.8688772455089822,0.035857158184159035
1.8798952095808386,0.05017671497260643,1.8798952095808386,1.8798952095808386,0.04873624450031429,1.8798952095808386,0.046831434653672455,1.8798952095808386,1.8798952095808386,0.035912652114141054
1.8909431137724553,0.050255718171717534,1.8909431137724553,1.8909431137724553,0.048811662476429915,1.8909431137724553,0.04690448767642461,1.8909431137724553,1.8909431137724553,0.035966305763062
1.9020059880239522,0.05033182277498949,1.9020059880239522,1.9020059880239522,0.048884458202388424,1.9020059880239522,0.046977375810599624,1.9020059880239522,1.9020059880239522,0.036017408113239106
1.9130838323353296,0.05040472048484731,1.9130838323353296,1.9130838323353296,0.048954373978629805,1.9130838323353296,0.047044945672905354,1.9130838323353296,1.9130838323353296,0.03606645560412864
1.924176646706587,0.05047455557258342,1.924176646706587,1.924176646706587,0.04902148460087995,1.924176646706587,0.04711024893253104,1.924176646706587,1.924176646706587,0.03611293543013843
1.9352994011976048,0.05054094910156698,1.9352994011976048,1.9352994011976048,0.049085289126335634,1.9352994011976048,0.047173635054819286,1.9352994011976048,1.9352994011976048,0.036158436924912184
1.946422155688623,0.05060527853338952,1.946422155688623,1.946422155688623,0.04914668950345692,1.946422155688623,0.04723407040988348,1.946422155688623,1.946422155688623,0.036200610638715734
1.9575748502994013,0.05066780547201256,1.9575748502994013,1.9575748502994013,0.049206373978629786,1.9575748502994013,0.047290757626096684,1.9575748502994013,1.9575748502994013,0.03624357720088159
1.96874251497006,0.050727267393969565,1.96874251497006,1.96874251497006,0.0492635537397863,1.96874251497006,0.04734624878486962,1.96874251497006,1.96874251497006,0.03628312505909994
1.9799251497005987,0.0507828585351136,1.9799251497005987,1.9799251497005987,0.049316872407291025,1.9799251497005987,0.04739767679377853,1.9799251497005987,1.9799251497005987,0.036321165414354185
1.9911377245508983,0.050834478324585264,1.9911377245508983,1.9911377245508983,0.049365869893148985,1.9911377245508983,0.047449451807006535,1.9911377245508983,1.9911377245508983,0.03635765098669616
2.002350299401198,0.0508840358128041,2.002350299401198,2.002350299401198,0.049414020113136385,2.002350299401198,0.04749626785780205,2.002350299401198,2.002350299401198,0.03639316368318072
2.0135928143712576,0.050934694791387305,2.0135928143712576,2.0135928143712576,0.04946210433689505,2.0135928143712576,0.04754253263932469,2.0135928143712576,2.0135928143712576,0.036425994151834104
2.024850299401198,0.050981093277077484,2.024850299401198,2.024850299401198,0.049506316153362664,2.024850299401198,0.04758488439341922,2.024850299401198,2.024850299401198,0.03645733166519978
2.036122754491018,0.05102409809490058,2.036122754491018,2.036122754491018,0.04954745065996228,2.036122754491018,0.04762608438849717,2.036122754491018,2.036122754491018,0.03648784905330996
2.047425149700599,0.051066645554767996,2.047425149700599,2.047425149700599,0.04958820238843494,2.047425149700599,0.04766585698992211,2.047425149700599,2.047425149700599,0.03651706078746573
2.05872754491018,0.051103892092257,2.05872754491018,2.05872754491018,0.049624226272784414,2.05872754491018,0.04770206356823804,2.05872754491018,2.05872754491018,0.0365445613511882
2.070059880239521,0.051140423858281284,2.070059880239521,2.070059880239521,0.04965919421747328,2.070059880239521,0.0477368107595949,2.070059880239521,2.070059880239521,0.036571510921668035
2.0814071856287426,0.05117589963028236,2.0814071856287426,2.0814071856287426,0.049692858579509766,2.0814071856287426,0.04776957190495528,2.0814071856287426,2.0814071856287426,0.036595923741080456
2.0927844311377246,0.05121002308340676,2.0927844311377246,2.0927844311377246,0.04972588874921433,2.0927844311377246,0.047799611158280735,2.0927844311377246,2.0927844311377246,0.036619516435237386
2.1041616766467066,0.05124349282594537,2.1041616766467066,2.1041616766467066,0.04975721810182275,2.1041616766467066,0.04782829192661228,2.1041616766467066,2.1041616766467066,0.03664224536110971
2.115568862275449,0.05127263442971534,2.115568862275449,2.115568862275449,0.04978529604022628,2.115568862275449,0.04785646326307111,2.115568862275449,2.115568862275449,0.0366633485841474
2.126991017964072,0.05130011182521742,2.126991017964072,2.126991017964072,0.04981185480829667,2.126991017964072,0.04788286020155782,2.126991017964072,2.126991017964072,0.036683400737567186
2.138428143712575,0.05132545807631889,2.138428143712575,2.138428143712575,0.049835717159019494,2.138428143712575,0.047907098822400226,2.138428143712575,2.138428143712575,0.03670201085256658
2.149880239520958,0.051351546636144184,2.149880239520958,2.149880239520958,0.04986032055311126,2.149880239520958,0.04793018076217898,2.149880239520958,2.149880239520958,0.036720962837960704
2.161362275449102,0.051375965001340965,2.161362275449102,2.161362275449102,0.04988451917033312,2.161362275449102,0.04795193867129339,2.161362275449102,2.161362275449102,0.03673815819143287
2.172859281437126,0.051398808953679924,2.172859281437126,2.172859281437126,0.04990649654305469,2.172859281437126,0.04797386146898495,2.172859281437126,2.172859281437126,0.03675425337687939
2.18437125748503,0.05141809700777746,2.18437125748503,2.18437125748503,0.049924815210559415,2.18437125748503,0.04799180233058929,2.18437125748503,2.18437125748503,0.03676947206482444
2.1958982035928143,0.05143703785295581,2.1958982035928143,2.1958982035928143,0.04994257762413578,2.1958982035928143,0.04800941587606286,2.1958982035928143,2.1958982035928143,0.036784401617701606
2.207455089820359,0.051452225249990394,2.207455089820359,2.207455089820359,0.04995744688874922,2.207455089820359,0.04802562417709525,2.207455089820359,2.207455089820359,0.036798312833232705
2.2190269461077845,0.051468232778437616,2.2190269461077845,2.2190269461077845,0.04997283783783783,2.2190269461077845,0.04804045676596895,2.2190269461077845,2.2190269461077845,0.03681085838564435
2.2306137724550896,0.051482396507796624,2.2306137724550896,2.2306137724550896,0.04998703959773727,2.2306137724550896,0.0480545288985689,2.2306137724550896,2.2306137724550896,0.03682259290509824
2.2422155688622754,0.051496296837285925,2.2422155688622754,2.2422155688622754,0.05000025204274042,2.2422155688622754,0.04806673311430223,2.2422155688622754,2.2422155688622754,0.03683323634882418
2.253847305389222,0.05150803010421057,2.253847305389222,2.253847305389222,0.05001128724072908,2.253847305389222,0.048077837252513314,2.253847305389222,2.253847305389222,0.03684325424246613
2.265479041916168,0.05151836256273706,2.265479041916168,2.265479041916168,0.050021523570081716,2.265479041916168,0.04808741555612978,2.265479041916168,2.265479041916168,0.03685305392096247
2.2771407185628743,0.05152786890349027,2.2771407185628743,2.2771407185628743,0.05003079195474546,2.2771407185628743,0.04809571166648209,2.2771407185628743,2.2771407185628743,0.036861398831821594
2.2888323353293414,0.051536704771847824,2.2888323353293414,2.2888323353293414,0.05003976555625393,2.2888323353293414,0.048103919179986965,2.2888323353293414,2.2888323353293414,0.036869510979858744
2.3005239520958085,0.05154440323167694,2.3005239520958085,2.3005239520958085,0.05004732620993089,2.3005239520958085,0.048111907662396786,2.3005239520958085,2.3005239520958085,0.036876532052167975
2.312245508982036,0.05155179040075092,2.312245508982036,2.312245508982036,0.05005432495285983,2.312245508982036,0.04811768122362091,2.312245508982036,2.312245508982036,0.03688297667280093
2.323982035928144,0.05155577731696103,2.323982035928144,2.323982035928144,0.05005848460087994,2.323982035928144,0.04812307824824345,2.323982035928144,2.323982035928144,0.036888273845460035
2.3357335329341318,0.051560841778092795,2.3357335329341318,2.3357335329341318,0.0500633280955374,2.3357335329341318,0.048127968302016814,2.3357335329341318,2.3357335329341318,0.036892821812785956
2.3475149700598803,0.05156446951266233,2.3475149700598803,2.3475149700598803,0.050066625392834685,2.3475149700598803,0.048132213567622775,2.3475149700598803,2.3475149700598803,0.03689834629288837
2.359311377245509,0.05156792962913297,2.359311377245509,2.359311377245509,0.05007005845380265,2.359311377245509,0.04813457861124443,2.359311377245509,2.359311377245509,0.03690284879872563
2.3711227544910183,0.051569964991762765,2.3711227544910183,2.3711227544910183,0.05007230232558139,2.3711227544910183,0.04813639238559316,2.3711227544910183,2.3711227544910183,0.03690631660108089
2.3829491017964073,0.051570910836749556,2.3829491017964073,2.3829491017964073,0.050073669390320555,2.3829491017964073,0.04813853101504916,2.3829491017964073,2.3829491017964073,0.036909704391216124
2.394805389221557,0.05157222184973755,2.394805389221557,2.394805389221557,0.050075231929604024,2.394805389221557,0.04813930623746417,2.394805389221557,2.394805389221557,0.036912335702179964
2.406676646706587,0.05157234756331174,2.406676646706587,2.406676646706587,0.050075622250157145,2.406676646706587,0.0481400273173613,2.406676646706587,2.406676646706587,0.03691479062256781
2.418562874251497,0.05157000689628748,2.418562874251497,2.418562874251497,0.05007347894406034,2.418562874251497,0.04813921271856965,2.418562874251497,2.418562874251497,0.036916109005739065
2.4304640718562873,0.05156908499674343,2.4304640718562873,2.4304640718562873,0.05007303896920174,2.4304640718562873,0.04813844734024881,2.4304640718562873,2.4304640718562873,0.03691780744695554
2.4423952095808383,0.05156742677483623,2.4423952095808383,2.4423952095808383,0.050072117536140805,2.4423952095808383,0.048135686071837276,2.4423952095808383,2.4423952095808383,0.036917929283745154
2.4543413173652695,0.051565289644074946,2.4543413173652695,2.4543413173652695,0.05007034066624764,2.4543413173652695,0.048133106919167674,2.4543413173652695,2.4543413173652695,0.03691852210155734
2.4663023952095813,0.051562248572851604,2.4663023952095813,2.4663023952095813,0.05006761282212445,2.4663023952095813,0.04813134482631326,2.4663023952095813,2.4663023952095813,0.03691837480633406
2.478293413173653,0.05155948886058006,2.478293413173653,2.478293413173653,0.05006517661847895,2.478293413173653,0.04812853187640739,2.478293413173653,2.478293413173653,0.03691775471162869
2.490299401197605,0.05155565160338683,2.490299401197605,2.490299401197605,0.050061881835323674,2.490299401197605,0.048124540096226014,2.490299401197605,2.490299401197605,0.03691687457720816
2.502320359281437,0.051552383050457826,2.502320359281437,2.502320359281437,0.05005885292269013,2.502320359281437,0.04811907908499145,2.502320359281437,2.502320359281437,0.03691573076615337
2.5143562874251497,0.051547791511819464,2.5143562874251497,2.5143562874251497,0.05005417913262101,2.5143562874251497,0.0481150036300097,2.5143562874251497,2.5143562874251497,0.0369150052007943
2.526422155688623,0.05154240378721123,2.526422155688623,2.526422155688623,0.050049156505342536,2.526422155688623,0.048110475346696685,2.526422155688623,2.526422155688623,0.03691330494111829
2.538502994011976,0.05153629769932186,2.538502994011976,2.538502994011976,0.05004352985543683,2.538502994011976,0.04810444091697736,2.538502994011976,2.538502994011976,0.036910595436393925
2.5505988023952098,0.0515305867112371,2.5505988023952098,2.5505988023952098,0.05003824387177876,2.5505988023952098,0.048099152177390574,2.5505988023952098,2.5505988023952098,0.036908891539798816
2.5627245508982037,0.051523899946362216,2.5627245508982037,2.5627245508982037,0.05003242928975488,2.5627245508982037,0.04809330232443674,2.5627245508982037,2.5627245508982037,0.03690662028382518
2.574865269461078,0.05151614162292633,2.574865269461078,2.574865269461078,0.05002490006285354,2.574865269461078,0.04808675600182115,2.574865269461078,2.574865269461078,0.03690295245091978
2.5870209580838326,0.05150840724493313,2.5870209580838326,2.5870209580838326,0.05001767944688873,2.5870209580838326,0.04807941722962579,2.5870209580838326,2.5870209580838326,0.03689983197433791
2.599191616766467,0.05150107395310523,2.599191616766467,2.599191616766467,0.05001074607165304,2.599191616766467,0.04807267894717413,2.599191616766467,2.599191616766467,0.03689632962125125
2.6113922155688623,0.05149312406612771,2.6113922155688623,2.6113922155688623,0.05000322941546196,2.6113922155688623,0.04806514575411914,2.6113922155688623,2.6113922155688623,0.036893058212527
2.623607784431138,0.051484701256656815,2.623607784431138,2.623607784431138,0.04999547831552485,2.623607784431138,0.048056761046919416,2.623607784431138,2.623607784431138,0.036889677696229965
2.635853293413174,0.05147605695184093,2.635853293413174,2.635853293413174,0.04998734066624762,2.635853293413174,0.0480487430322271,2.635853293413174,2.635853293413174,0.0368856316237389
2.6480988023952095,0.05146856801463545,2.6480988023952095,2.6480988023952095,0.04997996228786926,2.6480988023952095,0.04804119999507796,2.6480988023952095,2.6480988023952095,0.036881709206497
2.6603892215568865,0.05145870847860234,2.6603892215568865,2.6603892215568865,0.049970834695160296,2.6603892215568865,0.04803256426347717,2.6603892215568865,2.6603892215568865,0.03687725761752704
2.672679640718563,0.05144935179686604,2.672679640718563,2.672679640718563,0.04996220050282841,2.672679640718563,0.04802384485707607,2.672679640718563,2.672679640718563,0.03687284785312666
2.685,0.051440007087851056,2.685,2.685,0.04995331741043369,2.685,0.048014977789262545,2.685,2.685,0.03686830170426029
2.6973353293413176,0.05143117720585418,2.6973353293413176,2.6973353293413176,0.04994501634192331,2.6973353293413176,0.04800562589981173,2.6973353293413176,2.6973353293413176,0.036863440961892376
2.709685628742515,0.05142162297421554,2.709685628742515,2.709685628742515,0.04993586235072284,2.709685628742515,0.04799662839775063,2.709685628742515,2.709685628742515,0.03685883844078005
2.722065868263473,0.05141259554231638,2.722065868263473,2.722065868263473,0.0499274663733501,2.722065868263473,0.04798734787798245,2.722065868263473,2.722065868263473,0.03685395769535712
2.7344610778443115,0.051402340906478695,2.7344610778443115,2.7344610778443115,0.0499181483343809,2.7344610778443115,0.0479783971353686,2.7344610778443115,2.7344610778443115,0.03684872053186305
2.7468712574850302,0.05139212817516569,2.7468712574850302,2.7468712574850302,0.04990851917033312,2.7468712574850302,0.04796900833056468,2.7468712574850302,2.7468712574850302,0.03684331061471206
2.7593113772455093,0.051381699934868394,2.7593113772455093,2.7593113772455093,0.04989878566939031,2.7593113772455093,0.04795893782224026,2.7593113772455093,2.7593113772455093,0.03683791524523747
2.771766467065868,0.05137145128539136,2.771766467065868,2.771766467065868,0.049889235072281594,2.771766467065868,0.04794958839381297,2.771766467065868,2.771766467065868,0.036832538060358314
2.784236526946108,0.051360244818206204,2.784236526946108,2.784236526946108,0.04987858956631051,2.784236526946108,0.047940110992161646,2.784236526946108,2.784236526946108,0.03682655896536926
2.7967215568862276,0.05134981059154822,2.7967215568862276,2.7967215568862276,0.04986857008170962,2.7967215568862276,0.04793045885783897,2.7967215568862276,2.7967215568862276,0.036821059943700496
2.809236526946108,0.051338777728822685,2.809236526946108,2.809236526946108,0.04985801068510373,2.809236526946108,0.04792035143416147,2.809236526946108,2.809236526946108,0.036814935371947716
2.8217814371257486,0.051327517384391404,2.8217814371257486,2.8217814371257486,0.049847304839723425,2.8217814371257486,0.04791003236245954,2.8217814371257486,2.8217814371257486,0.03680877261254446
2.8343263473053892,0.05131617921727136,2.8343263473053892,2.8343263473053892,0.049836473915776225,2.8343263473053892,0.04789993232185264,2.8343263473053892,2.8343263473053892,0.036803031735756005
2.84690119760479,0.051305074518217704,2.84690119760479,2.84690119760479,0.049825781269641746,2.84690119760479,0.047888914319465466,2.84690119760479,2.84690119760479,0.03679649619214572
2.8595059880239524,0.05129396383280335,2.8595059880239524,2.8595059880239524,0.04981558139534885,2.8595059880239524,0.047878157185573464,2.8595059880239524,2.8595059880239524,0.03679030797430881
2.8721257485029943,0.05128335001532508,2.8721257485029943,2.8721257485029943,0.049805323067253285,2.8721257485029943,0.0478678848733188,2.8721257485029943,2.8721257485029943,0.03678430705780521
2.8847604790419163,0.05127302354315928,2.8847604790419163,2.8847604790419163,0.04979576052796982,2.8847604790419163,0.04785795710435971,2.8847604790419163,2.8847604790419163,0.03677780606492628
2.897410179640719,0.05126108075361096,2.897410179640719,2.897410179640719,0.0497843494657448,2.897410179640719,0.04784804164051829,2.897410179640719,2.897410179640719,0.03677154874562661
2.9100898203592815,0.05124959292747405,2.9100898203592815,2.9100898203592815,0.04977337335009428,2.9100898203592815,0.047837451856226995,2.9100898203592815,2.9100898203592815,0.036765242327919175
2.9227844311377247,0.05123805122409103,2.9227844311377247,2.9227844311377247,0.049762252042740415,2.9227844311377247,0.047826692261311476,2.9227844311377247,2.9227844311377247,0.03675854857832831
2.9355089820359286,0.05122704829316882,2.9355089820359286,2.9355089820359286,0.04975193337523571,2.9355089820359286,0.04781615908056161,2.9355089820359286,2.9355089820359286,0.03675246764960466
2.9482335329341316,0.05121584781234436,2.9482335329341316,2.9482335329341316,0.04974131678189818,2.9482335329341316,0.04780577356122411,2.9482335329341316,2.9482335329341316,0.03674573207544425
2.961002994011976,0.05120336625033522,2.961002994011976,2.961002994011976,0.04972957573852923,2.961002994011976,0.04779426335412898,2.961002994011976,2.961002994011976,0.03673923108256534
2.9737724550898204,0.05119189638328034,2.9737724550898204,2.9737724550898204,0.04971858328095537,2.9737724550898204,0.04778380154306174,2.9737724550898204,2.9737724550898204,0.03673284101571877
2.986571856287425,0.05118056420252098,2.986571856287425,2.986571856287425,0.04970782840980517,2.986571856287425,0.04777228149187247,2.986571856287425,2.986571856287425,0.036726045432393314
2.999401197604791,0.051169543312516746,2.999401197604791,2.999401197604791,0.04969732809553739,2.999401197604791,0.04776149482569801,2.999401197604791,2.999401197604791,0.036718920707889936
3.012230538922156,0.051158414668020395,3.012230538922156,3.012230538922156,0.04968708045254557,3.012230538922156,0.047751215130372705,3.012230538922156,3.012230538922156,0.036711883269444794
3.0250898203592813,0.05114650181027547,3.0250898203592813,3.0250898203592813,0.04967588434946575,3.0250898203592813,0.047740051927596686,3.0250898203592813,3.0250898203592813,0.03670542955651408
3.037979041916168,0.05113452908892378,3.037979041916168,3.037979041916168,0.0496647397862979,3.037979041916168,0.047728576174831124,3.037979041916168,3.037979041916168,0.036698617607052716
3.050883233532934,0.051122180424121665,3.050883233532934,3.050883233532934,0.04965315021998744,3.050883233532934,0.04771761969803241,3.050883233532934,3.050883233532934,0.03669233846623848
3.063802395209581,0.05111069259798474,3.063802395209581,3.063802395209581,0.049642149591451926,3.063802395209581,0.04770646387832699,3.063802395209581,3.063802395209581,0.03668609751307472
3.0767514970059886,0.051099878237423846,3.0767514970059886,3.0767514970059886,0.04963205405405405,3.0767514970059886,0.047695699361364384,3.0767514970059886,3.0767514970059886,0.036679363757373865
3.0897155688622755,0.05108890164648861,3.0897155688622755,3.0897155688622755,0.04962157950974231,3.0897155688622755,0.047684801949130634,3.0897155688622755,3.0897155688622755,0.03667263545705162
3.102694610778443,0.05107807710911459,3.102694610778443,3.102694610778443,0.049611497800125706,3.102694610778443,0.04767400051681493,3.102694610778443,3.102694610778443,0.03666597625819216
3.1157035928143713,0.05106694666871003,3.1157035928143713,3.1157035928143713,0.049600896920175996,3.1157035928143713,0.04766385617778434,3.1157035928143713,3.1157035928143713,0.036658906087475185
3.1287275449101797,0.05105534929217272,3.1287275449101797,3.1287275449101797,0.04959004211187934,3.1287275449101797,0.04765301044704493,3.1287275449101797,3.1287275449101797,0.03665225234399437
3.141781437125749,0.05104529879123404,3.141781437125749,3.141781437125749,0.049580670647391564,3.141781437125749,0.04764164051829155,3.141781437125749,3.141781437125749,0.03664520217633239
3.1548502994011978,0.051034194092180386,3.1548502994011978,3.1548502994011978,0.049570028912633575,3.1548502994011978,0.04763120577848326,3.1548502994011978,3.1548502994011978,0.03663801198728533
3.167934131736527,0.05102282659189302,3.167934131736527,3.167934131736527,0.04955917347580138,3.167934131736527,0.04762037235286156,3.167934131736527,3.167934131736527,0.036631070927196155
3.181047904191617,0.051011735062832846,3.181047904191617,3.181047904191617,0.049548690760527966,3.181047904191617,0.047609804717782124,3.181047904191617,3.181047904191617,0.03662433898995482
3.194176646706587,0.051000208325351515,3.194176646706587,3.194176646706587,0.04953754996857321,3.194176646706587,0.04759925184884393,3.194176646706587,3.194176646706587,0.03661776344023452
3.207335329341318,0.05098956876652237,3.207335329341318,3.207335329341318,0.04952762916404776,3.207335329341318,0.04758851194211672,3.207335329341318,3.207335329341318,0.036611220622786024
3.2205089820359287,0.050978854378184724,3.2205089820359287,3.2205089820359287,0.049517752985543693,3.2205089820359287,0.04757784832711924,3.2205089820359287,3.2205089820359287,0.0366045941561984
3.2336976047904193,0.05096740546339223,3.2336976047904193,3.2336976047904193,0.04950692143306096,3.2336976047904193,0.047567876259736436,3.2336976047904193,3.2336976047904193,0.03659804042799265
3.2469161676646707,0.050956355240220665,3.2469161676646707,3.2469161676646707,0.04949641671904462,3.2469161676646707,0.047557623635670086,3.2469161676646707,3.2469161676646707,0.036591741284123395
3.2601497005988023,0.050945748007739156,3.2601497005988023,3.2601497005988023,0.04948625707102449,3.2601497005988023,0.047547188895861785,3.2601497005988023,3.2601497005988023,0.03658513845750989
3.2734131736526946,0.05093498393260795,3.2734131736526946,3.2734131736526946,0.04947617284726586,3.2734131736526946,0.04753683044778323,3.2734131736526946,3.2734131736526946,0.03657835560340124
3.2866916167664675,0.05092340750833302,3.2866916167664675,3.2866916167664675,0.04946512445003142,3.2866916167664675,0.047526410474116175,3.2866916167664675,3.2866916167664675,0.03657164366921494
3.29998502994012,0.05091275298360216,3.29998502994012,3.29998502994012,0.04945514267756128,3.29998502994012,0.047516342426815315,3.29998502994012,3.29998502994012,0.03656502265800596
3.313308383233533,0.050902654591778104,3.313308383233533,3.313308383233533,0.049445365807668167,3.313308383233533,0.04750653770903318,3.313308383233533,3.313308383233533,0.036558643501916656
3.3266616766467068,0.05089211021608367,3.3266616766467068,3.3266616766467068,0.04943513387806414,3.3266616766467068,0.047496398292049664,3.3266616766467068,3.3266616766467068,0.036551971573840374
3.3400299401197606,0.050881899280678905,3.3400299401197606,3.3400299401197606,0.049425157762413574,3.3400299401197606,0.047486482828208235,3.3400299401197606,3.3400299401197606,0.036545148713621724
3.3534131736526946,0.05087107833512125,3.3534131736526946,3.3534131736526946,0.04941472784412318,3.3534131736526946,0.04747639509271906,3.3534131736526946,3.3534131736526946,0.036538609533092334
3.3668113772455093,0.05086121221409141,3.3668113772455093,3.3668113772455093,0.049405465744814595,3.3668113772455093,0.04746601449542864,3.3668113772455093,3.3668113772455093,0.03653189578044647
3.3802544910179644,0.0508511383663461,3.3802544910179644,3.3802544910179644,0.04939593023255814,3.3802544910179644,0.047456222082764205,3.3802544910179644,3.3802544910179644,0.03652539115064846
3.393697604790419,0.050840993879544834,3.393697604790419,3.393697604790419,0.04938628598365808,3.393697604790419,0.04744679390158367,3.393697604790419,3.393697604790419,0.036519210206649756
3.4071706586826345,0.0508312420980039,3.4071706586826345,3.4071706586826345,0.049377101194217475,3.4071706586826345,0.047437336188120634,3.4071706586826345,3.4071706586826345,0.03651313655176427
3.420673652694611,0.05082142865694803,3.420673652694611,3.420673652694611,0.04936769641734759,3.420673652694611,0.0474280458242583,3.420673652694611,3.420673652694611,0.036506359153034296
3.434176646706587,0.050811200361097285,3.434176646706587,3.434176646706587,0.04935799748585795,3.434176646706587,0.04741886866747881,3.434176646706587,3.434176646706587,0.03650024367357924
3.4477245508982035,0.05080160961265853,3.4477245508982035,3.4477245508982035,0.049348957259585144,3.4477245508982035,0.04740939372685098,3.4477245508982035,3.4477245508982035,0.03649403545268733
3.461287425149701,0.05079111252921342,3.461287425149701,3.461287425149701,0.04933909553739786,3.461287425149701,0.047399426581515254,3.461287425149701,3.461287425149701,0.036487807228740385
3.4748652694610778,0.050781141646871766,3.4748652694610778,3.4748652694610778,0.04932960653676932,3.4748652694610778,0.04739010422434691,3.4748652694610778,3.4748652694610778,0.036481497174113864
3.488473053892216,0.05077095944599823,3.488473053892216,3.488473053892216,0.0493200452545569,3.488473053892216,0.04738027489632938,3.488473053892216,3.488473053892216,0.036474992544315854
3.5020958083832334,0.05076167998831463,3.5020958083832334,3.5020958083832334,0.049311229415461975,3.5020958083832334,0.04737110020057342,3.5020958083832334,3.5020958083832334,0.03646907709541094
3.515733532934132,0.05075171449369755,3.515733532934132,3.515733532934132,0.04930163733500941,3.515733532934132,0.04736237341110168,3.515733532934132,3.515733532934132,0.036463478058467114
3.5294011976047903,0.05074236140377764,3.5294011976047903,3.5294011976047903,0.04929256065367695,3.5294011976047903,0.04735299691141546,3.5294011976047903,3.5294011976047903,0.03645741349587938
3.5430988023952095,0.050732592860426806,3.5430988023952095,3.5430988023952095,0.049283339409176626,3.5430988023952095,0.04734361056763507,3.5430988023952095,3.5430988023952095,0.036451441674728524
3.556811377245509,0.050723648040304964,3.556811377245509,3.556811377245509,0.049274729729729745,3.556811377245509,0.04733415777621913,3.556811377245509,3.556811377245509,0.0364452534568916
3.5705389221556887,0.05071391960557067,3.5705389221556887,3.5705389221556887,0.04926545757385293,3.5705389221556887,0.047325551576900826,3.5705389221556887,3.5705389221556887,0.03643975079830374
3.584296407185629,0.05070373740469712,3.584296407185629,3.584296407185629,0.04925589126335638,3.584296407185629,0.047316440867756895,3.584296407185629,3.584296407185629,0.03643401901381302
3.5980838323353295,0.05069421789395043,3.5980838323353295,3.5980838323353295,0.04924666247642991,3.5980838323353295,0.04730732031451881,3.5980838323353295,3.5980838323353295,0.0364278417067334
3.6118862275449106,0.05068516950978888,3.6118862275449106,3.6118862275449106,0.049238094908862357,3.6118862275449106,0.047298829783306864,3.6118862275449106,3.6118862275449106,0.0364221462914336
3.6257035928143715,0.05067611035017816,3.6257035928143715,3.6257035928143715,0.04922946071653049,3.6257035928143715,0.04728949512102082,3.6257035928143715,3.6257035928143715,0.0364161180980368
3.639550898203593,0.050666832688402746,3.639550898203593,3.639550898203593,0.049220575738529226,3.639550898203593,0.04728116455633897,3.639550898203593,3.639550898203593,0.03640998261552675
3.653413173652695,0.050657853147389,3.653413173652695,3.653413173652695,0.0492118246385921,3.653413173652695,0.0472729939581872,3.653413173652695,3.653413173652695,0.03640428901868649
3.667305389221557,0.05064869521282708,3.667305389221557,3.667305389221557,0.049203146448774375,3.667305389221557,0.047264882424600384,3.667305389221557,3.667305389221557,0.03639867907098539
3.6812275449101794,0.05063919904888703,3.6812275449101794,3.6812275449101794,0.04919401571338779,3.6812275449101794,0.04725662076857764,3.6812275449101794,3.6812275449101794,0.03639326187999622
3.6951497005988023,0.05063088638845255,3.6951497005988023,3.6951497005988023,0.04918606725329983,3.6951497005988023,0.0472481966850013,3.6951497005988023,3.6951497005988023,0.03638748463401684
3.709116766467066,0.050621703909811876,3.709116766467066,3.709116766467066,0.04917715839094909,3.709116766467066,0.04723962740103609,3.709116766467066,3.709116766467066,0.03638214199986906
3.7230988023952096,0.05061275430060148,3.7230988023952096,3.7230988023952096,0.0491684814582024,3.7230988023952096,0.04723135836194271,3.7230988023952096,3.7230988023952096,0.03637655751060163
3.7370958083832337,0.05060415788667101,3.7370958083832337,3.7370958083832337,0.04916003645505973,3.7370958083832337,0.047222843220495414,3.7370958083832337,3.7370958083832337,0.03637102211974192
3.751122754491018,0.05059533339239875,3.751122754491018,3.751122754491018,0.04915145568824639,3.751122754491018,0.047214613557778666,3.751122754491018,3.751122754491018,0.036365641297943695
3.7651646706586828,0.050587268567296284,3.7651646706586828,3.7651646706586828,0.04914377749842865,3.7651646706586828,0.047206376511991346,3.7651646706586828,3.7651646706586828,0.03635967856909056
3.779236526946108,0.050578790683307125,3.779236526946108,3.779236526946108,0.0491356153362665,3.779236526946108,0.04719803610321532,3.779236526946108,3.779236526946108,0.036354166818204955
3.7933233532934136,0.05057074381728668,3.7933233532934136,3.7933233532934136,0.049127934632306705,3.7933233532934136,0.04719000086135823,3.7933233532934136,3.7933233532934136,0.0363488278209763
3.8074401197604795,0.05056251436726561,3.8074401197604795,3.8074401197604795,0.04912001571338781,3.8074401197604795,0.04718183518525353,3.8074401197604795,3.8074401197604795,0.03634367066970229
3.821571856287425,0.05055468839795409,3.821571856287425,3.821571856287425,0.04911253614079194,3.821571856287425,0.047173748261902126,3.821571856287425,3.821571856287425,0.03633838986317911
3.8357335329341318,0.05054642961476572,3.8357335329341318,3.8357335329341318,0.04910457573852924,3.8357335329341318,0.04716640456765969,3.8357335329341318,3.8357335329341318,0.03633315815506368
3.8499251497005993,0.050538410286004365,3.8499251497005993,3.8499251497005993,0.04909707291011945,3.8499251497005993,0.04715871140807462,3.8499251497005993,3.8499251497005993,0.03632784279780913
3.8641317365269465,0.050529988673805606,3.8641317365269465,3.8641317365269465,0.04908904776869893,3.8641317365269465,0.047151033014630785,3.8641317365269465,3.8641317365269465,0.036322332865383083
3.8783532934131735,0.050521934025516246,3.8783532934131735,3.8783532934131735,0.04908146574481459,3.8783532934131735,0.04714349489952871,3.8783532934131735,3.8783532934131735,0.036317212083299986
3.892604790419162,0.050514419945595954,3.892604790419162,3.892604790419162,0.049074287869264634,3.892604790419162,0.047135503956095344,3.892604790419162,3.892604790419162,0.03631181307690628
3.90687125748503,0.050506206658748706,3.90687125748503,3.90687125748503,0.04906633752357009,3.90687125748503,0.0471280052173699,3.90687125748503,3.90687125748503,0.036306517722706745
3.921167664670659,0.05049793949465535,3.921167664670659,3.921167664670659,0.049058426775612854,3.921167664670659,0.04712046218022075,3.921167664670659,3.921167664670659,0.03630138966678547
3.9354940119760484,0.05049006024673385,3.9354940119760484,3.9354940119760484,0.04905113136392206,3.9354940119760484,0.047112926526142226,3.9354940119760484,3.9354940119760484,0.03629623615243056
3.949835329341317,0.05048241566415078,3.949835329341317,3.949835329341317,0.049043888749214316,3.949835329341317,0.04710524321065131,3.949835329341317,3.949835329341317,0.0362911008226711
3.9642065868263474,0.050474902781502615,3.9642065868263474,3.9642065868263474,0.04903663419233188,3.9642065868263474,0.04709763864791367,3.9642065868263474,3.9642065868263474,0.03628620734803134
3.978592814371258,0.05046760540783876,3.978592814371258,3.978592814371258,0.04902951037083596,3.978592814371258,0.047090250655247516,3.978592814371258,3.978592814371258,0.036281146575113284
3.9930089820359287,0.05046039723094898,3.9930089820359287,3.9930089820359287,0.04902259396605908,3.9930089820359287,0.04708355913224309,3.9930089820359287,3.9930089820359287,0.036276043977625676
4.00744011976048,0.050452951395540416,4.00744011976048,4.00744011976048,0.04901541483343808,4.00744011976048,0.04707634341122472,4.00744011976048,4.00744011976048,0.03627127052131599
4.02190119760479,0.05044533435021648,4.02190119760479,4.02190119760479,0.049008142049025774,4.02190119760479,0.04706940086381925,4.02190119760479,4.02190119760479,0.03626644978505807
4.036377245508982,0.05043789569844068,4.036377245508982,4.036377245508982,0.049001147705845405,4.036377245508982,0.04706244108924902,4.036377245508982,4.036377245508982,0.03626171269793931
4.050883233532934,0.05043012420501128,4.050883233532934,4.050883233532934,0.048993708988057834,4.050883233532934,0.04705567573553841,4.050883233532934,4.050883233532934,0.03625705744150015
4.065404191616767,0.05042293338856747,4.065404191616767,4.065404191616767,0.04898671778755498,4.065404191616767,0.04704915156213469,4.065404191616767,4.065404191616767,0.03625251492955289
4.07995508982036,0.05041615203919387,4.07995508982036,4.07995508982036,0.04898014770584539,4.07995508982036,0.0470421327229995,4.07995508982036,4.07995508982036,0.03624797059914606
4.094535928143713,0.05040894446094018,4.094535928143713,4.094535928143713,0.04897342740414834,4.094535928143713,0.0470355347188896,4.094535928143713,4.094535928143713,0.036243435361036976
4.109131736526947,0.05040220381881919,4.109131736526947,4.109131736526947,0.04896693086109366,4.109131736526947,0.04702908191516851,4.109131736526947,4.109131736526947,0.03623892194444243
4.12375748502994,0.05039537397992414,4.12375748502994,4.12375748502994,0.04896035512256445,4.12375748502994,0.04702239285318764,4.12375748502994,4.12375748502994,0.0362341703096473
4.138398203592815,0.050388447161986136,4.138398203592815,4.138398203592815,0.048953724072910126,4.138398203592815,0.04701556843491208,4.138398203592815,4.138398203592815,0.03622953141934405
4.1530688622754495,0.050381904069767454,4.1530688622754495,4.1530688622754495,0.04894751414204904,4.1530688622754495,0.04700913531937932,4.1530688622754495,4.1530688622754495,0.03622492889823173
4.167754491017964,0.050375233468066355,4.167754491017964,4.167754491017964,0.04894117033312382,4.167754491017964,0.04700263575621101,4.167754491017964,4.167754491017964,0.03622039547858218
4.18247005988024,0.05036871491992645,4.18247005988024,4.18247005988024,0.048934891263356414,4.18247005988024,0.046995762117464646,4.18247005988024,4.18247005988024,0.03621594388961223


==> anc/v2_over_sigma.dat <==
# time_2to0_Nresc0_02,v2_2to0_Nresc0_02_overKnInv,time_2to2_Nresc0_02,time_SingleHit_Nresc0_02,v2_SingleHit_Nresc0_02_overKnInv,time_2to0_Nresc0_14,v2_2to0_Nresc0_14_overKnInv,time_2to2_Nresc0_14,time_SingleHit_Nresc0_14,v2_SingleHit_Nresc0_14_overKnInv
0.0,-4.541067769351876e-05,0.0,0.0,-4.518212011499376e-05,0.0,8.609079424522758e-06,0.0,0.0,5.334079368828171e-06
0.008025688622754492,-4.4344970199299996e-05,0.008025688622754492,0.008025688622754492,-4.412104358295375e-05,0.008025688622754492,7.653874040973342e-06,0.008025688622754492,0.008025688622754492,7.087585561027999e-06
0.016064221556886228,-4.395482859304501e-05,0.016064221556886228,0.016064221556886228,-4.366487514906124e-05,0.016064221556886228,7.487487277193339e-06,0.016064221556886228,0.016064221556886228,7.1700482987735025e-06
0.024115718562874252,-4.506844108182749e-05,0.024115718562874252,0.024115718562874252,-4.485873570542e-05,0.024115718562874252,7.89019734241933e-06,0.024115718562874252,0.024115718562874252,8.776325441021247e-06
0.03218008982035928,-4.3460197029971244e-05,0.03218008982035928,0.03218008982035928,-4.322054364868624e-05,0.03218008982035928,8.285991012926333e-06,0.03218008982035928,0.03218008982035928,8.5073248759275e-06
0.04025748502994012,-4.146010076036999e-05,0.04025748502994012,0.04025748502994012,-4.118471359521751e-05,0.04025748502994012,9.059490746563999e-06,0.04025748502994012,0.04025748502994012,8.6830421455575e-06
0.04834775449101797,-3.941156004895123e-05,0.04834775449101797,0.04834775449101797,-3.889413786813625e-05,0.04834775449101797,1.3057685840733334e-05,0.04834775449101797,0.04834775449101797,1.078591859828e-05
0.05645104790419162,-3.375109013301448e-05,0.05645104790419162,0.05645104790419162,-3.315103682415872e-05,0.05645104790419162,1.3226603861706668e-05,0.05645104790419162,0.05645104790419162,1.3823559364054993e-05
0.06456736526946108,-2.795770264964136e-05,0.06456736526946108,0.06456736526946108,-2.74110700076675e-05,0.06456736526946108,1.4262600407070991e-05,0.06456736526946108,0.06456736526946108,1.67467593105225e-05
0.07269670658682635,-2.4811105464388508e-05,0.07269670658682635,0.07269670658682635,-2.4319495995487844e-05,0.07269670658682635,1.8539833962137327e-05,0.07269670658682635,0.07269670658682635,1.8876992621739002e-05
0.08083907185628743,-1.903789818946877e-05,0.08083907185628743,0.08083907185628743,-1.8683962600757734e-05,0.08083907185628743,2.5509930287015627e-05,0.08083907185628743,0.08083907185628743,2.4358106839360004e-05
0.08899446107784431,-1.365299902996876e-05,0.08899446107784431,0.08899446107784431,-1.3782918118550005e-05,0.08899446107784431,3.567289103754667e-05,0.08899446107784431,0.08899446107784431,3.1185983348712496e-05
0.0971630239520958,-3.933244395262506e-06,0.0971630239520958,0.0971630239520958,-4.167967964825012e-06,0.0971630239520958,4.076663523084866e-05,0.0971630239520958,0.0971630239520958,3.676499412631499e-05
0.10534461077844312,6.584421378937501e-06,0.10534461077844312,0.10534461077844312,6.15960957801001e-06,0.10534461077844312,4.703840585992583e-05,0.10534461077844312,0.10534461077844312,4.35637608908145e-05
0.11353937125748503,1.7501499820192485e-05,0.11353937125748503,0.11353937125748503,1.751423207736125e-05,0.11353937125748503,5.776184864111999e-05,0.11353937125748503,0.11353937125748503,5.177032394358124e-05
0.12174730538922156,2.7610046907665996e-05,0.12174730538922156,0.12174730538922156,2.7541922986900037e-05,0.12174730538922156,6.713236327564667e-05,0.12174730538922156,0.12174730538922156,6.032845745761974e-05
0.1299684131736527,3.821917566457124e-05,0.1299684131736527,0.1299684131736527,3.7711142926169996e-05,0.1299684131736527,8.242378096606023e-05,0.1299684131736527,0.1299684131736527,7.266607239521524e-05
0.13820269461077844,5.1478504637173104e-05,0.13820269461077844,0.13820269461077844,5.0901481806227435e-05,0.13820269461077844,9.518510273243334e-05,0.13820269461077844,0.13820269461077844,8.471195645887973e-05
0.1464502994011976,6.801141022282875e-05,0.1464502994011976,0.1464502994011976,6.724062077936869e-05,0.1464502994011976,0.00010726268125392634,0.1464502994011976,0.1464502994011976,9.479721801694898e-05
0.1547110778443114,8.630000169080626e-05,0.1547110778443114,0.1547110778443114,8.491435975015e-05,0.1547110778443114,0.00012462771354236336,0.1547110778443114,0.1547110778443114,0.00010562164772656001
0.16298502994011976,0.00010713076841634374,0.16298502994011976,0.16298502994011976,0.00010561678392437368,0.16298502994011976,0.00014319363784860337,0.16298502994011976,0.16298502994011976,0.00011998397944818775
0.17127245508982036,0.00012468318002758496,0.17127245508982036,0.17127245508982036,0.00012287796950993373,0.17127245508982036,0.00016202219887228998,0.17127245508982036,0.17127245508982036,0.00013556197765253323
0.17957335329341317,0.0001452350503185375,0.17957335329341317,0.17957335329341317,0.00014267106195241372,0.17957335329341317,0.00018508733153757535,0.17957335329341317,0.17957335329341317,0.00015262596346003995
0.1878862275449102,0.00017313029483299503,0.1878862275449102,0.1878862275449102,0.00017037765173058875,0.1878862275449102,0.00020676300401708338,0.1878862275449102,0.1878862275449102,0.00017066288209827496
0.19621407185628745,0.00019830342174331517,0.19621407185628745,0.19621407185628745,0.00019562652181330997,0.19621407185628745,0.00023374850300175598,0.19621407185628745,0.19621407185628745,0.00019226893604764995
0.2045553892215569,0.00022142303639884506,0.2045553892215569,0.2045553892215569,0.00021775051507966748,0.2045553892215569,0.00025639102038596,0.2045553892215569,0.2045553892215569,0.00021144558300075
0.21290868263473056,0.000254218292885895,0.21290868263473056,0.21290868263473056,0.0002495514176934188,0.21290868263473056,0.00028717760570033326,0.21290868263473056,0.21290868263473056,0.00023601055073417496
0.22127544910179645,0.0002848340901980662,0.22127544910179645,0.22127544910179645,0.0002791040866993802,0.22127544910179645,0.0003190417293250667,0.22127544910179645,0.22127544910179645,0.000259634084638775
0.22965718562874254,0.00031885262284871624,0.22965718562874254,0.22965718562874254,0.00031211156838477876,0.22965718562874254,0.00035355391846510003,0.22965718562874254,0.22965718562874254,0.0002850274747874751
0.23805089820359282,0.0003546257311532627,0.23805089820359282,0.23805089820359282,0.0003468240987742736,0.23805089820359282,0.00038987241999266666,0.23805089820359282,0.23805089820359282,0.00031189771493299995
0.24645958083832337,0.0003930711436900576,0.24645958083832337,0.24645958083832337,0.00038456586175253745,0.24645958083832337,0.0004298128344806001,0.24645958083832337,0.24645958083832337,0.00033978661817765
0.25488023952095806,0.00043210615223563504,0.25488023952095806,0.25488023952095806,0.00042263642972774996,0.25488023952095806,0.0004693368610465001,0.25488023952095806,0.25488023952095806,0.0003702754481909
0.2633158682634731,0.00047315859194110556,0.2633158682634731,0.2633158682634731,0.0004622806882165501,0.2633158682634731,0.0005115976896260335,0.2633158682634731,0.2633158682634731,0.0004009678541596
0.2717634730538922,0.000520503799768725,0.2717634730538922,0.2717634730538922,0.0005083414564054573,0.2717634730538922,0.0005555248471477001,0.2717634730538922,0.2717634730538922,0.000433120096374
0.28022604790419164,0.0005701126389558151,0.28022604790419164,0.28022604790419164,0.0005566464436462124,0.28022604790419164,0.0006034855902108336,0.28022604790419164,0.28022604790419164,0.00046719409661049997
0.28870059880239524,0.0006266980027258461,0.28870059880239524,0.28870059880239524,0.0006108933647157773,0.28870059880239524,0.0006559753016523333,0.28870059880239524,0.28870059880239524,0.0005044196827460001
0.29719011976047904,0.0006819082949766748,0.29719011976047904,0.29719011976047904,0.0006638054714708373,0.29719011976047904,0.0007118988564946668,0.29719011976047904,0.29719011976047904,0.0005437118599849999
0.3056931137724551,0.0007375879403489514,0.3056931137724551,0.3056931137724551,0.0007180837335619498,0.3056931137724551,0.0007679785098486669,0.3056931137724551,0.3056931137724551,0.000583660272958
0.3142095808383234,0.0007989146650951262,0.3142095808383234,0.3142095808383234,0.00077725732435148,0.3142095808383234,0.0008276884575519998,0.3142095808383234,0.3142095808383234,0.00062441224884325
0.32273952095808384,0.0008645782575523875,0.32273952095808384,0.32273952095808384,0.0008403778591569452,0.32273952095808384,0.0008904554747796665,0.32273952095808384,0.32273952095808384,0.0006674845494537502
0.33128293413173654,0.0009359666746603199,0.33128293413173654,0.33128293413173654,0.0009089429596973249,0.33128293413173654,0.0009575428583663333,0.33128293413173654,0.33128293413173654,0.0007143589064482499
0.33983982035928145,0.0010078790082946284,0.33983982035928145,0.33983982035928145,0.0009773637714396764,0.33983982035928145,0.0010255280998653334,0.33983982035928145,0.33983982035928145,0.0007604239352814999
0.3484116766467066,0.0010807446351971711,0.3484116766467066,0.3484116766467066,0.001047662419719939,0.3484116766467066,0.001096439184505,0.3484116766467066,0.3484116766467066,0.0008092576622812499
0.3569970059880239,0.001159374334671487,0.3569970059880239,0.3569970059880239,0.0011231900732683068,0.3569970059880239,0.0011716208912476661,0.3569970059880239,0.3569970059880239,0.00085892064515075
0.3655958083832336,0.0012363934420655366,0.3655958083832336,0.3655958083832336,0.0011968453166313878,0.3655958083832336,0.0012485020638613332,0.3655958083832336,0.3655958083832336,0.0009096742000675002
0.37420808383233534,0.0013215199501030836,0.37420808383233534,0.37420808383233534,0.0012776697774080623,0.37420808383233534,0.0013314249613593334,0.37420808383233534,0.37420808383233534,0.0009632691454207501
0.38283383233532936,0.0014089459473211503,0.38283383233532936,0.38283383233532936,0.0013616029857770376,0.38283383233532936,0.0014143131415120002,0.38283383233532936,0.38283383233532936,0.0010189878330415
0.3914745508982036,0.001497401012448449,0.3914745508982036,0.3914745508982036,0.0014466206158632291,0.3914745508982036,0.001502075481498667,0.3914745508982036,0.3914745508982036,0.0010756899969427507
0.4001287425149701,0.0015919306787865373,0.4001287425149701,0.4001287425149701,0.001537073384624899,0.4001287425149701,0.0015899770794936667,0.4001287425149701,0.4001287425149701,0.001132884212313
0.40879640718562876,0.0016880278031221499,0.40879640718562876,0.40879640718562876,0.0016284381703456996,0.40879640718562876,0.0016843688779310004,0.40879640718562876,0.40879640718562876,0.0011931782516727497
0.41747754491017963,0.0017857667680830373,0.41747754491017963,0.41747754491017963,0.001720992020813012,0.41747754491017963,0.001782005841360667,0.41747754491017963,0.41747754491017963,0.00125581442343875
0.42617365269461077,0.00189085556173965,0.42617365269461077,0.42617365269461077,0.001820935476052788,0.42617365269461077,0.001880373941719667,0.42617365269461077,0.42617365269461077,0.0013193079879962495
0.4348832335329341,0.001994374617423187,0.4348832335329341,0.4348832335329341,0.0019195104335107756,0.4348832335329341,0.001986104969220667,0.4348832335329341,0.4348832335329341,0.001385692386267
0.44360778443113774,0.002105777135748375,0.44360778443113774,0.44360778443113774,0.00202524681094575,0.44360778443113774,0.002091686504869,0.44360778443113774,0.44360778443113774,0.0014513069357989996
0.4523443113772455,0.0022200365043765,0.4523443113772455,0.4523443113772455,0.002133363214766,0.4523443113772455,0.002199861218946,0.4523443113772455,0.4523443113772455,0.0015185644559645
0.46109730538922156,0.002338001589066375,0.46109730538922156,0.46109730538922156,0.0022453790575457508,0.46109730538922156,0.00231222572071,0.46109730538922156,0.46109730538922156,0.0015874875690992498
0.4698622754491018,0.00245940855507825,0.4698622754491018,0.4698622754491018,0.0023608488484682492,0.4698622754491018,0.0024277397852243325,0.4698622754491018,0.4698622754491018,0.0016587817662167502
0.4786422155688623,0.0025791569333516256,0.4786422155688623,0.4786422155688623,0.0024737074515868746,0.4786422155688623,0.002547982922159334,0.4786422155688623,0.4786422155688623,0.0017315694134882496
0.487437125748503,0.002710197772294874,0.487437125748503,0.487437125748503,0.002597458960032124,0.487437125748503,0.002671537679303667,0.487437125748503,0.487437125748503,0.0018064920201965
0.4962440119760479,0.0028394248654949996,0.4962440119760479,0.4962440119760479,0.0027199233139723754,0.4962440119760479,0.0027998804506303336,0.4962440119760479,0.4962440119760479,0.0018831614973517496
0.505067365269461,0.002972465942104127,0.505067365269461,0.505067365269461,0.002846161368044752,0.505067365269461,0.002929093228267667,0.505067365269461,0.505067365269461,0.001959927981088
0.5139026946107784,0.0031088223676905,0.5139026946107784,0.5139026946107784,0.0029739921034862508,0.5139026946107784,0.0030638278774056667,0.5139026946107784,0.5139026946107784,0.0020398462387205
0.5227529940119761,0.003251624731334251,0.5227529940119761,0.5227529940119761,0.00310861655821675,0.5227529940119761,0.003198102133091,0.5227529940119761,0.5227529940119761,0.0021185565513559997
0.531618263473054,0.003399298684725001,0.531618263473054,0.531618263473054,0.0032475181383820016,0.531618263473054,0.003334274313502,0.531618263473054,0.531618263473054,0.0021976878524999997
0.540497005988024,0.0035492135328693743,0.540497005988024,0.540497005988024,0.0033886821714523715,0.540497005988024,0.003475534916766334,0.540497005988024,0.540497005988024,0.0022807928515172497
0.5493907185628742,0.0037009693667962515,0.5493907185628742,0.5493907185628742,0.003531704244010251,0.5493907185628742,0.0036222066328363326,0.5493907185628742,0.5493907185628742,0.0023643910926527496
0.5582979041916167,0.00385560070966575,0.5582979041916167,0.5582979041916167,0.00367810735311075,0.5582979041916167,0.0037724976321573326,0.5582979041916167,0.5582979041916167,0.0024502674217979996
0.5672200598802395,0.004018023554063624,0.5672200598802395,0.5672200598802395,0.00383120918022325,0.5672200598802395,0.003921984432673,0.5672200598802395,0.5672200598802395,0.00253587428821825
0.5761556886227546,0.004178201283863627,0.5761556886227546,0.5761556886227546,0.003981723256522374,0.5761556886227546,0.0040754387262316675,0.5761556886227546,0.5761556886227546,0.0026228671330312497
0.5851062874251497,0.004343516422107001,0.5851062874251497,0.5851062874251497,0.00413663502715925,0.5851062874251497,0.0042332361856,0.5851062874251497,0.5851062874251497,0.0027117970388424997
0.5940718562874252,0.004515335694468751,0.5940718562874252,0.5940718562874252,0.004297574271627001,0.5940718562874252,0.004393565549873333,0.5940718562874252,0.5940718562874252,0.002798548369855001
0.6030508982035929,0.0046897670504212514,0.6030508982035929,0.6030508982035929,0.004460119451269999,0.6030508982035929,0.004553997252589999,0.6030508982035929,0.6030508982035929,0.0028891862306825006
0.6120449101796408,0.0048677603958,0.6120449101796408,0.6120449101796408,0.0046271553212237524,0.6120449101796408,0.004719294565346666,0.6120449101796408,0.6120449101796408,0.0029805591607575
0.6210523952095809,0.00504577263600375,0.6210523952095809,0.6210523952095809,0.004793606833058749,0.6210523952095809,0.004885812166883334,0.6210523952095809,0.6210523952095809,0.0030727567721024994
0.6300748502994012,0.005227481333805001,0.6300748502994012,0.6300748502994012,0.004963730871172501,0.6300748502994012,0.005058279647789999,0.6300748502994012,0.6300748502994012,0.00316707436577
0.6391122754491018,0.0054127778439600005,0.6391122754491018,0.6391122754491018,0.005137380484381248,0.6391122754491018,0.005232194116560001,0.6391122754491018,0.6391122754491018,0.0032620016971849995
0.6481631736526946,0.00560294512508625,0.6481631736526946,0.6481631736526946,0.00531447671384,0.6481631736526946,0.005411536409096665,0.6481631736526946,0.6481631736526946,0.0033576026854124997
0.6572290419161677,0.005795562120273748,0.6572290419161677,0.6572290419161677,0.005494944360648747,0.6572290419161677,0.005589312534823334,0.6572290419161677,0.6572290419161677,0.0034546374659999994
0.666309880239521,0.005992345424373751,0.666309880239521,0.666309880239521,0.005677985689809998,0.666309880239521,0.005773879269663333,0.666309880239521,0.666309880239521,0.0035538367215925005
0.6754056886227545,0.006190688811191253,0.6754056886227545,0.6754056886227545,0.005862908558115,0.6754056886227545,0.005959343732873334,0.6754056886227545,0.6754056886227545,0.0036524538123674996
0.6845149700598803,0.006387591152688752,0.6845149700598803,0.6845149700598803,0.006046324001803746,0.6845149700598803,0.00614817241048,0.6845149700598803,0.6845149700598803,0.003751111635880001
0.6936392215568863,0.0065886881453362505,0.6936392215568863,0.6936392215568863,0.006233348679363751,0.6936392215568863,0.006338222672290002,0.6936392215568863,0.6936392215568863,0.003850612940387501
0.7027784431137725,0.006789837098752499,0.7027784431137725,0.7027784431137725,0.006420102327554998,0.7027784431137725,0.006529960870703332,0.7027784431137725,0.7027784431137725,0.0039514333589325
0.7119326347305389,0.006994625825291249,0.7119326347305389,0.7119326347305389,0.006610901049908749,0.7119326347305389,0.0067230385368433326,0.7119326347305389,0.7119326347305389,0.004051509935024999
0.7211002994011977,0.007201901740627496,0.7211002994011977,0.7211002994011977,0.006803596977843747,0.7211002994011977,0.00691805027002,0.7211002994011977,0.7211002994011977,0.004153282246312499
0.7302844311377247,0.007415382716493749,0.7302844311377247,0.7302844311377247,0.007001145741458749,0.7302844311377247,0.007116002614163335,0.7302844311377247,0.7302844311377247,0.0042554950978225
0.7394820359281437,0.007628814250901254,0.7394820359281437,0.7394820359281437,0.0071983702098174975,0.7394820359281437,0.007316259516416667,0.7394820359281437,0.7394820359281437,0.0043582506347275
0.7486946107784432,0.007845330995317501,0.7486946107784432,0.7486946107784432,0.007399361516408749,0.7486946107784432,0.007518179742230002,0.7486946107784432,0.7486946107784432,0.004460957919005
0.7579221556886228,0.008063360270474999,0.7579221556886228,0.7579221556886228,0.007601316622234997,0.7579221556886228,0.007721159624329997,0.7579221556886228,0.7579221556886228,0.004565052622987501
0.7671646706586828,0.008283442153455002,0.7671646706586828,0.7671646706586828,0.007805697832572499,0.7671646706586828,0.007925902577586666,0.7671646706586828,0.7671646706586828,0.0046691228873275
0.7764221556886227,0.008506641682560002,0.7764221556886227,0.7764221556886227,0.00801174877181875,0.7764221556886227,0.008132591256690002,0.7764221556886227,0.7764221556886227,0.0047727551180749995
0.7856931137724551,0.00872992907260125,0.7856931137724551,0.7856931137724551,0.00821814186606,0.7856931137724551,0.008338410706736665,0.7856931137724551,0.7856931137724551,0.004876570332812498
0.7949805389221557,0.008956386699363753,0.7949805389221557,0.7949805389221557,0.008426670295732496,0.7949805389221557,0.008548590551723332,0.7949805389221557,0.7949805389221557,0.004981918978452501
0.8042814371257486,0.009183685460752497,0.8042814371257486,0.8042814371257486,0.008635805643193746,0.8042814371257486,0.00875938701821667,0.8042814371257486,0.8042814371257486,0.0050887271094100005
0.8135988023952097,0.009411030514462498,0.8135988023952097,0.8135988023952097,0.008846321203798748,0.8135988023952097,0.00897117836983,0.8135988023952097,0.8135988023952097,0.0051948221041324995
0.8229296407185629,0.009640748128364999,0.8229296407185629,0.8229296407185629,0.00905799294749125,0.8229296407185629,0.009184697816170002,0.8229296407185629,0.8229296407185629,0.005299571665202501
0.8322769461077845,0.009869090828835,0.8322769461077845,0.8322769461077845,0.009268476861892496,0.8322769461077845,0.009401839266150002,0.8322769461077845,0.8322769461077845,0.0054059568023475
0.8416392215568863,0.010098616660263755,0.8416392215568863,0.8416392215568863,0.009479866923038751,0.8416392215568863,0.009617218940396665,0.8416392215568863,0.8416392215568863,0.005511642589722498
0.8510149700598802,0.010330181558223753,0.8510149700598802,0.8510149700598802,0.009693740114528745,0.8510149700598802,0.00983473476772,0.8510149700598802,0.8510149700598802,0.005617390416189999
0.8604071856287425,0.010561442879328755,0.8604071856287425,0.8604071856287425,0.0099066736330975,0.8604071856287425,0.010051444841730003,0.8604071856287425,0.8604071856287425,0.0057240143098425
0.869812874251497,0.010794672411371251,0.869812874251497,0.869812874251497,0.010120599777146253,0.869812874251497,0.010269215867449999,0.869812874251497,0.869812874251497,0.0058305673911975
0.8792350299401198,0.01102895218077,0.8792350299401198,0.8792350299401198,0.010336331321452497,0.8792350299401198,0.01048812168401,0.8792350299401198,0.8792350299401198,0.005936886729305
0.8886721556886228,0.011265082383363751,0.8886721556886228,0.8886721556886228,0.010553391066329998,0.8886721556886228,0.01070637460721,0.8886721556886228,0.8886721556886228,0.006041144364237498
0.8981242514970059,0.011501014505208747,0.8981242514970059,0.8981242514970059,0.01077048245741125,0.8981242514970059,0.010926171675023334,0.8981242514970059,0.8981242514970059,0.006146325692325
0.9075913173652695,0.011735933549519998,0.9075913173652695,0.9075913173652695,0.010985381800557503,0.9075913173652695,0.01114819687097,0.9075913173652695,0.9075913173652695,0.006252134931227501
0.9170748502994012,0.011972293954064994,0.9170748502994012,0.9170748502994012,0.0112019571391875,0.9170748502994012,0.011368465472876664,0.9170748502994012,0.9170748502994012,0.0063564470853625
0.9265718562874251,0.012207626165216253,0.9265718562874251,0.9265718562874251,0.011417495046326255,0.9265718562874251,0.011590662960126664,0.9265718562874251,0.9265718562874251,0.006461404070065002
0.9360853293413174,0.012449476146251253,0.9360853293413174,0.9360853293413174,0.011639280415411247,0.9360853293413174,0.011811702338916668,0.9360853293413174,0.9360853293413174,0.006566240736527499
0.9456137724550898,0.0126844065274575,0.9456137724550898,0.9456137724550898,0.0118541333859025,0.9456137724550898,0.012033548766443336,0.9456137724550898,0.9456137724550898,0.006669909313410002
0.9551571856287425,0.012923126265817498,0.9551571856287425,0.9551571856287425,0.012072923958795,0.9551571856287425,0.012252058183463331,0.9551571856287425,0.9551571856287425,0.006773461958655001
0.9647155688622755,0.013161281993651252,0.9647155688622755,0.9647155688622755,0.012291021448492504,0.9647155688622755,0.012473070358363333,0.9647155688622755,0.9647155688622755,0.006877611181840003
0.9742904191616767,0.013398108155632504,0.9742904191616767,0.9742904191616767,0.012507736845073744,0.9742904191616767,0.01269156293488,0.9742904191616767,0.9742904191616767,0.006981436423097499
0.9838787425149701,0.013636738458487493,0.9838787425149701,0.9838787425149701,0.01272605993147125,0.9838787425149701,0.012909703156249999,0.9838787425149701,0.9838787425149701,0.007084375570650002
0.9934835329341318,0.013872772612387502,0.9934835329341318,0.9934835329341318,0.012941699983782497,0.9934835329341318,0.013127300595243334,0.9934835329341318,0.9934835329341318,0.007185666608977499
1.0031047904191617,0.01410884739016125,1.0031047904191617,1.0031047904191617,0.01315698252799,1.0031047904191617,0.013343609088020002,1.0031047904191617,1.0031047904191617,0.007286671891484999
1.012741017964072,0.014345854312635,1.012741017964072,1.012741017964072,0.013373640272081249,1.012741017964072,0.013559898149446668,1.012741017964072,1.012741017964072,0.007386988477400001
1.0223922155688623,0.014577787974596253,1.0223922155688623,1.0223922155688623,0.013585597458264997,1.0223922155688623,0.013776680767163332,1.0223922155688623,1.0223922155688623,0.0074887858549875
1.032058383233533,0.014814424243586246,1.032058383233533,1.032058383233533,0.013801592825378746,1.032058383233533,0.013992675767493334,1.032058383233533,1.032058383233533,0.007588365491682501
1.0417410179640718,0.015043946925877507,1.0417410179640718,1.0417410179640718,0.014010912410145005,1.0417410179640718,0.014205793632599996,1.0417410179640718,1.0417410179640718,0.0076873103243300005
1.051438622754491,0.015278148281752505,1.051438622754491,1.051438622754491,0.0142247743218,1.051438622754491,0.014419995767036667,1.051438622754491,1.051438622754491,0.007785221172102499
1.0611511976047905,0.015509070125834997,1.0611511976047905,1.0611511976047905,0.014435429940356242,1.0611511976047905,0.014632884342213335,1.0611511976047905,1.0611511976047905,0.0078826889730225
1.0708802395209582,0.015736783943546252,1.0708802395209582,1.0708802395209582,0.01464379888569499,1.0708802395209582,0.014845162773,1.0708802395209582,1.0708802395209582,0.00798001953595
1.0806257485029942,0.01596451823065126,1.0806257485029942,1.0806257485029942,0.014851699091223747,1.0806257485029942,0.015056640632166666,1.0806257485029942,1.0806257485029942,0.008076632576039999
1.0903862275449103,0.016191071276279997,1.0903862275449103,1.0903862275449103,0.015057644752010001,1.0903862275449103,0.015263220495709997,1.0903862275449103,1.0903862275449103,0.008171346843905
1.1001616766467066,0.016417223436705004,1.1001616766467066,1.1001616766467066,0.0152627779513475,1.1001616766467066,0.015471393729953339,1.1001616766467066,1.1001616766467066,0.008266886419697498
1.1099535928143713,0.01664283614987624,1.1099535928143713,1.1099535928143713,0.015467573068963746,1.1099535928143713,0.015679274198523333,1.1099535928143713,1.1099535928143713,0.008361121921232497
1.1197604790419162,0.016866662042429995,1.1197604790419162,1.1197604790419162,0.015670763003393755,1.1197604790419162,0.015883574117,1.1197604790419162,1.1197604790419162,0.008454420569805
1.1295838323353296,0.017086502386563746,1.1295838323353296,1.1295838323353296,0.015870701525385004,1.1295838323353296,0.01608631952747667,1.1295838323353296,1.1295838323353296,0.0085462804127575
1.1394221556886228,0.017304985137521257,1.1394221556886228,1.1394221556886228,0.0160691207162675,1.1394221556886228,0.016287809672743334,1.1394221556886228,1.1394221556886228,0.008637460332322499
1.1492769461077845,0.017519379993089997,1.1492769461077845,1.1492769461077845,0.016263638337554998,1.1492769461077845,0.016487916305890003,1.1492769461077845,1.1492769461077845,0.008727054181754998
1.1591467065868264,0.017736450355878758,1.1591467065868264,1.1591467065868264,0.016460297560848748,1.1591467065868264,0.016685862172916663,1.1591467065868264,1.1591467065868264,0.0088167144568825
1.1690329341317367,0.01794951029206125,1.1690329341317367,1.1690329341317367,0.01665401682048125,1.1690329341317367,0.016884396162136668,1.1690329341317367,1.1690329341317367,0.008905649062625002
1.178935628742515,0.018159910781625002,1.178935628742515,1.178935628742515,0.016844714964306253,1.178935628742515,0.017078261445663333,1.178935628742515,1.178935628742515,0.008994132474967501
1.1888532934131737,0.018369248752196254,1.1888532934131737,1.1888532934131737,0.01703467647224,1.1888532934131737,0.01726997762188,1.1888532934131737,1.1888532934131737,0.009080279708149999
1.1987874251497006,0.018573211145055005,1.1987874251497006,1.1987874251497006,0.017219109921037496,1.1987874251497006,0.017459713095820003,1.1987874251497006,1.1987874251497006,0.009165697512002502
1.208738023952096,0.01877675659210875,1.208738023952096,1.208738023952096,0.017404139321117496,1.208738023952096,0.017648567681893334,1.208738023952096,1.208738023952096,0.009249680270180001
1.2187035928143715,0.0189800677433325,1.2187035928143715,1.2187035928143715,0.01758907315592875,1.2187035928143715,0.017835963621293336,1.2187035928143715,1.2187035928143715,0.009332690455917498
1.228685628742515,0.019179667636012497,1.228685628742515,1.228685628742515,0.017770862110076252,1.228685628742515,0.018019609310143334,1.228685628742515,1.228685628742515,0.009414300062142502
1.238682634730539,0.01937817887185875,1.238682634730539,1.238682634730539,0.01795001471612125,1.238682634730539,0.018201239320286666,1.238682634730539,1.238682634730539,0.00949603938647
1.2486976047904192,0.019573151736809995,1.2486976047904192,1.2486976047904192,0.018126757824078743,1.2486976047904192,0.018379726633423334,1.2486976047904192,1.2486976047904192,0.009576793605207497
1.2587275449101798,0.019766723235573748,1.2587275449101798,1.2587275449101798,0.01830177825056874,1.2587275449101798,0.018558976950903333,1.2587275449101798,1.2587275449101798,0.00965589971472
1.2687739520958083,0.019957922803972506,1.2687739520958083,1.2687739520958083,0.018475206653679993,1.2687739520958083,0.018732989871846663,1.2687739520958083,1.2687739520958083,0.009733327008790002
1.2788353293413173,0.020145208309372508,1.2788353293413173,1.2788353293413173,0.01864495062402,1.2788353293413173,0.018904597191660006,1.2788353293413173,1.2788353293413173,0.009809628825989998
1.2889146706586827,0.020330759899665,1.2889146706586827,1.2889146706586827,0.018812948726564995,1.2889146706586827,0.019074949246263333,1.2889146706586827,1.2889146706586827,0.0098850639758675
1.299008982035928,0.02051418015369751,1.299008982035928,1.299008982035928,0.01897858652363624,1.299008982035928,0.019241453893566667,1.299008982035928,1.299008982035928,0.009959705777350003
1.309119760479042,0.02069633225005876,1.309119760479042,1.309119760479042,0.019143579803468747,1.309119760479042,0.019407317306319997,1.309119760479042,1.309119760479042,0.010033126850022498
1.319247005988024,0.02087280865590375,1.319247005988024,1.319247005988024,0.019303649435323755,1.319247005988024,0.019571220743570004,1.319247005988024,1.319247005988024,0.010105456285329998
1.329389221556886,0.021045221099804997,1.329389221556886,1.329389221556886,0.0194594932023275,1.329389221556886,0.019730175663686667,1.329389221556886,1.329389221556886,0.010176638310754998
1.3395494011976048,0.021218583008662497,1.3395494011976048,1.3395494011976048,0.019616459312913746,1.3395494011976048,0.019888161607150002,1.3395494011976048,1.3395494011976048,0.010247182398845001
1.3497245508982036,0.021387054936809993,1.3497245508982036,1.3497245508982036,0.019769221178332498,1.3497245508982036,0.02004362665680667,1.3497245508982036,1.3497245508982036,0.0103162218822775
1.3599176646706588,0.021555303906022498,1.3599176646706588,1.3599176646706588,0.019921363279483757,1.3599176646706588,0.02019631043256667,1.3599176646706588,1.3599176646706588,0.010384343939129998
1.370125748502994,0.021719154159975006,1.370125748502994,1.370125748502994,0.02006934061488999,1.370125748502994,0.020345781558460004,1.370125748502994,1.370125748502994,0.0104504055461225
1.3803502994011976,0.02188197023717251,1.3803502994011976,1.3803502994011976,0.020216559381392503,1.3803502994011976,0.020493799219373336,1.3803502994011976,1.3803502994011976,0.010515514633714999
1.3905913173652695,0.022039255169264995,1.3905913173652695,1.3905913173652695,0.020358998944471258,1.3905913173652695,0.02063941516542666,1.3905913173652695,1.3905913173652695,0.010580032783285
1.4008502994011978,0.0221948622408975,1.4008502994011978,1.4008502994011978,0.0204992621260525,1.4008502994011978,0.020783233063893326,1.4008502994011978,1.4008502994011978,0.010643838423277503
1.4111242514970062,0.022345481078730002,1.4111242514970062,1.4111242514970062,0.02063563627118875,1.4111242514970062,0.020924566340406667,1.4111242514970062,1.4111242514970062,0.01070657373226
1.4214146706586828,0.022495515751556262,1.4214146706586828,1.4214146706586828,0.02077195809042375,1.4214146706586828,0.021060436816723333,1.4214146706586828,1.4214146706586828,0.010766908943017503
1.4317215568862276,0.022643825011946256,1.4317215568862276,1.4317215568862276,0.020906133294392497,1.4317215568862276,0.021194073983213334,1.4317215568862276,1.4317215568862276,0.010826151263095
1.442046407185629,0.022786031243861263,1.442046407185629,1.442046407185629,0.02103459526193375,1.442046407185629,0.021324740744000006,1.442046407185629,1.442046407185629,0.010884701753292501
1.4523862275449102,0.022928442169713754,1.4523862275449102,1.4523862275449102,0.021162844792582503,1.4523862275449102,0.021454596569780004,1.4523862275449102,1.4523862275449102,0.010941599121005
1.46274251497006,0.023065966893821246,1.46274251497006,1.46274251497006,0.021287673086609997,1.46274251497006,0.021580567420983333,1.46274251497006,1.46274251497006,0.0109975602624125
1.473116766467066,0.023201648742663752,1.473116766467066,1.473116766467066,0.021410421504395004,1.473116766467066,0.021704317916593337,1.473116766467066,1.473116766467066,0.01105269922918
1.4835074850299401,0.023331990599047496,1.4835074850299401,1.4835074850299401,0.021527948611890002,1.4835074850299401,0.021825191276979995,1.4835074850299401,1.4835074850299401,0.011106056608674997
1.4939131736526947,0.02346077300254125,1.4939131736526947,1.4939131736526947,0.021644261883807494,1.4939131736526947,0.02194380282822667,1.4939131736526947,1.4939131736526947,0.011158607479967499
1.5043413173652695,0.0235885420135875,1.5043413173652695,1.5043413173652695,0.021759375419941242,1.5043413173652695,0.02206034688383332,1.5043413173652695,1.5043413173652695,0.011210050420799998
1.5147754491017966,0.023711917347993754,1.5147754491017966,1.5147754491017966,0.021869966995554994,1.5147754491017966,0.02217370290261667,1.5147754491017966,1.5147754491017966,0.011260418644020002
1.5252395209580838,0.023831014894019998,1.5252395209580838,1.5252395209580838,0.021977480116200005,1.5252395209580838,0.022283787977483337,1.5252395209580838,1.5252395209580838,0.011309508485939998
1.5357035928143712,0.02395064275480125,1.5357035928143712,1.5357035928143712,0.02208511637504375,1.5357035928143712,0.022391130641153327,1.5357035928143712,1.5357035928143712,0.011357368825844998
1.5461976047904191,0.024065665316902494,1.5461976047904191,1.5461976047904191,0.022188964489300002,1.5461976047904191,0.022495606532986663,1.5461976047904191,1.5461976047904191,0.011404244060160001
1.5567065868263472,0.0241785656752425,1.5567065868263472,1.5567065868263472,0.022291281992612495,1.5567065868263472,0.022599476166699998,1.5567065868263472,1.5567065868263472,0.011450677500937503
1.5672305389221557,0.024286285072567502,1.5672305389221557,1.5672305389221557,0.02238801347096999,1.5672305389221557,0.022700144809356667,1.5672305389221557,1.5672305389221557,0.011495242875707497
1.5777694610778443,0.02439454454697376,1.5777694610778443,1.5777694610778443,0.022485372233485006,1.5777694610778443,0.022797165539906666,1.5777694610778443,1.5777694610778443,0.011539044354984996
1.5883383233532933,0.024498447819476257,1.5883383233532933,1.5883383233532933,0.022579319159241253,1.5883383233532933,0.022893011321493337,1.5883383233532933,1.5883383233532933,0.011582041206032498
1.5989071856287425,0.02460136446720001,1.5989071856287425,1.5989071856287425,0.022672218313657507,1.5989071856287425,0.022987452864186672,1.5989071856287425,1.5989071856287425,0.011623848034487504
1.609491017964072,0.024700001122147517,1.609491017964072,1.609491017964072,0.022761856655772492,1.609491017964072,0.02307784232269333,1.609491017964072,1.609491017964072,0.011663983567389999
1.6201047904191619,0.024795412430467494,1.6201047904191619,1.6201047904191619,0.022847623507852497,1.6201047904191619,0.02316632880432334,1.6201047904191619,1.6201047904191619,0.011703374631182501
1.6307335329341317,0.024888871273537505,1.6307335329341317,1.6307335329341317,0.022932230416900002,1.6307335329341317,0.02325331648115667,1.6307335329341317,1.6307335329341317,0.0117415305530425
1.6413772455089821,0.024978699790897497,1.6413772455089821,1.6413772455089821,0.023013537347552505,1.6413772455089821,0.023337648540156672,1.6413772455089821,1.6413772455089821,0.0117792152284625
1.6520359281437127,0.025068721350386257,1.6520359281437127,1.6520359281437127,0.023094868091190004,1.6520359281437127,0.02342016441564333,1.6520359281437127,1.6520359281437127,0.01181566476195
1.6627095808383234,0.025153874973127512,1.6627095808383234,1.6627095808383234,0.02317150297685126,1.6627095808383234,0.023499804451330007,1.6627095808383234,1.6627095808383234,0.011850926152817494
1.6734131736526947,0.025237551335467498,1.6734131736526947,1.6734131736526947,0.02324695253985126,1.6734131736526947,0.023576957274216673,1.6734131736526947,1.6734131736526947,0.011885416754960002
1.684116766467066,0.025318886314076236,1.684116766467066,1.684116766467066,0.023320377999126247,1.684116766467066,0.023651625475150005,1.684116766467066,1.684116766467066,0.011918909718362502
1.6948502994011978,0.02539744217884125,1.6948502994011978,1.6948502994011978,0.023391325027988748,1.6948502994011978,0.023722330976106678,1.6948502994011978,1.6948502994011978,0.011951320444262505
1.7055988023952096,0.0254725739864025,1.7055988023952096,1.7055988023952096,0.023459444578211256,1.7055988023952096,0.02379297947843667,1.7055988023952096,1.7055988023952096,0.011982809356980002
1.7163622754491017,0.025545742306732497,1.7163622754491017,1.7163622754491017,0.02352582108059751,1.7163622754491017,0.023861625256293335,1.7163622754491017,1.7163622754491017,0.012013616466337501
1.7271407185628744,0.02561526707497501,1.7271407185628744,1.7271407185628744,0.0235885332032525,1.7271407185628744,0.023926835571469997,1.7271407185628744,1.7271407185628744,0.0120432072334875
1.737934131736527,0.025684384344825003,1.737934131736527,1.737934131736527,0.023651441469705003,1.737934131736527,0.023991530308160005,1.737934131736527,1.737934131736527,0.012072494071749996
1.74875748502994,0.02575023532926,1.74875748502994,1.74875748502994,0.023710816954501248,1.74875748502994,0.024053868669806668,1.74875748502994,1.74875748502994,0.01210105962723
1.7595808383233533,0.025814366569706242,1.7595808383233533,1.7595808383233533,0.023769042522785003,1.7595808383233533,0.024113838997599998,1.7595808383233533,1.7595808383233533,0.01212824904284
1.7704341317365269,0.025876707210570005,1.7704341317365269,1.7704341317365269,0.023825533189780004,1.7704341317365269,0.02417208382151333,1.7704341317365269,1.7704341317365269,0.012155286180677497
1.781302395209581,0.025937734661096258,1.781302395209581,1.781302395209581,0.02388078088162374,1.781302395209581,0.024227321967869996,1.781302395209581,1.781302395209581,0.012180554264392502
1.792185628742515,0.02599638451281,1.792185628742515,1.792185628742515,0.02393378701958999,1.792185628742515,0.02428178804192,1.792185628742515,1.792185628742515,0.012205330421969997
1.8030838323353295,0.0260530230104025,1.8030838323353295,1.8030838323353295,0.023984845192717496,1.8030838323353295,0.024334117962893337,1.8030838323353295,1.8030838323353295,0.012228980476020002
1.814011976047904,0.026108125673636243,1.814011976047904,1.814011976047904,0.02403432544225999,1.814011976047904,0.024384349298066668,1.814011976047904,1.814011976047904,0.012252285241787498
1.8249550898203593,0.026161462930387507,1.8249550898203593,1.8249550898203593,0.024082563029980002,1.8249550898203593,0.02443342122935667,1.8249550898203593,1.8249550898203593,0.0122745365962975
1.8358982035928144,0.026211749617642503,1.8358982035928144,1.8358982035928144,0.024128314040739996,1.8358982035928144,0.024480684749673336,1.8358982035928144,1.8358982035928144,0.012296352423845002
1.84687125748503,0.026259862140367497,1.84687125748503,1.84687125748503,0.0241719149896175,1.84687125748503,0.024525529714626664,1.84687125748503,1.84687125748503,0.012317161212790001
1.857859281437126,0.02630702519813624,1.857859281437126,1.857859281437126,0.024214740136509996,1.857859281437126,0.024569267092629996,1.857859281437126,1.857859281437126,0.0123373301844275
1.8688772455089822,0.026351730668999995,1.8688772455089822,1.8688772455089822,0.02425555872608749,1.8688772455089822,0.024610703798793335,1.8688772455089822,1.8688772455089822,0.012356698914437499
1.8798952095808386,0.02639556540334501,1.8798952095808386,1.8798952095808386,0.024295312311243756,1.8798952095808386,0.024650935761256664,1.8798952095808386,1.8798952095808386,0.012375822621364994
1.8909431137724553,0.02643712520075999,1.8909431137724553,1.8909431137724553,0.024332908627956243,1.8909431137724553,0.024689389107483327,1.8909431137724553,1.8909431137724553,0.0123943121509025
1.9020059880239522,0.026477160185797516,1.9020059880239522,1.9020059880239522,0.02436919773712374,1.9020059880239522,0.024727755660346667,1.9020059880239522,1.9020059880239522,0.012411922479967497
1.9130838323353296,0.026515508177876245,1.9130838323353296,1.9130838323353296,0.024404051173958753,1.9130838323353296,0.024763322803386667,1.9130838323353296,1.9130838323353296,0.012428824686057502
1.924176646706587,0.026552245071210002,1.924176646706587,1.924176646706587,0.024437506224582496,1.924176646706587,0.024797696861536666,1.924176646706587,1.924176646706587,0.012444842051757502
1.9352994011976048,0.026587171525394998,1.9352994011976048,1.9352994011976048,0.024469313165981246,1.9352994011976048,0.024831061784909996,1.9352994011976048,1.9352994011976048,0.012460522275722504
1.946422155688623,0.02662101215697,1.946422155688623,1.946422155688623,0.024499921624911238,1.946422155688623,0.02486287349570667,1.946422155688623,1.946422155688623,0.0124750557164625
1.9575748502994013,0.02665390458324375,1.9575748502994013,1.9575748502994013,0.024529674696353743,1.9575748502994013,0.024892712276766666,1.9575748502994013,1.9575748502994013,0.012489862379872497
1.96874251497006,0.026685184651117497,1.96874251497006,1.96874251497006,0.0245581791527275,1.96874251497006,0.02492192148208667,1.96874251497006,1.96874251497006,0.0125034909271825
1.9799251497005987,0.026714428486683754,1.9799251497005987,1.9799251497005987,0.024584758830590005,1.9799251497005987,0.024948991943483333,1.9799251497005987,1.9799251497005987,0.012516599975424997
1.9911377245508983,0.026741583184432503,1.9911377245508983,1.9911377245508983,0.024609184373296258,1.9911377245508983,0.024976245059570003,1.9911377245508983,1.9911377245508983,0.012529173231505002
2.002350299401198,0.0267676530043125,2.002350299401198,2.002350299401198,0.024633187548847493,2.002350299401198,0.02500088789764,2.002350299401198,2.002350299401198,0.012541411225822504
2.0135928143712576,0.026794302265492502,2.0135928143712576,2.0135928143712576,0.024657157824880004,2.0135928143712576,0.025025240560883334,2.0135928143712576,2.0135928143712576,0.0125527249003275
2.024850299401198,0.02681871028551374,2.024850299401198,2.024850299401198,0.024679197682483747,2.024850299401198,0.02504753350102667,2.024850299401198,2.024850299401198,0.012563524089025
2.036122754491018,0.02684133305948625,2.036122754491018,2.036122754491018,0.024699703482527494,2.036122754491018,0.025069220183050002,2.036122754491018,2.036122754491018,0.012574040655190001
2.047425149700599,0.026863715239353745,2.047425149700599,2.047425149700599,0.024720018465362495,2.047425149700599,0.025090155519540004,2.047425149700599,2.047425149700599,0.012584107281270001
2.05872754491018,0.026883308857965,2.05872754491018,2.05872754491018,0.024737976589339995,2.05872754491018,0.02510921378762001,2.05872754491018,2.05872754491018,0.012593584222642505
2.070059880239521,0.026902526469558746,2.070059880239521,2.070059880239521,0.024755408321017493,2.070059880239521,0.025127503869663326,2.070059880239521,2.070059880239521,0.0126028712867925
2.0814071856287426,0.026921188573297502,2.0814071856287426,2.0814071856287426,0.024772190208867506,2.0814071856287426,0.025144748545076676,2.0814071856287426,2.0814071856287426,0.01261128416373
2.0927844311377246,0.026939139286875,2.0927844311377246,2.0927844311377246,0.024788655948008748,2.0927844311377246,0.025160560482283337,2.0927844311377246,2.0927844311377246,0.012619414418135
2.1041616766467066,0.026956746114637505,2.1041616766467066,2.1041616766467066,0.024804273819552497,2.1041616766467066,0.025175657345810003,2.1041616766467066,2.1041616766467066,0.012627247010227502
2.115568862275449,0.026972076115987502,2.115568862275449,2.115568862275449,0.024818270841472503,2.115568862275449,0.02519048605670667,2.115568862275449,2.115568862275449,0.012634519370515
2.126991017964072,0.0269865306571125,2.126991017964072,2.126991017964072,0.024831510547803744,2.126991017964072,0.02520438076738,2.126991017964072,2.126991017964072,0.012641429522767497
2.138428143712575,0.02699986410528749,2.138428143712575,2.138428143712575,0.0248434060737975,2.138428143712575,0.02521713939179,2.138428143712575,2.138428143712575,0.0126478427356225
2.149880239520958,0.02701358804651249,2.149880239520958,2.149880239520958,0.024855671014387497,2.149880239520958,0.02522928916723333,2.149880239520958,2.149880239520958,0.012654373760087498
2.161362275449102,0.02702643337837501,2.161362275449102,2.161362275449102,0.024867734171262493,2.161362275449102,0.025240742004923333,2.161362275449102,2.161362275449102,0.012660299433407497
2.172859281437126,0.027038450487074997,2.172859281437126,2.172859281437126,0.024878690024335,2.172859281437126,0.025252281635976665,2.172859281437126,2.172859281437126,0.012665845978940002
2.18437125748503,0.027048597008099994,2.18437125748503,2.18437125748503,0.024887821990753758,2.18437125748503,0.02526172527207667,2.18437125748503,2.18437125748503,0.012671090475557497
2.1958982035928143,0.027058560879149995,2.1958982035928143,2.1958982035928143,0.024896676661228755,2.1958982035928143,0.025270996616873338,2.1958982035928143,2.1958982035928143,0.012676235333632496
2.207455089820359,0.02706655024098749,2.207455089820359,2.207455089820359,0.024904089079467503,2.207455089820359,0.02527952827494667,2.207455089820359,2.207455089820359,0.012681029263507495
2.2190269461077845,0.02707497103466251,2.2190269461077845,2.2190269461077845,0.024911761560568745,2.2190269461077845,0.02528733579137666,2.2190269461077845,2.2190269461077845,0.012685352573599998
2.2306137724550896,0.027082421893987497,2.2306137724550896,2.2306137724550896,0.024918841223674996,2.2306137724550896,0.025294743021996663,2.2306137724550896,2.2306137724550896,0.012689396394447501
2.2422155688622754,0.0270897341912625,2.2422155688622754,2.2422155688622754,0.024925427707328748,2.2422155688622754,0.025301167026306665,2.2422155688622754,2.2422155688622754,0.012693064220794999
2.253847305389222,0.027095906500762504,2.253847305389222,2.253847305389222,0.024930928820192485,2.253847305389222,0.025307011976386667,2.253847305389222,2.253847305389222,0.0126965164769625
2.265479041916168,0.027101341912087504,2.265479041916168,2.265479041916168,0.024936031692215,2.265479041916168,0.025312053763999996,2.265479041916168,2.265479041916168,0.012699893534229997
2.2771407185628743,0.027106342742437495,2.2771407185628743,2.2771407185628743,0.02494065203796251,2.2771407185628743,0.02531642063605667,2.2771407185628743,2.2771407185628743,0.012702769265497502
2.2888323353293414,0.027110990869387504,2.2888323353293414,2.2888323353293414,0.02494512543252625,2.2888323353293414,0.02532074087287334,2.2888323353293414,2.2888323353293414,0.012705564784605
2.3005239520958085,0.0271150406602125,2.3005239520958085,2.3005239520958085,0.024948894464060012,2.3005239520958085,0.025324945817013333,2.3005239520958085,2.3005239520958085,0.0127079843092125
2.312245508982036,0.0271189266958875,2.312245508982036,2.312245508982036,0.024952383379691245,2.312245508982036,0.02532798488015334,2.312245508982036,2.312245508982036,0.012710205183392496
2.323982035928144,0.027121024021462502,2.323982035928144,2.323982035928144,0.024954456989358744,2.323982035928144,0.02533082574352334,2.323982035928144,2.323982035928144,0.012712030636689998
2.3357335329341318,0.027123688191787503,2.3357335329341318,2.3357335329341318,0.02495687150070625,2.3357335329341318,0.02533339974968667,2.3357335329341318,2.3357335329341318,0.0127135979070975
2.3475149700598803,0.02712559656911249,2.3475149700598803,2.3475149700598803,0.02495851522332874,2.3475149700598803,0.02533563435493667,2.3475149700598803,2.3475149700598803,0.0127155016925825
2.359311377245509,0.027127416770587498,2.359311377245509,2.359311377245509,0.02496022662496125,2.359311377245509,0.02533687925676001,2.359311377245509,2.359311377245509,0.0127170532965525
2.3711227544910183,0.027128487477337503,2.3711227544910183,2.3711227544910183,0.024961345208598745,2.3711227544910183,0.025337833983756667,2.3711227544910183,2.3711227544910183,0.012718248332404996
2.3829491017964073,0.027128985041062505,2.3829491017964073,2.3829491017964073,0.02496202669863,2.3829491017964073,0.025338959706633336,2.3829491017964073,2.3829491017964073,0.012719415795327501
2.394805389221557,0.027129674702174998,2.394805389221557,2.394805389221557,0.024962805633902498,2.394805389221557,0.025339367764983342,2.394805389221557,2.394805389221557,0.012720322568729998
2.406676646706587,0.027129740834062496,2.406676646706587,2.406676646706587,0.02496300021105625,2.406676646706587,0.025339747324020008,2.406676646706587,2.406676646706587,0.012721168556354998
2.418562874251497,0.027128509521299995,2.418562874251497,2.418562874251497,0.02496193176001875,2.418562874251497,0.025339318538896666,2.418562874251497,2.418562874251497,0.0127216228830425
2.4304640718562873,0.02712802455412501,2.4304640718562873,2.4304640718562873,0.02496171242989374,2.4304640718562873,0.025338915662240002,2.4304640718562873,2.4304640718562873,0.012722208181147499
2.4423952095808383,0.027127152243037512,2.4423952095808383,2.4423952095808383,0.024961253089946255,2.4423952095808383,0.02533746219726,2.4423952095808383,2.4423952095808383,0.012722250167199998
2.4543413173652695,0.027126028000950007,2.4543413173652695,2.4543413173652695,0.024960367309569992,2.4543413173652695,0.025336104593606665,2.4543413173652695,2.4543413173652695,0.012722454457545001
2.4663023952095813,0.027124428239099996,2.4663023952095813,2.4663023952095813,0.024959007462795,2.4663023952095813,0.025335177070500002,2.4663023952095813,2.4663023952095813,0.012722403698287497
2.478293413173653,0.027122976486712507,2.478293413173653,2.478293413173653,0.024957793000560002,2.478293413173653,0.02533369640163,2.478293413173653,2.478293413173653,0.01272219000808
2.490299401197605,0.027120957889574995,2.490299401197605,2.490299401197605,0.024956150531252486,2.490299401197605,0.025331595224983332,2.490299401197605,2.490299401197605,0.012721886705849998
2.502320359281437,0.027119238460499996,2.502320359281437,2.502320359281437,0.024954640600006243,2.502320359281437,0.02532872068060667,2.502320359281437,2.502320359281437,0.012721492538282498
2.5143562874251497,0.0271168230720375,2.5143562874251497,2.5143562874251497,0.024952310687421254,2.5143562874251497,0.02532657545956666,2.5143562874251497,2.5143562874251497,0.012721242501939997
2.526422155688623,0.027113988848287505,2.526422155688623,2.526422155688623,0.02494980687737999,2.526422155688623,0.025324191880633333,2.526422155688623,2.526422155688623,0.0127206565771775
2.538502994011976,0.027110776728037498,2.538502994011976,2.538502994011976,0.024947001958409997,2.538502994011976,0.025321015502619997,2.538502994011976,2.538502994011976,0.0127197228575025
2.5505988023952098,0.027107772450862495,2.5505988023952098,2.5505988023952098,0.024944366863622502,2.5505988023952098,0.025318231637876668,2.5505988023952098,2.5505988023952098,0.012719135679425004
2.5627245508982037,0.027104254864275007,2.5627245508982037,2.5627245508982037,0.024941468259356253,2.5627245508982037,0.025315152416613338,2.5627245508982037,2.5627245508982037,0.012718352984207504
2.574865269461078,0.027100173582075008,2.574865269461078,2.574865269461078,0.024937714894259992,2.574865269461078,0.025311706590546667,2.574865269461078,2.574865269461078,0.012717089016030001
2.5870209580838326,0.027096104896424996,2.5870209580838326,2.5870209580838326,0.024934115373579986,2.5870209580838326,0.025307843638166662,2.5870209580838326,2.5870209580838326,0.012716013671760003
2.599191616766467,0.027092247202987495,2.599191616766467,2.599191616766467,0.024930659044138742,2.599191616766467,0.02530429676908,2.599191616766467,2.599191616766467,0.012714806729415001
2.6113922155688623,0.027088065148387488,2.6113922155688623,2.6113922155688623,0.02492691194561749,2.6113922155688623,0.02530033147825667,2.6113922155688623,2.6113922155688623,0.0127136793725725
2.623607784431138,0.027083634311924995,2.623607784431138,2.623607784431138,0.024923047975472512,2.623607784431138,0.025295917970960004,2.623607784431138,2.623607784431138,0.012712514416279996
2.635853293413174,0.027079086957375004,2.635853293413174,2.635853293413174,0.024918991308146236,2.635853293413174,0.02529169748174,2.635853293413174,2.635853293413174,0.0127111201033425
2.6480988023952095,0.027075147386362502,2.6480988023952095,2.6480988023952095,0.024915313141949995,2.6480988023952095,0.025287727009223337,2.6480988023952095,2.6480988023952095,0.012709768403115001
2.6603892215568865,0.027069960756899998,2.6603892215568865,2.6603892215568865,0.024910762981842506,2.6603892215568865,0.025283181368746663,2.6603892215568865,2.6603892215568865,0.012708234345554998
2.672679640718563,0.027065038654987515,2.672679640718563,2.672679640718563,0.024906458784803746,2.672679640718563,0.025278591683876677,2.672679640718563,2.672679640718563,0.012706714701117498
2.685,0.027060122851350014,2.685,2.685,0.02490203050958,2.685,0.025273924273606665,2.685,2.685,0.012705148057367499
2.6973353293413176,0.027055477873537504,2.6973353293413176,2.6973353293413176,0.024897892376778745,2.6973353293413176,0.02526900166494,2.6973353293413176,2.6973353293413176,0.012703473001870002
2.709685628742515,0.0270504518500875,2.709685628742515,2.709685628742515,0.02489332905686376,2.709685628742515,0.02526426559723334,2.709685628742515,2.709685628742515,0.0127018869317375
2.722065868263473,0.027045702950737497,2.722065868263473,2.722065868263473,0.024889143611421246,2.722065868263473,0.025259380555843335,2.722065868263473,2.722065868263473,0.012700204983007501
2.7344610778443115,0.027040308478200013,2.7344610778443115,2.7344610778443115,0.024884498512702503,2.7344610778443115,0.025254669101180002,2.7344610778443115,2.7344610778443115,0.012698400209407499
2.7468712574850302,0.027034936049624994,2.7468712574850302,2.7468712574850302,0.024879698316252495,2.7468712574850302,0.025249727061163338,2.7468712574850302,2.7468712574850302,0.012696535903344998
2.7593113772455093,0.027029450252100004,2.7593113772455093,2.7593113772455093,0.02487484610722999,2.7593113772455093,0.025244426188883333,2.7593113772455093,2.7593113772455093,0.012694676610542504
2.771766467065868,0.0270240589287,2.771766467065868,2.771766467065868,0.02487008507687375,2.771766467065868,0.025239504875639994,2.771766467065868,2.771766467065868,0.012692823584315002
2.784236526946108,0.027018163743300006,2.784236526946108,2.784236526946108,0.024864778227835005,2.784236526946108,0.025234516200383337,2.784236526946108,2.784236526946108,0.012690763134454998
2.7967215568862276,0.027012674796637506,2.7967215568862276,2.7967215568862276,0.024859783454231246,2.7967215568862276,0.025229435550069998,2.7967215568862276,2.7967215568862276,0.012688868122175
2.809236526946108,0.027006870936225023,2.809236526946108,2.809236526946108,0.02485451953123126,2.809236526946108,0.025224115246440006,2.809236526946108,2.809236526946108,0.012686757539714998
2.8217814371257486,0.027000947408587505,2.8217814371257486,2.8217814371257486,0.024849182602632486,2.8217814371257486,0.02521868353640333,2.8217814371257486,2.8217814371257486,0.012684633797447501
2.8343263473053892,0.026994982942162498,2.8343263473053892,2.8343263473053892,0.024843783321612488,2.8343263473053892,0.025213367119043324,2.8343263473053892,2.8343263473053892,0.012682655439719998
2.84690119760479,0.02698914129210001,2.84690119760479,2.84690119760479,0.024838452972917504,2.84690119760479,0.025207567508780004,2.84690119760479,2.84690119760479,0.012680403232665003
2.8595059880239524,0.02698329649290001,2.8595059880239524,2.8595059880239524,0.024833368273962503,2.8595059880239524,0.025201905213389993,2.8595059880239524,2.8595059880239524,0.012678270717192502
2.8721257485029943,0.026977713072112504,2.8721257485029943,2.8721257485029943,0.02482825443543374,2.8721257485029943,0.02519649811639666,2.8721257485029943,2.8721257485029943,0.012676202747442503
2.8847604790419163,0.02697228080992501,2.8847604790419163,2.8847604790419163,0.02482348745183124,2.8847604790419163,0.025191272378670006,2.8847604790419163,2.8847604790419163,0.012673962446879999
2.897410179640719,0.026965998280612496,2.897410179640719,2.897410179640719,0.02481779896837499,2.897410179640719,0.025186053118060003,2.897410179640719,2.897410179640719,0.0126718061184225
2.9100898203592815,0.02695995508575001,2.9100898203592815,2.9100898203592815,0.024812327308413748,2.9100898203592815,0.025180478911456663,2.9100898203592815,2.9100898203592815,0.0126696328702125
2.9227844311377247,0.026953883548650002,2.9227844311377247,2.9227844311377247,0.024806783269511246,2.9227844311377247,0.025174815320643334,2.9227844311377247,2.9227844311377247,0.012667326143954993
2.9355089820359286,0.02694809543392499,2.9355089820359286,2.9355089820359286,0.0248016393514225,2.9355089820359286,0.025169270908776673,2.9355089820359286,2.9355089820359286,0.012665230601274996
2.9482335329341316,0.026942203397662505,2.9482335329341316,2.9482335329341316,0.024796346915506248,2.9482335329341316,0.02516380422231,2.9482335329341316,2.9482335329341316,0.012662909461895
2.961002994011976,0.02693563744597499,2.961002994011976,2.961002994011976,0.02479049393445625,2.961002994011976,0.02515774552738,2.961002994011976,2.961002994011976,0.0126606691613325
2.9737724550898204,0.026929603698525005,2.9737724550898204,2.9737724550898204,0.024785014127947494,2.9737724550898204,0.02515223868278999,2.9737724550898204,2.9737724550898204,0.0126584670868775
2.986571856287425,0.0269236423812375,2.986571856287425,2.986571856287425,0.024779652759706255,2.986571856287425,0.025146174806166672,2.986571856287425,2.986571856287425,0.0126561252678
2.999401197604791,0.026917844819099992,2.999401197604791,2.999401197604791,0.024774418289608743,2.999401197604791,0.02514049696569667,2.999401197604791,2.999401197604791,0.012653670023715001
3.012230538922156,0.026911990572487512,3.012230538922156,3.012230538922156,0.02476930977766875,3.012230538922156,0.025135085982433327,3.012230538922156,3.012230538922156,0.012651244859190001
3.0250898203592813,0.026905723788862506,3.0250898203592813,3.0250898203592813,0.024763728452645,3.0250898203592813,0.025129209942193337,3.0250898203592813,3.0250898203592813,0.012649020851722498
3.037979041916168,0.0268994255138625,3.037979041916168,3.037979041916168,0.024758172820578735,3.037979041916168,0.025123169383190008,3.037979041916168,3.037979041916168,0.0126466733927275
3.050883233532934,0.026892929473027495,3.050883233532934,3.050883233532934,0.0247523953517575,3.050883233532934,0.02511740215851,3.050883233532934,3.050883233532934,0.012644509544380001
3.063802395209581,0.026886886278164997,3.063802395209581,3.063802395209581,0.024746911471975,3.063802395209581,0.02511153000454,3.063802395209581,3.063802395209581,0.012642358855839997
3.0767514970059886,0.026881197361271248,3.0767514970059886,3.0767514970059886,0.024741878785592492,3.0767514970059886,0.02510586382288,3.0767514970059886,3.0767514970059886,0.012640038343117504
3.0897155688622755,0.02687542310275124,3.0897155688622755,3.0897155688622755,0.024736657161973753,3.0897155688622755,0.025100127688359997,3.0897155688622755,3.0897155688622755,0.012637719710367498
3.102694610778443,0.02686972883232375,3.102694610778443,3.102694610778443,0.024731631368823746,3.102694610778443,0.025094442075349995,3.102694610778443,3.102694610778443,0.012635424890602499
3.1157035928143713,0.02686387364097001,3.1157035928143713,3.1157035928143713,0.02472634676612625,3.1157035928143713,0.02508910234037,3.1157035928143713,3.1157035928143713,0.0126329884462425
3.1287275449101797,0.026857772816891258,3.1287275449101797,3.1287275449101797,0.024720935578613757,3.1287275449101797,0.025083393409740005,3.1287275449101797,3.1287275449101797,0.012630695506450003
3.141781437125749,0.026852485729942498,3.141781437125749,3.141781437125749,0.02471626384695124,3.141781437125749,0.02507740855394,3.141781437125749,3.141781437125749,0.0126282659553225
3.1548502994011978,0.026846644079880008,3.1548502994011978,3.1548502994011978,0.024710958877885002,3.1548502994011978,0.025071915959006666,3.1548502994011978,3.1548502994011978,0.012625788151567497
3.167934131736527,0.026840664182681245,3.167934131736527,3.167934131736527,0.024705547377043748,3.167934131736527,0.02506621350549334,3.167934131736527,3.167934131736527,0.012623396199889999
3.181047904191617,0.026834829460721257,3.181047904191617,3.181047904191617,0.024700321680151245,3.181047904191617,0.025060650957700003,3.181047904191617,3.181047904191617,0.012621076313824996
3.194176646706587,0.026828765796465003,3.194176646706587,3.194176646706587,0.024694767928057488,3.194176646706587,0.025055096182446664,3.194176646706587,3.194176646706587,0.012618810320305002
3.207335329341318,0.026823168834386263,3.207335329341318,3.207335329341318,0.024689822347067493,3.207335329341318,0.02504944295502,3.207335329341318,3.207335329341318,0.012616555606619997
3.2205089820359287,0.026817532508088743,3.2205089820359287,3.2205089820359287,0.02468489901241875,3.2205089820359287,0.025043829885716663,3.2205089820359287,3.2205089820359287,0.012614272066689997
3.2336976047904193,0.02681150978262001,3.2336976047904193,3.2336976047904193,0.024679499418069992,3.2336976047904193,0.02503858083037001,3.2336976047904193,3.2336976047904193,0.01261201359306
3.2469161676646707,0.026805696789708747,3.2469161676646707,3.2469161676646707,0.02467426275467124,3.2469161676646707,0.02503318409676334,3.2469161676646707,3.2469161676646707,0.012609842851479999
3.2601497005988023,0.0268001168329725,3.2601497005988023,3.2601497005988023,0.024669198108756236,3.2601497005988023,0.02502769150183,3.2601497005988023,3.2601497005988023,0.012607567458097504
3.2734131736526946,0.026794454368833757,3.2734131736526946,3.2734131736526946,0.02466417106229124,3.2734131736526946,0.02502223906502,3.2734131736526946,3.2734131736526946,0.012605230025622497
3.2866916167664675,0.026788364566736254,3.2866916167664675,3.2866916167664675,0.024658663369523746,3.2866916167664675,0.025016754242626664,3.2866916167664675,3.2866916167664675,0.012602917032790002
3.29998502994012,0.02678275973181375,3.29998502994012,3.29998502994012,0.024653687395644996,3.29998502994012,0.025011454665770004,3.29998502994012,3.29998502994012,0.012600635372832502
3.313308383233533,0.02677744745176501,3.313308383233533,3.313308383233533,0.024648813566938762,3.313308383233533,0.025006293699209998,3.313308383233533,3.313308383233533,0.012598437058322498
3.3266616766467068,0.026771900560972502,3.3266616766467068,3.3266616766467068,0.02464371288821751,3.3266616766467068,0.02500095655507667,3.3266616766467068,3.3266616766467068,0.012596137851955
3.3400299401197606,0.026766529077138758,3.3400299401197606,3.3400299401197606,0.024638739734297494,3.3400299401197606,0.02499573729446666,3.3400299401197606,3.3400299401197606,0.012593786633015
3.3534131736526946,0.026760836696193748,3.3534131736526946,3.3534131736526946,0.02463354035701999,3.3534131736526946,0.024990427354223334,3.3534131736526946,3.3534131736526946,0.012591533172645001
3.3668113772455093,0.02675564660268,3.3668113772455093,3.3668113772455093,0.024628923144560003,3.3668113772455093,0.024984963258603336,3.3668113772455093,3.3668113772455093,0.012589219553155
3.3802544910179644,0.026750347234094998,3.3802544910179644,3.3802544910179644,0.024624169634093744,3.3802544910179644,0.024979808769159992,3.3802544910179644,3.3802544910179644,0.012586977999277498
3.393697604790419,0.026745010705687498,3.393697604790419,3.393697604790419,0.024619361917753747,3.393697604790419,0.024974846002370002,3.393697604790419,3.393697604790419,0.012584847990435005
3.4071706586826345,0.0267398807607,3.4071706586826345,3.4071706586826345,0.024614783244729998,3.4071706586826345,0.024969867690499997,3.4071706586826345,3.4071706586826345,0.012582754954384998
3.420673652694611,0.026734718379596265,3.420673652694611,3.420673652694611,0.024610094906643752,3.420673652694611,0.024964977467416667,3.420673652694611,3.420673652694611,0.012580419401882502
3.434176646706587,0.02672933776326376,3.434176646706587,3.434176646706587,0.0246052599307025,3.434176646706587,0.024960146833806672,3.434176646706587,3.434176646706587,0.012578311952710001
3.4477245508982035,0.026724292530075012,3.4477245508982035,3.4477245508982035,0.024600753323291237,3.4477245508982035,0.02495515945397333,3.4477245508982035,3.4477245508982035,0.012576172544005003
3.461287425149701,0.026718770517468744,3.461287425149701,3.461287425149701,0.024595837195203748,3.461287425149701,0.024949912989473338,3.461287425149701,3.461287425149701,0.012574026242067498
3.4748652694610778,0.026713525314048754,3.4748652694610778,3.4748652694610778,0.024591106871064996,3.4748652694610778,0.024945005925886672,3.4748652694610778,3.4748652694610778,0.012571851740542499
3.488473053892216,0.026708168946074997,3.488473053892216,3.488473053892216,0.024586340514120005,3.488473053892216,0.024939832005093334,3.488473053892216,3.488473053892216,0.012569610186664998
3.5020958083832334,0.026703287468036255,3.5020958083832334,3.5020958083832334,0.0245819457650725,3.5020958083832334,0.02493500266690667,3.5020958083832334,3.5020958083832334,0.0125675716698175
3.515733532934132,0.02669804509884,3.515733532934132,3.515733532934132,0.024577164055018738,3.515733532934132,0.02493040909576667,3.515733532934132,3.515733532934132,0.012565642191375
3.5294011976047903,0.026693124886410007,3.5294011976047903,3.5294011976047903,0.02457263927454001,3.5294011976047903,0.024925473532866668,3.5294011976047903,3.5294011976047903,0.0125635522886125
3.5430988023952095,0.026687986123837507,3.5430988023952095,3.5430988023952095,0.02456804242844875,3.5430988023952095,0.024920532788273334,3.5430988023952095,3.5430988023952095,0.012561494345382507
3.556811377245509,0.026683280682585,3.556811377245509,3.556811377245509,0.024563750451231256,3.556811377245509,0.024915557067250002,3.556811377245509,3.556811377245509,0.012559361829909998
3.5705389221556887,0.026678163019233755,3.5705389221556887,3.5705389221556887,0.02455912822551125,3.5705389221556887,0.02491102697185333,3.5705389221556887,3.5705389221556887,0.012557465564314998
3.584296407185629,0.026672806651259994,3.584296407185629,3.584296407185629,0.02455435936193625,3.584296407185629,0.024906231314673333,3.584296407185629,3.584296407185629,0.012555490339874999
3.5980838323353295,0.026667798892807505,3.5980838323353295,3.5980838323353295,0.024549758755899993,3.5980838323353295,0.024901430475800002,3.5980838323353295,3.5980838323353295,0.012553361584347502
3.6118862275449106,0.026663038971476243,3.6118862275449106,3.6118862275449106,0.02454548777170875,3.6118862275449106,0.024896961265299996,3.6118862275449106,3.6118862275449106,0.0125513988930575
3.6257035928143715,0.026658273381697507,3.6257035928143715,3.6257035928143715,0.02454118357467,3.6257035928143715,0.024892047724596664,3.6257035928143715,3.6257035928143715,0.012549321523445001
3.639550898203593,0.026653392848400008,3.639550898203593,3.639550898203593,0.024536754359459994,3.639550898203593,0.02488766271661333,3.639550898203593,3.639550898203593,0.012547207181040004
3.653413173652695,0.026648669142150007,3.653413173652695,3.653413173652695,0.024532391883273757,3.653413173652695,0.024883361911146665,3.653413173652695,3.653413173652695,0.0125452451164075
3.667305389221557,0.026643851591602496,3.667305389221557,3.667305389221557,0.024528065753222507,3.667305389221557,0.02487909219584,3.667305389221557,3.667305389221557,0.01254331187802
3.6812275449101794,0.026638856114786263,3.6812275449101794,3.6812275449101794,0.024523514026471238,3.6812275449101794,0.024874743459709994,3.6812275449101794,3.6812275449101794,0.012541445065327499
3.6951497005988023,0.026634483222453754,3.6951497005988023,3.6951497005988023,0.024519551671098757,3.6951497005988023,0.024870309225640007,3.6951497005988023,3.6951497005988023,0.01253945417445
3.709116766467066,0.026629652760442497,3.709116766467066,3.709116766467066,0.024515110549396247,3.709116766467066,0.024865798561593336,3.709116766467066,3.709116766467066,0.012537613054714996
3.7230988023952096,0.026624944799879986,3.7230988023952096,3.7230988023952096,0.0245107850460025,3.7230988023952096,0.024861445939193327,3.7230988023952096,3.7230988023952096,0.0125356885895325
3.7370958083832337,0.026620422638430005,3.7370958083832337,3.7370958083832337,0.024506575160917508,3.7370958083832337,0.02485696377446001,3.7370958083832337,3.7370958083832337,0.012533781044102498
3.751122754491018,0.026615780494841246,3.751122754491018,3.751122754491018,0.0245022975968225,3.751122754491018,0.02485263187883333,3.751122754491018,3.751122754491018,0.012531926764560003
3.7651646706586828,0.02661153797680126,3.7651646706586828,3.7651646706586828,0.024498469972812492,3.7651646706586828,0.024848296096936673,3.7651646706586828,3.7651646706586828,0.012529871954617501
3.779236526946108,0.026607078168273738,3.779236526946108,3.779236526946108,0.024494401085665,3.779236526946108,0.02484390590726,3.779236526946108,3.779236526946108,0.012527972555734996
3.7933233532934136,0.026602845097646245,3.7933233532934136,3.7933233532934136,0.024490572208339986,3.7933233532934136,0.024839676350076667,3.7933233532934136,3.7933233532934136,0.012526132689315001
3.8074401197604795,0.026598515978324997,3.8074401197604795,3.8074401197604795,0.024486624579418748,3.8074401197604795,0.024835378135456665,3.8074401197604795,3.8074401197604795,0.012524355488645
3.821571856287425,0.026594399110871244,3.821571856287425,3.821571856287425,0.02448289596729374,3.821571856287425,0.024831121374383334,3.821571856287425,3.821571856287425,0.012522535675265001
3.8357335329341318,0.026590054560776254,3.8357335329341318,3.8357335329341318,0.024478927658675008,3.8357335329341318,0.02482725583115667,3.8357335329341318,3.8357335329341318,0.012520732781637497
3.8499251497005993,0.026585835976181253,3.8499251497005993,3.8499251497005993,0.02447518745338626,3.8499251497005993,0.02482320633781667,3.8499251497005993,3.8499251497005993,0.012518901061765002
3.8641317365269465,0.026581405769546256,3.8641317365269465,3.8641317365269465,0.024471186871906248,3.8641317365269465,0.024819164617016668,3.8641317365269465,3.8641317365269465,0.01251700228954
3.8783532934131735,0.026577168605039996,3.8783532934131735,3.8783532934131735,0.024467407187195003,3.8783532934131735,0.024815196735346667,3.8783532934131735,3.8783532934131735,0.012515237622019997
3.892604790419162,0.026573215807650003,3.892604790419162,3.892604790419162,0.024463828972870007,3.892604790419162,0.024810990495783336,3.892604790419162,3.892604790419162,0.012513377075902495
3.90687125748503,0.026568895191000003,3.90687125748503,3.90687125748503,0.024459865677511253,3.90687125748503,0.024807043340886667,3.90687125748503,3.90687125748503,0.0125115522492625
3.921167664670659,0.026564546232112487,3.921167664670659,3.921167664670659,0.024455922121863764,3.921167664670659,0.024803072868370003,3.921167664670659,3.921167664670659,0.012509785075112499
3.9354940119760484,0.026560401337335008,3.9354940119760484,3.9354940119760484,0.024452285315062494,3.9354940119760484,0.024799106282123336,3.9354940119760484,3.9354940119760484,0.012508009127757501
3.949835329341317,0.026556379888747494,3.949835329341317,3.949835329341317,0.02444867482787624,3.949835329341317,0.024795061970476668,3.949835329341317,3.949835329341317,0.012506239446977497
3.9642065868263474,0.026552427721184997,3.9642065868263474,3.9642065868263474,0.024445058387443756,3.9642065868263474,0.02479105911237667,3.9642065868263474,3.9642065868263474,0.012504553111645
3.978592814371258,0.026548588922572492,3.978592814371258,3.978592814371258,0.024441507119391248,3.978592814371258,0.024787170251530002,3.978592814371258,3.978592814371258,0.012502809123822496
3.9930089820359287,0.02654479704610874,3.9930089820359287,3.9930089820359287,0.024438059249826248,3.9930089820359287,0.024783647995486664,3.9930089820359287,3.9930089820359287,0.0125010507228775
4.00744011976048,0.02654088014888626,4.00744011976048,4.00744011976048,0.024434480408843745,4.00744011976048,0.024779849814273332,4.00744011976048,4.00744011976048,0.012499405746940001
4.02190119760479,0.026536873186331262,4.02190119760479,4.02190119760479,0.024430854881877496,4.02190119760479,0.024776195425049996,4.02190119760479,4.02190119760479,0.012497744477907496
4.036377245508982,0.026532960068073756,4.036377245508982,4.036377245508982,0.024427368159547512,4.036377245508982,0.024772531967863335,4.036377245508982,4.036377245508982,0.012496112035119996
4.050883233532934,0.026528871857771242,4.050883233532934,4.050883233532934,0.02442365991379125,4.050883233532934,0.02476897084912,4.050883233532934,4.050883233532934,0.012494507791919999
4.065404191616767,0.026525089113806247,4.065404191616767,4.065404191616767,0.024420174758104988,4.065404191616767,0.024765536681863338,4.065404191616767,4.065404191616767,0.012492942401485005
4.07995508982036,0.026521521770846237,4.07995508982036,4.07995508982036,0.024416899532681252,4.07995508982036,0.02476184213451667,4.07995508982036,4.07995508982036,0.0124913763843925
4.094535928143713,0.026517730209296243,4.094535928143713,4.094535928143713,0.02441354942168625,4.094535928143713,0.02475836910456001,4.094535928143713,4.094535928143713,0.012489813500587506
4.109131736526947,0.02651418428047125,4.109131736526947,4.109131736526947,0.02441031085572625,4.109131736526947,0.02475497250458,4.109131736526947,4.109131736526947,0.0124882581366725
4.12375748502994,0.026510591429497504,4.12375748502994,4.12375748502994,0.024407032810343756,4.12375748502994,0.024751451543960003,4.12375748502994,4.12375748502994,0.012486620680625001
4.138398203592815,0.026506947562496254,4.138398203592815,4.138398203592815,0.02440372719203125,4.138398203592815,0.024747859335056667,4.138398203592815,4.138398203592815,0.012485022077342499
4.1530688622754495,0.026503505555208758,4.1530688622754495,4.1530688622754495,0.024400631503981255,4.1530688622754495,0.024744473098463334,4.1530688622754495,4.1530688622754495,0.012483436007209999
4.167754491017964,0.026499996471292503,4.167754491017964,4.167754491017964,0.024397469076907496,4.167754491017964,0.024741051885440006,4.167754491017964,4.167754491017964,0.0124818737500625
4.18247005988024,0.02649656737546876,4.18247005988024,4.18247005988024,0.024394338922695016,4.18247005988024,0.024737433768069996,4.18247005988024,4.18247005988024,0.012480339692502498


==> anc/v3E_0_02.dat <==
# time_2to0,v3E_2to0,time_2to2,v3E_2to2,time_SingleHit,v3E_SingleHit,time_loss,v3E_loss
0.0,-3.4675561906249927e-06,0.0,-3.4675561906249927e-06,0.0,-3.4675561906249927e-06,0.014970059880239523,0.0
0.0025025000000000004,-3.3369586893749967e-06,0.0025025000000000004,-3.1886016812499987e-06,0.0025025000000000004,-3.1880889062499952e-06,0.01914723106339873,0.0
0.005006257485029941,-3.2074509687500034e-06,0.005006257485029941,-3.235760499999997e-06,0.005006257485029941,-3.2355371743749854e-06,0.023324402246557935,0.0
0.00751127245508982,-3.1826793093749953e-06,0.00751127245508982,-3.2966183093749943e-06,0.00751127245508982,-3.289288865624997e-06,0.027501573429717145,0.0
0.01001752994011976,-3.29047193125e-06,0.01001752994011976,-3.258618124999995e-06,0.01001752994011976,-3.2483768124999932e-06,0.031678744612876356,0.0
0.01252504491017964,-3.215888946875009e-06,0.01252504491017964,-3.1139103093749963e-06,0.01252504491017964,-3.1065585031249953e-06,0.03585591579603556,0.0
0.015033832335329343,-3.193945149999998e-06,0.015033832335329343,-3.1782378500000015e-06,0.015033832335329343,-3.1760911031250055e-06,0.04003308697919477,0.0
0.017543862275449105,-3.1084695406249947e-06,0.017543862275449105,-3.1986972765625047e-06,0.017543862275449105,-3.2014304937500023e-06,0.04421025816235397,0.0
0.020055089820359282,-3.1063008843749997e-06,0.020055089820359282,-3.4868684843750036e-06,0.020055089820359282,-3.484473753125003e-06,0.048387429345513176,0.0
0.022567664670658683,-3.0842466343750014e-06,0.022567664670658683,-3.5949204187499946e-06,0.022567664670658683,-3.5974229312499848e-06,0.05256460052867239,0.0
0.025081437125748503,-2.861230837499988e-06,0.025081437125748503,-3.3175180218750024e-06,0.025081437125748503,-3.311261499999989e-06,0.05674177171183159,0.0
0.027596556886227547,-2.5862633531250022e-06,0.027596556886227547,-2.9918489781250054e-06,0.027596556886227547,-2.9795044374999937e-06,0.06091894289499081,0.0
0.03011287425149701,-2.785515553124998e-06,0.03011287425149701,-3.3996201625000058e-06,0.03011287425149701,-3.3804419578125057e-06,0.06509611407815001,0.0
0.03263038922155689,-2.7494609718750105e-06,0.03263038922155689,-3.411834656249997e-06,0.03263038922155689,-3.3965001187499937e-06,0.06927328526130923,0.0
0.03514925149700599,-2.5446048937500096e-06,0.03514925149700599,-3.063745000000001e-06,0.03514925149700599,-3.045589374999999e-06,0.07345045644446842,0.0
0.03766931137724551,-2.5242301812499937e-06,0.03766931137724551,-2.955471343750011e-06,0.03766931137724551,-2.938715250000005e-06,0.07762762762762762,0.0
0.040190718562874254,-2.500173290625001e-06,0.040190718562874254,-2.8592623278124957e-06,0.040190718562874254,-2.8544050831249925e-06,0.08180479881078684,0.0
0.04271332335329341,-2.468954999999992e-06,0.04271332335329341,-2.630428203124996e-06,0.04271332335329341,-2.644031156249996e-06,0.08598196999394604,0.0
0.045237125748503,-2.1915227031249954e-06,0.045237125748503,-2.4084418124999944e-06,0.045237125748503,-2.430374078124998e-06,0.09015914117710525,0.0
0.0477622754491018,-2.226428546875e-06,0.0477622754491018,-2.3295485531250044e-06,0.0477622754491018,-2.3359229531250006e-06,0.09433631236026446,0.0
0.05028877245508982,-2.225194253125e-06,0.05028877245508982,-2.3394908718749993e-06,0.05028877245508982,-2.3648071250000086e-06,0.09851348354342365,0.0
0.05281646706586827,-2.3017822812500044e-06,0.05281646706586827,-2.1591901874999943e-06,0.05281646706586827,-2.193944343749994e-06,0.10269065472658287,0.0
0.05534535928143713,-1.988813387500001e-06,0.05534535928143713,-2.1052626000000134e-06,0.05534535928143713,-2.130522562500002e-06,0.10686782590974207,0.0
0.057875598802395206,-1.905582500000004e-06,0.057875598802395206,-2.1290283749999953e-06,0.057875598802395206,-2.1499149156249913e-06,0.11104499709290128,0.0
0.06040703592814372,-1.716765374999998e-06,0.06040703592814372,-1.913598093750007e-06,0.06040703592814372,-1.9380812656250004e-06,0.1152221682760605,0.0
0.06293982035928143,-1.5549554062500038e-06,0.06293982035928143,-1.7766007468750077e-06,0.06293982035928143,-1.791532406250002e-06,0.1193993394592197,0.0
0.06547380239520958,-1.4693417000000092e-06,0.06547380239520958,-1.6937627812500083e-06,0.06547380239520958,-1.7266328125000014e-06,0.12357651064237891,0.0
0.06800898203592814,-1.3888075587499971e-06,0.06800898203592814,-1.7400384687500035e-06,0.06800898203592814,-1.8028128749999955e-06,0.12775368182553812,0.0
0.07054550898203593,-1.096679949999997e-06,0.07054550898203593,-1.492503937499997e-06,0.07054550898203593,-1.537113656250004e-06,0.1319308530086973,0.0
0.07308338323353293,-8.090994743750081e-07,0.07308338323353293,-1.45499038125e-06,0.07308338323353293,-1.4967003281250019e-06,0.13610802419185652,0.0
0.07562245508982036,-9.321256437499991e-07,0.07562245508982036,-1.481912693750002e-06,0.07562245508982036,-1.5333854124999993e-06,0.14028519537501574,0.0
0.07816287425149701,-1.0536984781249915e-06,0.07816287425149701,-1.6014612906249987e-06,0.07816287425149701,-1.6372841374999903e-06,0.14446236655817496,0.0
0.08070449101796408,-9.024163906250055e-07,0.08070449101796408,-1.509062715624995e-06,0.08070449101796408,-1.5235524624999987e-06,0.14863953774133415,0.0
0.08324730538922157,-9.289773093750037e-07,0.08324730538922157,-1.6976463687500046e-06,0.08324730538922157,-1.6820349303124919e-06,0.15281670892449337,0.0
0.08579146706586827,-6.54099421874993e-07,0.08579146706586827,-1.3659569562500042e-06,0.08579146706586827,-1.355871925000001e-06,0.15699388010765258,0.0
0.0883369760479042,-6.527808750000058e-07,0.0883369760479042,-1.4129394781250184e-06,0.0883369760479042,-1.44150925843751e-06,0.16117105129081177,0.0
0.09088368263473054,-8.197874843750028e-07,0.09088368263473054,-1.3800083000000078e-06,0.09088368263473054,-1.4391972253437418e-06,0.165348222473971,0.0
0.09343158682634731,-6.771599409375018e-07,0.09343158682634731,-1.240063140624986e-06,0.09343158682634731,-1.3406857950937375e-06,0.1695253936571302,0.0
0.0959809880239521,-7.172759999999992e-07,0.0959809880239521,-1.4023552543749955e-06,0.0959809880239521,-1.516023815625004e-06,0.17370256484028943,0.0
0.09853143712574851,-6.612318437499967e-07,0.09853143712574851,-1.416392215625007e-06,0.09853143712574851,-1.529575781250013e-06,0.1778797360234486,0.0
0.10108323353293412,-6.114407531250016e-07,0.10108323353293412,-1.4707888906250084e-06,0.10108323353293412,-1.5907503625000017e-06,0.1820569072066078,0.0
0.10363637724550899,-5.105231187500075e-07,0.10363637724550899,-1.407256046875009e-06,0.10363637724550899,-1.504437015625013e-06,0.18623407838976702,0.0
0.10619071856287426,-4.5771601249999247e-07,0.10619071856287426,-1.4413925062500066e-06,0.10619071856287426,-1.5122207550000001e-06,0.19041124957292624,0.0
0.10874640718562875,-2.088066687500053e-07,0.10874640718562875,-1.0364420874999888e-06,0.10874640718562875,-1.1089359937500048e-06,0.19458842075608543,0.0
0.11130329341317366,-1.4306296875000554e-07,0.11130329341317366,-8.829007499999997e-07,0.11130329341317366,-9.58384821875001e-07,0.19876559193924465,0.0
0.1138615269461078,-4.18454062500028e-08,0.1138615269461078,-8.362763437499923e-07,0.1138615269461078,-8.863708749999985e-07,0.20294276312240386,0.0
0.11642095808383235,-2.9220218750003397e-08,0.11642095808383235,-7.40031203124994e-07,0.11642095808383235,-7.897881562499959e-07,0.20711993430556305,0.0
0.11898173652694612,-2.3636981250004182e-08,0.11898173652694612,-7.648846875000037e-07,0.11898173652694612,-8.198387500000031e-07,0.21129710548872227,0.0
0.12154386227544911,4.643750000000882e-08,0.12154386227544911,-8.358697250000001e-07,0.12154386227544911,-8.679419687500025e-07,0.2154742766718815,0.0
0.12410718562874253,-2.3216278124999795e-07,0.12410718562874253,-1.2599871562499982e-06,0.12410718562874253,-1.2730281812500066e-06,0.21965144785504068,0.0
0.12667185628742517,-3.0723281250000367e-07,0.12667185628742517,-1.3168982374999914e-06,0.12667185628742517,-1.2935023374999975e-06,0.2238286190381999,0.0
0.12923772455089821,-1.8948652500000543e-07,0.12923772455089821,-1.358960196874993e-06,0.12923772455089821,-1.3457411812499972e-06,0.2280057902213591,0.0
0.1318049401197605,-2.6072613781250476e-07,0.1318049401197605,-1.3922999687499912e-06,0.1318049401197605,-1.3728823343750049e-06,0.23218296140451833,0.0
0.13437335329341318,-1.896213874999913e-07,0.13437335329341318,-1.4324571968750018e-06,0.13437335329341318,-1.365545825000008e-06,0.2363601325876775,0.0
0.1369431137724551,-2.2426503125000051e-07,0.1369431137724551,-1.6578653749999976e-06,0.1369431137724551,-1.591220249999999e-06,0.2405373037708367,0.0
0.13951422155688623,-1.714725718750097e-07,0.13951422155688623,-1.5032965937499974e-06,0.13951422155688623,-1.4687271968750005e-06,0.24471447495399593,0.0
0.1420865269461078,-1.8685065624999178e-07,0.1420865269461078,-1.8373956062500006e-06,0.1420865269461078,-1.801156174999999e-06,0.24889164613715511,0.0
0.14466017964071856,2.97521437500072e-08,0.14466017964071856,-1.5319726468749965e-06,0.14466017964071856,-1.480391093750006e-06,0.25306881732031433,0.0
0.14723502994011978,1.631891687500047e-07,0.14723502994011978,-1.5936666843750034e-06,0.14723502994011978,-1.5395929156250032e-06,0.2572459885034736,0.0
0.14981137724550897,2.7477914968750256e-07,0.14981137724550897,-1.7774335312500019e-06,0.14981137724550897,-1.6889580312499992e-06,0.26142315968663277,0.0
0.15238922155688622,4.0131006250000386e-07,0.15238922155688622,-1.6053598031249987e-06,0.15238922155688622,-1.4954400312500032e-06,0.26560033086979196,0.0
0.15496706586826348,3.4567613124999797e-07,0.15496706586826348,-1.490776781250004e-06,0.15496706586826348,-1.388310984374992e-06,0.26977750205295115,0.0
0.15754790419161677,4.0059518749999326e-07,0.15754790419161677,-1.4359029374999966e-06,0.15754790419161677,-1.3552604687500023e-06,0.2739546732361104,0.0
0.16012874251497008,6.374647812499944e-07,0.16012874251497008,-1.2264481562499916e-06,0.16012874251497008,-1.1862196125000162e-06,0.2781318444192696,0.0
0.16271107784431138,5.830128843750028e-07,0.16271107784431138,-1.2396987249999986e-06,0.16271107784431138,-1.224212203124994e-06,0.28230901560242877,0.0
0.16529491017964074,6.546123124999953e-07,0.16529491017964074,-1.0987951249999968e-06,0.16529491017964074,-1.0904596218749922e-06,0.286486186785588,0.0
0.1678802395209581,6.784551968750027e-07,0.1678802395209581,-9.903958968749992e-07,0.1678802395209581,-9.928346562499965e-07,0.2906633579687472,0.0
0.17046706586826346,6.47641828125002e-07,0.17046706586826346,-1.1070052437499992e-06,0.17046706586826346,-1.0919836250000056e-06,0.2948405291519064,0.0
0.1730553892215569,5.832058562499975e-07,0.1730553892215569,-1.2229688468749938e-06,0.1730553892215569,-1.2120005937500027e-06,0.29901770033506564,0.0
0.1756437125748503,8.720620906250014e-07,0.1756437125748503,-1.0310605624999972e-06,0.1756437125748503,-1.0702042812500074e-06,0.30319487151822483,0.0
0.17823502994011975,8.634971874999954e-07,0.17823502994011975,-1.0346390687499973e-06,0.17823502994011975,-1.0938485406250014e-06,0.307372042701384,0.0
0.18082634730538924,8.040874375000024e-07,0.18082634730538924,-1.1759985562499962e-06,0.18082634730538924,-1.2118109465624893e-06,0.3115492138845432,0.0
0.18341916167664674,7.988843750000015e-07,0.18341916167664674,-9.037640653124931e-07,0.18341916167664674,-9.387296249999968e-07,0.31572638506770245,0.0
0.1860134730538922,1.253420693749999e-06,0.1860134730538922,-4.978679343749955e-07,0.1860134730538922,-5.052597781249987e-07,0.31990355625086164,0.0
0.18860928143712577,1.4468396156249912e-06,0.18860928143712577,-2.2753206250001002e-07,0.18860928143712577,-2.2574562499999648e-07,0.3240807274340209,0.0
0.19120658682634734,1.6738504999999962e-06,0.19120658682634734,-1.0392131249991565e-08,0.19120658682634734,-2.5738618750006223e-08,0.3282578986171801,0.0
0.19380389221556887,1.8458769659375015e-06,0.19380389221556887,1.1690473437500211e-07,0.19380389221556887,1.0746523125000492e-07,0.3324350698003393,0.0
0.19640419161676648,1.8099287562500096e-06,0.19640419161676648,1.0040169062500367e-07,0.19640419161676648,1.2270321874999538e-07,0.3366122409834985,0.0
0.19900449101796408,1.9712000218750056e-06,0.19900449101796408,-5.2039221875002446e-08,0.19900449101796408,-3.103104999999515e-08,0.34078941216665765,0.0
0.20160628742514972,1.956989221562502e-06,0.20160628742514972,-2.630257812499561e-08,0.20160628742514972,4.855843749995415e-09,0.3449665833498169,0.0
0.20420958083832336,2.1767810843749964e-06,0.20420958083832336,2.5687812499995784e-09,0.20420958083832336,5.141743468750265e-08,0.3491437545329761,0.0
0.20681437125748506,2.265469750000002e-06,0.20681437125748506,2.1914009375000147e-07,0.20681437125748506,2.6465499999999885e-07,0.3533209257161353,0.0
0.20942065868263474,2.343611999999998e-06,0.20942065868263474,5.429169375000002e-07,0.20942065868263474,5.610636812499955e-07,0.3574980968992945,0.0
0.21202844311377247,2.567772056250002e-06,0.21202844311377247,9.437703812499971e-07,0.21202844311377247,9.948417812500022e-07,0.36167526808245376,0.0
0.21463622754491019,2.8754373125000072e-06,0.21463622754491019,1.1471563031249973e-06,0.21463622754491019,1.162644859375004e-06,0.36585243926561295,0.0
0.217247005988024,2.9672494374999995e-06,0.217247005988024,1.2533557156249959e-06,0.217247005988024,1.2335874968750067e-06,0.37002961044877214,0.0
0.21985778443113774,3.0695400625000017e-06,0.21985778443113774,1.1659040906250112e-06,0.21985778443113774,1.1476683262500021e-06,0.37420678163193133,0.0
0.22247005988023952,3.2580168781249988e-06,0.22247005988023952,1.2196374812499976e-06,0.22247005988023952,1.1915331781250003e-06,0.3783839528150906,0.0
0.22508383233532936,3.242607238437503e-06,0.22508383233532936,1.307231691875004e-06,0.22508383233532936,1.2822592700000005e-06,0.38256112399824976,0.0
0.2276991017964072,3.3322312187499964e-06,0.2276991017964072,1.3428340215624936e-06,0.2276991017964072,1.3686527812500077e-06,0.386738295181409,0.0
0.23031586826347308,3.461902828124998e-06,0.23031586826347308,1.4357220099999954e-06,0.23031586826347308,1.4820130937499982e-06,0.3909154663645682,0.0
0.23293413173652697,3.387823718749996e-06,0.23293413173652697,1.3826544375000081e-06,0.23293413173652697,1.3932297718750032e-06,0.39509263754772733,0.0
0.23555239520958085,3.483256687499999e-06,0.23555239520958085,1.6971367331250017e-06,0.23555239520958085,1.700785334375e-06,0.3992698087308866,0.0
0.23817365269461077,3.581241593750008e-06,0.23817365269461077,1.988081528124993e-06,0.23817365269461077,1.9693568687500028e-06,0.40344697991404577,0.0
0.24079491017964075,3.7357262499999947e-06,0.24079491017964075,2.186233806249996e-06,0.24079491017964075,2.1371400625000037e-06,0.407624151097205,0.0
0.2434176646706587,3.7149342499999934e-06,0.2434176646706587,1.977850799999996e-06,0.2434176646706587,1.9213670624999947e-06,0.4118013222803642,0.0
0.24604191616766466,3.734500750000001e-06,0.24604191616766466,1.93280215625e-06,0.24604191616766466,1.882466571875005e-06,0.41597849346352345,0.0
0.2486676646706587,3.6204486531249953e-06,0.2486676646706587,1.997322018749998e-06,0.2486676646706587,1.996738718750004e-06,0.42015566464668264,0.0
0.25129491017964073,3.645649343749996e-06,0.25129491017964073,1.9883478968750005e-06,0.25129491017964073,1.964163865624997e-06,0.4243328358298418,0.0
0.2539236526946108,3.8108247636875038e-06,0.2539236526946108,2.1342602374999956e-06,0.2539236526946108,2.079697896874998e-06,0.428510007013001,0.0
0.25655239520958084,3.7703275312499973e-06,0.25655239520958084,2.182095925000002e-06,0.25655239520958084,2.0979281562500047e-06,0.43268717819616026,0.0
0.25918413173652693,3.858645293750007e-06,0.25918413173652693,2.2511264406250016e-06,0.25918413173652693,2.1784546921875127e-06,0.43686434937931945,0.0
0.2618158682634731,3.838884240312505e-06,0.2618158682634731,2.1861500125000043e-06,0.2618158682634731,2.122775053124991e-06,0.4410415205624787,0.0
0.26444910179640724,3.9346421e-06,0.26444910179640724,2.2373823843749938e-06,0.26444910179640724,2.1980464125000003e-06,0.4452186917456379,0.0
0.26708383233532934,4.111874374999996e-06,0.26708383233532934,2.3585847509375068e-06,0.26708383233532934,2.2818279062500023e-06,0.44939586292879713,0.0
0.26972005988023956,4.060602121874998e-06,0.26972005988023956,2.2674348937500023e-06,0.26972005988023956,2.1771018718750054e-06,0.45357303411195626,0.0
0.27235778443113773,4.306769978749995e-06,0.27235778443113773,2.6754862143750037e-06,0.27235778443113773,2.5975752593750095e-06,0.45775020529511545,0.0
0.27499700598802396,4.226271715625001e-06,0.27499700598802396,2.337085591562507e-06,0.27499700598802396,2.278201312499997e-06,0.4619273764782747,0.0
0.2776362275449102,4.217305003125004e-06,0.2776362275449102,2.2084812375e-06,0.2776362275449102,2.152495406250007e-06,0.4661045476614339,0.0
0.2802784431137725,4.284658615624997e-06,0.2802784431137725,2.0559843843750014e-06,0.2802784431137725,2.0526198250000007e-06,0.47028171884459313,0.0
0.2829206586826347,4.328769125e-06,0.2829206586826347,2.0149549593750014e-06,0.2829206586826347,2.008897031249997e-06,0.4744588900277523,0.0
0.2855658682634731,4.304716484375006e-06,0.2855658682634731,1.9834125671874864e-06,0.2855658682634731,1.9794722093750015e-06,0.47863606121091157,0.0
0.2882110778443114,4.364880496875008e-06,0.2882110778443114,2.5044253381250055e-06,0.2882110778443114,2.482652190593748e-06,0.4828132323940707,0.0
0.29085778443113774,4.246448869375003e-06,0.29085778443113774,2.5061714718749962e-06,0.29085778443113774,2.4948983257187475e-06,0.48699040357722995,0.0
0.2935059880239521,3.967518512187501e-06,0.2935059880239521,2.2870816187500037e-06,0.2935059880239521,2.294337090625009e-06,0.49116757476038914,0.0
0.2961541916167665,4.121001484375001e-06,0.2961541916167665,2.6181389406250046e-06,0.2961541916167665,2.625448065625002e-06,0.4953447459435484,0.0
0.29880538922155686,4.221556046874998e-06,0.29880538922155686,2.715702971874995e-06,0.29880538922155686,2.7088785000000025e-06,0.49952191712670757,0.0
0.3014580838323353,4.314257165624998e-06,0.3014580838323353,3.0357572937499996e-06,0.3014580838323353,3.0173558437499847e-06,0.5036990883098668,0.0
0.3041107784431138,4.440790031250004e-06,0.3041107784431138,3.038116962812492e-06,0.3041107784431138,3.016559312500005e-06,0.507876259493026,0.0
0.30676646706586824,4.567837965624998e-06,0.30676646706586824,3.2628859531249974e-06,0.30676646706586824,3.214770856250001e-06,0.5120534306761851,0.0
0.3094221556886228,4.805284562500002e-06,0.3094221556886228,3.2919725031250016e-06,0.3094221556886228,3.257514375e-06,0.5162306018593443,0.0
0.3120793413173653,4.9346129375000094e-06,0.3120793413173653,3.532555503124997e-06,0.3120793413173653,3.48958794687499e-06,0.5204077730425036,0.0
0.3147380239520958,5.203420843749994e-06,0.3147380239520958,3.876071315625e-06,0.3147380239520958,3.817607084375e-06,0.5245849442256628,0.0
0.3173982035928144,5.259522874999997e-06,0.3173982035928144,4.035428540625008e-06,0.3173982035928144,4.047605343750005e-06,0.528762115408822,0.0
0.320059880239521,5.228793493749998e-06,0.320059880239521,3.967226556249996e-06,0.320059880239521,3.960238550000004e-06,0.5329392865919812,0.0
0.32272155688622756,5.320842968749997e-06,0.32272155688622756,3.791321528124994e-06,0.32272155688622756,3.799828909375002e-06,0.5371164577751404,0.0
0.32538622754491014,5.238775878125011e-06,0.32538622754491014,3.5445684062499987e-06,0.32538622754491014,3.5337572750000018e-06,0.5412936289582996,0.0
0.32805089820359284,5.259947240625003e-06,0.32805089820359284,3.7290690750000027e-06,0.32805089820359284,3.6926472684374984e-06,0.5454708001414589,0.0
0.3307185628742515,5.147681999999999e-06,0.3307185628742515,3.7595355312499963e-06,0.3307185628742515,3.7251275468749985e-06,0.5496479713246181,0.0
0.3333862275449102,5.123524200000003e-06,0.3333862275449102,3.7262874437499986e-06,0.3333862275449102,3.7116767593750023e-06,0.5538251425077773,0.0
0.3360553892215569,5.053460999999998e-06,0.3360553892215569,3.646316209374995e-06,0.3360553892215569,3.607163335312497e-06,0.5580023136909364,0.0
0.33872604790419164,5.177096531249993e-06,0.33872604790419164,3.510109821875005e-06,0.33872604790419164,3.51096669740625e-06,0.5621794848740957,0.0
0.34139820359281436,5.3280764218749975e-06,0.34139820359281436,3.792288178124996e-06,0.34139820359281436,3.824745312500002e-06,0.5663566560572548,0.0
0.34407185628742515,5.225335093749997e-06,0.34407185628742515,3.527123940625003e-06,0.34407185628742515,3.5878903393750037e-06,0.570533827240414,0.0
0.34674700598802394,5.304353059374996e-06,0.34674700598802394,3.795431306250005e-06,0.34674700598802394,3.865658874999994e-06,0.5747109984235733,0.0
0.3494221556886228,5.334022078125002e-06,0.3494221556886228,3.8131372218750034e-06,0.3494221556886228,3.8876069843749906e-06,0.5788881696067325,0.0
0.35210029940119764,5.325064531249995e-06,0.35210029940119764,3.727036212499997e-06,0.35210029940119764,3.7162298781249995e-06,0.5830653407898917,0.0
0.3547784431137725,5.346924918749993e-06,0.3547784431137725,3.766148437500004e-06,0.3547784431137725,3.7458413000000018e-06,0.5872425119730509,0.0
0.35745808383233535,5.579824293749991e-06,0.35745808383233535,3.979526264718749e-06,0.35745808383233535,3.9549960625000024e-06,0.5914196831562102,0.0
0.36013922155688627,5.728434099999998e-06,0.36013922155688627,4.0161947968750045e-06,0.36013922155688627,3.984787137500005e-06,0.5955968543393693,0.0
0.3628233532934132,6.005468398437502e-06,0.3628233532934132,4.2259131999999975e-06,0.3628233532934132,4.148275505624998e-06,0.5997740255225286,0.0
0.3655074850299402,6.034539506249995e-06,0.3655074850299402,4.207717349999996e-06,0.3655074850299402,4.126037418750003e-06,0.6039511967056876,0.0
0.36819161676646706,5.980556836562497e-06,0.36819161676646706,4.011279118749995e-06,0.36819161676646706,3.997756609374993e-06,0.6081283678888469,0.0
0.37087874251497005,6.199379659374999e-06,0.37087874251497005,4.2315038906249904e-06,0.37087874251497005,4.208149118749996e-06,0.6123055390720061,0.0
0.37356736526946105,6.2454986915624995e-06,0.37356736526946105,4.202018062499995e-06,0.37356736526946105,4.191455928125003e-06,0.6164827102551652,0.0
0.3762559880239521,6.507981949999996e-06,0.3762559880239521,4.326662617187503e-06,0.3762559880239521,4.365249093749999e-06,0.6206598814383245,0.0
0.37894760479041917,6.703163871875e-06,0.37894760479041917,4.39869756874999e-06,0.37894760479041917,4.3942178656249995e-06,0.6248370526214837,0.0
0.38163922155688623,6.942969578124995e-06,0.38163922155688623,4.423569031249998e-06,0.38163922155688623,4.449868303125002e-06,0.629014223804643,0.0
0.38433233532934136,6.960863337499995e-06,0.38433233532934136,4.206036437500002e-06,0.38433233532934136,4.22914590625e-06,0.6331913949878021,0.0
0.3870284431137725,7.211922031250006e-06,0.3870284431137725,4.558456750000006e-06,0.3870284431137725,4.5753424549999886e-06,0.6373685661709613,0.0
0.38972455089820357,7.252442281250001e-06,0.38972455089820357,4.6639407062499946e-06,0.38972455089820357,4.682640781250006e-06,0.6415457373541206,0.0
0.39242215568862276,7.509316396875009e-06,0.39242215568862276,4.8441585937499996e-06,0.39242215568862276,4.868273468750008e-06,0.6457229085372798,0.0
0.3951212574850299,7.451078187499997e-06,0.3951212574850299,4.8306059968749995e-06,0.3951212574850299,4.806379187500007e-06,0.649900079720439,0.0
0.3978203592814371,7.700047281249993e-06,0.3978203592814371,4.951357140624997e-06,0.3978203592814371,4.965910824999994e-06,0.6540772509035981,0.0
0.4005224550898204,7.892084093750004e-06,0.4005224550898204,5.186369803124997e-06,0.4005224550898204,5.175755915624995e-06,0.6582544220867574,0.0
0.40322604790419164,8.030773971874996e-06,0.40322604790419164,5.217290999999997e-06,0.40322604790419164,5.233477587812506e-06,0.6624315932699165,0.0
0.40592964071856286,8.083953171875002e-06,0.40592964071856286,5.232380615937511e-06,0.40592964071856286,5.270244671875e-06,0.6666087644530757,0.0
0.4086347305389222,8.187864806250003e-06,0.4086347305389222,5.199184000000004e-06,0.4086347305389222,5.244261818749999e-06,0.670785935636235,0.0
0.4113428143712575,8.018760218750003e-06,0.4113428143712575,5.1247954249999935e-06,0.4113428143712575,5.167285571875e-06,0.6749631068193942,0.0
0.4140508982035928,7.933275078125002e-06,0.4140508982035928,4.939199349999999e-06,0.4140508982035928,4.975289596874998e-06,0.6791402780025534,0.0
0.4167604790419162,8.03419178125e-06,0.4167604790419162,5.134500536875008e-06,0.4167604790419162,5.235906603124998e-06,0.6833174491857126,0.0
0.41947155688622756,8.203073131250004e-06,0.41947155688622756,5.455552124999994e-06,0.41947155688622756,5.49912798125e-06,0.6874946203688719,0.0
0.42218413173652697,8.437093481249999e-06,0.42218413173652697,5.715160809374991e-06,0.42218413173652697,5.721653581249997e-06,0.6916717915520311,0.0
0.4248982035928144,8.364920503125007e-06,0.4248982035928144,5.614864093437501e-06,0.4248982035928144,5.593979428124999e-06,0.6958489627351901,0.0
0.42761377245508986,8.626946474374994e-06,0.42761377245508986,5.9606518750000055e-06,0.42761377245508986,5.928947375000001e-06,0.7000261339183494,0.0
0.4303293413173653,8.624147871875002e-06,0.4303293413173653,5.978203187499994e-06,0.4303293413173653,5.931925399999995e-06,0.7042033051015086,0.0
0.43304790419161676,8.775894142500006e-06,0.43304790419161676,6.18310178125e-06,0.43304790419161676,6.157398009375001e-06,0.7083804762846679,0.0
0.4357664670658683,9.07306290625e-06,0.4357664670658683,6.5080567000000005e-06,0.4357664670658683,6.4939578972500094e-06,0.712557647467827,0.0
0.43848802395209585,9.11109005e-06,0.43848802395209585,6.559775312499995e-06,0.43848802395209585,6.528226993750005e-06,0.7167348186509863,0.0
0.4412095808383234,9.497540375000008e-06,0.4412095808383234,6.908088343749999e-06,0.4412095808383234,6.864658965624998e-06,0.7209119898341455,0.0
0.4439326347305389,9.669287968750001e-06,0.4439326347305389,7.306272078124993e-06,0.4439326347305389,7.276340068624998e-06,0.7250891610173046,0.0
0.4466571856287425,9.478307221874991e-06,0.4466571856287425,7.242975031249999e-06,0.4466571856287425,7.235489789999991e-06,0.7292663322004639,0.0
0.44938323353293413,9.895490000000003e-06,0.44938323353293413,7.855342771874996e-06,0.44938323353293413,7.839980574999996e-06,0.7334435033836231,0.0
0.45211077844311376,9.984189624999997e-06,0.45211077844311376,7.936462809374994e-06,0.45211077844311376,7.873491596875013e-06,0.7376206745667824,0.0
0.4548398203592815,1.0029931406249997e-05,0.4548398203592815,8.153065714687492e-06,0.4548398203592815,8.058717968749997e-06,0.7417978457499415,0.0
0.45757035928143713,1.0244480157812492e-05,0.45757035928143713,8.326258353124999e-06,0.45757035928143713,8.214694281249997e-06,0.7459750169331008,0.0
0.4603008982035928,1.0135731140625e-05,0.4603008982035928,8.409485218125001e-06,0.4603008982035928,8.298583131250007e-06,0.7501521881162599,0.0
0.4630344311377246,1.0175600056249996e-05,0.4630344311377246,8.586664487500003e-06,0.4630344311377246,8.472186550000002e-06,0.7543293592994191,0.0
0.46576796407185633,1.0137943542187508e-05,0.46576796407185633,8.703888649999999e-06,0.46576796407185633,8.628335580937497e-06,0.7585065304825783,0.0
0.4685044910179641,1.0280324362187503e-05,0.4685044910179641,8.75729421875001e-06,0.4685044910179641,8.723986812499988e-06,0.7626837016657375,0.0
0.47124101796407186,1.0309880865625002e-05,0.47124101796407186,8.887930334374998e-06,0.47124101796407186,8.887769600000003e-06,0.7668608728488968,0.0
0.47397904191616774,1.0468637356250009e-05,0.47397904191616774,9.0579385625e-06,0.47397904191616774,9.071503268750003e-06,0.771038044032056,0.0
0.4767185628742516,1.0663434909375004e-05,0.4767185628742516,9.495738456249996e-06,0.4767185628742516,9.469356065000005e-06,0.7752152152152151,0.0
0.47945958083832335,1.0848675306250003e-05,0.47945958083832335,9.902207576875005e-06,0.47945958083832335,9.814892343749997e-06,0.7793923863983744,0.0
0.48220209580838325,1.1056633512500008e-05,0.48220209580838325,1.0248508990624995e-05,0.48220209580838325,1.0142240281250001e-05,0.7835695575815336,0.0
0.48494610778443115,1.1089083278125002e-05,0.48494610778443115,1.0299588203125005e-05,0.48494610778443115,1.0195785803125006e-05,0.7877467287646929,0.0
0.48769161676646705,1.1036272125937504e-05,0.48769161676646705,1.0275377624999994e-05,0.48769161676646705,1.0172577315625e-05,0.791923899947852,0.0
0.49043862275449107,1.1165059968750005e-05,0.49043862275449107,1.0134202312499998e-05,0.49043862275449107,1.0082142159374991e-05,0.7961010711310113,0.0
0.493185628742515,1.108881624999999e-05,0.493185628742515,1.0157432218749995e-05,0.493185628742515,1.0128057475000008e-05,0.8002782423141704,0.0
0.495935628742515,1.118050550625e-05,0.495935628742515,1.0310463034374995e-05,0.495935628742515,1.0240390503125011e-05,0.8044554134973295,0.0
0.498685628742515,1.1476079140624995e-05,0.498685628742515,1.0543248156250002e-05,0.498685628742515,1.0441472350000009e-05,0.8086325846804888,0.0
0.501438622754491,1.1448622953125007e-05,0.501438622754491,1.0693905806250001e-05,0.501438622754491,1.0634523750000003e-05,0.812809755863648,0.0
0.5041916167664671,1.1528086812499992e-05,0.5041916167664671,1.0823475059375003e-05,0.5041916167664671,1.0740903375000008e-05,0.8169869270468073,0.0
0.5069461077844312,1.1619394387500004e-05,0.5069461077844312,1.0852441656250003e-05,0.5069461077844312,1.0830267593750001e-05,0.8211640982299664,0.0
0.5097035928143713,1.1774028343750012e-05,0.5097035928143713,1.1174216799999999e-05,0.5097035928143713,1.1142503625e-05,0.8253412694131257,0.0
0.5124610778443114,1.1813404390624995e-05,0.5124610778443114,1.1137049765625006e-05,0.5124610778443114,1.1086968687500004e-05,0.8295184405962849,0.0
0.5152200598802396,1.2009560423124994e-05,0.5152200598802396,1.1459516118750002e-05,0.5152200598802396,1.1351089812500004e-05,0.833695611779444,0.0
0.5179805389221557,1.2015309406249995e-05,0.5179805389221557,1.1578522037499996e-05,0.5179805389221557,1.1479419031250006e-05,0.8378727829626033,0.0
0.5207410179640718,1.222475329374999e-05,0.5207410179640718,1.1810552946875013e-05,0.5207410179640718,1.1734647968750003e-05,0.8420499541457624,0.0
0.523504491017964,1.2374839406250002e-05,0.523504491017964,1.2026942583125003e-05,0.523504491017964,1.1905461737499996e-05,0.8462271253289217,0.0
0.5262694610778443,1.2511274175000013e-05,0.5262694610778443,1.2311225431249996e-05,0.5262694610778443,1.223060037187499e-05,0.8504042965120808,0.0
0.5290359281437126,1.2716683626249996e-05,0.5290359281437126,1.271588040625e-05,0.5290359281437126,1.2642613363437498e-05,0.8545814676952401,0.0
0.5318023952095808,1.2654657312499999e-05,0.5318023952095808,1.2784334750000004e-05,0.5318023952095808,1.2661900571875e-05,0.8587586388783993,0.0
0.5345718562874251,1.2923905156249995e-05,0.5345718562874251,1.2881470312499997e-05,0.5345718562874251,1.2792962978125003e-05,0.8629358100615585,0.0
0.5373413173652695,1.3087151625000004e-05,0.5373413173652695,1.30323415875e-05,0.5373413173652695,1.2952560178125e-05,0.8671129812447177,0.0
0.5401122754491019,1.3254433440625008e-05,0.5401122754491019,1.3293033228124997e-05,0.5401122754491019,1.3142683687499991e-05,0.8712901524278769,0.0
0.5428862275449102,1.3413115099999998e-05,0.5428862275449102,1.3447262925e-05,0.5428862275449102,1.3240109903124992e-05,0.8754673236110362,0.0
0.5456601796407186,1.3755640309374995e-05,0.5456601796407186,1.3805062568749993e-05,0.5456601796407186,1.3637331893749991e-05,0.8796444947941954,0.0
0.548435628742515,1.3927036331249997e-05,0.548435628742515,1.41074254375e-05,0.548435628742515,1.3969292609374994e-05,0.8838216659773546,0.0
0.5512125748502994,1.4113665318749998e-05,0.5512125748502994,1.4400485231249997e-05,0.5512125748502994,1.4233275440625e-05,0.8879988371605138,0.0
0.5539910179640719,1.4302946562499995e-05,0.5539910179640719,1.449075015625e-05,0.5539910179640719,1.4365348749999991e-05,0.8921760083436729,0.0
0.5567709580838324,1.4558613337499997e-05,0.5567709580838324,1.4781124812500006e-05,0.5567709580838324,1.458527375e-05,0.8963531795268322,0.0
0.5595523952095809,1.4719530265624995e-05,0.5595523952095809,1.5023554512500002e-05,0.5595523952095809,1.4787681243750006e-05,0.9005303507099913,0.0
0.5623338323353294,1.5012372031249999e-05,0.5623338323353294,1.5359569031250003e-05,0.5623338323353294,1.5065386193749994e-05,0.9047075218931506,0.0
0.5651182634730539,1.520078497187499e-05,0.5651182634730539,1.5658980256249997e-05,0.5651182634730539,1.5437341746874995e-05,0.9088846930763098,0.0
0.5679041916167665,1.554838465624999e-05,0.5679041916167665,1.5942365425e-05,0.5679041916167665,1.578580270937501e-05,0.9130618642594691,0.0
0.570690119760479,1.559211164062501e-05,0.570690119760479,1.6224318481250005e-05,0.570690119760479,1.6104477218750018e-05,0.9172390354426282,0.0
0.5734790419161676,1.570337395e-05,0.5734790419161676,1.644113040625001e-05,0.5734790419161676,1.6323818934687498e-05,0.9214162066257874,0.0
0.5762679640718563,1.5768696187500002e-05,0.5762679640718563,1.6749436934374995e-05,0.5762679640718563,1.6569977665625e-05,0.9255933778089467,0.0
0.579058383233533,1.593310871875001e-05,0.579058383233533,1.707963597187499e-05,0.579058383233533,1.6846931471874992e-05,0.9297705489921058,0.0
0.5818517964071857,1.612664460625e-05,0.5818517964071857,1.7352883119375004e-05,0.5818517964071857,1.7141663312499993e-05,0.9339477201752651,0.0
0.5846452095808383,1.6286113305312503e-05,0.5846452095808383,1.7529990993749993e-05,0.5846452095808383,1.728175043749999e-05,0.9381248913584243,0.0
0.587440119760479,1.6507566468749993e-05,0.587440119760479,1.7945673193750004e-05,0.587440119760479,1.7755727190624992e-05,0.9423020625415836,0.0
0.5902365269461078,1.685100009375001e-05,0.5902365269461078,1.8332465978124993e-05,0.5902365269461078,1.8108305536249987e-05,0.9464792337247426,0.0
0.5930344311377246,1.7171410875000004e-05,0.5930344311377246,1.869945071875e-05,0.5930344311377246,1.8447409018749996e-05,0.9506564049079018,0.0
0.5958338323353294,1.7337890218749997e-05,0.5958338323353294,1.894480059062502e-05,0.5958338323353294,1.8650501818749992e-05,0.9548335760910611,0.0
0.5986347305389222,1.742590327187499e-05,0.5986347305389222,1.908216043750001e-05,0.5986347305389222,1.8763659025000004e-05,0.9590107472742202,0.0
0.6014371257485029,1.7924052968750012e-05,0.6014371257485029,1.9311473871874976e-05,0.6014371257485029,1.9045068259374988e-05,0.9631879184573795,0.0
0.6042395209580839,1.837275254062499e-05,0.6042395209580839,1.9906026250000002e-05,0.6042395209580839,1.96381233940625e-05,0.9673650896405387,0.0
0.6070449101796408,1.8638218503124997e-05,0.6070449101796408,2.0259057420937502e-05,0.6070449101796408,1.9900030179062492e-05,0.971542260823698,0.0
0.6098517964071857,1.8878302028124998e-05,0.6098517964071857,2.0499635556249984e-05,0.6098517964071857,2.0178136487500012e-05,0.9757194320068571,0.0
0.6126586826347306,1.918182487500001e-05,0.6126586826347306,2.0781437687499996e-05,0.6126586826347306,2.043866673437499e-05,0.9798966031900163,0.0
0.6154685628742514,1.9558105512500004e-05,0.6154685628742514,2.1203745415625004e-05,0.6154685628742514,2.08759927653125e-05,0.9840737743731756,0.0
0.6182784431137724,1.9508644343749987e-05,0.6182784431137724,2.1282246624999998e-05,0.6182784431137724,2.0958011950000002e-05,0.9882509455563347,0.0
0.6210913173652695,1.9493001906249997e-05,0.6210913173652695,2.1252359418749993e-05,0.6210913173652695,2.0885989437500008e-05,0.9924281167394939,0.0
0.6239041916167665,1.9730839875e-05,0.6239041916167665,2.1423257749999995e-05,0.6239041916167665,2.1082334878125005e-05,0.9966052879226531,0.0
0.6267185628742515,1.9867125656249994e-05,0.6267185628742515,2.1416170312499993e-05,0.6267185628742515,2.104971869374999e-05,1.0007824591058123,0.0
0.6295344311377246,2.0339010875e-05,0.6295344311377246,2.1981672276875016e-05,0.6295344311377246,2.1561629406250005e-05,1.0049596302889716,0.0
0.6323532934131737,2.0524480506250005e-05,0.6323532934131737,2.2115080662500002e-05,0.6323532934131737,2.171098350624999e-05,1.0091368014721307,0.0
0.6351721556886228,2.0702366812500007e-05,0.6351721556886228,2.2383235493749994e-05,0.6351721556886228,2.1944607309375002e-05,1.01331397265529,0.0
0.6379925149700599,2.093612671874999e-05,0.6379925149700599,2.274456651875e-05,0.6379925149700599,2.2271999328125006e-05,1.017491143838449,0.0
0.6408143712574851,2.1086567037500004e-05,0.6408143712574851,2.2889091618749995e-05,0.6408143712574851,2.2394002528124997e-05,1.0216683150216084,0.0
0.6436377245508983,2.1128038e-05,0.6436377245508983,2.2869959146874995e-05,0.6436377245508983,2.2359628571875004e-05,1.0258454862047677,0.0
0.6464610778443114,2.1388298559375003e-05,0.6464610778443114,2.309523543124999e-05,0.6464610778443114,2.2544035068749984e-05,1.0300226573879268,0.0
0.6492874251497007,2.1462157781250002e-05,0.6492874251497007,2.3285775853125003e-05,0.6492874251497007,2.2694170871875006e-05,1.034199828571086,0.0
0.6521152694610779,2.187520767187501e-05,0.6521152694610779,2.3766000496875025e-05,0.6521152694610779,2.316989402812501e-05,1.0383769997542451,0.0
0.6549446107784431,2.2109312615625008e-05,0.6549446107784431,2.3933823287499998e-05,0.6549446107784431,2.3354960734375e-05,1.0425541709374044,0.0
0.6577739520958085,2.2319595834375007e-05,0.6577739520958085,2.4173144166531273e-05,0.6577739520958085,2.3606545750000002e-05,1.0467313421205635,0.0
0.6606062874251497,2.261823775625e-05,0.6606062874251497,2.4452025315625006e-05,0.6606062874251497,2.386266281875001e-05,1.0509085133037228,0.0
0.6634386227544911,2.2843955346875005e-05,0.6634386227544911,2.4880899643437494e-05,0.6634386227544911,2.4214097612499984e-05,1.0550856844868821,0.0
0.6662739520958084,2.3160439675000006e-05,0.6662739520958084,2.5432802171875013e-05,0.6662739520958084,2.4777456653125e-05,1.0592628556700412,0.0
0.6691092814371258,2.3352797862500006e-05,0.6691092814371258,2.5845347678125003e-05,0.6691092814371258,2.5185656531250006e-05,1.0634400268532005,0.0
0.6719476047904193,2.3846388196874994e-05,0.6719476047904193,2.64710019375e-05,0.6719476047904193,2.5795162037500005e-05,1.0676171980363596,0.0
0.6747859281437126,2.41232205171875e-05,0.6747859281437126,2.6861034215624995e-05,0.6747859281437126,2.62109209625e-05,1.0717943692195189,0.0
0.6776257485029941,2.4500345600000013e-05,0.6776257485029941,2.7239740034374998e-05,0.6776257485029941,2.6617984890624987e-05,1.075971540402678,0.0
0.6804685628742516,2.4955801734374996e-05,0.6804685628742516,2.777472400000001e-05,0.6804685628742516,2.7211791475000015e-05,1.0801487115858373,0.0
0.6833113772455089,2.5011497312500013e-05,0.6833113772455089,2.7728447146874983e-05,0.6833113772455089,2.7224877312499993e-05,1.0843258827689966,0.0
0.6861556886227546,2.5252562193749997e-05,0.6861556886227546,2.8005253031250006e-05,0.6861556886227546,2.74966418625e-05,1.0885030539521556,0.0
0.689001497005988,2.555710486250001e-05,0.689001497005988,2.8368216309374984e-05,0.689001497005988,2.787808689062501e-05,1.092680225135315,0.0
0.6918488023952096,2.589327856250001e-05,0.6918488023952096,2.8526581715625008e-05,0.6918488023952096,2.8102463956249995e-05,1.096857396318474,0.0
0.6946976047904192,2.60974102375e-05,0.6946976047904192,2.8810180125000002e-05,0.6946976047904192,2.8330354249999995e-05,1.1010345675016333,0.0
0.6975479041916168,2.6353121771874993e-05,0.6975479041916168,2.933816837625e-05,0.6975479041916168,2.8807093999999994e-05,1.1052117386847926,0.0
0.7003997005988025,2.6560366856250005e-05,0.7003997005988025,2.9640688684375018e-05,0.7003997005988025,2.9111816424999976e-05,1.1093889098679517,0.0
0.703252994011976,2.671501589375e-05,0.703252994011976,2.9889626937499993e-05,0.703252994011976,2.9420439909374996e-05,1.113566081051111,0.0
0.7061062874251497,2.6859229625000002e-05,0.7061062874251497,2.982867628125e-05,0.7061062874251497,2.940601511084375e-05,1.11774325223427,0.0
0.7089625748502995,2.7213407656249992e-05,0.7089625748502995,3.0199999093749986e-05,0.7089625748502995,2.9762049765625015e-05,1.1219204234174294,0.0
0.711820359281437,2.7346087031250003e-05,0.711820359281437,3.040844312500001e-05,0.711820359281437,3.0011398334375004e-05,1.1260975946005884,0.0
0.7146796407185629,2.7590532062500004e-05,0.7146796407185629,3.0770809156249984e-05,0.7146796407185629,3.0397125780000002e-05,1.1302747657837477,0.0
0.7175389221556887,2.7814777871874998e-05,0.7175389221556887,3.108916116781251e-05,0.7175389221556887,3.0731026368749985e-05,1.134451936966907,0.0
0.7204011976047905,2.8049987875e-05,0.7204011976047905,3.14811535e-05,0.7204011976047905,3.1097276318750017e-05,1.1386291081500663,0.0
0.7232634730538923,2.8295299818125004e-05,0.7232634730538923,3.164122593750001e-05,0.7232634730538923,3.126804455906251e-05,1.1428062793332254,0.0
0.7261287425149701,2.8583793112500005e-05,0.7261287425149701,3.184295274062502e-05,0.7261287425149701,3.1492682484375034e-05,1.1469834505163845,0.0
0.7289940119760479,2.877387709374999e-05,0.7289940119760479,3.202916012500001e-05,0.7289940119760479,3.173017654062501e-05,1.1511606216995438,0.0
0.7318622754491019,2.897141343062499e-05,0.7318622754491019,3.2315820656250005e-05,0.7318622754491019,3.200493826875001e-05,1.1553377928827029,0.0
0.7347305389221558,2.9436847209375002e-05,0.7347305389221558,3.2776166374999985e-05,0.7347305389221558,3.240910918184373e-05,1.1595149640658622,0.0
0.7376002994011976,2.9636312296874984e-05,0.7376002994011976,3.305958899906251e-05,0.7376002994011976,3.273299318124998e-05,1.1636921352490215,0.0
0.7404730538922156,2.9644026562500015e-05,0.7404730538922156,3.3248142340624995e-05,0.7404730538922156,3.292387256250002e-05,1.1678693064321808,0.0
0.7433458083832336,3.0049274353125006e-05,0.7433458083832336,3.370939284375002e-05,0.7433458083832336,3.341777453437496e-05,1.1720464776153399,0.0
0.7462200598802395,3.0538113234375006e-05,0.7462200598802395,3.434691870000002e-05,0.7462200598802395,3.4000378465624996e-05,1.176223648798499,0.0
0.7490958083832336,3.070496716249998e-05,0.7490958083832336,3.434215469374999e-05,0.7490958083832336,3.40455753125e-05,1.1804008199816582,0.0
0.7519730538922156,3.092147821249999e-05,0.7519730538922156,3.470121180906248e-05,0.7519730538922156,3.440151181249998e-05,1.1845779911648175,0.0
0.7548517964071857,3.118264205e-05,0.7548517964071857,3.496018903124998e-05,0.7548517964071857,3.4646174375000015e-05,1.1887551623479766,0.0
0.7577320359281438,3.149021619687497e-05,0.7577320359281438,3.539496587812501e-05,0.7577320359281438,3.509587852500004e-05,1.192932333531136,0.0
0.7606137724550898,3.189479345000001e-05,0.7606137724550898,3.5748639584375e-05,0.7606137724550898,3.5455858860000004e-05,1.197109504714295,0.0
0.763497005988024,3.214565912812502e-05,0.763497005988024,3.612215214474998e-05,0.763497005988024,3.584333559062496e-05,1.2012866758974545,0.0
0.7663817365269462,3.2268530056249994e-05,0.7663817365269462,3.640190943749999e-05,0.7663817365269462,3.6089855159375014e-05,1.2054638470806134,0.0
0.7692679640718563,3.254529418437501e-05,0.7692679640718563,3.672861756562501e-05,0.7692679640718563,3.640175849999997e-05,1.2096410182637727,0.0
0.7721556886227546,3.295795617812499e-05,0.7721556886227546,3.721963636874999e-05,0.7721556886227546,3.682594705562499e-05,1.213818189446932,0.0
0.7750449101796407,3.316340337374999e-05,0.7750449101796407,3.746806323750002e-05,0.7750449101796407,3.709313173250001e-05,1.217995360630091,0.0
0.777935628742515,3.342191568750001e-05,0.777935628742515,3.795155269374996e-05,0.777935628742515,3.755192624375001e-05,1.2221725318132504,0.0
0.7808263473053892,3.352261765625003e-05,0.7808263473053892,3.816623750937498e-05,0.7808263473053892,3.773694157062499e-05,1.2263497029964097,0.0
0.7837200598802395,3.3642704709999984e-05,0.7837200598802395,3.832240228125002e-05,0.7837200598802395,3.791232528750002e-05,1.2305268741795685,0.0
0.786615269461078,3.3765178544687504e-05,0.786615269461078,3.857749354375e-05,0.786615269461078,3.811248915624999e-05,1.2347040453627278,0.0
0.7895119760479041,3.3915732640624996e-05,0.7895119760479041,3.874603671875002e-05,0.7895119760479041,3.824238109375e-05,1.2388812165458871,0.0
0.7924086826347305,3.408981541250001e-05,0.7924086826347305,3.890846606250003e-05,0.7924086826347305,3.84600655e-05,1.2430583877290464,0.0
0.795308383233533,3.4384772999999996e-05,0.795308383233533,3.9162923221874995e-05,0.795308383233533,3.872225192187501e-05,1.2472355589122055,0.0
0.7982080838323353,3.461591628749999e-05,0.7982080838323353,3.939274801874998e-05,0.7982080838323353,3.895375380937499e-05,1.2514127300953648,0.0
0.8011107784431138,3.480725853125001e-05,0.8011107784431138,3.965537959374999e-05,0.8011107784431138,3.923606056875001e-05,1.255589901278524,0.0
0.8040134730538921,3.515163034374998e-05,0.8040134730538921,3.988985153125003e-05,0.8040134730538921,3.950558604687499e-05,1.2597670724616832,0.0
0.8069191616766468,3.562020540624998e-05,0.8069191616766468,4.035836690625002e-05,0.8069191616766468,3.996028915968749e-05,1.2639442436448423,0.0
0.8098248502994012,3.5916256206250036e-05,0.8098248502994012,4.074135318749999e-05,0.8098248502994012,4.035788733125e-05,1.2681214148280016,0.0
0.8127335329341318,3.621628734375001e-05,0.8127335329341318,4.092999137500002e-05,0.8127335329341318,4.060558749374997e-05,1.2722985860111609,0.0
0.8156422155688623,3.657734159749999e-05,0.8156422155688623,4.12585741878125e-05,0.8156422155688623,4.0887929275e-05,1.27647575719432,0.0
0.8185523952095809,3.704876435499999e-05,0.8185523952095809,4.177429035312503e-05,0.8185523952095809,4.1333282308e-05,1.2806529283774792,0.0
0.8214655688622755,3.737262198468749e-05,0.8214655688622755,4.209536578125001e-05,0.8214655688622755,4.1683831161249995e-05,1.2848300995606385,0.0
0.8243787425149701,3.767800749375001e-05,0.8243787425149701,4.249491253124999e-05,0.8243787425149701,4.2103639306250035e-05,1.2890072707437976,0.0
0.8272934131736528,3.8090595928124985e-05,0.8272934131736528,4.313817441875001e-05,0.8272934131736528,4.271800279937499e-05,1.293184441926957,0.0
0.8302110778443115,3.830619437812499e-05,0.8302110778443115,4.3482978956249975e-05,0.8302110778443115,4.305520211875e-05,1.297361613110116,0.0
0.83312874251497,3.8595128312187514e-05,0.83312874251497,4.3886187874999994e-05,0.83312874251497,4.3468460428125013e-05,1.3015387842932753,0.0
0.8360479041916169,3.897514406875001e-05,0.8360479041916169,4.4290343125000036e-05,0.8360479041916169,4.3931819937499986e-05,1.3057159554764344,0.0
0.8389685628742515,3.914384004062501e-05,0.8389685628742515,4.4662837843750034e-05,0.8389685628742515,4.428715825000002e-05,1.3098931266595937,0.0
0.8418922155688624,3.948108572187501e-05,0.8418922155688624,4.493172846875001e-05,0.8418922155688624,4.4608494859375e-05,1.314070297842753,0.0
0.8448158682634731,3.977321200937501e-05,0.8448158682634731,4.5330633910624975e-05,0.8448158682634731,4.4926917640624996e-05,1.318247469025912,0.0
0.8477410179640719,4.004821096562501e-05,0.8477410179640719,4.5608799312499985e-05,0.8477410179640719,4.52384296875e-05,1.3224246402090714,0.0
0.8506676646706587,4.049158559375002e-05,0.8506676646706587,4.612025462499997e-05,0.8506676646706587,4.5701105228125016e-05,1.3266018113922307,0.0
0.8535958083832336,4.087500404687502e-05,0.8535958083832336,4.6552272065625024e-05,0.8535958083832336,4.6132689940624975e-05,1.3307789825753897,0.0
0.8565254491017964,4.1157251915e-05,0.8565254491017964,4.6920761843749996e-05,0.8565254491017964,4.6528829843750004e-05,1.3349561537585488,0.0
0.8594565868263474,4.1477032840625004e-05,0.8594565868263474,4.7173252578125004e-05,0.8594565868263474,4.682591915625003e-05,1.3391333249417081,0.0
0.8623892215568864,4.177302334375001e-05,0.8623892215568864,4.753753953124999e-05,0.8623892215568864,4.712575779062499e-05,1.3433104961248674,0.0
0.8653233532934133,4.1972622103124966e-05,0.8653233532934133,4.786175441562502e-05,0.8653233532934133,4.739301847187499e-05,1.3474876673080265,0.0
0.8682589820359282,4.228470961531248e-05,0.8682589820359282,4.8290113578125014e-05,0.8682589820359282,4.7841715621874996e-05,1.3516648384911858,0.0
0.8711961077844311,4.253855259687499e-05,0.8711961077844311,4.871707135937499e-05,0.8711961077844311,4.8166006768750016e-05,1.355842009674345,0.0
0.8741347305389222,4.2930860278125006e-05,0.8741347305389222,4.902699219062501e-05,0.8741347305389222,4.848222500312503e-05,1.3600191808575042,0.0
0.8770748502994012,4.306344200312501e-05,0.8770748502994012,4.910753856562501e-05,0.8770748502994012,4.86252888975e-05,1.3641963520406633,0.0
0.8800164670658683,4.3280083901249994e-05,0.8800164670658683,4.943324577187502e-05,0.8800164670658683,4.896426279062503e-05,1.3683735232238226,0.0
0.8829595808383235,4.3574424590625015e-05,0.8829595808383235,4.979510459062501e-05,0.8829595808383235,4.930360368437504e-05,1.3725506944069819,0.0
0.8859041916167665,4.3812425796875006e-05,0.8859041916167665,5.004621476875001e-05,0.8859041916167665,4.958379046406251e-05,1.376727865590141,0.0
0.8888488023952096,4.4049739746874994e-05,0.8888488023952096,5.0299630521874994e-05,0.8888488023952096,4.989196204374999e-05,1.3809050367733002,0.0
0.8917964071856288,4.435359139687503e-05,0.8917964071856288,5.068945023125001e-05,0.8917964071856288,5.0276984003125e-05,1.3850822079564595,0.0
0.8947455089820359,4.469179212187499e-05,0.8947455089820359,5.099394139687498e-05,0.8947455089820359,5.0623662812500014e-05,1.3892593791396188,0.0
0.8976961077844312,4.4919426309375e-05,0.8976961077844312,5.1105901240624954e-05,0.8976961077844312,5.078928839374998e-05,1.3934365503227777,0.0
0.9006482035928144,4.517419301281252e-05,0.9006482035928144,5.136330674687502e-05,0.9006482035928144,5.105198478749999e-05,1.397613721505937,0.0
0.9036002994011977,4.558003872187501e-05,0.9036002994011977,5.180664263312499e-05,0.9036002994011977,5.152460654062501e-05,1.4017908926890963,0.0
0.9065553892215569,4.587206698437499e-05,0.9065553892215569,5.2173695809375046e-05,0.9065553892215569,5.191042440625001e-05,1.4059680638722554,0.0
0.9095119760479042,4.611917465625002e-05,0.9095119760479042,5.2396473868749996e-05,0.9095119760479042,5.216440163156248e-05,1.4101452350554147,0.0
0.9124700598802395,4.639179726562499e-05,0.9124700598802395,5.2818772228124994e-05,0.9124700598802395,5.252830647499997e-05,1.414322406238574,0.0
0.9154296407185629,4.657533962812499e-05,0.9154296407185629,5.325243098437501e-05,0.9154296407185629,5.291508874374996e-05,1.4184995774217333,0.0
0.9183892215568862,4.683121924062499e-05,0.9183892215568862,5.3487949374781255e-05,0.9183892215568862,5.315718862874994e-05,1.4226767486048921,0.0
0.9213517964071857,4.7198765184375e-05,0.9213517964071857,5.391170893750002e-05,0.9213517964071857,5.349179281999996e-05,1.4268539197880514,0.0
0.9243158682634731,4.744226532156256e-05,0.9243158682634731,5.434106843749997e-05,0.9243158682634731,5.392385629375e-05,1.4310310909712107,0.0
0.9272799401197606,4.776428499062499e-05,0.9272799401197606,5.4684734393749996e-05,0.9272799401197606,5.424616474999999e-05,1.4352082621543698,0.0
0.930247005988024,4.805918821875002e-05,0.930247005988024,5.4988021587499986e-05,0.930247005988024,5.4590295278124974e-05,1.439385433337529,0.0
0.9332155688622755,4.848848322187498e-05,0.9332155688622755,5.5451123365625e-05,0.9332155688622755,5.502230406250003e-05,1.4435626045206884,0.0
0.9361841317365269,4.891377263750001e-05,0.9361841317365269,5.589837591875002e-05,0.9361841317365269,5.5507036425000015e-05,1.4477397757038477,0.0
0.9391556886227544,4.9130804175000034e-05,0.9391556886227544,5.607119479062502e-05,0.9391556886227544,5.572249265624998e-05,1.4519169468870066,0.0
0.9421287425149701,4.949389785000002e-05,0.9421287425149701,5.644157000000001e-05,0.9421287425149701,5.604997315312505e-05,1.4560941180701659,0.0
0.9451017964071856,4.9622269593749994e-05,0.9451017964071856,5.6718403388437475e-05,0.9451017964071856,5.6321378650000005e-05,1.4602712892533252,0.0
0.9480778443113773,4.985315259375e-05,0.9480778443113773,5.690166736750003e-05,0.9480778443113773,5.649085032812501e-05,1.4644484604364842,0.0
0.9510553892215569,5.010347153125001e-05,0.9510553892215569,5.715502757187499e-05,0.9510553892215569,5.673567885625002e-05,1.4686256316196435,0.0
0.9540329341317365,5.0530521002812506e-05,0.9540329341317365,5.774806194062497e-05,0.9540329341317365,5.732863603125003e-05,1.4728028028028028,0.0
0.9570134730538923,5.082396034375001e-05,0.9570134730538923,5.7975272712499996e-05,0.9570134730538923,5.758373016249999e-05,1.4769799739859621,0.0
0.959995508982036,5.110818134156251e-05,0.959995508982036,5.839937565624996e-05,0.959995508982036,5.802705081249998e-05,1.481157145169121,0.0
0.9629775449101797,5.132202406562498e-05,0.9629775449101797,5.869186909375001e-05,0.9629775449101797,5.832691263437505e-05,1.4853343163522803,0.0
0.9659625748502995,5.1558452974999995e-05,0.9659625748502995,5.905697987499999e-05,0.9659625748502995,5.8733757757812506e-05,1.4895114875354396,0.0
0.9689491017964071,5.188302448749998e-05,0.9689491017964071,5.954370565624997e-05,0.9689491017964071,5.924812676249998e-05,1.4936886587185987,0.0
0.971935628742515,5.2161619296874996e-05,0.971935628742515,5.9930946084375044e-05,0.971935628742515,5.964011998125002e-05,1.497865829901758,0.0
0.9749251497005988,5.246419760625003e-05,0.9749251497005988,6.019981268749996e-05,0.9749251497005988,5.9904280387499935e-05,1.5020430010849173,0.0
0.9779146706586826,5.2610983396875006e-05,0.9779146706586826,6.047143133437501e-05,0.9779146706586826,6.019339383437503e-05,1.5062201722680766,0.0
0.9809071856287426,5.287227090624998e-05,0.9809071856287426,6.0932935390625e-05,0.9809071856287426,6.066725531250005e-05,1.5103973434512357,0.0
0.9839011976047906,5.320636528124998e-05,0.9839011976047906,6.133612509375e-05,0.9839011976047906,6.114852782812499e-05,1.5145745146343947,0.0
0.9868952095808383,5.354586349687497e-05,0.9868952095808383,6.155448181249995e-05,0.9868952095808383,6.134694822500006e-05,1.518751685817554,0.0
0.9898922155688623,5.3809439346875015e-05,0.9898922155688623,6.194447620906257e-05,0.9898922155688623,6.171882115000001e-05,1.5229288570007131,0.0
0.9928907185628743,5.4079552900000044e-05,0.9928907185628743,6.219062034374993e-05,0.9928907185628743,6.201593508125002e-05,1.5271060281838724,0.0
0.9958892215568863,5.423875519687496e-05,0.9958892215568863,6.244538062500003e-05,0.9958892215568863,6.2264565965625e-05,1.5312831993670317,0.0
0.9988907185628743,5.4566654000937464e-05,0.9988907185628743,6.285487496250001e-05,0.9988907185628743,6.265401620462506e-05,1.5354603705501908,0.0
1.0018922155688623,5.487180584687504e-05,1.0018922155688623,6.317749900312496e-05,1.0018922155688623,6.301068637812496e-05,1.53963754173335,0.0
1.0048967065868264,5.5143555212499975e-05,1.0048967065868264,6.3485679934375e-05,1.0048967065868264,6.331437773749998e-05,1.5438147129165094,0.0
1.0079026946107785,5.548839373437501e-05,1.0079026946107785,6.383507354846879e-05,1.0079026946107785,6.367765640625e-05,1.5479918840996685,0.0
1.0109086826347304,5.579017666250005e-05,1.0109086826347304,6.422122453124996e-05,1.0109086826347304,6.402883066874996e-05,1.5521690552828276,0.0
1.0139176646706587,5.599069691875003e-05,1.0139176646706587,6.446010482499999e-05,1.0139176646706587,6.429664938937502e-05,1.5563462264659869,0.0
1.0169281437125748,5.610426684375001e-05,1.0169281437125748,6.471812064687498e-05,1.0169281437125748,6.45112600625e-05,1.5605233976491462,0.0
1.019938622754491,5.6217775934374994e-05,1.019938622754491,6.482235045625001e-05,1.019938622754491,6.460519002812501e-05,1.5647005688323052,0.0
1.0229520958083833,5.6562428149999996e-05,1.0229520958083833,6.513121317187497e-05,1.0229520958083833,6.489840222812498e-05,1.5688777400154645,0.0
1.0259670658682636,5.6750543671875e-05,1.0259670658682636,6.530994270625001e-05,1.0259670658682636,6.510238812937501e-05,1.5730549111986238,0.0
1.0289820359281436,5.692689084687499e-05,1.0289820359281436,6.5516047396875e-05,1.0289820359281436,6.538281909031252e-05,1.5772320823817831,0.0
1.032,5.702444823140623e-05,1.032,6.580264389999996e-05,1.032,6.5614705375e-05,1.581409253564942,0.0
1.0350194610778443,5.7319870487499985e-05,1.0350194610778443,6.612039583749998e-05,1.0350194610778443,6.588381950937504e-05,1.5855864247481013,0.0
1.0380389221556887,5.747725148749994e-05,1.0380389221556887,6.654896947812499e-05,1.0380389221556887,6.623086751875004e-05,1.5897635959312606,0.0
1.041061377245509,5.7697775375000005e-05,1.041061377245509,6.673101900000003e-05,1.041061377245509,6.643103371249996e-05,1.5939407671144197,0.0
1.0440853293413175,5.783727061874998e-05,1.0440853293413175,6.708200211249995e-05,1.0440853293413175,6.682235986249998e-05,1.598117938297579,0.0
1.0471107784431137,5.8180640253125055e-05,1.0471107784431137,6.747085681875003e-05,1.0471107784431137,6.719400306249995e-05,1.6022951094807383,0.0
1.0501362275449102,5.820473246687502e-05,1.0501362275449102,6.773908991562503e-05,1.0501362275449102,6.7526704853125e-05,1.6064722806638976,0.0
1.0531646706586828,5.8351867053124954e-05,1.0531646706586828,6.798291071562494e-05,1.0531646706586828,6.770003313437496e-05,1.6106494518470564,0.0
1.0561946107784432,5.859435200625001e-05,1.0561946107784432,6.8248677415625e-05,1.0561946107784432,6.797908699249999e-05,1.6148266230302157,0.0
1.0592260479041917,5.889413390625e-05,1.0592260479041917,6.875659446874993e-05,1.0592260479041917,6.849291381875002e-05,1.619003794213375,0.0
1.062258982035928,5.919506310937495e-05,1.062258982035928,6.92020278603125e-05,1.062258982035928,6.895096290312497e-05,1.6231809653965341,0.0
1.0652919161676648,5.945379344375003e-05,1.0652919161676648,6.9499594896875e-05,1.0652919161676648,6.925643450937507e-05,1.6273581365796934,0.0
1.0683278443113773,5.963052920312501e-05,1.0683278443113773,6.993082720312494e-05,1.0683278443113773,6.965183929031252e-05,1.6315353077628527,0.0
1.0713652694610778,5.9818476699999985e-05,1.0713652694610778,7.014240091874997e-05,1.0713652694610778,6.992541862500001e-05,1.635712478946012,0.0
1.0744041916167664,5.9986610221874954e-05,1.0744041916167664,7.037485658125e-05,1.0744041916167664,7.01893765e-05,1.6398896501291709,0.0
1.0774446107784432,6.0273191159375015e-05,1.0774446107784432,7.076105390312501e-05,1.0774446107784432,7.055307943749997e-05,1.6440668213123302,0.0
1.080486526946108,6.054976440625e-05,1.080486526946108,7.117980179062504e-05,1.080486526946108,7.095061405625002e-05,1.6482439924954895,0.0
1.0835299401197607,6.0721889253124983e-05,1.0835299401197607,7.138059293937494e-05,1.0835299401197607,7.115981246562498e-05,1.6524211636786486,0.0
1.0865748502994013,6.087277898124997e-05,1.0865748502994013,7.166030263749997e-05,1.0865748502994013,7.145100522812496e-05,1.6565983348618079,0.0
1.08962125748503,6.104286948437503e-05,1.08962125748503,7.192203638749998e-05,1.08962125748503,7.170887193437504e-05,1.6607755060449672,0.0
1.0926691616766468,6.1129038125e-05,1.0926691616766468,7.218104652500002e-05,1.0926691616766468,7.196197372187495e-05,1.6649526772281265,0.0
1.0957185628742516,6.133203879687495e-05,1.0957185628742516,7.249355636249999e-05,1.0957185628742516,7.227117915625e-05,1.6691298484112853,0.0
1.0987694610778445,6.140055558125002e-05,1.0987694610778445,7.270420144687504e-05,1.0987694610778445,7.248941365937492e-05,1.6733070195944446,0.0
1.1018218562874251,6.161008996249998e-05,1.1018218562874251,7.301344887500006e-05,1.1018218562874251,7.275858610312501e-05,1.677484190777604,0.0
1.104875748502994,6.186092036531248e-05,1.104875748502994,7.336570800312504e-05,1.104875748502994,7.311872346875e-05,1.681661361960763,0.0
1.1079311377245509,6.191645344999997e-05,1.1079311377245509,7.368369131249998e-05,1.1079311377245509,7.341709785000001e-05,1.6858385331439223,0.0
1.110988023952096,6.212061813437497e-05,1.110988023952096,7.386170597499994e-05,1.110988023952096,7.361883141874998e-05,1.6900157043270816,0.0
1.1140464071856289,6.222909140624998e-05,1.1140464071856289,7.417128011875003e-05,1.1140464071856289,7.392375831249993e-05,1.694192875510241,0.0
1.1171062874251498,6.238478293750002e-05,1.1171062874251498,7.441167277187498e-05,1.1171062874251498,7.416353406250001e-05,1.6983700466934,0.0
1.1201676646706586,6.266355413437496e-05,1.1201676646706586,7.474631540625002e-05,1.1201676646706586,7.449789196562499e-05,1.702547217876559,0.0
1.1232305389221557,6.282038607187499e-05,1.1232305389221557,7.516768587500004e-05,1.1232305389221557,7.494992435937503e-05,1.7067243890597183,0.0
1.1262964071856287,6.301780296874999e-05,1.1262964071856287,7.542377160937499e-05,1.1262964071856287,7.522829540624995e-05,1.7109015602428774,0.0
1.1293622754491017,6.3212614671875e-05,1.1293622754491017,7.578910643749997e-05,1.1293622754491017,7.559085430312504e-05,1.7150787314260367,0.0
1.132429640718563,6.338728313437499e-05,1.132429640718563,7.611711613437508e-05,1.132429640718563,7.597385550000002e-05,1.719255902609196,0.0
1.1354985029940121,6.359038079374999e-05,1.1354985029940121,7.647700875624998e-05,1.1354985029940121,7.638905525000003e-05,1.7234330737923553,0.0
1.1385703592814371,6.372794980624998e-05,1.1385703592814371,7.670431944687499e-05,1.1385703592814371,7.659722082812504e-05,1.7276102449755144,0.0
1.1416422155688624,6.400501745937496e-05,1.1416422155688624,7.713035220000003e-05,1.1416422155688624,7.704245971562498e-05,1.7317874161586735,0.0
1.1447155688622754,6.406490779312506e-05,1.1447155688622754,7.732004853750003e-05,1.1447155688622754,7.725639487218754e-05,1.7359645873418328,0.0
1.1477919161676646,6.420044074687493e-05,1.1477919161676646,7.751428450937505e-05,1.1477919161676646,7.747034243750002e-05,1.7401417585249919,0.0
1.150868263473054,6.420398279687503e-05,1.150868263473054,7.765427771875001e-05,1.150868263473054,7.764383726250001e-05,1.7443189297081512,0.0
1.1539476047904194,6.441334901562499e-05,1.1539476047904194,7.807977479062506e-05,1.1539476047904194,7.803027558437505e-05,1.7484961008913105,0.0
1.1570269461077844,6.455308091562495e-05,1.1570269461077844,7.839925787812503e-05,1.1570269461077844,7.831470506250004e-05,1.7526732720744698,0.0
1.1601092814371259,6.466194626437499e-05,1.1601092814371259,7.866193911562497e-05,1.1601092814371259,7.862291173125002e-05,1.7568504432576288,0.0
1.163191616766467,6.474795566562503e-05,1.163191616766467,7.8856436975e-05,1.163191616766467,7.884106699062502e-05,1.7610276144407881,0.0
1.1662769461077844,6.501619765312499e-05,1.1662769461077844,7.924849903125004e-05,1.1662769461077844,7.922195206812495e-05,1.7652047856239472,0.0
1.169362275449102,6.520663099374997e-05,1.169362275449102,7.935770453124997e-05,1.169362275449102,7.936660239375003e-05,1.7693819568071063,0.0
1.1724505988023952,6.553868181875e-05,1.1724505988023952,7.973450568749996e-05,1.1724505988023952,7.972825124999995e-05,1.7735591279902656,0.0
1.1755404191616767,6.561898042500005e-05,1.1755404191616767,7.986457625000001e-05,1.1755404191616767,7.988336689687502e-05,1.777736299173425,0.0
1.178630239520958,6.575979531906253e-05,1.178630239520958,8.017469574999998e-05,1.178630239520958,8.016953140625003e-05,1.7819134703565842,0.0
1.1817230538922157,6.599503834374996e-05,1.1817230538922157,8.049617040624997e-05,1.1817230538922157,8.052985182187505e-05,1.7860906415397433,0.0
1.1848173652694611,6.618668441249999e-05,1.1848173652694611,8.076997031249998e-05,1.1848173652694611,8.08766405625e-05,1.7902678127229026,0.0
1.1879131736526947,6.639271928125001e-05,1.1879131736526947,8.111750287499999e-05,1.1879131736526947,8.126955278125002e-05,1.7944449839060619,0.0
1.1910089820359282,6.647462609375002e-05,1.1910089820359282,8.140457781249992e-05,1.1910089820359282,8.153830093749998e-05,1.7986221550892207,0.0
1.1941077844311376,6.654241328125006e-05,1.1941077844311376,8.17670540625e-05,1.1941077844311376,8.191195596875002e-05,1.80279932627238,0.0
1.1972080838323353,6.661312983125007e-05,1.1972080838323353,8.197916659374998e-05,1.1972080838323353,8.212250281249998e-05,1.8069764974555393,0.0
1.200309880239521,6.677851773749998e-05,1.200309880239521,8.226314856249997e-05,1.200309880239521,8.235287916875006e-05,1.8111536686386986,0.0
1.2034131736526947,6.687652449375006e-05,1.2034131736526947,8.2618828830625e-05,1.2034131736526947,8.2724539115625e-05,1.8153308398218577,0.0
1.2065179640718564,6.687273459687498e-05,1.2065179640718564,8.280699985000001e-05,1.2065179640718564,8.294011368749998e-05,1.819508011005017,0.0
1.209624251497006,6.700535707187504e-05,1.209624251497006,8.301176060625002e-05,1.209624251497006,8.315672706874997e-05,1.8236851821881763,0.0
1.212732035928144,6.710370607812495e-05,1.212732035928144,8.330982173125002e-05,1.212732035928144,8.344818855937493e-05,1.8278623533713352,0.0
1.2158413173652693,6.728351584062499e-05,1.2158413173652693,8.369103284062499e-05,1.2158413173652693,8.3822246940625e-05,1.8320395245544945,0.0
1.2189535928143713,6.730066131250001e-05,1.2189535928143713,8.381307842187498e-05,1.2189535928143713,8.398495806250002e-05,1.8362166957376538,0.0
1.222065868263473,6.720502540937498e-05,1.222065868263473,8.398007911250003e-05,1.222065868263473,8.417511145312504e-05,1.840393866920813,0.0
1.2251796407185631,6.734849257812497e-05,1.2251796407185631,8.438864884374997e-05,1.2251796407185631,8.454441063874998e-05,1.8445710381039722,0.0
1.2282949101796408,6.740376949062502e-05,1.2282949101796408,8.451545610625003e-05,1.2282949101796408,8.469571664500002e-05,1.8487482092871315,0.0
1.2314131736526945,6.754569598406253e-05,1.2314131736526945,8.472827533749996e-05,1.2314131736526945,8.4935863375e-05,1.8529253804702908,0.0
1.2345314371257485,6.773017469093747e-05,1.2345314371257485,8.493702496875003e-05,1.2345314371257485,8.514437793749996e-05,1.8571025516534496,0.0
1.2376511976047904,6.795251300850004e-05,1.2376511976047904,8.523844044375003e-05,1.2376511976047904,8.542708899374997e-05,1.861279722836609,0.0
1.2407739520958085,6.804005369687506e-05,1.2407739520958085,8.543304922812501e-05,1.2407739520958085,8.565099106874992e-05,1.8654568940197682,0.0
1.2438967065868263,6.813318041250002e-05,1.2438967065868263,8.553958457812501e-05,1.2438967065868263,8.581070979062503e-05,1.8696340652029275,0.0
1.2470224550898203,6.824644434687498e-05,1.2470224550898203,8.576770800625e-05,1.2470224550898203,8.604685005937499e-05,1.8738112363860866,0.0
1.2501482035928144,6.837495116250002e-05,1.2501482035928144,8.608950706875003e-05,1.2501482035928144,8.636009512500002e-05,1.877988407569246,0.0
1.2532769461077846,6.852556620625003e-05,1.2532769461077846,8.631288793750005e-05,1.2532769461077846,8.665744007499997e-05,1.8821655787524052,0.0
1.2564071856287424,6.862123099999998e-05,1.2564071856287424,8.667368506250003e-05,1.2564071856287424,8.700879918750004e-05,1.886342749935564,0.0
1.2595389221556885,6.856602139999994e-05,1.2595389221556885,8.680200278437503e-05,1.2595389221556885,8.717169090624997e-05,1.8905199211187234,0.0
1.2626706586826348,6.864589554687501e-05,1.2626706586826348,8.704336149999999e-05,1.2626706586826348,8.739398258343754e-05,1.8946970923018827,0.0
1.2658053892215568,6.870308702156249e-05,1.2658053892215568,8.711123568750005e-05,1.2658053892215568,8.750035632812499e-05,1.898874263485042,0.0
1.268941616766467,6.872541279374998e-05,1.268941616766467,8.732237315625004e-05,1.268941616766467,8.774239214937493e-05,1.903051434668201,0.0
1.2720793413173654,6.883663305312506e-05,1.2720793413173654,8.759135187499999e-05,1.2720793413173654,8.7989783451875e-05,1.9072286058513603,0.0
1.2752185628742514,6.893128135187506e-05,1.2752185628742514,8.783084400625003e-05,1.2752185628742514,8.82141706240625e-05,1.9114057770345196,0.0
1.2783592814371258,6.908183581874998e-05,1.2783592814371258,8.807727395312497e-05,1.2783592814371258,8.847274599375001e-05,1.9155829482176787,0.0
1.2815014970059881,6.919936565312498e-05,1.2815014970059881,8.840083609375e-05,1.2815014970059881,8.87863582875e-05,1.9197601194008378,0.0
1.2846452095808383,6.925238465937497e-05,1.2846452095808383,8.871306206250003e-05,1.2846452095808383,8.913193567812498e-05,1.923937290583997,0.0
1.2877904191616767,6.935772490312496e-05,1.2877904191616767,8.895109156249996e-05,1.2877904191616767,8.938212882812495e-05,1.9281144617671564,0.0
1.290938622754491,6.943109890312508e-05,1.290938622754491,8.913453238437498e-05,1.290938622754491,8.95899136375e-05,1.9322916329503155,0.0
1.2940868263473055,6.959433979375005e-05,1.2940868263473055,8.942628049999997e-05,1.2940868263473055,8.990753168437496e-05,1.9364688041334748,0.0
1.297236526946108,6.965147528124999e-05,1.297236526946108,8.974276462812497e-05,1.297236526946108,9.022308900000006e-05,1.940645975316634,0.0
1.3003892215568864,6.9783718615625e-05,1.3003892215568864,9.000977668750003e-05,1.3003892215568864,9.047947103124999e-05,1.9448231464997932,0.0
1.303541916167665,6.986653349437503e-05,1.303541916167665,9.020230834062502e-05,1.303541916167665,9.062892337500002e-05,1.9490003176829525,0.0
1.3066961077844312,6.998365478125005e-05,1.3066961077844312,9.044856317187503e-05,1.3066961077844312,9.086493590624996e-05,1.9531774888661115,0.0
1.3098532934131737,7.013463897500002e-05,1.3098532934131737,9.081770574999995e-05,1.3098532934131737,9.121900403124999e-05,1.9573546600492706,0.0
1.3130119760479042,7.014664727812495e-05,1.3130119760479042,9.090382166250005e-05,1.3130119760479042,9.133754256250004e-05,1.96153183123243,0.0
1.316170658682635,7.011767384374997e-05,1.316170658682635,9.110554853749986e-05,1.316170658682635,9.153213969375002e-05,1.9657090024155892,0.0
1.3193323353293416,7.012127400625004e-05,1.3193323353293416,9.129398236874998e-05,1.3193323353293416,9.170810682187502e-05,1.9698861735987485,0.0
1.322495508982036,7.011957621468751e-05,1.322495508982036,9.13959795828126e-05,1.322495508982036,9.186947135593754e-05,1.9740633447819076,0.0
1.3256601796407186,7.009200360312505e-05,1.3256601796407186,9.150452905937501e-05,1.3256601796407186,9.193387790624999e-05,1.978240515965067,0.0
1.3288248502994013,7.024454921312502e-05,1.3288248502994013,9.179991055937504e-05,1.3288248502994013,9.223529871874992e-05,1.9824176871482262,0.0
1.33199251497006,7.042074311375e-05,1.33199251497006,9.21647398812499e-05,1.33199251497006,9.258194748437491e-05,1.986594858331385,0.0
1.3351616766467067,7.048818915624996e-05,1.3351616766467067,9.235541139374999e-05,1.3351616766467067,9.275209226875e-05,1.9907720295145444,0.0
1.3383323353293415,7.059896615937506e-05,1.3383323353293415,9.260825259375003e-05,1.3383323353293415,9.301723514062502e-05,1.9949492006977037,0.0
1.3415059880239522,7.055759556156249e-05,1.3415059880239522,9.265106697812502e-05,1.3415059880239522,9.307368152812492e-05,1.999126371880863,0.0
1.3446796407185628,7.060186352156248e-05,1.3446796407185628,9.280860360931251e-05,1.3446796407185628,9.319330483749997e-05,2.003303543064022,0.0
1.3478547904191618,7.064457967125006e-05,1.3478547904191618,9.306817411250006e-05,1.3478547904191618,9.346858484062502e-05,2.007480714247181,0.0
1.3510314371257484,7.074235153749998e-05,1.3510314371257484,9.328707528218752e-05,1.3510314371257484,9.367813837499994e-05,2.0116578854303406,0.0
1.3542110778443115,7.081457554375003e-05,1.3542110778443115,9.33821683125e-05,1.3542110778443115,9.378565299062502e-05,2.0158350566134997,0.0
1.3573907185628744,7.088563247531252e-05,1.3573907185628744,9.369930161250002e-05,1.3573907185628744,9.407351791875e-05,2.020012227796659,0.0
1.3605733532934132,7.092327829093755e-05,1.3605733532934132,9.3887177328125e-05,1.3605733532934132,9.423897374906254e-05,2.0241893989798183,0.0
1.3637559880239523,7.095259488749997e-05,1.3637559880239523,9.405105770468746e-05,1.3637559880239523,9.437006287812502e-05,2.0283665701629774,0.0
1.366941616766467,7.096849645937498e-05,1.366941616766467,9.410895434062503e-05,1.366941616766467,9.445226263125008e-05,2.0325437413461365,0.0
1.3701272455089821,7.087993710937497e-05,1.3701272455089821,9.409708485312494e-05,1.3701272455089821,9.446509648843752e-05,2.0367209125292955,0.0
1.3733158682634732,7.08767220125e-05,1.3733158682634732,9.4308031609375e-05,1.3733158682634732,9.46879076437501e-05,2.040898083712455,0.0
1.376505988023952,7.087836849062504e-05,1.376505988023952,9.436131802187499e-05,1.376505988023952,9.478861881250001e-05,2.045075254895614,0.0
1.379697604790419,7.094622631562497e-05,1.379697604790419,9.456888370312499e-05,1.379697604790419,9.500621211875002e-05,2.0492524260787732,0.0
1.3828907185628743,7.091660916250001e-05,1.3828907185628743,9.464778255000002e-05,1.3828907185628743,9.513783182187511e-05,2.0534295972619327,0.0
1.3860853293413176,7.100568500312504e-05,1.3860853293413176,9.487567658750004e-05,1.3860853293413176,9.534676617812496e-05,2.057606768445092,0.0
1.3892814371257487,7.098878398437497e-05,1.3892814371257487,9.501264220000002e-05,1.3892814371257487,9.551083108749999e-05,2.061783939628251,0.0
1.3924790419161677,7.100846568750002e-05,1.3924790419161677,9.510727908125e-05,1.3924790419161677,9.56150527625001e-05,2.06596111081141,0.0
1.395678143712575,7.0999597125e-05,1.395678143712575,9.526802155312511e-05,1.395678143712575,9.575954275312497e-05,2.0701382819945695,0.0
1.398880239520958,7.100329003124994e-05,1.398880239520958,9.529483220937505e-05,1.398880239520958,9.580947672468753e-05,2.0743154531777286,0.0
1.4020823353293412,7.095764122812507e-05,1.4020823353293412,9.541935360625006e-05,1.4020823353293412,9.596514953750002e-05,2.0784926243608877,0.0
1.4052859281437124,7.09799819125e-05,1.4052859281437124,9.560224876899993e-05,1.4052859281437124,9.616685444999999e-05,2.082669795544047,0.0
1.40849251497006,7.096819130375e-05,1.40849251497006,9.580126884718754e-05,1.40849251497006,9.636610602812506e-05,2.0868469667272063,0.0
1.4117005988023954,7.093764121875003e-05,1.4117005988023954,9.585479396249997e-05,1.4117005988023954,9.643222816875005e-05,2.0910241379103653,0.0
1.4149086826347306,7.086319580000005e-05,1.4149086826347306,9.601034433437508e-05,1.4149086826347306,9.657016024999999e-05,2.0952013090935244,0.0
1.4181197604790419,7.087259294687496e-05,1.4181197604790419,9.613788707499998e-05,1.4181197604790419,9.671952737500007e-05,2.099378480276684,0.0
1.4213323353293414,7.084247079312498e-05,1.4213323353293414,9.612383516562505e-05,1.4213323353293414,9.672596155937499e-05,2.103555651459843,0.0
1.4245464071856286,7.072607870624999e-05,1.4245464071856286,9.608672762187501e-05,1.4245464071856286,9.672320053343754e-05,2.107732822643002,0.0
1.4277619760479041,7.074511647499997e-05,1.4277619760479041,9.621180250000001e-05,1.4277619760479041,9.684197533531245e-05,2.1119099938261616,0.0
1.4309790419161676,7.075559456562499e-05,1.4309790419161676,9.633825127499998e-05,1.4309790419161676,9.702206754096884e-05,2.1160871650093207,0.0
1.434197604790419,7.072445107500006e-05,1.434197604790419,9.648373160625002e-05,1.434197604790419,9.716996649125002e-05,2.12026433619248,0.0
1.437417664670659,7.066242545312497e-05,1.437417664670659,9.661891904999995e-05,1.437417664670659,9.728563263749996e-05,2.124441507375639,0.0
1.4406392215568862,7.063930031562507e-05,1.4406392215568862,9.667244859062499e-05,1.4406392215568862,9.734422233124998e-05,2.1286186785587984,0.0
1.4438622754491017,7.060551080624998e-05,1.4438622754491017,9.6751102203125e-05,1.4438622754491017,9.747991086250002e-05,2.1327958497419575,0.0
1.4470883233532936,7.064871271875007e-05,1.4470883233532936,9.688462905624994e-05,1.4470883233532936,9.763653162812508e-05,2.1369730209251165,0.0
1.450314371257485,7.064720476562502e-05,1.450314371257485,9.707766758749998e-05,1.450314371257485,9.782281478437497e-05,2.141150192108276,0.0
1.4535434131736527,7.05813854375e-05,1.4535434131736527,9.722504440937495e-05,1.4535434131736527,9.7968685153125e-05,2.145327363291435,0.0
1.4567724550898205,7.053424667499999e-05,1.4567724550898205,9.737314845937497e-05,1.4567724550898205,9.816636991875002e-05,2.149504534474594,0.0
1.4600044910179641,7.04684920625e-05,1.4600044910179641,9.754935025625e-05,1.4600044910179641,9.832196169062507e-05,2.1536817056577533,0.0
1.463238023952096,7.051946896468754e-05,1.463238023952096,9.762227193125011e-05,1.463238023952096,9.8393931990625e-05,2.157858876840913,0.0
1.4664730538922155,7.053659190625004e-05,1.4664730538922155,9.778728965624999e-05,1.4664730538922155,9.860624620656251e-05,2.162036048024072,0.0
1.4697095808383234,7.042968243437501e-05,1.4697095808383234,9.78392930625e-05,1.4697095808383234,9.8656456596875e-05,2.166213219207231,0.0
1.4729476047904193,7.042477953749998e-05,1.4729476047904193,9.802333983124994e-05,1.4729476047904193,9.885840757187505e-05,2.1703903903903905,0.0
1.476187125748503,7.041944818750003e-05,1.476187125748503,9.811566556249996e-05,1.476187125748503,9.895200071562503e-05,2.1745675615735496,0.0
1.4794281437125751,7.034816846718746e-05,1.4794281437125751,9.823114851875001e-05,1.4794281437125751,9.908380538750003e-05,2.1787447327567087,0.0
1.4826721556886227,7.026652712781253e-05,1.4826721556886227,9.834904773437501e-05,1.4826721556886227,9.924034408750003e-05,2.182921903939868,0.0
1.4859161676646706,7.019192784718753e-05,1.4859161676646706,9.845402836562501e-05,1.4859161676646706,9.936232071875003e-05,2.1870990751230273,0.0
1.4891616766467066,7.007024170624997e-05,1.4891616766467066,9.846979711874996e-05,1.4891616766467066,9.939187078125003e-05,2.1912762463061863,0.0
1.4924101796407188,7.008530687187499e-05,1.4924101796407188,9.851191098749995e-05,1.4924101796407188,9.945948034375e-05,2.1954534174893454,0.0
1.4956601796407185,7.001564175624996e-05,1.4956601796407185,9.861759732812496e-05,1.4956601796407185,9.958180371874993e-05,2.199630588672505,0.0
1.4989071856287426,7.001529072500002e-05,1.4989071856287426,9.873057471875009e-05,1.4989071856287426,9.9691453934375e-05,2.203807759855664,0.0
1.5021706586826347,6.9981993103125e-05,1.5021706586826347,9.889664502187498e-05,1.5021706586826347,9.981132452906243e-05,2.207984931038823,0.0
1.5054191616766468,6.997172390312505e-05,1.5054191616766468,9.905893934375003e-05,1.5054191616766468,9.999333441249999e-05,2.2121621022219826,0.0
1.5086676646706587,6.996575607187497e-05,1.5086676646706587,9.924738755937497e-05,1.5086676646706587,0.0001001850785531249,2.2163392734051417,0.0
1.511931137724551,6.990298903125004e-05,1.511931137724551,9.933807578124999e-05,1.511931137724551,0.00010028842847468748,2.2205164445883008,0.0
1.515194610778443,6.9828824615625e-05,1.515194610778443,9.940762803125002e-05,1.515194610778443,0.00010040885642812497,2.22469361577146,0.0
1.5184580838323354,6.969775963437491e-05,1.5184580838323354,9.941669918749998e-05,1.5184580838323354,0.00010044164353031256,2.2288707869546194,0.0
1.5217065868263473,6.969580983593753e-05,1.5217065868263473,9.951960200000001e-05,1.5217065868263473,0.00010054759891875001,2.2330479581377785,0.0
1.5249850299401198,6.958313405625e-05,1.5249850299401198,9.9613012784375e-05,1.5249850299401198,0.00010059596987812498,2.2372251293209375,0.0
1.528248502994012,6.945619145624999e-05,1.528248502994012,9.957208887812497e-05,1.528248502994012,0.00010058271884374995,2.241402300504097,0.0
1.5315119760479041,6.945821359906258e-05,1.5315119760479041,9.962084635937494e-05,1.5315119760479041,0.00010066567110625,2.245579471687256,0.0
1.5347754491017964,6.934160915937495e-05,1.5347754491017964,9.959484571875003e-05,1.5347754491017964,0.00010068457807031247,2.249756642870415,0.0
1.538053892215569,6.9242630515625e-05,1.538053892215569,9.966142879687505e-05,1.538053892215569,0.00010073357637500008,2.2539338140535743,0.0
1.541317365269461,6.919599390625004e-05,1.541317365269461,9.969880635624993e-05,1.541317365269461,0.00010076274477218751,2.258110985236734,0.0
1.5445958083832336,6.911874009375005e-05,1.5445958083832336,9.974803082499995e-05,1.5445958083832336,0.00010083735918750013,2.262288156419893,0.0
1.547874251497006,6.908057597500004e-05,1.547874251497006,9.985512128124999e-05,1.547874251497006,0.00010096274343750002,2.266465327603052,0.0
1.5511526946107785,6.897209987187499e-05,1.5511526946107785,0.00010000245659375004,1.5511526946107785,0.00010109841181875001,2.2706424987862115,0.0
1.554431137724551,6.8908341984375e-05,1.554431137724551,0.00010005634433375002,1.554431137724551,0.00010114524912499996,2.2748196699693706,0.0
1.5577095808383234,6.887244349375001e-05,1.5577095808383234,0.00010018918071875004,1.5577095808383234,0.00010129955928124997,2.2789968411525297,0.0
1.560988023952096,6.879909072187495e-05,1.560988023952096,0.00010018605467812499,1.560988023952096,0.00010134965249999999,2.2831740123356887,0.0
1.5642814371257487,6.870043353125003e-05,1.5642814371257487,0.00010024621099999993,1.5642814371257487,0.00010143314568749995,2.2873511835188483,0.0
1.567559880239521,6.861084178124997e-05,1.567559880239521,0.00010019132856874996,1.567559880239521,0.00010139570353125001,2.2915283547020073,0.0
1.5708532934131736,6.846853821875e-05,1.5708532934131736,0.00010021012861875005,1.5708532934131736,0.00010141418740624997,2.2957055258851664,0.0
1.5741317365269463,6.842323609374994e-05,1.5741317365269463,0.00010034278248125001,1.5741317365269463,0.0001015674298750001,2.299882697068326,0.0
1.5774251497005989,6.830266014374998e-05,1.5774251497005989,0.00010041986303750007,1.5774251497005989,0.00010162796831249996,2.304059868251485,0.0
1.5807185628742517,6.821007113124999e-05,1.5807185628742517,0.000100538735265625,1.5807185628742517,0.000101759946715625,2.308237039434644,0.0
1.5840119760479043,6.813275451249995e-05,1.5840119760479043,0.00010060299806250003,1.5840119760479043,0.00010184407768437506,2.312414210617803,0.0
1.587305389221557,6.802531512968754e-05,1.587305389221557,0.00010070566428124995,1.587305389221557,0.00010193740997500006,2.3165913818009627,0.0
1.5905988023952096,6.796602421875004e-05,1.5905988023952096,0.00010076106849375003,1.5905988023952096,0.00010202755534687494,2.3207685529841218,0.0
1.5939071856287426,6.789661543750005e-05,1.5939071856287426,0.00010082636384406249,1.5939071856287426,0.00010209245436875,2.324945724167281,0.0
1.5972005988023952,6.776202158750004e-05,1.5972005988023952,0.00010086071803437502,1.5972005988023952,0.00010215867124999993,2.3291228953504404,0.0
1.6005089820359282,6.772420418124996e-05,1.6005089820359282,0.00010094147312500001,1.6005089820359282,0.000102257171984375,2.3333000665335994,0.0
1.603802395209581,6.757774828437494e-05,1.603802395209581,0.00010094256284636874,1.603802395209581,0.00010225222994687499,2.3374772377167585,0.0
1.6071107784431138,6.750466083125007e-05,1.6071107784431138,0.00010102381315312495,1.6071107784431138,0.00010236807162812499,2.3416544088999176,0.0
1.6104191616766468,6.737017414687498e-05,1.6104191616766468,0.0001010753911109375,1.6104191616766468,0.000102453860875,2.345831580083077,0.0
1.6137275449101798,6.732039942500002e-05,1.6137275449101798,0.00010118151028124993,1.6137275449101798,0.00010257419856249995,2.350008751266236,0.0
1.6170359281437126,6.722499471874999e-05,1.6170359281437126,0.00010121965956249997,1.6170359281437126,0.00010260663160312493,2.3541859224493953,0.0
1.6203443113772455,6.718023795937501e-05,1.6203443113772455,0.0001012695394375,1.6203443113772455,0.00010264508612499994,2.358363093632555,0.0
1.6236676646706587,6.69997650334375e-05,1.6236676646706587,0.00010128851124999999,1.6236676646706587,0.00010271429312499996,2.362540264815714,0.0
1.6269760479041917,6.699942893124999e-05,1.6269760479041917,0.00010138102391562498,1.6269760479041917,0.00010283071612499995,2.366717435998873,0.0
1.6302994011976049,6.685273555124997e-05,1.6302994011976049,0.00010138952720718758,1.6302994011976049,0.00010284753550000004,2.3708946071820325,0.0
1.633622754491018,6.66905434146875e-05,1.633622754491018,0.00010136264724999997,1.633622754491018,0.00010288580871249998,2.3750717783651916,0.0
1.6369311377245508,6.661451047812496e-05,1.6369311377245508,0.0001014121653815624,1.6369311377245508,0.00010293496492906249,2.3792489495483506,0.0
1.640254491017964,6.652702181249998e-05,1.640254491017964,0.00010143284724999999,1.640254491017964,0.00010300453112187499,2.3834261207315097,0.0
1.6435778443113773,6.640685374687501e-05,1.6435778443113773,0.00010149550918750003,1.6435778443113773,0.0001030850713937499,2.3876032919146692,0.0
1.6469011976047905,6.625681167187499e-05,1.6469011976047905,0.00010153664385312502,1.6469011976047905,0.00010315398259156258,2.3917804630978283,0.0
1.650239520958084,6.614140606249997e-05,1.650239520958084,0.00010156134036718749,1.650239520958084,0.000103179073446875,2.395957634280988,0.0
1.653562874251497,6.5987235601875e-05,1.653562874251497,0.00010159464348343753,1.653562874251497,0.00010323214281562505,2.400134805464147,0.0
1.65688622754491,6.5981723515625e-05,1.65688622754491,0.00010165654417499993,1.65688622754491,0.00010332831211562495,2.4043119766473064,0.0
1.6602245508982036,6.592742769375004e-05,1.6602245508982036,0.00010172097958437498,1.6602245508982036,0.00010341076131874993,2.408489147830465,0.0
1.6635628742514972,6.579004919593756e-05,1.6635628742514972,0.00010173469904375004,1.6635628742514972,0.00010343949737499993,2.412666319013625,0.0
1.6668862275449103,6.570188817812495e-05,1.6668862275449103,0.00010173589215624993,1.6668862275449103,0.00010348845918750011,2.4168434901967837,0.0
1.6702245508982037,6.555826719687504e-05,1.6702245508982037,0.000101734027884375,1.6702245508982037,0.00010350605128125,2.4210206613799428,0.0
1.673562874251497,6.541236367187497e-05,1.673562874251497,0.00010176872184375005,1.673562874251497,0.00010354584990625005,2.4251978325631023,0.0
1.6769011976047905,6.544157509518752e-05,1.6769011976047905,0.00010190663990625004,1.6769011976047905,0.0001037192906875001,2.4293750037462614,0.0
1.6802544910179642,6.529199453125002e-05,1.6802544910179642,0.00010189352511874999,1.6802544910179642,0.00010372267371875003,2.4335521749294204,0.0
1.6835928143712575,6.519568802187498e-05,1.6835928143712575,0.00010196250804062499,1.6835928143712575,0.00010380701900000004,2.43772934611258,0.0
1.686931137724551,6.514446062812497e-05,1.686931137724551,0.00010199389374999995,1.686931137724551,0.00010382660559374998,2.441906517295739,0.0
1.6902844311377248,6.499124701562506e-05,1.6902844311377248,0.00010194427054374994,1.6902844311377248,0.00010381075812499995,2.446083688478898,0.0
1.6936377245508982,6.480042004687501e-05,1.6936377245508982,0.0001019374955625,1.6936377245508982,0.00010382608190624995,2.4502608596620576,0.0
1.6969760479041918,6.467046381875001e-05,1.6969760479041918,0.00010197595643750001,1.6969760479041918,0.00010387675365625004,2.4544380308452167,0.0
1.7003293413173655,6.455515725625001e-05,1.7003293413173655,0.00010196192265749997,1.7003293413173655,0.00010387880900000004,2.4586152020283762,0.0
1.703682634730539,6.442052809375001e-05,1.703682634730539,0.00010198247515624999,1.703682634730539,0.00010392329899374995,2.4627923732115353,0.0
1.7070359281437126,6.440908981875001e-05,1.7070359281437126,0.00010202922996874997,1.7070359281437126,0.00010400956164343747,2.4669695443946944,0.0
1.7104041916167665,6.432243728593748e-05,1.7104041916167665,0.000102148084953125,1.7104041916167665,0.00010414199540624994,2.471146715577854,0.0
1.7137574850299402,6.416988428750001e-05,1.7137574850299402,0.00010205483970468744,1.7137574850299402,0.00010406675413437499,2.4753238867610126,0.0
1.717125748502994,6.410166384375002e-05,1.717125748502994,0.00010204138003593751,1.717125748502994,0.00010409917409375002,2.4795010579441716,0.0
1.720479041916168,6.404555540624996e-05,1.720479041916168,0.00010208078089375004,1.720479041916168,0.0001041548363788125,2.483678229127331,0.0
1.7238473053892216,6.386963176249999e-05,1.7238473053892216,0.00010209670185624996,1.7238473053892216,0.0001041621850676563,2.4878554003104902,0.0
1.7272155688622757,6.3779335375e-05,1.7272155688622757,0.00010211471942187502,1.7272155688622757,0.0001042201801125,2.4920325714936493,0.0
1.7305838323353293,6.363495671249996e-05,1.7305838323353293,0.00010212149174374997,1.7305838323353293,0.00010424825412500001,2.496209742676809,0.0
1.7339520958083834,6.347324988749998e-05,1.7339520958083834,0.00010216183724875004,1.7339520958083834,0.00010432607048749998,2.500386913859968,0.0
1.7373203592814372,6.340079756156253e-05,1.7373203592814372,0.00010221204845937501,1.7373203592814372,0.00010435370684374996,2.504564085043127,0.0
1.740688622754491,6.339921024999997e-05,1.740688622754491,0.00010230973494374997,1.740688622754491,0.00010446138464999995,2.5087412562262865,0.0
1.744056886227545,6.326466622499998e-05,1.744056886227545,0.00010225674579687504,1.744056886227545,0.00010442824290937504,2.5129184274094456,0.0
1.7474401197604792,6.313225527187501e-05,1.7474401197604792,0.00010224767190625004,1.7474401197604792,0.00010443481214999993,2.517095598592605,0.0
1.7508083832335328,6.303367649375006e-05,1.7508083832335328,0.00010227624939999997,1.7508083832335328,0.00010447765956249992,2.521272769775764,0.0
1.754191616766467,6.288039866562497e-05,1.754191616766467,0.00010223207878625,1.754191616766467,0.00010445785745624993,2.5254499409589233,0.0
1.7575748502994013,6.27462051625e-05,1.7575748502994013,0.00010228229416562504,1.7575748502994013,0.000104496354190625,2.529627112142083,0.0
1.7609580838323353,6.2606517725e-05,1.7609580838323353,0.00010227881101562499,1.7609580838323353,0.00010448930200000009,2.533804283325242,0.0
1.7643413173652696,6.24906468625e-05,1.7643413173652696,0.00010232349575062491,1.7643413173652696,0.00010453734518749997,2.5379814545084005,0.0
1.7677245508982038,6.236315741562494e-05,1.7677245508982038,0.00010234580274687498,1.7677245508982038,0.00010459292056250004,2.54215862569156,0.0
1.7711077844311378,6.226768515624999e-05,1.7711077844311378,0.00010238234387812499,1.7711077844311378,0.00010463577584375013,2.546335796874719,0.0
1.7745059880239522,6.218296060000002e-05,1.7745059880239522,0.00010239954459687487,1.7745059880239522,0.00010466602443749996,2.550512968057878,0.0
1.7778892215568864,6.205757522187502e-05,1.7778892215568864,0.00010242744323437501,1.7778892215568864,0.00010471542646875,2.5546901392410377,0.0
1.7812874251497006,6.196276344375002e-05,1.7812874251497006,0.00010249416915937497,1.7812874251497006,0.00010476473012499996,2.558867310424197,0.0
1.7846706586826349,6.186269360312498e-05,1.7846706586826349,0.00010245977195000005,1.7846706586826349,0.00010474344206562499,2.563044481607356,0.0
1.7880688622754493,6.176742636875002e-05,1.7880688622754493,0.00010245621051874998,1.7880688622754493,0.00010477667785000002,2.5672216527905154,0.0
1.7914670658682637,6.171146590937501e-05,1.7914670658682637,0.00010250655481249998,1.7914670658682637,0.00010484169668375002,2.5713988239736745,0.0
1.7948652694610778,6.157246247499992e-05,1.7948652694610778,0.00010248619609374993,1.7948652694610778,0.00010483531083437498,2.575575995156834,0.0
1.7982784431137724,6.14771906328125e-05,1.7982784431137724,0.000102538634965625,1.7982784431137724,0.00010489076481968753,2.579753166339993,0.0
1.8016766467065868,6.136195434812498e-05,1.8016766467065868,0.00010262647430312503,1.8016766467065868,0.00010498996871875,2.583930337523152,0.0
1.8050748502994012,6.12864836890625e-05,1.8050748502994012,0.00010259300034374996,1.8050748502994012,0.00010497815118124998,2.5881075087063117,0.0
1.808488023952096,6.1161325975e-05,1.808488023952096,0.00010261536299687502,1.808488023952096,0.00010501958574593749,2.5922846798894708,0.0
1.8118862275449104,6.105539840624998e-05,1.8118862275449104,0.00010264473504343754,1.8118862275449104,0.00010505783031562497,2.5964618510726294,0.0
1.815299401197605,6.095995769999997e-05,1.815299401197605,0.00010264899105000002,1.815299401197605,0.00010509813958437496,2.6006390222557894,0.0
1.8187125748502992,6.083515192499998e-05,1.8187125748502992,0.00010272826047187497,1.8187125748502992,0.00010518562740625007,2.604816193438948,0.0
1.822125748502994,6.0631244822812443e-05,1.822125748502994,0.0001026819736375,1.822125748502994,0.00010517921243750005,2.608993364622107,0.0
1.8255389221556886,6.0532075640625026e-05,1.8255389221556886,0.0001026520320812499,1.8255389221556886,0.00010514577334374993,2.6131705358052666,0.0
1.8289520958083834,6.039959915968749e-05,1.8289520958083834,0.00010265704730312502,1.8289520958083834,0.00010517490926562498,2.6173477069884257,0.0
1.832380239520958,6.029413333749995e-05,1.832380239520958,0.00010267725451875004,1.832380239520958,0.00010520135964375,2.6215248781715847,0.0
1.8357934131736526,6.0211119428125006e-05,1.8357934131736526,0.000102715536684375,1.8357934131736526,0.00010524259506874997,2.6257020493547443,0.0
1.8392215568862276,6.005111670353124e-05,1.8392215568862276,0.00010274373172812501,1.8392215568862276,0.00010528947193749999,2.6298792205379034,0.0
1.8426347305389221,5.994528099749997e-05,1.8426347305389221,0.00010273368019062502,1.8426347305389221,0.00010531675856250005,2.6340563917210624,0.0
1.846062874251497,5.9838436303125e-05,1.846062874251497,0.00010271262100625003,1.846062874251497,0.00010531404640624998,2.638233562904222,0.0
1.8494910179640718,5.968707990187499e-05,1.8494910179640718,0.00010269169214968748,1.8494910179640718,0.00010528186950000007,2.642410734087381,0.0
1.8529191616766467,5.9552289075e-05,1.8529191616766467,0.00010259126359687502,1.8529191616766467,0.00010520084781249996,2.6465879052705406,0.0
1.8563473053892217,5.9428721965625034e-05,1.8563473053892217,0.00010261295374062493,1.8563473053892217,0.00010524104934375,2.6507650764536996,0.0
1.8597754491017964,5.9352454209062475e-05,1.8597754491017964,0.00010259288235312501,1.8597754491017964,0.00010524749128124992,2.6549422476368587,0.0
1.8632185628742517,5.9205830459375e-05,1.8632185628742517,0.00010256977177187502,1.8632185628742517,0.00010525305103125003,2.6591194188200182,0.0
1.8666467065868266,5.9106310848437485e-05,1.8666467065868266,0.00010257803636562505,1.8666467065868266,0.0001052815184375,2.663296590003177,0.0
1.8700898203592815,5.897732756249999e-05,1.8700898203592815,0.00010255244605625006,1.8700898203592815,0.00010527594809375002,2.667473761186336,0.0
1.8735179640718564,5.886108875000001e-05,1.8735179640718564,0.00010257064099999998,1.8735179640718564,0.00010531256046875,2.6716509323694955,0.0
1.8769610778443115,5.876625259375e-05,1.8769610778443115,0.00010257176235625011,1.8769610778443115,0.00010533697003125,2.6758281035526545,0.0
1.8804041916167664,5.862441043749996e-05,1.8804041916167664,0.00010252156728975002,1.8804041916167664,0.00010530794531250006,2.6800052747358136,0.0
1.8838473053892215,5.849216924999999e-05,1.8838473053892215,0.00010247662092812493,1.8838473053892215,0.00010529531075000002,2.684182445918973,0.0
1.8872904191616768,5.8327669156250036e-05,1.8872904191616768,0.00010243862956562505,1.8872904191616768,0.00010527608765624999,2.6883596171021322,0.0
1.890733532934132,5.815757839687497e-05,1.890733532934132,0.00010245063480312505,1.890733532934132,0.00010528339753125003,2.6925367882852913,0.0
1.8941916167664672,5.7990906134375025e-05,1.8941916167664672,0.000102439216,1.8941916167664672,0.00010529134571875002,2.696713959468451,0.0
1.8976347305389223,5.787602631250001e-05,1.8976347305389223,0.00010244581369375002,1.8976347305389223,0.000105301005396875,2.70089113065161,0.0
1.9010928143712575,5.7739041312500015e-05,1.9010928143712575,0.00010240706124062494,1.9010928143712575,0.00010527103691874999,2.7050683018347694,0.0
1.904550898203593,5.7600357090625e-05,1.904550898203593,0.00010238649262500003,1.904550898203593,0.00010525514008125,2.7092454730179285,0.0
1.907994011976048,5.7511009937499986e-05,1.907994011976048,0.00010242586702499997,1.907994011976048,0.00010529584792499998,2.7134226442010876,0.0
1.9114520958083832,5.738592343125001e-05,1.9114520958083832,0.00010244237928125008,1.9114520958083832,0.00010532777663437509,2.717599815384247,0.0
1.914925149700599,5.722432271874996e-05,1.914925149700599,0.00010236483540625003,1.914925149700599,0.00010524788272906252,2.721776986567406,0.0
1.9183832335329343,5.705597553687502e-05,1.9183832335329343,0.00010232427843750004,1.9183832335329343,0.00010522954500625004,2.725954157750565,0.0
1.9218413173652695,5.6971398837500014e-05,1.9218413173652695,0.00010230711150000001,1.9218413173652695,0.00010524984744374997,2.7301313289337243,0.0
1.925299401197605,5.6908814404687505e-05,1.925299401197605,0.00010240526587499997,1.925299401197605,0.00010535381193750003,2.7343085001168834,0.0
1.9287724550898204,5.677258147499997e-05,1.9287724550898204,0.00010233346115625008,1.9287724550898204,0.00010531325558437498,2.7384856713000425,0.0
1.932245508982036,5.6637293934375036e-05,1.932245508982036,0.00010227636135312496,1.932245508982036,0.0001052743353437499,2.742662842483202,0.0
1.9357035928143713,5.6458157043749973e-05,1.9357035928143713,0.00010223063093124992,1.9357035928143713,0.00010524076443750006,2.746840013666361,0.0
1.9391766467065867,5.6298954925000004e-05,1.9391766467065867,0.00010222326601874996,1.9391766467065867,0.00010524223359374995,2.75101718484952,0.0
1.9426497005988026,5.6149730959374986e-05,1.9426497005988026,0.00010220267587499998,1.9426497005988026,0.00010524162235625,2.7551943560326797,0.0
1.946122754491018,5.6038692781250004e-05,1.946122754491018,0.00010214805290624998,1.946122754491018,0.00010518967953124991,2.759371527215839,0.0
1.949610778443114,5.593289350937498e-05,1.949610778443114,0.00010216091243750005,1.949610778443114,0.00010523038916250003,2.7635486983989983,0.0
1.9530838323353295,5.5843676875e-05,1.9530838323353295,0.00010215156393750004,1.9530838323353295,0.00010523843652406249,2.7677258695821574,0.0
1.956556886227545,5.5709622312500025e-05,1.956556886227545,0.00010219057028125001,1.956556886227545,0.00010529015908750001,2.7719030407653165,0.0
1.9600449101796407,5.559357175000002e-05,1.9600449101796407,0.00010221215065625,1.9600449101796407,0.00010532323936250006,2.776080211948476,0.0
1.9635329341317367,5.547024546874998e-05,1.9635329341317367,0.00010223746493750003,1.9635329341317367,0.00010535922220937504,2.780257383131635,0.0
1.9670209580838323,5.533759884375001e-05,1.9670209580838323,0.00010221044309375006,1.9670209580838323,0.00010534795500312501,2.7844345543147937,0.0
1.9704940119760481,5.5189088437499995e-05,1.9704940119760481,0.00010217778493749993,1.9704940119760481,0.000105319817640625,2.788611725497953,0.0
1.9739970059880239,5.504958859375e-05,1.9739970059880239,0.00010218338003125005,1.9739970059880239,0.00010531361169687501,2.7927888966811123,0.0
1.9774850299401199,5.486355324687504e-05,1.9774850299401199,0.00010213094418750008,1.9774850299401199,0.00010526674812812498,2.7969660678642714,0.0
1.9809730538922157,5.473999458125001e-05,1.9809730538922157,0.00010213781440625001,1.9809730538922157,0.00010528490923437494,2.801143239047431,0.0
1.9844610778443115,5.464468400937499e-05,1.9844610778443115,0.00010210059187500001,1.9844610778443115,0.00010526737599375006,2.80532041023059,0.0
1.9879640718562877,5.450179436562497e-05,1.9879640718562877,0.00010208409000000004,1.9879640718562877,0.00010528107924687497,2.809497581413749,0.0
1.9914670658682636,5.4357264745312514e-05,1.9914670658682636,0.00010208671981250005,1.9914670658682636,0.00010530671727812498,2.8136747525969086,0.0
1.9949550898203594,5.4243152540312496e-05,1.9949550898203594,0.00010207950715624998,1.9949550898203594,0.00010530255657812503,2.8178519237800677,0.0
1.9984580838323354,5.4125038465624994e-05,1.9984580838323354,0.00010201852487500003,1.9984580838323354,0.00010525681036562502,2.822029094963227,0.0
2.0019610778443115,5.4020133587187496e-05,2.0019610778443115,0.00010199309903124995,2.0019610778443115,0.0001052512298275,2.8262062661463863,0.0
2.0054640718562875,5.389508356874998e-05,2.0054640718562875,0.00010196104671249999,2.0054640718562875,0.00010524547866343749,2.8303834373295453,0.0
2.0089670658682635,5.382123140312501e-05,2.0089670658682635,0.00010196752566718755,2.0089670658682635,0.00010525886010562507,2.834560608512705,0.0
2.01248502994012,5.374757612812501e-05,2.01248502994012,0.00010199851400937499,2.01248502994012,0.000105295515678125,2.838737779695864,0.0
2.015988023952096,5.362053795625005e-05,2.015988023952096,0.00010196124650625003,2.015988023952096,0.00010526502111562496,2.8429149508790226,0.0
2.019505988023952,5.34585831678125e-05,2.019505988023952,0.0001019314313906251,2.019505988023952,0.00010525704411875002,2.8470921220621825,0.0
2.023008982035928,5.334058664437498e-05,2.023008982035928,0.00010193585006250004,2.023008982035928,0.00010528388481874995,2.851269293245341,0.0
2.0265269461077846,5.322771233687504e-05,2.0265269461077846,0.00010192527359375,2.0265269461077846,0.00010529341452812509,2.8554464644285003,0.0
2.0300449101796407,5.3087794274999994e-05,2.0300449101796407,0.00010193880521875003,2.0300449101796407,0.00010531955363124995,2.8596236356116598,0.0
2.033562874251497,5.294686287187499e-05,2.033562874251497,0.00010191839525000004,2.033562874251497,0.00010531696853750003,2.863800806794819,0.0
2.0370808383233534,5.279173542499997e-05,2.0370808383233534,0.00010188070584374996,2.0370808383233534,0.00010528780508749995,2.867977977977978,0.0
2.0406137724550897,5.262672656874998e-05,2.0406137724550897,0.00010185149815624997,2.0406137724550897,0.00010527798535937502,2.8721551491611375,0.0
2.0441317365269462,5.2554974515625e-05,2.0441317365269462,0.00010187274725000001,2.0441317365269462,0.00010530089342500001,2.8763323203442965,0.0
2.0476646706586825,5.2449164170624996e-05,2.0476646706586825,0.00010184339106250006,2.0476646706586825,0.00010529123085312494,2.880509491527456,0.0
2.051182634730539,5.2367489378124974e-05,2.051182634730539,0.000101852143625,2.051182634730539,0.00010531298509062501,2.884686662710615,0.0
2.0547155688622754,5.2280976187499997e-05,2.0547155688622754,0.00010183106953125004,2.0547155688622754,0.00010529909815624994,2.888863833893774,0.0
2.058248502994012,5.215091506250003e-05,2.058248502994012,0.00010183525193749997,2.058248502994012,0.00010530976175000001,2.8930410050769337,0.0
2.061781437125749,5.2082201446874996e-05,2.061781437125749,0.00010184694512500006,2.061781437125749,0.00010535209759374999,2.897218176260093,0.0
2.065314371257485,5.2001762971875016e-05,2.065314371257485,0.00010184933128125001,2.065314371257485,0.00010535409953125007,2.901395347443252,0.0
2.068847305389222,5.190636171875002e-05,2.068847305389222,0.00010187013279375003,2.068847305389222,0.00010537815229062504,2.9055725186264114,0.0
2.072380239520958,5.187025859374998e-05,2.072380239520958,0.00010188321415000006,2.072380239520958,0.00010540846885937502,2.90974968980957,0.0
2.075928143712575,5.1774272146875025e-05,2.075928143712575,0.00010188937493749994,2.075928143712575,0.00010543721012499995,2.913926860992729,0.0
2.0794610778443117,5.1648353059374966e-05,2.0794610778443117,0.00010184157147187503,2.0794610778443117,0.00010540180506250001,2.9181040321758887,0.0
2.083008982035928,5.152746469687496e-05,2.083008982035928,0.00010182464536562501,2.083008982035928,0.00010540246929687498,2.9222812033590477,0.0
2.086556886227545,5.1417155043437466e-05,2.086556886227545,0.00010178821529374996,2.086556886227545,0.00010536194315625006,2.926458374542207,0.0
2.090104790419162,5.1331673699999996e-05,2.090104790419162,0.00010180865493750004,2.090104790419162,0.00010538393115624993,2.9306355457253663,0.0
2.0936526946107783,5.1228715012500005e-05,2.0936526946107783,0.00010174530575000002,2.0936526946107783,0.00010534576821875001,2.9348127169085254,0.0
2.097200598802395,5.114847731687498e-05,2.097200598802395,0.0001017476185687499,2.097200598802395,0.00010536101739687498,2.938989888091685,0.0
2.100748502994012,5.110321693156249e-05,2.100748502994012,0.00010176058110937499,2.100748502994012,0.0001054024124999999,2.943167059274844,0.0
2.104311377245509,5.0959721890625e-05,2.104311377245509,0.00010174607772656246,2.104311377245509,0.00010539756739374999,2.947344230458003,0.0
2.107859281437126,5.08029381115625e-05,2.107859281437126,0.00010168839565625009,2.107859281437126,0.00010534367551250006,2.9515214016411626,0.0
2.111422155688623,5.0751554365937496e-05,2.111422155688623,0.00010167783307187502,2.111422155688623,0.00010534704830937497,2.9556985728243217,0.0
2.11498502994012,5.063546484781256e-05,2.11498502994012,0.00010168316588750001,2.11498502994012,0.00010536365786250003,2.9598757440074808,0.0
2.1185479041916166,5.054190283124999e-05,2.1185479041916166,0.00010163426378968748,2.1185479041916166,0.00010532542484062504,2.9640529151906403,0.0
2.122110778443114,5.042436647562503e-05,2.122110778443114,0.00010164569460000002,2.122110778443114,0.00010534199746562505,2.9682300863737994,0.0
2.1256736526946107,5.0330630754374994e-05,2.1256736526946107,0.00010159261598343747,2.1256736526946107,0.00010530791108125,2.972407257556958,0.0
2.1292365269461078,5.021878122031249e-05,2.1292365269461078,0.00010157103833125002,2.1292365269461078,0.000105314990140625,2.9765844287401175,0.0
2.132799401197605,5.009076990624999e-05,2.132799401197605,0.00010155186938124998,2.132799401197605,0.00010531557066249997,2.9807615999232766,0.0
2.1363772455089824,4.9986035437500027e-05,2.1363772455089824,0.00010154644250937499,2.1363772455089824,0.00010533455240625005,2.9849387711064357,0.0
2.139940119760479,4.987456428124997e-05,2.139940119760479,0.00010148634032499998,2.139940119760479,0.00010529311090937505,2.989115942289595,0.0
2.1435179640718562,4.979331243750001e-05,2.1435179640718562,0.00010148958861250004,2.1435179640718562,0.00010530906112218748,2.9932931134727543,0.0
2.1470958083832334,4.965363824999998e-05,2.1470958083832334,0.00010147958381249997,2.1470958083832334,0.00010530412307500005,2.997470284655914,0.0
2.150673652694611,4.956508175e-05,2.150673652694611,0.00010149199859687497,2.150673652694611,0.00010532784849906255,3.001647455839073,0.0
2.1542514970059883,4.9470985906250024e-05,2.1542514970059883,0.00010146516385312496,2.1542514970059883,0.00010530478146250008,3.005824627022232,0.0
2.1578293413173655,4.942077285625001e-05,2.1578293413173655,0.00010147184565624993,2.1578293413173655,0.00010532981472187503,3.0100017982053915,0.0
2.1614071856287427,4.930647191875002e-05,2.1614071856287427,0.000101426597425,2.1614071856287427,0.00010529138576781249,3.0141789693885506,0.0
2.165,4.9226399113437516e-05,2.165,0.00010141558575624999,2.165,0.0001052813645156251,3.0183561405717096,0.0
2.1685778443113772,4.9171468196875e-05,2.1685778443113772,0.00010140105523125003,2.1685778443113772,0.00010528664934374993,3.022533311754869,0.0
2.1721706586826346,4.902786619999999e-05,2.1721706586826346,0.00010136010016875005,2.1721706586826346,0.00010526653859374998,3.0267104829380282,0.0
2.1757634730538924,4.895029144375002e-05,2.1757634730538924,0.00010136750859374998,2.1757634730538924,0.00010527208556249997,3.030887654121187,0.0
2.1793562874251498,4.892236125000002e-05,2.1793562874251498,0.00010134048752499993,2.1793562874251498,0.00010525965065000004,3.035064825304347,0.0
2.1829491017964076,4.888355565625003e-05,2.1829491017964076,0.00010137055845312507,2.1829491017964076,0.00010529095930312492,3.0392419964875055,0.0
2.186541916167665,4.879883300625e-05,2.186541916167665,0.00010135060275937502,2.186541916167665,0.00010528109765937502,3.0434191676706646,0.0
2.1901347305389223,4.8671744184374994e-05,2.1901347305389223,0.00010136329865624998,2.1901347305389223,0.00010528885167187503,3.047596338853824,0.0
2.19374251497006,4.8542903812500024e-05,2.19374251497006,0.00010134071413749994,2.19374251497006,0.00010526925339999994,3.051773510036983,0.0
2.1973353293413176,4.8449349659375e-05,2.1973353293413176,0.00010128553143062501,2.1973353293413176,0.00010524110319062498,3.0559506812201422,0.0
2.200943113772455,4.836035725000002e-05,2.200943113772455,0.00010122533518249993,2.200943113772455,0.00010519057686875001,3.0601278524033018,0.0
2.204550898203593,4.8262231884374996e-05,2.204550898203593,0.00010119656363125001,2.204550898203593,0.00010517381426562492,3.064305023586461,0.0
2.2081437125748504,4.814284921562503e-05,2.2081437125748504,0.00010116570198749999,2.2081437125748504,0.00010515627072812509,3.0684821947696204,0.0
2.211751497005988,4.803783872812497e-05,2.211751497005988,0.00010115100851249998,2.211751497005988,0.00010514850158125,3.0726593659527794,0.0
2.215359281437126,4.794993478121876e-05,2.215359281437126,0.00010116736519374999,2.215359281437126,0.00010517818884375003,3.0768365371359385,0.0
2.218982035928144,4.781979697812499e-05,2.218982035928144,0.00010116153521875,2.218982035928144,0.00010517715612187496,3.081013708319098,0.0
2.2225898203592815,4.7679682534374995e-05,2.2225898203592815,0.00010115005440906256,2.2225898203592815,0.00010516139277499995,3.085190879502257,0.0
2.2262125748502997,4.755943525500001e-05,2.2262125748502997,0.00010109636789999998,2.2262125748502997,0.00010510913430624995,3.089368050685416,0.0
2.229820359281437,4.747342818750004e-05,2.229820359281437,0.00010106865895937505,2.229820359281437,0.00010508093048124997,3.0935452218685757,0.0
2.2334431137724553,4.7369906178124996e-05,2.2334431137724553,0.00010109968984374998,2.2334431137724553,0.000105110987225,3.0977223930517344,0.0
2.237065868263473,4.7240138568750016e-05,2.237065868263473,0.00010106560907187495,2.237065868263473,0.00010508914366249996,3.1018995642348934,0.0
2.240688622754491,4.7112897718749976e-05,2.240688622754491,0.00010106917195937505,2.240688622754491,0.00010509503574999997,3.106076735418053,0.0
2.244311377245509,4.701805429687503e-05,2.244311377245509,0.00010104326925000002,2.244311377245509,0.00010508476299062504,3.110253906601212,0.0
2.247934131736527,4.691839125625e-05,2.247934131736527,0.0001010071269375,2.247934131736527,0.00010504222550000006,3.114431077784371,0.0
2.251556886227545,4.681612103124999e-05,2.251556886227545,0.00010102158912500003,2.251556886227545,0.000105064274696875,3.1186082489675306,0.0
2.2551946107784433,4.6722176374999984e-05,2.2551946107784433,0.00010100415859374996,2.2551946107784433,0.00010505449950625003,3.1227854201506897,0.0
2.2588173652694614,4.664309971874996e-05,2.2588173652694614,0.00010097624940624997,2.2588173652694614,0.000105035549421875,3.1269625913338492,0.0
2.2624550898203597,4.6560101000000004e-05,2.2624550898203597,0.00010095645881250006,2.2624550898203597,0.00010502962958437491,3.1311397625170083,0.0
2.2660928143712575,4.648299724999999e-05,2.2660928143712575,0.00010094120153125,2.2660928143712575,0.00010502749899062494,3.1353169337001674,0.0
2.269730538922156,4.6383477625e-05,2.269730538922156,0.00010091809731250008,2.269730538922156,0.00010501108431562496,3.139494104883327,0.0
2.273368263473054,4.631497883125002e-05,2.273368263473054,0.00010092416684374986,2.273368263473054,0.00010501805408625004,3.143671276066486,0.0
2.2770059880239524,4.627042969999999e-05,2.2770059880239524,0.00010090746254375006,2.2770059880239524,0.00010502611743156258,3.147848447249645,0.0
2.28064371257485,4.6183387137500004e-05,2.28064371257485,0.00010090226449999994,2.28064371257485,0.00010503522885000007,3.1520256184328046,0.0
2.2842964071856287,4.604177740625001e-05,2.2842964071856287,0.0001008834644375,2.2842964071856287,0.00010503293666249997,3.1562027896159637,0.0
2.287934131736527,4.596246406250002e-05,2.287934131736527,0.00010083592712187503,2.287934131736527,0.00010498986520625004,3.1603799607991223,0.0
2.2915868263473054,4.587428022812498e-05,2.2915868263473054,0.00010089752043749996,2.2915868263473054,0.00010505809432562497,3.164557131982282,0.0
2.295239520958084,4.577825478124998e-05,2.295239520958084,0.00010088631482499996,2.295239520958084,0.00010506275691531252,3.168734303165441,0.0
2.2988922155688623,4.5690657406250034e-05,2.2988922155688623,0.00010085494005312495,2.2988922155688623,0.00010503973537812493,3.1729114743486,0.0
2.3025449101796407,4.558408953124999e-05,2.3025449101796407,0.00010081334824062497,2.3025449101796407,0.00010500767615625,3.1770886455317595,0.0
2.306197604790419,4.549831475000004e-05,2.306197604790419,0.00010077898315062501,2.306197604790419,0.00010498065018125005,3.1812658167149186,0.0
2.3098502994011976,4.544246534375004e-05,2.3098502994011976,0.00010078994297437504,2.3098502994011976,0.00010499308501562506,3.185442987898078,0.0
2.313502994011976,4.532206303125e-05,2.313502994011976,0.00010078154082343745,2.313502994011976,0.00010497975888750001,3.189620159081237,0.0
2.3171706586826346,4.524475509374999e-05,2.3171706586826346,0.00010074813959062506,2.3171706586826346,0.00010495662425625005,3.1937973302643963,0.0
2.3208383233532937,4.514892991250002e-05,2.3208383233532937,0.00010074455046875002,2.3208383233532937,0.00010495934281875008,3.197974501447556,0.0
2.324491017964072,4.5045952978125e-05,2.324491017964072,0.00010072728253281244,2.324491017964072,0.00010494143066875004,3.202151672630715,0.0
2.3281586826347307,4.4945179012499984e-05,2.3281586826347307,0.00010069027144375003,2.3281586826347307,0.00010491281592187507,3.206328843813874,0.0
2.3318263473053893,4.4828834756249995e-05,2.3318263473053893,0.00010069714048218748,2.3318263473053893,0.00010491586521562504,3.2105060149970335,0.0
2.335494011976048,4.475421882187501e-05,2.335494011976048,0.00010068845730625002,2.335494011976048,0.00010491246808124999,3.2146831861801926,0.0
2.339176646706587,4.468646873750006e-05,2.339176646706587,0.00010069068564406245,2.339176646706587,0.00010492267542187506,3.218860357363351,0.0
2.3428443113772457,4.460407420625e-05,2.3428443113772457,0.00010068179813124997,2.3428443113772457,0.00010492318041875005,3.223037528546511,0.0
2.3465119760479043,4.451239831250002e-05,2.3465119760479043,0.00010064547245937495,2.3465119760479043,0.00010489569428437496,3.22721469972967,0.0
2.350194610778443,4.4448290562499976e-05,2.350194610778443,0.00010065242058749995,2.350194610778443,0.000104910740996875,3.231391870912829,0.0
2.3538772455089823,4.4370990312500004e-05,2.3538772455089823,0.00010065771982812501,2.3538772455089823,0.00010492104202000001,3.2355690420959884,0.0
2.357559880239521,4.430857156249999e-05,2.357559880239521,0.00010063559535312487,2.357559880239521,0.00010491228012499997,3.2397462132791475,0.0
2.3612425149700598,4.421189409375001e-05,2.3612425149700598,0.00010060670077500007,2.3612425149700598,0.00010489770220687503,3.243923384462307,0.0
2.364925149700599,4.416800315625001e-05,2.364925149700599,0.00010060893799687499,2.364925149700599,0.00010491059871843751,3.248100555645466,0.0
2.3686077844311377,4.408830409375002e-05,2.3686077844311377,0.00010058965025312504,2.3686077844311377,0.00010489135577125,3.252277726828625,0.0
2.372290419161677,4.398597384374999e-05,2.372290419161677,0.00010056477822374999,2.372290419161677,0.000104884821500625,3.2564548980117847,0.0
2.375988023952096,4.391603249999998e-05,2.375988023952096,0.00010056152399281241,2.375988023952096,0.0001048847052596875,3.2606320691949437,0.0
2.379670658682635,4.385787071875e-05,2.379670658682635,0.0001005655031718749,2.379670658682635,0.00010489302049562497,3.264809240378103,0.0
2.383368263473054,4.378383446874997e-05,2.383368263473054,0.00010056096475312498,2.383368263473054,0.00010490752942812496,3.2689864115612624,0.0
2.3870658682634733,4.370786090625001e-05,2.3870658682634733,0.00010055940543750002,2.3870658682634733,0.00010490811653125003,3.2731635827444214,0.0
2.3907634730538923,4.359538275000001e-05,2.3907634730538923,0.00010054865096874996,2.3907634730538923,0.00010490146374062498,3.2773407539275805,0.0
2.394461077844311,4.3491016562499996e-05,2.394461077844311,0.00010053734653124999,2.394461077844311,0.00010489276536874996,3.28151792511074,0.0
2.3981586826347305,4.342623728125001e-05,2.3981586826347305,0.00010052926080000008,2.3981586826347305,0.00010488527433874998,3.2856950962938987,0.0
2.40187125748503,4.334762990624998e-05,2.40187125748503,0.00010055392807500003,2.40187125748503,0.00010491993178125003,3.2898722674770577,0.0
2.405568862275449,4.325068196874999e-05,2.405568862275449,0.00010052890472500005,2.405568862275449,0.00010489998681874992,3.2940494386602173,0.0
2.409281437125749,4.314623271875003e-05,2.409281437125749,0.00010050400534375,2.409281437125749,0.00010488784720593747,3.2982266098433763,0.0
2.412979041916168,4.307252309374998e-05,2.412979041916168,0.00010047972806250004,2.412979041916168,0.00010487895449999999,3.302403781026536,0.0
2.416691616766467,4.300728634374996e-05,2.416691616766467,0.00010045331812499993,2.416691616766467,0.00010485436753843747,3.306580952209695,0.0
2.4204041916167665,4.293267759374999e-05,2.4204041916167665,0.00010044468795000002,2.4204041916167665,0.00010485046227812501,3.310758123392854,0.0
2.424116766467066,4.2847987750000015e-05,2.424116766467066,0.00010043449927499997,2.424116766467066,0.00010484528871875,3.3149352945760135,0.0
2.4278443113772457,4.278353996875e-05,2.4278443113772457,0.00010040081203125002,2.4278443113772457,0.000104818616615625,3.3191124657591726,0.0
2.4315568862275447,4.274156362499999e-05,2.4315568862275447,0.00010041388271562496,2.4315568862275447,0.00010483175343124997,3.3232896369423317,0.0
2.4352694610778447,4.271196296875e-05,2.4352694610778447,0.00010042480393749997,2.4352694610778447,0.00010484930140312492,3.3274668081254912,0.0
2.438997005988024,4.26611665e-05,2.438997005988024,0.000100418557984375,2.438997005988024,0.00010485298606250002,3.3316439793086503,0.0
2.4427245508982036,4.2595726312499965e-05,2.4427245508982036,0.00010041524635937496,2.4427245508982036,0.00010485427673437504,3.3358211504918094,0.0
2.4464371257485027,4.253236828125004e-05,2.4464371257485027,0.00010040955336250003,2.4464371257485027,0.00010485051833124999,3.339998321674969,0.0
2.450164670658683,4.242243871875002e-05,2.450164670658683,0.00010038589523812499,2.450164670658683,0.00010484023409375002,3.344175492858128,0.0
2.4539071856287427,4.236549668750002e-05,2.4539071856287427,0.00010037136710312498,2.4539071856287427,0.00010483014932499997,3.3483526640412866,0.0
2.4576347305389223,4.226799943750003e-05,2.4576347305389223,0.00010038891329062499,2.4576347305389223,0.00010484928549375002,3.352529835224446,0.0
2.461362275449102,4.22241644375e-05,2.461362275449102,0.00010038973366875002,2.461362275449102,0.00010485835281781247,3.356707006407605,0.0
2.4651047904191614,4.219683318750003e-05,2.4651047904191614,0.0001003942498290625,2.4651047904191614,0.00010486727837437493,3.3608841775907647,0.0
2.4688323353293415,4.212094184687501e-05,2.4688323353293415,0.00010040172722812499,2.4688323353293415,0.00010487754387499999,3.365061348773924,0.0
2.4725748502994014,4.206060024062497e-05,2.4725748502994014,0.00010039923366875,2.4725748502994014,0.00010488226044375005,3.369238519957083,0.0
2.476317365269461,4.198735670312501e-05,2.476317365269461,0.00010041117932499996,2.476317365269461,0.00010489873295,3.3734156911402424,0.0
2.480059880239521,4.191695250624999e-05,2.480059880239521,0.00010037795139062491,2.480059880239521,0.00010487644626968754,3.3775928623234015,0.0
2.483802395209581,4.184669429687498e-05,2.483802395209581,0.00010036672699374998,2.483802395209581,0.00010487500638124993,3.3817700335065606,0.0
2.487544910179641,4.1748244912499997e-05,2.487544910179641,0.00010032542107812498,2.487544910179641,0.00010483743882875006,3.38594720468972,0.0
2.4912874251497006,4.1640591509374984e-05,2.4912874251497006,0.00010031482803124999,2.4912874251497006,0.0001048407183937499,3.390124375872879,0.0
2.4950449101796406,4.1555030718750004e-05,2.4950449101796406,0.00010031619663125005,2.4950449101796406,0.00010484707440000004,3.3943015470560383,0.0
2.498787425149701,4.149775700000001e-05,2.498787425149701,0.00010031054806249994,2.498787425149701,0.0001048533425781251,3.398478718239198,0.0
2.5025449101796404,4.144010825e-05,2.5025449101796404,0.00010030669209374994,2.5025449101796404,0.00010486011253437504,3.402655889422357,0.0
2.506302395209581,4.137363871874998e-05,2.506302395209581,0.00010031625998437499,2.506302395209581,0.0001048770824159375,3.4068330606055155,0.0
2.510059880239521,4.130985224999999e-05,2.510059880239521,0.00010033486191249998,2.510059880239521,0.00010490038819687497,3.4110102317886755,0.0
2.5138173652694613,4.125090924999999e-05,2.5138173652694613,0.00010033411023437498,2.5138173652694613,0.00010490561913125001,3.415187402971834,0.0
2.5175748502994013,4.1194685499999984e-05,2.5175748502994013,0.00010031426685218746,2.5175748502994013,0.00010490244522812498,3.4193645741549936,0.0
2.5213323353293418,4.1135367e-05,2.5213323353293418,0.00010028504553437493,2.5213323353293418,0.00010487776890624997,3.4235417453381527,0.0
2.5251047904191615,4.108917268750001e-05,2.5251047904191615,0.00010025720591250005,2.5251047904191615,0.00010484976624062503,3.4277189165213118,0.0
2.528862275449102,4.107527671875002e-05,2.528862275449102,0.00010026625951249997,2.528862275449102,0.00010486704308437504,3.4318960877044713,0.0
2.532634730538922,4.1035262446874985e-05,2.532634730538922,0.00010025265035625,2.532634730538922,0.00010486014095312502,3.4360732588876304,0.0
2.5364071856287427,4.0935063728125004e-05,2.5364071856287427,0.00010025413703124995,2.5364071856287427,0.000104859727275,3.4402504300707895,0.0
2.540179640718563,4.083736595e-05,2.540179640718563,0.000100245331809375,2.540179640718563,0.00010486450499374996,3.444427601253949,0.0
2.5439520958083834,4.076438663718752e-05,2.5439520958083834,0.00010024994494687504,2.5439520958083834,0.00010487647943124994,3.448604772437108,0.0
2.5477245508982036,4.067838368749999e-05,2.5477245508982036,0.00010026869344062497,2.5477245508982036,0.00010490132817812499,3.452781943620267,0.0
2.5515119760479044,4.05908750996875e-05,2.5515119760479044,0.00010027365295624999,2.5515119760479044,0.00010490384318124991,3.4569591148034267,0.0
2.5552844311377245,4.0532666334375003e-05,2.5552844311377245,0.00010026881510312493,2.5552844311377245,0.00010490470908437497,3.4611362859865857,0.0
2.5590718562874253,4.0466718248749974e-05,2.5590718562874253,0.00010027424811250004,2.5590718562874253,0.00010491538874374995,3.465313457169745,0.0
2.562844311377246,4.0422888120937503e-05,2.562844311377246,0.00010027206481250002,2.562844311377246,0.00010491473104687499,3.4694906283529043,0.0
2.566631736526946,4.0334655956249994e-05,2.566631736526946,0.00010027712612500003,2.566631736526946,0.00010492338268437503,3.473667799536063,0.0
2.570419161676647,4.029854893437502e-05,2.570419161676647,0.00010027857642187501,2.570419161676647,0.00010493459026250005,3.477844970719222,0.0
2.5742065868263473,4.020784545937497e-05,2.5742065868263473,0.00010026766569687499,2.5742065868263473,0.00010492674553437496,3.4820221419023816,0.0
2.578008982035928,4.0120415358125e-05,2.578008982035928,0.000100263543346875,2.578008982035928,0.00010492665371250004,3.4861993130855407,0.0
2.581796407185629,4.0090826559375e-05,2.581796407185629,0.00010025799821875,2.581796407185629,0.00010491905642187496,3.4903764842687,0.0
2.5855838323353293,4.004576200624999e-05,2.5855838323353293,0.00010025158924999999,2.5855838323353293,0.00010491783062500001,3.4945536554518593,0.0
2.58938622754491,4.000230768124999e-05,2.58938622754491,0.00010023807878125,2.58938622754491,0.00010490486792187502,3.4987308266350183,0.0
2.5931886227544916,3.992881339062498e-05,2.5931886227544916,0.000100249212125,2.5931886227544916,0.00010491546152499999,3.502907997818178,0.0
2.596991017964072,3.9875893693749985e-05,2.596991017964072,0.00010022643096875,2.596991017964072,0.00010490740377187499,3.507085169001337,0.0
2.600793413173653,3.982798502499999e-05,2.600793413173653,0.00010021045321875002,2.600793413173653,0.00010489544191249994,3.511262340184496,0.0
2.604595808383234,3.9778613562500006e-05,2.604595808383234,0.00010021426525000001,2.604595808383234,0.00010490740568750001,3.5154395113676555,0.0
2.6083982035928144,3.968580831250003e-05,2.6083982035928144,0.00010021460059062503,2.6083982035928144,0.00010491369472187503,3.5196166825508146,0.0
2.6122005988023953,3.961730649999998e-05,2.6122005988023953,0.000100199900534375,2.6122005988023953,0.00010490309260000006,3.5237938537339737,0.0
2.616017964071857,3.9572446468749985e-05,2.616017964071857,0.00010018599880312501,2.616017964071857,0.00010489418849062499,3.527971024917133,0.0
2.6198353293413175,3.948789059375002e-05,2.6198353293413175,0.00010016456104062494,2.6198353293413175,0.00010487542761249999,3.532148196100292,0.0
2.6236377245508984,3.9437747624999996e-05,2.6236377245508984,0.000100168773334375,2.6236377245508984,0.00010488091602562494,3.536325367283451,0.0
2.6274550898203595,3.9412034375000006e-05,2.6274550898203595,0.00010012015383124998,2.6274550898203595,0.00010483987816249998,3.5405025384666104,0.0
2.63127245508982,3.9394448093749954e-05,2.63127245508982,0.00010010892635937493,2.63127245508982,0.00010482911304509379,3.5446797096497695,0.0
2.6350898203592816,3.938152859374998e-05,2.6350898203592816,0.00010011135855937503,2.6350898203592816,0.000104832122140625,3.548856880832929,0.0
2.638922155688623,3.935372024999998e-05,2.638922155688623,0.00010011001289687491,2.638922155688623,0.00010483668015625002,3.553034052016088,0.0
2.642739520958084,3.928730581249997e-05,2.642739520958084,0.00010010777072500007,2.642739520958084,0.00010483508190312497,3.557211223199247,0.0
2.646571856287425,3.922713390625e-05,2.646571856287425,0.00010011213179250003,2.646571856287425,0.00010484547872187508,3.5613883943824067,0.0
2.6503892215568863,3.915580093750002e-05,2.6503892215568863,0.00010011017049374994,2.6503892215568863,0.00010485216412781243,3.565565565565566,0.0
2.6542215568862275,3.907790721875002e-05,2.6542215568862275,0.000100077342940625,2.6542215568862275,0.00010482635265625004,3.569742736748725,0.0
2.658053892215569,3.9003313968749985e-05,2.658053892215569,0.00010006387571821873,2.658053892215569,0.00010482724388125001,3.5739199079318844,0.0
2.6618862275449104,3.896535368749999e-05,2.6618862275449104,0.00010007055622812501,2.6618862275449104,0.00010483477479375,3.5780970791150435,0.0
2.6657185628742512,3.890044840625001e-05,2.6657185628742512,0.00010003414407187502,2.6657185628742512,0.00010480352060468757,3.5822742502982026,0.0
2.669550898203593,3.8831594625000004e-05,2.669550898203593,0.00010001340347812497,2.669550898203593,0.00010479364137500001,3.586451421481362,0.0
2.6733982035928143,3.8783681531249985e-05,2.6733982035928143,0.00010002121599374995,2.6733982035928143,0.00010480563832593749,3.590628592664521,0.0
2.677230538922156,3.871006668750001e-05,2.677230538922156,0.00010001395789374996,2.677230538922156,0.0001048045744134375,3.59480576384768,0.0
2.6810778443113774,3.868047987499999e-05,2.6810778443113774,9.998251178749992e-05,2.6810778443113774,0.00010478433377281247,3.5989829350308393,0.0
2.6849251497005993,3.863603678125002e-05,2.6849251497005993,9.998695698125004e-05,2.6849251497005993,0.00010478672096218746,3.6031601062139984,0.0
2.68877245508982,3.8573139062500005e-05,2.68877245508982,9.998610561249997e-05,2.68877245508982,0.00010478994038437496,3.607337277397158,0.0
2.692619760479042,3.854778565625003e-05,2.692619760479042,9.998501646250001e-05,2.692619760479042,0.00010479717664875004,3.611514448580317,0.0
2.6964670658682635,3.850005434375e-05,2.6964670658682635,9.998981296875e-05,2.6964670658682635,0.00010480206599062502,3.615691619763476,0.0
2.7003143712574853,3.842736912500002e-05,2.7003143712574853,9.998299275937497e-05,2.7003143712574853,0.00010480253667812499,3.6198687909466356,0.0
2.704176646706587,3.838123312187503e-05,2.704176646706587,9.997698080937497e-05,2.704176646706587,0.00010480670260937506,3.6240459621297947,0.0
2.7080239520958087,3.834405708125001e-05,2.7080239520958087,9.997656972343758e-05,2.7080239520958087,0.00010480940648124996,3.6282231333129538,0.0
2.7118862275449103,3.826757003125001e-05,2.7118862275449103,9.996374150625e-05,2.7118862275449103,0.00010479973421250005,3.6324003044961133,0.0
2.7157485029940123,3.820293421874999e-05,2.7157485029940123,9.996511171499994e-05,2.7157485029940123,0.00010480550767187498,3.6365774756792724,0.0
2.7196107784431143,3.8177702937500014e-05,2.7196107784431143,9.995685382187497e-05,2.7196107784431143,0.00010479339041093753,3.6407546468624314,0.0
2.7234730538922154,3.810861565625001e-05,2.7234730538922154,9.993822235937492e-05,2.7234730538922154,0.00010478019901968749,3.644931818045591,0.0
2.7273353293413174,3.803677478125001e-05,2.7273353293413174,9.997715065312494e-05,2.7273353293413174,0.000104817124978125,3.64910898922875,0.0
2.731212574850299,3.8012360812499996e-05,2.731212574850299,9.996273967499999e-05,2.731212574850299,0.00010480514460312503,3.6532861604119087,0.0
2.735074850299401,3.795186709375002e-05,2.735074850299401,9.99662977375e-05,2.735074850299401,0.00010480989694687501,3.6574633315950686,0.0
2.7389520958083833,3.7877689062500015e-05,2.7389520958083833,9.996570140624996e-05,2.7389520958083833,0.00010481761155937508,3.6616405027782273,0.0
2.742814371257485,3.778285234375e-05,2.742814371257485,9.995796814062498e-05,2.742814371257485,0.00010482076409062506,3.665817673961387,0.0
2.746691616766467,3.773756112500004e-05,2.746691616766467,9.997878626875004e-05,2.746691616766467,0.00010483646775312509,3.669994845144546,0.0
2.750568862275449,3.7714899078125004e-05,2.750568862275449,9.998275222187498e-05,2.750568862275449,0.00010484462384375,3.674172016327705,0.0
2.7544461077844313,3.767415245624999e-05,2.7544461077844313,9.997254813125004e-05,2.7544461077844313,0.00010483704045000004,3.6783491875108645,0.0
2.758338323353293,3.7603766912499976e-05,2.758338323353293,9.996176403125002e-05,2.758338323353293,0.00010482954668437504,3.6825263586940236,0.0
2.7622155688622754,3.752596675625e-05,2.7622155688622754,9.995184604062499e-05,2.7622155688622754,0.00010482232582187494,3.6867035298771826,0.0
2.7661077844311377,3.7457679637500016e-05,2.7661077844311377,9.994124516875005e-05,2.7661077844311377,0.00010481559026874994,3.690880701060342,0.0
2.76998502994012,3.740663651562498e-05,2.76998502994012,9.995277993375005e-05,2.76998502994012,0.00010482919754374996,3.6950578722435012,0.0
2.773877245508982,3.7336164758437514e-05,2.773877245508982,9.992521808437501e-05,2.773877245508982,0.00010481004358749996,3.6992350434266603,0.0
2.777769461077844,3.7301684006250024e-05,2.777769461077844,9.991387753437496e-05,2.777769461077844,0.00010480063139375003,3.70341221460982,0.0
2.7816616766467064,3.724687772187499e-05,2.7816616766467064,9.989419034062506e-05,2.7816616766467064,0.00010478185475937497,3.707589385792979,0.0
2.785553892215569,3.7199328403124967e-05,2.785553892215569,9.989903446875003e-05,2.785553892215569,0.00010478542591875004,3.711766556976138,0.0
2.7894461077844315,3.71593451125e-05,2.7894461077844315,9.989421199062497e-05,2.7894461077844315,0.00010478311851875005,3.7159437281592975,0.0
2.793353293413174,3.706466619999998e-05,2.793353293413174,9.991469277187504e-05,2.793353293413174,0.00010480483450000012,3.720120899342456,0.0
2.7972455089820363,3.7019740834374965e-05,2.7972455089820363,9.989902082187508e-05,2.7972455089820363,0.00010478617687812502,3.724298070525616,0.0
2.8011526946107788,3.6957349968749996e-05,2.8011526946107788,9.9906457229375e-05,2.8011526946107788,0.00010479685401562495,3.7284752417087748,0.0
2.8050598802395212,3.6887576593749994e-05,2.8050598802395212,9.987667676718745e-05,2.8050598802395212,0.00010477403872499998,3.732652412891934,0.0
2.8089670658682637,3.686496453124997e-05,2.8089670658682637,9.986272317406248e-05,2.8089670658682637,0.00010476422878125009,3.7368295840750934,0.0
2.8128742514970058,3.6811528656249985e-05,2.8128742514970058,9.985543850249998e-05,2.8128742514970058,0.00010476366327812493,3.7410067552582524,0.0
2.8167814371257482,3.678814396875004e-05,2.8167814371257482,9.984418345625002e-05,2.8167814371257482,0.00010475648079375007,3.7451839264414115,0.0
2.8206886227544907,3.675634471874997e-05,2.8206886227544907,9.983605518437504e-05,2.8206886227544907,0.00010474925524375,3.749361097624571,0.0
2.8246107784431143,3.6740486437500005e-05,2.8246107784431143,9.984253995624997e-05,2.8246107784431143,0.00010476311475312501,3.75353826880773,0.0
2.828532934131737,3.669307856250002e-05,2.828532934131737,9.983940674062499e-05,2.828532934131737,0.00010476466879374994,3.757715439990889,0.0
2.8324401197604794,3.6641453575000005e-05,2.8324401197604794,9.984743480625008e-05,2.8324401197604794,0.00010477617617812496,3.7618926111740487,0.0
2.836362275449102,3.6592417375000004e-05,2.836362275449102,9.984549594468754e-05,2.836362275449102,0.00010477879454999998,3.766069782357208,0.0
2.8402844311377247,3.6572557878125e-05,2.8402844311377247,9.98460687328125e-05,2.8402844311377247,0.00010478242954625001,3.770246953540367,0.0
2.8442065868263477,3.655053424999997e-05,2.8442065868263477,9.984784301562503e-05,2.8442065868263477,0.0001047886138187499,3.7744241247235264,0.0
2.8481287425149704,3.652265095625e-05,2.8481287425149704,9.983891283125e-05,2.8481287425149704,0.00010478292881875005,3.7786012959066855,0.0
2.852065868263473,3.64827850625e-05,2.852065868263473,9.982609951874999e-05,2.852065868263473,0.00010476700667500007,3.782778467089845,0.0
2.855988023952096,3.644758690593747e-05,2.855988023952096,9.983566546250001e-05,2.855988023952096,0.0001047787183621875,3.7869556382730036,0.0
2.8599251497005986,3.6443666596874985e-05,2.8599251497005986,9.9834116146875e-05,2.8599251497005986,0.0001047820211053125,3.7911328094561627,0.0
2.863862275449102,3.640413159687499e-05,2.863862275449102,9.985166945624999e-05,2.863862275449102,0.00010480231036875006,3.7953099806393222,0.0
2.867799401197605,3.634516796249999e-05,2.867799401197605,9.985355468437507e-05,2.867799401197605,0.00010480749036687502,3.7994871518224813,0.0
2.871736526946108,3.6290153868750017e-05,2.871736526946108,9.985154890625005e-05,2.871736526946108,0.00010481114733531258,3.8036643230056404,0.0
2.8756736526946107,3.626601161249999e-05,2.8756736526946107,9.9851136396875e-05,2.8756736526946107,0.00010481802283156254,3.8078414941888,0.0
2.879610778443114,3.622126351249997e-05,2.879610778443114,9.985672370687504e-05,2.879610778443114,0.00010483452288875007,3.812018665371959,0.0
2.883562874251497,3.615786666875e-05,2.883562874251497,9.985228407187496e-05,2.883562874251497,0.00010483470497937503,3.816195836555118,0.0
2.8875,3.6147448388437495e-05,2.8875,9.984656320500003e-05,2.8875,0.0001048296356249999,3.8203730077382776,0.0
2.8914520958083836,3.610570180624999e-05,2.8914520958083836,9.98543998125e-05,2.8914520958083836,0.00010484013073749996,3.8245501789214367,0.0
2.8954041916167665,3.6051851865624974e-05,2.8954041916167665,9.98596792125e-05,2.8954041916167665,0.00010484775030562498,3.8287273501045958,0.0
2.8993562874251495,3.599711003437501e-05,2.8993562874251495,9.985649839374996e-05,2.8993562874251495,0.00010484455523968755,3.8329045212877553,0.0
2.9033083832335334,3.596683418750002e-05,2.9033083832335334,9.984826043749992e-05,2.9033083832335334,0.00010484332809374999,3.8370816924709144,0.0
2.9072604790419163,3.5914958965625016e-05,2.9072604790419163,9.983259677812494e-05,2.9072604790419163,0.00010483196249999992,3.841258863654074,0.0
2.9112275449101794,3.5878042259375e-05,2.9112275449101794,9.982709195187507e-05,2.9112275449101794,0.00010482819635937493,3.845436034837233,0.0
2.9151796407185633,3.5857823028125e-05,2.9151796407185633,9.982984821250002e-05,2.9151796407185633,0.00010482633295375,3.8496132060203916,0.0
2.9191467065868264,3.579919187187497e-05,2.9191467065868264,9.983605986562504e-05,2.9191467065868264,0.00010483278468156251,3.853790377203551,0.0
2.9230988023952094,3.5737296734375e-05,2.9230988023952094,9.982842566562502e-05,2.9230988023952094,0.00010482749477281257,3.85796754838671,0.0
2.9270658682634734,3.567699655625e-05,2.9270658682634734,9.983257218125e-05,2.9270658682634734,0.00010483392919000001,3.8621447195698693,0.0
2.9310329341317365,3.5622463175e-05,2.9310329341317365,9.983275963281249e-05,2.9310329341317365,0.00010483751432499992,3.866321890753029,0.0
2.93501497005988,3.5561701403125e-05,2.93501497005988,9.981373952812505e-05,2.93501497005988,0.00010482202437499995,3.870499061936188,0.0
2.9389820359281438,3.551940618437502e-05,2.9389820359281438,9.980665622812501e-05,2.9389820359281438,0.00010481945379062498,3.874676233119347,0.0
2.9429491017964073,3.548866082812502e-05,2.9429491017964073,9.9804039521875e-05,2.9429491017964073,0.00010481991802312502,3.8788534043025065,0.0
2.946931137724551,3.5476375509375016e-05,2.946931137724551,9.978940966250001e-05,2.946931137724551,0.00010480793687500005,3.8830305754856655,0.0
2.9508982035928146,3.5467688990624974e-05,2.9508982035928146,9.980865810312494e-05,2.9508982035928146,0.00010482934797187498,3.8872077466688246,0.0
2.9548802395209584,3.540283637462502e-05,2.9548802395209584,9.981694355624996e-05,2.9548802395209584,0.00010483780929687492,3.891384917851984,0.0
2.958862275449102,3.536515825624998e-05,2.958862275449102,9.981969640937506e-05,2.958862275449102,0.00010484321189374995,3.8955620890351432,0.0
2.9628443113772454,3.533209949125003e-05,2.9628443113772454,9.981636382812497e-05,2.9628443113772454,0.00010484484769062504,3.8997392602183023,0.0
2.9668413173652697,3.533145205625e-05,2.9668413173652697,9.981140398749998e-05,2.9668413173652697,0.00010484518500000005,3.903916431401462,0.0
2.970823353293413,3.527281312500001e-05,2.970823353293413,9.981385148750004e-05,2.970823353293413,0.00010485227841875,3.9080936025846205,0.0
2.974805389221557,3.5243855546875005e-05,2.974805389221557,9.980971156562496e-05,2.974805389221557,0.00010484787165937499,3.9122707737677804,0.0
2.9788023952095806,3.5189189031249995e-05,2.9788023952095806,9.98023820906251e-05,2.9788023952095806,0.00010484288719687495,3.916447944950939,0.0
2.982799401197605,3.5138757906249995e-05,2.982799401197605,9.980384282187501e-05,2.982799401197605,0.00010484557348750011,3.920625116134098,0.0
2.9867964071856288,3.512285724999998e-05,2.9867964071856288,9.981009406250003e-05,2.9867964071856288,0.00010485400157812497,3.9248022873172577,0.0
2.9907934131736527,3.506520088437502e-05,2.9907934131736527,9.981971922812495e-05,2.9907934131736527,0.00010486273064687495,3.9289794585004167,0.0
2.9947904191616765,3.503039515624999e-05,2.9947904191616765,9.982486489687502e-05,2.9947904191616765,0.00010487234181250002,3.933156629683576,0.0
2.998787425149701,3.499964446874999e-05,2.998787425149701,9.983134846562501e-05,2.998787425149701,0.00010488300632812493,3.9373338008667353,0.0
3.0027994011976054,3.4956196937499994e-05,3.0027994011976054,9.983505231562501e-05,3.0027994011976054,0.00010488958840000003,3.9415109720498944,0.0
3.006796407185629,3.491518743750001e-05,3.006796407185629,9.98394938937499e-05,3.006796407185629,0.00010489488953749996,3.9456881432330535,0.0
3.0108083832335333,3.485419412500001e-05,3.0108083832335333,9.983885730624999e-05,3.0108083832335333,0.00010489391698750001,3.949865314416213,0.0
3.0148203592814373,3.4814518749999996e-05,3.0148203592814373,9.983957612187501e-05,3.0148203592814373,0.00010489525963593742,3.954042485599372,0.0
3.0188323353293414,3.4781889812500013e-05,3.0188323353293414,9.984112111562498e-05,3.0188323353293414,0.00010489894457968747,3.958219656782531,0.0
3.0228443113772454,3.47403833375e-05,3.0228443113772454,9.984197698749998e-05,3.0228443113772454,0.00010490094717562504,3.9623968279656907,0.0
3.02685628742515,3.469871337500001e-05,3.02685628742515,9.983634051562494e-05,3.02685628742515,0.00010490142251874997,3.96657399914885,0.0
3.0308682634730544,3.469478945625e-05,3.0308682634730544,9.982331430312508e-05,3.0308682634730544,0.00010489118497187489,3.9707511703320093,0.0
3.0348952095808386,3.464932093437499e-05,3.0348952095808386,9.983157098125e-05,3.0348952095808386,0.00010490054384062499,3.974928341515168,0.0
3.0389071856287426,3.462608785624999e-05,3.0389071856287426,9.98216215625e-05,3.0389071856287426,0.00010489459113125011,3.979105512698327,0.0
3.042934131736527,3.458647801562502e-05,3.042934131736527,9.982345469375e-05,3.042934131736527,0.00010489908854062495,3.9832826838814865,0.0
3.0469610778443115,3.457073759062501e-05,3.0469610778443115,9.982242275312504e-05,3.0469610778443115,0.00010489920756562498,3.9874598550646456,0.0
3.050988023952096,3.452813080937499e-05,3.050988023952096,9.981958821249999e-05,3.050988023952096,0.00010490227439062495,3.9916370262478047,0.0
3.0550149700598803,3.450264009375002e-05,3.0550149700598803,9.981883345937495e-05,3.0550149700598803,0.00010490468651250002,3.995814197430964,0.0
3.059056886227545,3.448385075624998e-05,3.059056886227545,9.982520431249997e-05,3.059056886227545,0.00010491547495,3.9999913686141233,0.0
3.0630838323353298,3.447669771875e-05,3.0630838323353298,9.982265646874995e-05,3.0630838323353298,0.00010491566104375003,4.004168539797282,0.0
3.067125748502994,3.443360328125002e-05,3.067125748502994,9.982666443750004e-05,3.067125748502994,0.00010492192791562499,4.008345710980442,0.0
3.0711526946107783,3.4399540515625e-05,3.0711526946107783,9.984159259375004e-05,3.0711526946107783,0.00010493691155999989,4.0125228821636005,0.0
3.0751946107784436,3.4346036165625005e-05,3.0751946107784436,9.984794312499997e-05,3.0751946107784436,0.00010494368872187505,4.01670005334676,0.0
3.0792365269461075,3.431514702187501e-05,3.0792365269461075,9.984057121562498e-05,3.0792365269461075,0.00010494077214375003,4.02087722452992,0.0
3.0832784431137723,3.426775900625002e-05,3.0832784431137723,9.983697462499999e-05,3.0832784431137723,0.00010493663251562495,4.025054395713078,0.0
3.0873353293413177,3.426289516062499e-05,3.0873353293413177,9.982666225000005e-05,3.0873353293413177,0.00010492909769062496,4.029231566896238,0.0
3.0913772455089825,3.4224914955937515e-05,3.0913772455089825,9.982445062500005e-05,3.0913772455089825,0.00010493027890281256,4.033408738079397,0.0
3.095434131736527,3.415719688437499e-05,3.095434131736527,9.981008115624996e-05,3.095434131736527,0.00010492105174437499,4.037585909262556,0.0
3.099476047904192,3.415347705312499e-05,3.099476047904192,9.981909768750006e-05,3.099476047904192,0.00010493201616562504,4.041763080445715,0.0
3.103532934131737,3.4154308924999993e-05,3.103532934131737,9.980557453124998e-05,3.103532934131737,0.00010492146371656244,4.045940251628875,0.0
3.1075898203592818,3.41414950375e-05,3.1075898203592818,9.979756568749996e-05,3.1075898203592818,0.00010491686843578126,4.050117422812034,0.0
3.1116467065868263,3.4099629431249966e-05,3.1116467065868263,9.979159984375002e-05,3.1116467065868263,0.00010491598947812504,4.054294593995193,0.0
3.1157035928143713,3.408540132937499e-05,3.1157035928143713,9.979087496874998e-05,3.1157035928143713,0.00010491679242281252,4.058471765178353,0.0
3.1197604790419162,3.404248253156251e-05,3.1197604790419162,9.979239549999999e-05,3.1197604790419162,0.00010491783784937497,4.062648936361511,0.0
3.1238323353293413,3.40071297625e-05,3.1238323353293413,9.980039012499997e-05,3.1238323353293413,0.00010492980425937501,4.066826107544671,0.0
3.127904191616767,3.3967892459374965e-05,3.127904191616767,9.97950299375e-05,3.127904191616767,0.00010492792519687508,4.071003278727829,0.0
3.131961077844312,3.390781941249999e-05,3.131961077844312,9.978734415624995e-05,3.131961077844312,0.00010492245647500003,4.075180449910989,0.0
3.1360329341317366,3.389432231909376e-05,3.1360329341317366,9.978605462500002e-05,3.1360329341317366,0.00010492471634062504,4.0793576210941485,0.0
3.1401047904191617,3.386954725937498e-05,3.1401047904191617,9.979466371875005e-05,3.1401047904191617,0.00010493605589062492,4.083534792277307,0.0
3.144176646706587,3.383913492706875e-05,3.144176646706587,9.979550528124999e-05,3.144176646706587,0.000104938169665625,4.087711963460467,0.0
3.1482634730538925,3.383469855312499e-05,3.1482634730538925,9.979295765624998e-05,3.1482634730538925,0.000104931688625,4.091889134643626,0.0
3.1523353293413177,3.3822766202187494e-05,3.1523353293413177,9.979431721875002e-05,3.1523353293413177,0.00010493271358125002,4.096066305826785,0.0
3.156422155688623,3.3748808537499996e-05,3.156422155688623,9.978285306250002e-05,3.156422155688623,0.00010492004574437501,4.100243477009944,0.0
3.160494011976048,3.3735425518750025e-05,3.160494011976048,9.978842575e-05,3.160494011976048,0.00010492816215906249,4.104420648193104,0.0
3.1645808383233534,3.369222592812498e-05,3.1645808383233534,9.978968259375001e-05,3.1645808383233534,0.00010492911521375005,4.1085978193762624,0.0
3.1686676646706586,3.3658218675000025e-05,3.1686676646706586,9.979089678124992e-05,3.1686676646706586,0.00010493118640406246,4.112774990559422,0.0
3.172754491017964,3.364116715884376e-05,3.172754491017964,9.979808299999998e-05,3.172754491017964,0.00010493880957875002,4.1169521617425815,0.0
3.1768413173652696,3.361853939687499e-05,3.1768413173652696,9.979294390624995e-05,3.1768413173652696,0.00010493881481875005,4.12112933292574,0.0
3.180943113772455,3.358651954999999e-05,3.180943113772455,9.979489199999996e-05,3.180943113772455,0.00010493938999062505,4.1253065041089,0.0
3.1850299401197604,3.356737421343749e-05,3.1850299401197604,9.978590431249995e-05,3.1850299401197604,0.00010493498264687493,4.129483675292058,0.0
3.1891317365269463,3.352868308124998e-05,3.1891317365269463,9.976729510625002e-05,3.1891317365269463,0.0001049207093062499,4.133660846475218,0.0
3.1932335329341317,3.3519907756250006e-05,3.1932335329341317,9.975780365000001e-05,3.1932335329341317,0.00010491334371562496,4.137838017658377,0.0
3.1973353293413176,3.352734929062501e-05,3.1973353293413176,9.975340679062497e-05,3.1973353293413176,0.00010490719005625008,4.142015188841536,0.0
3.201437125748503,3.350601345750001e-05,3.201437125748503,9.975522867812499e-05,3.201437125748503,0.00010490976460000006,4.1461923600246955,0.0
3.205538922155689,3.348845168750002e-05,3.205538922155689,9.975866115624996e-05,3.205538922155689,0.00010491771463125,4.150369531207855,0.0
3.2096407185628744,3.345519702812499e-05,3.2096407185628744,9.97562900000001e-05,3.2096407185628744,0.00010491626977812497,4.154546702391014,0.0
3.2137574850299404,3.3441626578125004e-05,3.2137574850299404,9.975635818749999e-05,3.2137574850299404,0.000104916260940625,4.158723873574173,0.0
3.217859281437126,3.3413813584375e-05,3.217859281437126,9.976659596875002e-05,3.217859281437126,0.00010493038315937501,4.162901044757333,0.0
3.221976047904192,3.342010726562498e-05,3.221976047904192,9.977085046874996e-05,3.221976047904192,0.00010493805302499996,4.167078215940491,0.0
3.2260928143712575,3.3412222931250016e-05,3.2260928143712575,9.977274065625004e-05,3.2260928143712575,0.00010494262472812497,4.171255387123651,0.0
3.2302095808383235,3.336681016562501e-05,3.2302095808383235,9.976959890624996e-05,3.2302095808383235,0.00010494110440625,4.17543255830681,0.0
3.234326347305389,3.334187256562501e-05,3.234326347305389,9.976847253124991e-05,3.234326347305389,0.00010494204699062492,4.179609729489969,0.0
3.2384580838323354,3.3320886218750016e-05,3.2384580838323354,9.976354353125006e-05,3.2384580838323354,0.0001049399676375,4.1837869006731285,0.0
3.2425748502994014,3.3306816221875024e-05,3.2425748502994014,9.975916278125003e-05,3.2425748502994014,0.00010493866929062507,4.187964071856288,0.0
3.246706586826347,3.328423135624998e-05,3.246706586826347,9.975083859374998e-05,3.246706586826347,0.00010493172849062502,,
3.250823353293413,3.3257492175e-05,3.250823353293413,9.975419432499999e-05,3.250823353293413,0.00010493440927812506,,
3.254955089820359,3.324351154374997e-05,3.254955089820359,9.974394352187497e-05,3.254955089820359,0.00010492363747499998,,
3.2590868263473056,3.323003673125003e-05,3.2590868263473056,9.973181592187498e-05,3.2590868263473056,0.00010491335398125004,,
3.263218562874252,3.322186646874999e-05,3.263218562874252,9.972728706875004e-05,3.263218562874252,0.00010491170685312506,,
3.267365269461078,3.319040801875e-05,3.267365269461078,9.971903640312502e-05,3.267365269461078,0.00010490693848750001,,
3.271497005988024,3.316297702753127e-05,3.271497005988024,9.972157132812496e-05,3.271497005988024,0.00010491050129375002,,
3.2756437125748503,3.313387715624999e-05,3.2756437125748503,9.9718197409375e-05,3.2756437125748503,0.00010491058209374991,,
3.2797754491017965,3.313559201249999e-05,3.2797754491017965,9.971567161875005e-05,3.2797754491017965,0.00010490858999999997,,
3.283922155688623,3.311972049374999e-05,3.283922155688623,9.971089961875001e-05,3.283922155688623,0.00010490772371874997,,
3.2880688622754493,3.3100181365625e-05,3.2880688622754493,9.971676345937495e-05,3.2880688622754493,0.00010491333962500002,,
3.2922155688622756,3.307166130625001e-05,3.2922155688622756,9.971732613124997e-05,3.2922155688622756,0.000104917599559375,,
3.296362275449102,3.303813608241406e-05,3.296362275449102,9.971727536875e-05,3.296362275449102,0.0001049199760125,,
3.3005239520958085,3.3007095303124995e-05,3.3005239520958085,9.971294886250007e-05,3.3005239520958085,0.00010492036787500003,,
3.304670658682635,3.297071844375001e-05,3.304670658682635,9.970346619374998e-05,3.304670658682635,0.000104913648553125,,
3.308832335329342,3.295402176875001e-05,3.308832335329342,9.971002551875006e-05,3.308832335329342,0.00010491844537499997,,
3.3129940119760484,3.2919011687500036e-05,3.3129940119760484,9.971895619999994e-05,3.3129940119760484,0.00010492718425000006,,
3.3171556886227545,3.2898723190625e-05,3.3171556886227545,9.972306851874998e-05,3.3171556886227545,0.00010493113781250001,,
3.321317365269461,3.287734574999999e-05,3.321317365269461,9.972449386562493e-05,3.321317365269461,0.00010493307852812493,,
3.325479041916168,3.286075334375003e-05,3.325479041916168,9.971738307187496e-05,3.325479041916168,0.00010492890119687499,,
3.3296407185628745,3.283708485e-05,3.3296407185628745,9.972338945000001e-05,3.3296407185628745,0.00010493584412499999,,
3.333817365269461,3.280730731562498e-05,3.333817365269461,9.972436209374999e-05,3.333817365269461,0.00010493693212500011,,
3.3379790419161677,3.278854759374999e-05,3.3379790419161677,9.97207661875e-05,3.3379790419161677,0.00010493350278124999,,
3.342155688622755,3.279208441249999e-05,3.342155688622755,9.972563687499995e-05,3.342155688622755,0.00010494133868750003,,
3.3463323353293415,3.274864718125002e-05,3.3463323353293415,9.973520709375009e-05,3.3463323353293415,0.00010495250518750001,,
3.350508982035928,3.271325490625004e-05,3.350508982035928,9.974023684375011e-05,3.350508982035928,0.00010495889703124996,,
3.3546856287425153,3.2692490387499994e-05,3.3546856287425153,9.973665018749999e-05,3.3546856287425153,0.00010495696506249998,,
3.358877245508982,3.2632487671875e-05,3.358877245508982,9.97366046593751e-05,3.358877245508982,0.00010495959606250001,,
3.363053892215569,3.260862805000002e-05,3.363053892215569,9.974337859374997e-05,3.363053892215569,0.00010496524006250001,,
3.367245508982036,3.2562303996875e-05,3.367245508982036,9.973624423437506e-05,3.367245508982036,0.00010495974209374998,,
3.371422155688623,3.255693081562501e-05,3.371422155688623,9.974047202499997e-05,3.371422155688623,0.00010496680315624995,,
3.3756137724550896,3.251431553437499e-05,3.3756137724550896,9.973640354687504e-05,3.3756137724550896,0.00010496366240624995,,
3.3798053892215574,3.247644821874999e-05,3.3798053892215574,9.974013231562497e-05,3.3798053892215574,0.00010496819718750008,,
3.383997005988024,3.243031284375002e-05,3.383997005988024,9.974213258125005e-05,3.383997005988024,0.00010497121071874991,,
3.3882035928143712,3.236154482500003e-05,3.3882035928143712,9.973480016250004e-05,3.3882035928143712,0.00010496751456249994,,
3.3923952095808385,3.233265422812501e-05,3.3923952095808385,9.973581401874994e-05,3.3923952095808385,0.00010497105609375004,,
3.3966017964071855,3.2318761862812486e-05,3.3966017964071855,9.973246918749997e-05,3.3966017964071855,0.00010496819818749996,,
3.4008083832335334,3.230110916875001e-05,3.4008083832335334,9.972454100312504e-05,3.4008083832335334,0.00010496053937500007,,
3.4050000000000002,3.2292001993749995e-05,3.4050000000000002,9.972592801562501e-05,3.4050000000000002,0.00010496416874999994,,
3.4092065868263473,3.227674432812499e-05,3.4092065868263473,9.972529209062503e-05,3.4092065868263473,0.00010496305260312503,,
3.413428143712575,3.224456659906248e-05,3.413428143712575,9.971357121249993e-05,3.413428143712575,0.00010495304504374999,,
3.4176347305389223,3.227199404687498e-05,3.4176347305389223,9.970211299062497e-05,3.4176347305389223,0.00010494427087499992,,
3.4218413173652698,3.225948647187501e-05,3.4218413173652698,9.969918757499996e-05,3.4218413173652698,0.000104941527875,,
3.426062874251497,3.2259443753125e-05,3.426062874251497,9.969724019687513e-05,3.426062874251497,0.00010493981317187493,,
3.430284431137725,3.2210627371874996e-05,3.430284431137725,9.970268047499993e-05,3.430284431137725,0.00010494690485625009,,
3.434491017964072,3.218489983281251e-05,3.434491017964072,9.970044023124996e-05,3.434491017964072,0.00010494654386250007,,
3.4387125748502996,3.2147367084375e-05,3.4387125748502996,9.969741695937498e-05,3.4387125748502996,0.00010494415870625004,,
3.4429491017964073,3.2111073409375006e-05,3.4429491017964073,9.970319675624997e-05,3.4429491017964073,0.00010495150449375006,,
3.447170658682635,3.2080322153124975e-05,3.447170658682635,9.97002977875e-05,3.447170658682635,0.00010495022946562503,,
3.451392215568862,3.207583411875003e-05,3.451392215568862,9.969685520625e-05,3.451392215568862,0.000104947479653125,,
3.4556287425149703,3.207579046875e-05,3.4556287425149703,9.969185614687502e-05,3.4556287425149703,0.00010494466000312498,,
3.4598502994011975,3.2051218253125e-05,3.4598502994011975,9.968676421875003e-05,3.4598502994011975,0.000104941166096875,,
3.4640868263473057,3.206263424375001e-05,3.4640868263473057,9.968097509375003e-05,3.4640868263473057,0.0001049363918375,,
3.468323353293413,3.2041114362500014e-05,3.468323353293413,9.968049606250002e-05,3.468323353293413,0.00010493484332187497,,
3.4725598802395212,3.1990885812500035e-05,3.4725598802395212,9.967200175000004e-05,3.4725598802395212,0.00010492850156249996,,
3.476811377245509,3.196536619687499e-05,3.476811377245509,9.96652205e-05,3.476811377245509,0.00010492567635937496,,
3.481047904191617,3.195199303749999e-05,3.481047904191617,9.966498628124999e-05,3.481047904191617,0.00010492498618749991,,
3.485299401197605,3.1946287653125e-05,3.485299401197605,9.966954106249996e-05,3.485299401197605,0.00010492843434375006,,
3.4895359281437126,3.192618216874997e-05,3.4895359281437126,9.966036125000001e-05,3.4895359281437126,0.00010492196671875001,,
3.4937874251497005,3.1918584846875e-05,3.4937874251497005,9.965773175000003e-05,3.4937874251497005,0.00010491783524999997,,
3.498038922155689,3.191301660000001e-05,3.498038922155689,9.966015218749994e-05,3.498038922155689,0.00010491993321875001,,
3.502290419161677,3.187487019687501e-05,3.502290419161677,9.965522640625004e-05,3.502290419161677,0.00010491640790625005,,
3.506556886227545,3.1880576975000004e-05,3.506556886227545,9.965544650000003e-05,3.506556886227545,0.00010491963610312508,,
3.5108083832335333,3.187595340000002e-05,3.5108083832335333,9.96618708125e-05,3.5108083832335333,0.00010492569439999999,,
3.5150598802395208,3.1857555906250005e-05,3.5150598802395208,9.96585459375e-05,3.5150598802395208,0.00010492564959375,,
3.5193263473053893,3.1857331281249994e-05,3.5193263473053893,9.965938425000005e-05,3.5193263473053893,0.00010492903284374999,,
3.523592814371258,3.1854165906249984e-05,3.523592814371258,9.966674290625011e-05,3.523592814371258,0.00010493750865625002,,
3.527859281437126,3.1859182746875e-05,3.527859281437126,9.966436968750004e-05,3.527859281437126,0.00010493629746874996,,
3.532125748502994,3.183283074687499e-05,3.532125748502994,9.966452812499999e-05,3.532125748502994,0.00010493802450000004,,
3.5363922155688625,3.1828195165625e-05,3.5363922155688625,9.966102056249997e-05,3.5363922155688625,0.00010493729084374999,,
3.540673652694611,3.1786274881249975e-05,3.540673652694611,9.966862909374999e-05,3.540673652694611,0.00010494600931250002,,
3.5449401197604793,3.1766688131250014e-05,3.5449401197604793,9.966819671874997e-05,3.5449401197604793,0.00010494680968749993,,
3.5492215568862275,3.17311995790625e-05,3.5492215568862275,9.966557334374995e-05,3.5492215568862275,0.00010494747906250005,,
3.5535029940119762,3.1685064052906255e-05,3.5535029940119762,9.966397934375e-05,3.5535029940119762,0.00010494526759375006,,
3.5577844311377245,3.1670192054375014e-05,3.5577844311377245,9.967008784375004e-05,3.5577844311377245,0.00010495179356249998,,
3.562065868263473,3.164873676562502e-05,3.562065868263473,9.966849271874996e-05,3.562065868263473,0.00010495180675000003,,
3.566347305389222,3.162588682187498e-05,3.566347305389222,9.966653146875001e-05,3.566347305389222,0.00010495114118749997,,
3.5706437125748507,3.159242298125e-05,3.5706437125748507,9.966458656250005e-05,3.5706437125748507,0.00010495055059375007,,
3.5749251497005994,3.157287130312501e-05,3.5749251497005994,9.966113090624999e-05,3.5749251497005994,0.00010494846312499987,,
3.5792215568862273,3.153443937500002e-05,3.5792215568862273,9.965363699999998e-05,3.5792215568862273,0.00010494083835312497,,
3.583517964071856,3.151844496875e-05,3.583517964071856,9.964870778125001e-05,3.583517964071856,0.00010493594785624999,,
3.587814371257485,3.148718268437501e-05,3.587814371257485,9.964852253124996e-05,3.587814371257485,0.000104934844034375,,
3.592110778443114,3.145395242812499e-05,3.592110778443114,9.965083790625002e-05,3.592110778443114,0.00010493781596250011,,
3.5964071856287427,3.142368274375e-05,3.5964071856287427,9.965662984374997e-05,3.5964071856287427,0.00010494396264687496,,
3.6007035928143716,3.139645945000003e-05,3.6007035928143716,9.966576737500004e-05,3.6007035928143716,0.00010495540852812493,,
3.60501497005988,3.139165458437498e-05,3.60501497005988,9.966238446874999e-05,3.60501497005988,0.00010494990622812492,,
3.609326347305389,3.1363943015625024e-05,3.609326347305389,9.96674338125e-05,3.609326347305389,0.00010495612979687498,,
3.613622754491018,3.1336707318750004e-05,3.613622754491018,9.967287840624999e-05,3.613622754491018,0.00010496268999999996,,
3.617934131736527,3.131084722499999e-05,3.617934131736527,9.966945293750008e-05,3.617934131736527,0.00010496087225937501,,
3.622260479041916,3.129950878749998e-05,3.622260479041916,9.966910834375007e-05,3.622260479041916,0.00010496193000937494,,
3.626571856287425,3.127721360625e-05,3.626571856287425,9.966601096874999e-05,3.626571856287425,0.00010495906229062495,,
3.630883233532934,3.123772215000001e-05,3.630883233532934,9.966682868750004e-05,3.630883233532934,0.000104961529390625,,
3.635209580838324,3.118918347187499e-05,3.635209580838324,9.966421178125001e-05,3.635209580838324,0.00010495961331562498,,
3.639535928143713,3.116528660937501e-05,3.639535928143713,9.965886281249998e-05,3.639535928143713,0.00010495724777812495,,
3.643847305389222,3.1147288859375016e-05,3.643847305389222,9.965677162499992e-05,3.643847305389222,0.00010495729670000004,,
3.648173652694611,3.110033006249999e-05,3.648173652694611,9.966354671875001e-05,3.648173652694611,0.00010496437367812491,,
3.6525149700598805,3.1089070218749984e-05,3.6525149700598805,9.966138678125006e-05,3.6525149700598805,0.00010496344789375006,,
3.6568413173652696,3.1075237812500015e-05,3.6568413173652696,9.966048121875e-05,3.6568413173652696,0.00010496398354375002,,
3.6611676646706592,3.1058480562500004e-05,3.6611676646706592,9.965385009374998e-05,3.6611676646706592,0.00010495774447812497,,
3.6655089820359286,3.10594570625e-05,3.6655089820359286,9.964799374999992e-05,3.6655089820359286,0.00010495354330312494,,
3.669850299401198,3.1057344843749995e-05,3.669850299401198,9.965258803124998e-05,3.669850299401198,0.00010495812992499995,,
3.674176646706587,3.104361773437502e-05,3.674176646706587,9.965161799999993e-05,3.674176646706587,0.00010495990130937507,,
3.678517964071857,3.1028939853124975e-05,3.678517964071857,9.965459715624999e-05,3.678517964071857,0.00010496390436250005,,
3.6828742514970063,3.101080838750001e-05,3.6828742514970063,9.965058565624997e-05,3.6828742514970063,0.00010496071700312503,,
3.6872155688622756,3.095996490000001e-05,3.6872155688622756,9.965278793749998e-05,3.6872155688622756,0.000104963310475,,
3.6915568862275454,3.092994084375002e-05,3.6915568862275454,9.965371178125007e-05,3.6915568862275454,0.0001049640961125,,
3.695913173652695,3.092869909375002e-05,3.695913173652695,9.965980734374996e-05,3.695913173652695,0.00010497076066562504,,
3.7002694610778444,3.090090181250001e-05,3.7002694610778444,9.965565124999995e-05,3.7002694610778444,0.00010496854034062506,,
3.7046257485029943,3.086674634375001e-05,3.7046257485029943,9.964884284375001e-05,3.7046257485029943,0.00010496341317812494,,
3.708982035928144,3.086658360625002e-05,3.708982035928144,9.965388893749997e-05,3.708982035928144,0.00010496903939687502,,
3.7133383233532933,3.083855505937499e-05,3.7133383233532933,9.964875756249993e-05,3.7133383233532933,0.00010496403664687494,,
3.717694610778443,3.082027271250003e-05,3.717694610778443,9.964532162500001e-05,3.717694610778443,0.00010496050128437502,,
3.7220508982035927,3.081913752187499e-05,3.7220508982035927,9.964496762499999e-05,3.7220508982035927,0.00010496181631562503,,
3.726422155688623,3.078506062187496e-05,3.726422155688623,9.964070159374995e-05,3.726422155688623,0.00010495890110937499,,
3.730793413173653,3.0789647025e-05,3.730793413173653,9.963855871875e-05,3.730793413173653,0.00010495721306875,,
3.735164670658683,3.076846120593751e-05,3.735164670658683,9.964262334374997e-05,3.735164670658683,0.00010496246428437492,,
3.7395359281437126,3.0753900897187507e-05,3.7395359281437126,9.964477240624997e-05,3.7395359281437126,0.00010496605287812505,,
3.7439071856287427,3.075466277187502e-05,3.7439071856287427,9.964485962499999e-05,3.7439071856287427,0.00010496663762499998,,
3.7482784431137723,3.071882892812502e-05,3.7482784431137723,9.964098603124998e-05,3.7482784431137723,0.00010496441740624994,,
3.7526646706586826,3.067725464062501e-05,3.7526646706586826,9.963493937499993e-05,3.7526646706586826,0.00010496017331562495,,
3.757035928143713,3.0685203871874984e-05,3.757035928143713,9.963400834375001e-05,3.757035928143713,0.00010495837071249996,,
3.761422155688623,3.066879146406252e-05,3.761422155688623,9.963022250000003e-05,3.761422155688623,0.00010495668315000002,,
3.765808383233533,3.064676841874998e-05,3.765808383233533,9.962770824999998e-05,3.765808383233533,0.00010495607854375004,,
3.770194610778443,3.0615095025e-05,3.770194610778443,9.963223256249992e-05,3.770194610778443,0.00010496368204687509,,
3.7745808383233537,3.0595090345312504e-05,3.7745808383233537,9.963146453125001e-05,3.7745808383233537,0.00010496216501249995,,
3.778982035928144,3.058394470625001e-05,3.778982035928144,9.962832681250004e-05,3.778982035928144,0.00010495890204999992,,
3.783368263473054,3.053421618468749e-05,3.783368263473054,9.96310979375e-05,3.783368263473054,0.00010496180534062497,,
3.7877694610778443,3.0535704106562475e-05,3.7877694610778443,9.962803825000004e-05,3.7877694610778443,0.00010496103788437503,,
3.792170658682635,3.0508604478125005e-05,3.792170658682635,9.963119303125e-05,3.792170658682635,0.00010496543929062502,,
3.7965718562874256,3.0486102014687512e-05,3.7965718562874256,9.962974740625001e-05,3.7965718562874256,0.00010496435267187495,,
3.8009730538922155,3.045761754443749e-05,3.8009730538922155,9.962124884375004e-05,3.8009730538922155,0.00010495841228437501,,
3.805374251497006,3.0464156934375006e-05,3.805374251497006,9.961506550000001e-05,3.805374251497006,0.00010495359471000003,,
3.8097754491017968,3.0425162868749992e-05,3.8097754491017968,9.9616959e-05,3.8097754491017968,0.00010495542366999999,,
3.8141916167664673,3.0417266053124993e-05,3.8141916167664673,9.961554074999989e-05,3.8141916167664673,0.00010495489032500004,,
3.8186077844311375,3.0420716395312508e-05,3.8186077844311375,9.960841662500004e-05,3.8186077844311375,0.00010495004261968743,,
3.8230239520958085,3.0400536684374998e-05,3.8230239520958085,9.960217262500001e-05,3.8230239520958085,0.00010494572037718754,,
3.827440119760479,3.0379691987500024e-05,3.827440119760479,9.960255584374996e-05,3.827440119760479,0.00010494534225987495,,
3.83185628742515,3.0377300178125003e-05,3.83185628742515,9.960766669999997e-05,3.83185628742515,0.00010494974655718748,,
3.8362724550898206,3.0375439615624993e-05,3.8362724550898206,9.960115520000004e-05,3.8362724550898206,0.00010494508516187498,,
3.840688622754491,3.0388325703124997e-05,3.840688622754491,9.960209929062508e-05,3.840688622754491,0.00010494574256052188,,
3.8451197604790424,3.0381542521875022e-05,3.8451197604790424,9.960268451875006e-05,3.8451197604790424,0.00010494675150562502,,
3.849550898203593,3.0347293009375002e-05,3.849550898203593,9.960146839375001e-05,3.849550898203593,0.000104946823809,,
3.853982035928144,3.0323586124999993e-05,3.853982035928144,9.960731424375001e-05,3.853982035928144,0.00010495342638749996,,
3.858413173652695,3.0291081028124984e-05,3.858413173652695,9.961146998125001e-05,3.858413173652695,0.00010495761784406248,,
3.8628443113772457,3.0303697962500012e-05,3.8628443113772457,9.961949355625e-05,3.8628443113772457,0.00010496592572937497,,
3.867275449101797,3.0292886556250004e-05,3.867275449101797,9.961643989687503e-05,3.867275449101797,0.00010496312682562492,,
3.8717065868263476,3.0287510721874998e-05,3.8717065868263476,9.961486143125009e-05,3.8717065868263476,0.00010496219572656248,,
3.876152694610779,3.0258254966874993e-05,3.876152694610779,9.961784158125005e-05,3.876152694610779,0.00010496567602406249,,
3.88059880239521,3.0248162834375004e-05,3.88059880239521,9.961881046875001e-05,3.88059880239521,0.000104968601613125,,
3.885044910179641,3.0247696552187515e-05,3.885044910179641,9.962026384375e-05,3.885044910179641,0.00010496870428437499,,
3.889491017964072,3.0228032112500006e-05,3.889491017964072,9.961341387499991e-05,3.889491017964072,0.000104962515478125,,
3.8939371257485034,3.0210984965624982e-05,3.8939371257485034,9.961327468750006e-05,3.8939371257485034,0.00010496151138125005,,
3.8983832335329343,3.0195050834375007e-05,3.8983832335329343,9.961344575000004e-05,3.8983832335329343,0.00010496248674687505,,
3.9028443113772457,3.015184369374999e-05,3.9028443113772457,9.961257624999995e-05,3.9028443113772457,0.00010496282839687494,,
3.907305389221557,3.0141693817343742e-05,3.907305389221557,9.960748946875005e-05,3.907305389221557,0.00010496016088437502,,
3.9117514970059886,3.0108106637499992e-05,3.9117514970059886,9.960721434375001e-05,3.9117514970059886,0.00010496010546249999,,
3.9162125748502996,3.0094934003124998e-05,3.9162125748502996,9.960698650000005e-05,3.9162125748502996,0.00010496199639062501,,
3.920673652694611,3.009082839062501e-05,3.920673652694611,9.960648906249998e-05,3.920673652694611,0.00010496104403437506,,
3.9251497005988023,3.006336073218749e-05,3.9251497005988023,9.959940096874998e-05,3.9251497005988023,0.00010495505766249997,,
3.929610778443114,3.0059945846875013e-05,3.929610778443114,9.960025103124997e-05,3.929610778443114,0.00010495628265937505,,
3.9340868263473054,3.0033901834687503e-05,3.9340868263473054,9.960337593749994e-05,3.9340868263473054,0.00010495944306249997,,
3.938547904191617,2.9999007978125e-05,3.938547904191617,9.960637546874997e-05,3.938547904191617,0.00010496236467500001,,
3.9430239520958086,2.997029524062501e-05,3.9430239520958086,9.960868393750003e-05,3.9430239520958086,0.00010496397709999993,,
3.9475000000000002,2.9930667187187486e-05,3.9475000000000002,9.960813215625e-05,3.9475000000000002,0.00010496492283437507,,
3.951976047904192,2.9916777290624995e-05,3.951976047904192,9.961060087500008e-05,3.951976047904192,0.00010496968553437496,,
3.9564670658682637,2.9890897413125013e-05,3.9564670658682637,9.961276021875005e-05,3.9564670658682637,0.00010497261187187501,,
3.9609431137724553,2.9871457434062497e-05,3.9609431137724553,9.961607706249998e-05,3.9609431137724553,0.00010497823066874994,,
3.965434131736527,2.9863315016250012e-05,3.965434131736527,9.961537075000002e-05,3.965434131736527,0.00010497924600937493,,
3.9699101796407184,2.98694509453125e-05,3.9699101796407184,9.961698885624995e-05,3.9699101796407184,0.00010498182430624994,,
3.9744011976047906,2.9864926084187516e-05,3.9744011976047906,9.961636435937496e-05,3.9744011976047906,0.000104980815446875,,
3.9788922155688624,2.9846223452499988e-05,3.9788922155688624,9.961565609375005e-05,3.9788922155688624,0.00010498212872187502,,
3.9833832335329347,2.9848306180312467e-05,3.9833832335329347,9.961551059375002e-05,3.9833832335329347,0.00010498243971562495,,
3.987889221556886,2.9845963653124992e-05,3.987889221556886,9.961509246874998e-05,3.987889221556886,0.00010498280464375002,,
3.9923802395209584,2.9828824337500024e-05,3.9923802395209584,9.961565190625e-05,3.9923802395209584,0.00010498367631874995,,
3.9968862275449104,2.9799076153124995e-05,3.9968862275449104,9.961575168750002e-05,3.9968862275449104,0.00010498349245624998,,
4.001392215568862,2.9784461234062504e-05,4.001392215568862,9.961845528125004e-05,4.001392215568862,0.00010498538969062497,,
4.005898203592815,2.9774437645312497e-05,4.005898203592815,9.961803512499991e-05,4.005898203592815,0.00010498614667187509,,
4.010404191616766,2.9756429758437517e-05,4.010404191616766,9.961790837499998e-05,4.010404191616766,0.00010498473473750003,,
4.014910179640719,2.972758450981252e-05,4.014910179640719,9.962284528125e-05,4.014910179640719,0.00010499036714062499,,
4.01941616766467,2.9715785853125005e-05,4.01941616766467,9.962165387500006e-05,4.01941616766467,0.00010498992721562502,,
4.023937125748503,2.9717490590625002e-05,4.023937125748503,9.962349203124998e-05,4.023937125748503,0.00010499373419374995,,
4.028458083832335,2.97107327875e-05,4.028458083832335,9.9624246125e-05,4.028458083832335,0.00010499551513125003,,
4.0329790419161675,2.9693744771874993e-05,4.0329790419161675,9.962596287500002e-05,4.0329790419161675,0.0001049974126375,,
4.0375000000000005,2.968935409124999e-05,4.0375000000000005,9.963039028124997e-05,4.0375000000000005,0.00010500214050624989,,
4.042020958083833,2.9686905912500014e-05,4.042020958083833,9.963295734374995e-05,4.042020958083833,0.00010500405392187497,,
4.046541916167665,2.9664465678125004e-05,4.046541916167665,9.962949771874998e-05,4.046541916167665,0.000105000980915625,,
4.051062874251497,2.9638757084375016e-05,4.051062874251497,9.962992662499996e-05,4.051062874251497,0.000105002884103125,,
4.05559880239521,2.9642745293749982e-05,4.05559880239521,9.963913193749996e-05,4.05559880239521,0.00010501089892500004,,
4.060134730538922,2.9632828418750004e-05,4.060134730538922,9.963676965625e-05,4.060134730538922,0.00010500928261781245,,
4.064670658682635,2.962573034374998e-05,4.064670658682635,9.963641468750004e-05,4.064670658682635,0.00010500934104999997,,
4.069206586826348,2.9584289734375008e-05,4.069206586826348,9.963685887500004e-05,4.069206586826348,0.00010501025680937501,,
4.07374251497006,2.958373732374998e-05,4.07374251497006,9.963582784374998e-05,4.07374251497006,0.00010500899936562497,,
4.078278443113772,2.9572131024999994e-05,4.078278443113772,9.963477474999997e-05,4.078278443113772,0.0001050091338562501,,
4.082829341317365,2.9569342956249992e-05,4.082829341317365,9.963725437500005e-05,4.082829341317365,0.00010501174122812505,,
4.087380239520958,2.9573592718750006e-05,4.087380239520958,9.963395818750006e-05,4.087380239520958,0.00010500872591874999,,
4.091916167664671,2.95692976875e-05,4.091916167664671,9.963416396874996e-05,4.091916167664671,0.00010500994545312502,,
4.096467065868263,2.9555376e-05,4.096467065868263,9.963669393749994e-05,4.096467065868263,0.00010501332839374996,,
4.101032934131736,2.9557566028124994e-05,4.101032934131736,9.963352006249995e-05,4.101032934131736,0.00010501045266249993,,
4.10558383233533,2.9580060809374996e-05,4.10558383233533,9.963638234374997e-05,4.10558383233533,0.00010501340066156243,,
4.110134730538922,2.9570892981249993e-05,4.110134730538922,9.963225743749989e-05,4.110134730538922,0.00010500961830562496,,
4.114700598802395,2.9571201371874994e-05,4.114700598802395,9.963592715625004e-05,4.114700598802395,0.0001050132945965626,,
4.119266467065868,2.9567861656250023e-05,4.119266467065868,9.963268390625003e-05,4.119266467065868,0.00010501063145843747,,
4.123817365269462,2.956455290625e-05,4.123817365269462,9.962933134374998e-05,4.123817365269462,0.00010500840780624997,,
4.128383233532935,2.9548325343750003e-05,4.128383233532935,9.962804621875008e-05,4.128383233532935,0.00010500794511500002,,
4.1329640718562874,2.9541381718750007e-05,4.1329640718562874,9.962508925000003e-05,4.1329640718562874,0.00010500600445468749,,
4.1375299401197605,2.9510312956250006e-05,4.1375299401197605,9.962614084375004e-05,4.1375299401197605,0.000105007553540625,,
4.142110778443114,2.9478513865624976e-05,4.142110778443114,9.962439553125003e-05,4.142110778443114,0.0001050067915725,,
4.146676646706587,2.9469460359375e-05,4.146676646706587,9.962080315625004e-05,4.146676646706587,0.00010500469752187498,,
4.15125748502994,2.9435401112500004e-05,4.15125748502994,9.961897796875e-05,4.15125748502994,0.00010500324204687501,,
4.155838323353294,2.939950676562501e-05,4.155838323353294,9.962216625000004e-05,4.155838323353294,0.00010500679465312506,,
4.160419161676646,2.9363739996874998e-05,4.160419161676646,9.961952381250003e-05,4.160419161676646,0.00010500450646562495,,
4.165,2.9376078446875e-05,4.165,9.961810253124995e-05,4.165,0.00010500260437562505,,
4.169595808383234,2.9367619565625012e-05,4.169595808383234,9.961501918749998e-05,4.169595808383234,0.00010499932130031253,,
4.174176646706587,2.9356102587499993e-05,4.174176646706587,9.961378524999999e-05,4.174176646706587,0.00010499836639187501,,
4.17877245508982,2.9358396428125e-05,4.17877245508982,9.961213618750009e-05,4.17877245508982,0.00010499742000437507,,
4.183368263473054,2.934583707500001e-05,4.183368263473054,9.961405821875004e-05,4.183368263473054,0.00010500023355874995,,
4.187964071856288,2.9343614356249982e-05,4.187964071856288,9.961086159375003e-05,4.187964071856288,0.00010499679183249996,,


==> anc/v3E_0_02_errorbars.dat <==
v3_2to0_err	v3_2to2_err	v3_SingleHit_err
8.838834764831844e-06	8.838834764831844e-06	8.838834764831844e-06


==> anc/v3E_0_08.dat <==
# time_2to0,v3E_2to0,time_2to2,v3E_2to2,time_SingleHit,v3E_SingleHit,time_loss,v3E_loss
0.0025025000000000004,-1.5253454250000002e-05,0.0025025000000000004,-1.3748418931250016e-05,0.0,-1.5010003437499988e-05,0.0001497005988023952,0.0
0.005006257485029941,-1.5586735250000013e-05,0.005006257485029941,-1.3697374093749973e-05,0.0025025000000000004,-1.4510266250000015e-05,0.004341706976437516,0.0
0.00751127245508982,-1.5261030437499992e-05,0.00751127245508982,-1.366513059375e-05,0.005006257485029941,-1.4819237462499994e-05,0.008533713354072636,0.0
0.01001752994011976,-1.5048165049999998e-05,0.01001752994011976,-1.4404859787500019e-05,0.00751127245508982,-1.4771176250000004e-05,0.012725719731707757,0.0
0.01252504491017964,-1.4668992625000004e-05,0.01252504491017964,-1.4011184749999997e-05,0.01001752994011976,-1.5178564912500007e-05,0.016917726109342876,0.0
0.015033832335329343,-1.37020755e-05,0.015033832335329343,-1.3571858812500024e-05,0.01252504491017964,-1.4829033249999992e-05,0.021109732486977995,0.0
0.017543862275449105,-1.3638673000000002e-05,0.017543862275449105,-1.3642936812499983e-05,0.015033832335329343,-1.4045507312499992e-05,0.025301738864613118,0.0
0.020055089820359282,-1.2870593643749996e-05,0.020055089820359282,-1.3518535543749995e-05,0.017543862275449105,-1.3912718125000002e-05,0.029493745242248237,0.0
0.022567664670658683,-1.2786374687499993e-05,0.022567664670658683,-1.29677699375e-05,0.020055089820359282,-1.3215039525000009e-05,0.03368575161988335,0.0
0.025081437125748503,-1.2350650687500021e-05,0.025081437125748503,-1.2716076500000008e-05,0.022567664670658683,-1.2802549437499995e-05,0.03787775799751848,0.0
0.027596556886227547,-1.1170004824999993e-05,0.027596556886227547,-1.1655494624999985e-05,0.025081437125748503,-1.3039182937500028e-05,0.04206976437515359,0.0
0.03011287425149701,-1.1008528406249993e-05,0.03011287425149701,-1.1256488687499979e-05,0.027596556886227547,-1.2225768650000007e-05,0.04626177075278872,0.0
0.03263038922155689,-1.0684590987499999e-05,0.03263038922155689,-1.1379303562500018e-05,0.03011287425149701,-1.176029931875e-05,0.050453777130423844,0.0
0.03514925149700599,-1.066713031875e-05,0.03514925149700599,-1.1342541e-05,0.03263038922155689,-1.1610782531249982e-05,0.05464578350805895,0.0
0.03766931137724551,-1.0882295749999994e-05,0.03766931137724551,-1.1110654906249999e-05,0.03514925149700599,-1.1232803375000005e-05,0.05883778988569408,0.0
0.040190718562874254,-1.0307722956250004e-05,0.040190718562874254,-1.0437513312500004e-05,0.03766931137724551,-1.0593178812499995e-05,0.06302979626332919,0.0
0.04271332335329341,-9.855068743750002e-06,0.04271332335329341,-9.830936812500008e-06,0.040190718562874254,-1.0045496800000011e-05,0.06722180264096432,0.0
0.045237125748503,-1.0009345812500008e-05,0.045237125748503,-9.557838251250004e-06,0.04271332335329341,-9.88405987499999e-06,0.07141380901859944,0.0
0.0477622754491018,-9.700015125000006e-06,0.0477622754491018,-8.939709e-06,0.045237125748503,-9.95292368749998e-06,0.07560581539623457,0.0
0.05028877245508982,-9.539520775000009e-06,0.05028877245508982,-8.297123437499995e-06,0.0477622754491018,-9.2960558125e-06,0.07979782177386968,0.0
0.05281646706586827,-9.342401687499999e-06,0.05281646706586827,-7.538182562499995e-06,0.05028877245508982,-8.571009562499997e-06,0.0839898281515048,0.0
0.05534535928143713,-8.871427481249982e-06,0.05534535928143713,-7.4350906812500015e-06,0.05281646706586827,-7.749332023125014e-06,0.08818183452913993,0.0
0.057875598802395206,-8.770147062499998e-06,0.057875598802395206,-7.262999249999999e-06,0.05534535928143713,-7.9552162375e-06,0.09237384090677504,0.0
0.06040703592814372,-7.962666662499997e-06,0.06040703592814372,-7.132576802500008e-06,0.057875598802395206,-7.736941687499996e-06,0.09656584728441016,0.0
0.06293982035928143,-7.0547818000000015e-06,0.06293982035928143,-6.359593750000011e-06,0.06040703592814372,-7.115755818749999e-06,0.10075785366204529,0.0
0.06547380239520958,-6.724930662499996e-06,0.06547380239520958,-6.484951881249999e-06,0.06293982035928143,-6.408473e-06,0.1049498600396804,0.0
0.06800898203592814,-6.723313124999994e-06,0.06800898203592814,-5.628396462499997e-06,0.06547380239520958,-6.028316212500005e-06,0.10914186641731552,0.0
0.07054550898203593,-6.644888356250014e-06,0.07054550898203593,-5.247400412500009e-06,0.06800898203592814,-5.100795687500002e-06,0.11333387279495064,0.0
0.07308338323353293,-5.101260624999987e-06,0.07308338323353293,-4.164136681250002e-06,0.07054550898203593,-5.228281249999984e-06,0.11752587917258576,0.0
0.07562245508982036,-5.027254937499995e-06,0.07562245508982036,-4.406350224999988e-06,0.07308338323353293,-3.759495937500011e-06,0.12171788555022088,0.0
0.07816287425149701,-5.083215749999994e-06,0.07816287425149701,-4.405669249999995e-06,0.07562245508982036,-3.567493362500007e-06,0.12590989192785598,0.0
0.08070449101796408,-4.195581437499986e-06,0.08070449101796408,-4.051294375000002e-06,0.07816287425149701,-3.7661949374999987e-06,0.13010189830549113,0.0
0.08324730538922157,-4.066723312500006e-06,0.08324730538922157,-3.886660874999994e-06,0.08070449101796408,-3.5496945625000036e-06,0.13429390468312624,0.0
0.08579146706586827,-3.3491850125000034e-06,0.08579146706586827,-3.246584206249994e-06,0.08324730538922157,-3.5712634124999975e-06,0.13848591106076136,0.0
0.0883369760479042,-2.8556356187500062e-06,0.0883369760479042,-2.7120168312500088e-06,0.08579146706586827,-3.1123140375000165e-06,0.14267791743839647,0.0
0.09088368263473054,-2.70603474999999e-06,0.09088368263473054,-2.2465820375000033e-06,0.0883369760479042,-2.3820303437499933e-06,0.1468699238160316,0.0
0.09343158682634731,-2.0375372437500054e-06,0.09343158682634731,-1.4866331937499874e-06,0.09088368263473054,-2.257449075e-06,0.1510619301936667,0.0
0.0959809880239521,-1.729852700000003e-06,0.0959809880239521,-1.080607218750009e-06,0.09343158682634731,-1.2998446250000115e-06,0.15525393657130182,0.0
0.09853143712574851,-1.3082304937499935e-06,0.09853143712574851,-5.740951062500024e-07,0.0959809880239521,-7.284591718749934e-07,0.15944594294893694,0.0
0.10108323353293412,-5.823205000000077e-07,0.10108323353293412,1.3976487499999492e-07,0.09853143712574851,-2.674501250000502e-08,0.16363794932657205,0.0
0.10363637724550899,-5.852645062500036e-07,0.10363637724550899,5.042849374999907e-07,0.10108323353293412,5.363763999999982e-07,0.16782995570420717,0.0
0.10619071856287426,3.449670187499999e-07,0.10619071856287426,2.3428525000000022e-06,0.10363637724550899,1.1352875000000084e-06,0.17202196208184228,0.0
0.10874640718562875,8.764691625000075e-07,0.10874640718562875,3.1181906375000064e-06,0.10619071856287426,2.8755794999999943e-06,0.17621396845947743,0.0
0.11130329341317366,9.856014375000052e-07,0.11130329341317366,3.6654563624999982e-06,0.10874640718562875,3.5616245000000058e-06,0.18040597483711254,0.0
0.1138615269461078,1.3794932312500037e-06,0.1138615269461078,3.6161250624999875e-06,0.11130329341317366,4.0709936562500004e-06,0.18459798121474766,0.0
0.11642095808383235,1.7788170000000102e-06,0.11642095808383235,3.840831312500004e-06,0.1138615269461078,4.274275499999996e-06,0.18878998759238277,0.0
0.11898173652694612,1.7984431249999933e-06,0.11898173652694612,3.894199062500003e-06,0.11642095808383235,4.6324445687499916e-06,0.1929819939700179,0.0
0.12154386227544911,1.924356125000009e-06,0.12154386227544911,4.493306442381257e-06,0.11898173652694612,4.2180722887499974e-06,0.197174000347653,0.0
0.12410718562874253,2.157092812500008e-06,0.12410718562874253,5.083794893750005e-06,0.12154386227544911,4.749300162499995e-06,0.20136600672528815,0.0
0.12667185628742517,2.9879007674999986e-06,0.12667185628742517,5.338063899375013e-06,0.12410718562874253,5.403958958124999e-06,0.20555801310292326,0.0
0.12923772455089821,3.221073562499998e-06,0.12923772455089821,5.955153756249999e-06,0.12667185628742517,5.970337299999996e-06,0.20975001948055838,0.0
0.1318049401197605,3.562229874999988e-06,0.1318049401197605,6.723740543750004e-06,0.12923772455089821,6.617449024999999e-06,0.2139420258581935,0.0
0.13437335329341318,3.6613227762499993e-06,0.13437335329341318,6.9995188331250006e-06,0.1318049401197605,7.153924308125002e-06,0.2181340322358286,0.0
0.1369431137724551,4.115672449999996e-06,0.1369431137724551,7.001394437499999e-06,0.13437335329341318,8.014736825000007e-06,0.22232603861346373,0.0
0.13951422155688623,4.374152499999998e-06,0.13951422155688623,7.680677312500008e-06,0.1369431137724551,8.176317224999998e-06,0.22651804499109884,0.0
0.1420865269461078,4.952636806249999e-06,0.1420865269461078,8.077753862500003e-06,0.13951422155688623,8.772027687500006e-06,0.230710051368734,0.0
0.14466017964071856,5.472894100000004e-06,0.14466017964071856,8.922732651687505e-06,0.1420865269461078,9.709102437499994e-06,0.2349020577463691,0.0
0.14723502994011978,6.158796043749996e-06,0.14723502994011978,9.020797787499992e-06,0.14466017964071856,1.0911801281250004e-05,0.23909406412400422,0.0
0.14981137724550897,6.91943176250001e-06,0.14981137724550897,9.6668065925e-06,0.14723502994011978,1.13666418125e-05,0.24328607050163933,0.0
0.15238922155688622,6.499708287499998e-06,0.15238922155688622,9.480738125000006e-06,0.14981137724550897,1.1915533562499998e-05,0.24747807687927445,0.0
0.15496706586826348,6.1692586499999925e-06,0.15496706586826348,1.0324990875000005e-05,0.15238922155688622,1.10702068625e-05,0.2516700832569096,0.0
0.15754790419161677,6.733959399999993e-06,0.15754790419161677,1.1128974543749999e-05,0.15496706586826348,1.1253476393749994e-05,0.2558620896345447,0.0
0.16012874251497008,7.3318316812500025e-06,0.16012874251497008,1.1429945437499993e-05,0.15754790419161677,1.2376627125000003e-05,0.2600540960121798,0.0
0.16271107784431138,7.0848424299999995e-06,0.16271107784431138,1.1851855825000002e-05,0.16012874251497008,1.23608359375e-05,0.26424610238981494,0.0
0.16529491017964074,6.964043375000001e-06,0.16529491017964074,1.1610468375000001e-05,0.16271107784431138,1.2658524999999998e-05,0.26843810876745006,0.0
0.1678802395209581,7.205243125000006e-06,0.1678802395209581,1.1588484575e-05,0.16529491017964074,1.2212741509999989e-05,0.2726301151450852,0.0
0.17046706586826346,7.314500881249996e-06,0.17046706586826346,1.1788230925000005e-05,0.1678802395209581,1.1993044200000002e-05,0.2768221215227203,0.0
0.1730553892215569,7.402627749999993e-06,0.1730553892215569,1.1173624500000003e-05,0.17046706586826346,1.2211665187499999e-05,0.2810141279003554,0.0
0.1756437125748503,7.260804437500004e-06,0.1756437125748503,1.0647042837500003e-05,0.1730553892215569,1.1439373524999998e-05,0.2852061342779906,0.0
0.17823502994011975,7.737239356249995e-06,0.17823502994011975,1.0958926137575004e-05,0.1756437125748503,1.1296530124999994e-05,0.2893981406556257,0.0
0.18082634730538924,7.884128537500001e-06,0.18082634730538924,1.11974500625e-05,0.17823502994011975,1.1626957874999998e-05,0.2935901470332608,0.0
0.18341916167664674,8.020838383437499e-06,0.18341916167664674,1.0928420368750002e-05,0.18082634730538924,1.1939359062500007e-05,0.2977821534108959,0.0
0.1860134730538922,9.040954829999997e-06,0.1860134730538922,1.1640508562500001e-05,0.18341916167664674,1.1522412875000006e-05,0.30197415978853104,0.0
0.18860928143712577,9.80726495625e-06,0.18860928143712577,1.2630841087499992e-05,0.1860134730538922,1.2138813187500001e-05,0.30616616616616615,0.0
0.19120658682634734,1.0346326593750005e-05,0.19120658682634734,1.2649292249999996e-05,0.18860928143712577,1.3206984500000002e-05,0.31035817254380127,0.0
0.19380389221556887,9.700615562499999e-06,0.19380389221556887,1.1581300062499993e-05,0.19120658682634734,1.3293862375000003e-05,0.3145501789214364,0.0
0.19640419161676648,9.788207325e-06,0.19640419161676648,1.18611416875e-05,0.19380389221556887,1.2894270562499995e-05,0.3187421852990715,0.0
0.19900449101796408,1.0167607281250002e-05,0.19900449101796408,1.2365384918749998e-05,0.19640419161676648,1.30814798125e-05,0.3229341916767067,0.0
0.20160628742514972,1.0172868812499998e-05,0.20160628742514972,1.246246062500001e-05,0.19900449101796408,1.3921726093749998e-05,0.32712619805434173,0.0
0.20420958083832336,1.0166615828125e-05,0.20420958083832336,1.2149079468750003e-05,0.20160628742514972,1.3782952443749989e-05,0.3313182044319769,0.0
0.20681437125748506,1.0933666718750001e-05,0.20681437125748506,1.2691354760624998e-05,0.20420958083832336,1.3544012875000004e-05,0.33551021080961196,0.0
0.20942065868263474,1.1244112250000005e-05,0.20942065868263474,1.3077585312500003e-05,0.20681437125748506,1.3753693393687494e-05,0.33970221718724714,0.0
0.21202844311377247,1.1988376712499996e-05,0.21202844311377247,1.3792284562499997e-05,0.20942065868263474,1.4496091125000002e-05,0.3438942235648822,0.0
0.21463622754491019,1.2662190812499991e-05,0.21463622754491019,1.4821651075000002e-05,0.21202844311377247,1.5193387249999994e-05,0.34808622994251737,0.0
0.217247005988024,1.2739655437500003e-05,0.217247005988024,1.5025821187500001e-05,0.21463622754491019,1.54798211875e-05,0.3522782363201525,0.0
0.21985778443113774,1.27462804125e-05,0.21985778443113774,1.5214544749999995e-05,0.217247005988024,1.5690864656249998e-05,0.3564702426977876,0.0
0.22247005988023952,1.36161188125e-05,0.22247005988023952,1.662323225625e-05,0.21985778443113774,1.49762110625e-05,0.3606622490754227,0.0
0.22508383233532936,1.3325381731250002e-05,0.22508383233532936,1.6740926162499997e-05,0.22247005988023952,1.660647460625e-05,0.36485425545305783,0.0
0.2276991017964072,1.42519289025e-05,0.2276991017964072,1.720039475e-05,0.22508383233532936,1.6430924595624994e-05,0.36904626183069295,0.0
0.23031586826347308,1.4301874531250005e-05,0.23031586826347308,1.7832211625e-05,0.2276991017964072,1.6809845187500002e-05,0.37323826820832806,0.0
0.23293413173652697,1.4500787108374997e-05,0.23293413173652697,1.8078793412499995e-05,0.23031586826347308,1.69608293125e-05,0.3774302745859632,0.0
0.23555239520958085,1.4465545056249993e-05,0.23555239520958085,1.74548929375e-05,0.23293413173652697,1.736319165e-05,0.38162228096359835,0.0
0.23817365269461077,1.490758875e-05,0.23817365269461077,1.7712731481250004e-05,0.23555239520958085,1.6880338687500006e-05,0.3858142873412334,0.0
0.24079491017964075,1.5693037562499996e-05,0.24079491017964075,1.8045755750000003e-05,0.23817365269461077,1.7441955781249997e-05,0.3900062937188686,0.0
0.2434176646706587,1.6048694437499996e-05,0.2434176646706587,1.8702568687499996e-05,0.24079491017964075,1.8096449562499997e-05,0.39419830009650364,0.0
0.24604191616766466,1.5677028562499997e-05,0.24604191616766466,1.90279550625e-05,0.2434176646706587,1.8466412312499998e-05,0.3983903064741388,0.0
0.2486676646706587,1.60344807875e-05,0.2486676646706587,1.8902420124999998e-05,0.24604191616766466,1.82926679375e-05,0.4025823128517739,0.0
0.25129491017964073,1.66974983125e-05,0.25129491017964073,1.9991398562500005e-05,0.2486676646706587,1.8274492875e-05,0.40677431922940904,0.0
0.2539236526946108,1.6695934437500002e-05,0.2539236526946108,1.9427429062499995e-05,0.25129491017964073,1.92720927e-05,0.41096632560704416,0.0
0.25655239520958084,1.7036995562500004e-05,0.25655239520958084,1.9387680256249997e-05,0.2539236526946108,1.8656905937500004e-05,0.4151583319846793,0.0
0.25918413173652693,1.6734125937499994e-05,0.25918413173652693,1.89250503125e-05,0.25655239520958084,1.8936815200000002e-05,0.4193503383623144,0.0
0.2618158682634731,1.7371703525000003e-05,0.2618158682634731,1.9753311250000005e-05,0.25918413173652693,1.8590266825e-05,0.4235423447399495,0.0
0.26444910179640724,1.6676394693750005e-05,0.26444910179640724,1.918824550625e-05,0.2618158682634731,1.9508402562500004e-05,0.4277343511175846,0.0
0.26708383233532934,1.68227846275e-05,0.26708383233532934,1.8843151000000002e-05,0.26444910179640724,1.8682854500000003e-05,0.4319263574952198,0.0
0.26972005988023956,1.7183565812499997e-05,0.26972005988023956,1.89739267125e-05,0.26708383233532934,1.8609277937500005e-05,0.43611836387285485,0.0
0.27235778443113773,1.777907087499999e-05,0.27235778443113773,1.997827475e-05,0.26972005988023956,1.875140437625e-05,0.44031037025049,0.0
0.27499700598802396,1.7991454581249993e-05,0.27499700598802396,2.0536364249999996e-05,0.27235778443113773,1.9408628875e-05,0.4445023766281251,0.0
0.2776362275449102,1.8082310328750006e-05,0.2776362275449102,2.0829924812500004e-05,0.27499700598802396,1.9902013687500006e-05,0.44869438300576026,0.0
0.2802784431137725,1.8238126399999998e-05,0.2802784431137725,2.1462246875000005e-05,0.2776362275449102,2.025512725e-05,0.4528863893833953,0.0
0.2829206586826347,1.8442501937500004e-05,0.2829206586826347,2.1756427937499994e-05,0.2802784431137725,2.0799852e-05,0.4570783957610305,0.0
0.2855658682634731,1.9072074000000006e-05,0.2855658682634731,2.1903906268750004e-05,0.2829206586826347,2.07788055625e-05,0.4612704021386656,0.0
0.2882110778443114,1.8583247625e-05,0.2882110778443114,2.1774430374999997e-05,0.2855658682634731,2.14799224375e-05,0.4654624085163007,0.0
0.29085778443113774,1.9293179550000003e-05,0.29085778443113774,2.2450958225e-05,0.2882110778443114,2.0852910749999996e-05,0.46965441489393583,0.0
0.2935059880239521,1.9562064618750004e-05,0.2935059880239521,2.246728278749999e-05,0.29085778443113774,2.1828266643749996e-05,0.47384642127157095,0.0
0.2961541916167665,1.98664837e-05,0.2961541916167665,2.2475272575e-05,0.2935059880239521,2.2062737312499998e-05,0.47803842764920607,0.0
0.29880538922155686,2.0241035187500003e-05,0.29880538922155686,2.32027927375e-05,0.2961541916167665,2.212974065e-05,0.4822304340268412,0.0
0.3014580838323353,2.04531884375e-05,0.3014580838323353,2.4142542949999996e-05,0.29880538922155686,2.266933802500001e-05,0.4864224404044763,0.0
0.3041107784431138,2.1096624856250004e-05,0.3041107784431138,2.42938951875e-05,0.3014580838323353,2.2762804e-05,0.49061444678211147,0.0
0.30676646706586824,2.1493071181249997e-05,0.30676646706586824,2.4354273250000003e-05,0.3041107784431138,2.31883180625e-05,0.49480645315974653,0.0
0.3094221556886228,2.2132763474999995e-05,0.3094221556886228,2.5059672568749996e-05,0.30676646706586824,2.3652460687499995e-05,0.4989984595373817,0.0
0.3120793413173653,2.2706465237500003e-05,0.3120793413173653,2.49548750625e-05,0.3094221556886228,2.4132734874999996e-05,0.5031904659150168,0.0
0.3147380239520958,2.3983237543749997e-05,0.3147380239520958,2.5226710375e-05,0.3120793413173653,2.4617858062500002e-05,0.5073824722926519,0.0
0.3173982035928144,2.4943914500000003e-05,0.3173982035928144,2.6177024943749997e-05,0.3147380239520958,2.5464284624999993e-05,0.511574478670287,0.0
0.320059880239521,2.4721701162499998e-05,0.320059880239521,2.5519781050000003e-05,0.3173982035928144,2.6130418587499998e-05,0.5157664850479221,0.0
0.32272155688622756,2.49806206875e-05,0.32272155688622756,2.6493671262499994e-05,0.320059880239521,2.5795619125000006e-05,0.5199584914255573,0.0
0.32538622754491014,2.496128671875e-05,0.32538622754491014,2.6202992686875e-05,0.32272155688622756,2.6579570499999998e-05,0.5241504978031923,0.0
0.32805089820359284,2.5701821943750004e-05,0.32805089820359284,2.6231706081250007e-05,0.32538622754491014,2.680828743750001e-05,0.5283425041808275,0.0
0.3307185628742515,2.51198813125e-05,0.3307185628742515,2.5846641624999997e-05,0.32805089820359284,2.6879049249999998e-05,0.5325345105584626,0.0
0.3333862275449102,2.5354408312500006e-05,0.3333862275449102,2.6056536750000003e-05,0.3307185628742515,2.6053635406249998e-05,0.5367265169360977,0.0
0.3360553892215569,2.6096309624999995e-05,0.3360553892215569,2.6348276137499998e-05,0.3333862275449102,2.6389735912500007e-05,0.5409185233137329,0.0
0.33872604790419164,2.5909932599999988e-05,0.33872604790419164,2.6093658781250003e-05,0.3360553892215569,2.677046031250001e-05,0.545110529691368,0.0
0.34139820359281436,2.6193984568750006e-05,0.34139820359281436,2.7084308668750004e-05,0.33872604790419164,2.67259849375e-05,0.5493025360690031,0.0
0.34407185628742515,2.6926353774375008e-05,0.34407185628742515,2.7915077437500002e-05,0.34139820359281436,2.7595588687500012e-05,0.5534945424466382,0.0
0.34674700598802394,2.7664269562500012e-05,0.34674700598802394,2.8256239718750006e-05,0.34407185628742515,2.8625249131250004e-05,0.5576865488242734,0.0
0.3494221556886228,2.7660713375000005e-05,0.3494221556886228,2.8133744412500012e-05,0.34674700598802394,2.9524249491874995e-05,0.5618785552019084,0.0
0.35210029940119764,2.81033236e-05,0.35210029940119764,2.862097629375e-05,0.3494221556886228,2.932718249375e-05,0.5660705615795436,0.0
0.3547784431137725,2.8064140562499988e-05,0.3547784431137725,2.8897014687500007e-05,0.35210029940119764,2.9700497937500006e-05,0.5702625679571788,0.0
0.35745808383233535,2.8387540218750004e-05,0.35745808383233535,2.9318324562500004e-05,0.3547784431137725,3.0069692062499992e-05,0.5744545743348138,0.0
0.36013922155688627,2.89873329875e-05,0.36013922155688627,2.93548073125e-05,0.35745808383233535,3.062785156249999e-05,0.578646580712449,0.0
0.3628233532934132,2.9855184056250006e-05,0.3628233532934132,2.9859138624999995e-05,0.36013922155688627,3.102507824375e-05,0.5828385870900841,0.0
0.3655074850299402,2.9868018968749998e-05,0.3655074850299402,2.9999370437500002e-05,0.3628233532934132,3.230361028750001e-05,0.5870305934677192,0.0
0.36819161676646706,3.0456928831249992e-05,0.36819161676646706,3.0386485181250004e-05,0.3655074850299402,3.2023577562500004e-05,0.5912225998453543,0.0
0.37087874251497005,3.169202194374999e-05,0.37087874251497005,3.1082278125e-05,0.36819161676646706,3.259011575000001e-05,0.5954146062229895,0.0
0.37356736526946105,3.206219506875e-05,0.37356736526946105,3.1574770625000004e-05,0.37087874251497005,3.3241921281249994e-05,0.5996066126006245,0.0
0.3762559880239521,3.33671578125e-05,0.3762559880239521,3.1821958625000004e-05,0.37356736526946105,3.3660690625000005e-05,0.6037986189782598,0.0
0.37894760479041917,3.3917997875e-05,0.37894760479041917,3.2470203100000006e-05,0.3762559880239521,3.4632779875000004e-05,0.6079906253558949,0.0
0.38163922155688623,3.5401795249999996e-05,0.38163922155688623,3.3279587075e-05,0.37894760479041917,3.503722206249999e-05,0.6121826317335299,0.0
0.38433233532934136,3.5427682587499996e-05,0.38433233532934136,3.323092368749999e-05,0.38163922155688623,3.6535797625e-05,0.616374638111165,0.0
0.3870284431137725,3.606858494999999e-05,0.3870284431137725,3.334668614375e-05,0.38433233532934136,3.73280149375e-05,0.6205666444888003,0.0
0.38972455089820357,3.715100490000001e-05,0.38972455089820357,3.447055448750001e-05,0.3870284431137725,3.7802332500000015e-05,0.6247586508664353,0.0
0.39242215568862276,3.8323031268750005e-05,0.39242215568862276,3.636916850000001e-05,0.38972455089820357,3.88608334375e-05,0.6289506572440704,0.0
0.3951212574850299,3.8766699068750005e-05,0.3951212574850299,3.680077256249999e-05,0.39242215568862276,4.04609213125e-05,0.6331426636217057,0.0
0.3978203592814371,3.921540932650001e-05,0.3978203592814371,3.6228334937499996e-05,0.3951212574850299,4.05392059375e-05,0.6373346699993407,0.0
0.4005224550898204,4.0163260828749984e-05,0.4005224550898204,3.6573547687500004e-05,0.3978203592814371,4.0298135538125e-05,0.6415266763769758,0.0
0.40322604790419164,4.102938481249998e-05,0.40322604790419164,3.784913062499999e-05,0.4005224550898204,4.059802125625001e-05,0.645718682754611,0.0
0.40592964071856286,4.197821796875e-05,0.40592964071856286,3.879911606250001e-05,0.40322604790419164,4.1617112756249993e-05,0.6499106891322461,0.0
0.4086347305389222,4.2119353624999984e-05,0.4086347305389222,3.7495789687499995e-05,0.40592964071856286,4.266230559375e-05,0.6541026955098812,0.0
0.4113428143712575,4.278870112500001e-05,0.4113428143712575,3.867934075e-05,0.4086347305389222,4.197945362500001e-05,0.6582947018875163,0.0
0.4140508982035928,4.313402480624998e-05,0.4140508982035928,3.9325101374999995e-05,0.4113428143712575,4.2881616136875e-05,0.6624867082651514,0.0
0.4167604790419162,4.4300534187500006e-05,0.4167604790419162,4.0120040187500004e-05,0.4140508982035928,4.422922243749999e-05,0.6666787146427865,0.0
0.41947155688622756,4.4695810437500006e-05,0.41947155688622756,3.985515304375e-05,0.4167604790419162,4.52028423125e-05,0.6708707210204217,0.0
0.42218413173652697,4.5568841208125e-05,0.42218413173652697,4.0458869750000006e-05,0.41947155688622756,4.4988837687500004e-05,0.6750627273980568,0.0
0.4248982035928144,4.584636968750001e-05,0.4248982035928144,4.0622989249999996e-05,0.42218413173652697,4.5732873e-05,0.6792547337756919,0.0
0.42761377245508986,4.6418637743749996e-05,0.42761377245508986,4.07385199375e-05,0.4248982035928144,4.642328500000002e-05,0.683446740153327,0.0
0.4303293413173653,4.713309878124999e-05,0.4303293413173653,4.157130674999999e-05,0.42761377245508986,4.6982760481250006e-05,0.6876387465309621,0.0
0.43304790419161676,4.8115079625e-05,0.43304790419161676,4.257210931250001e-05,0.4303293413173653,4.798609712500001e-05,0.6918307529085973,0.0
0.4357664670658683,4.869602818750002e-05,0.4357664670658683,4.2959691000000003e-05,0.43304790419161676,4.8895305e-05,0.6960227592862324,0.0
0.43848802395209585,4.9876532506249987e-05,0.43848802395209585,4.4343427437499985e-05,0.4357664670658683,4.9468116375000004e-05,0.7002147656638674,0.0
0.4412095808383234,5.04234205625e-05,0.4412095808383234,4.4607187724999996e-05,0.43848802395209585,5.092544516874999e-05,0.7044067720415027,0.0
0.4439326347305389,5.081053001875002e-05,0.4439326347305389,4.4987195562499986e-05,0.4412095808383234,5.1122657687500004e-05,0.7085987784191378,0.0
0.4466571856287425,5.1182451731249994e-05,0.4466571856287425,4.536169412499998e-05,0.4439326347305389,5.139410968750002e-05,0.7127907847967728,0.0
0.44938323353293413,5.274829058124999e-05,0.44938323353293413,4.66342441875e-05,0.4466571856287425,5.1717453118750006e-05,0.7169827911744079,0.0
0.45211077844311376,5.37392884375e-05,0.45211077844311376,4.820145903125e-05,0.44938323353293413,5.2743418625e-05,0.7211747975520432,0.0
0.4548398203592815,5.425641673125003e-05,0.4548398203592815,4.870118935624999e-05,0.45211077844311376,5.433012393750002e-05,0.7253668039296782,0.0
0.45757035928143713,5.532701781249999e-05,0.45757035928143713,4.948298275000001e-05,0.4548398203592815,5.491973999999999e-05,0.7295588103073133,0.0
0.4603008982035928,5.638441096874999e-05,0.4603008982035928,5.048348925e-05,0.45757035928143713,5.6030802937499994e-05,0.7337508166849486,0.0
0.4630344311377246,5.7300034631249986e-05,0.4630344311377246,5.2025874900000006e-05,0.4603008982035928,5.703704090562499e-05,0.7379428230625836,0.0
0.46576796407185633,5.771759906249999e-05,0.46576796407185633,5.283900989374999e-05,0.4630344311377246,5.823803104375e-05,0.7421348294402187,0.0
0.4685044910179641,5.8301757331249995e-05,0.4685044910179641,5.347537631249999e-05,0.46576796407185633,5.8864932125e-05,0.7463268358178538,0.0
0.47124101796407186,5.839174162499998e-05,0.47124101796407186,5.40472568125e-05,0.4685044910179641,5.947119800125001e-05,0.750518842195489,0.0
0.47397904191616774,5.906478668749999e-05,0.47397904191616774,5.419376317562503e-05,0.47124101796407186,6.036789906875002e-05,0.7547108485731241,0.0
0.4767185628742516,6.0050948124999995e-05,0.4767185628742516,5.4591209756250014e-05,0.47397904191616774,6.030541900000002e-05,0.7589028549507592,0.0
0.47945958083832335,6.140379456249999e-05,0.47945958083832335,5.5411235031249984e-05,0.4767185628742516,6.0694450124999996e-05,0.7630948613283943,0.0
0.48220209580838325,6.256836368749996e-05,0.48220209580838325,5.62734092575e-05,0.47945958083832335,6.175725881250001e-05,0.7672868677060294,0.0
0.48494610778443115,6.35464681875e-05,0.48494610778443115,5.750792421250001e-05,0.48220209580838325,6.313424733187499e-05,0.7714788740836646,0.0
0.48769161676646705,6.388651761875003e-05,0.48769161676646705,5.7330868150000004e-05,0.48494610778443115,6.40835922875e-05,0.7756708804612996,0.0
0.49043862275449107,6.426206762499999e-05,0.49043862275449107,5.76492440625e-05,0.48769161676646705,6.429837306249999e-05,0.7798628868389348,0.0
0.493185628742515,6.474381682500003e-05,0.493185628742515,5.827384793749998e-05,0.49043862275449107,6.51623884375e-05,0.7840548932165698,0.0
0.495935628742515,6.56709181875e-05,0.495935628742515,5.9245322562500005e-05,0.493185628742515,6.608291541874998e-05,0.788246899594205,0.0
0.498685628742515,6.690604543750003e-05,0.498685628742515,6.026608134999999e-05,0.495935628742515,6.715173168749998e-05,0.7924389059718402,0.0
0.501438622754491,6.7013242875e-05,0.501438622754491,6.03579866875e-05,0.498685628742515,6.8065473125e-05,0.7966309123494753,0.0
0.5041916167664671,6.77441240625e-05,0.5041916167664671,6.113867894374999e-05,0.501438622754491,6.802143297500001e-05,0.8008229187271103,0.0
0.5069461077844312,6.910633525000001e-05,0.5069461077844312,6.22038433875e-05,0.5041916167664671,6.911567623125001e-05,0.8050149251047456,0.0
0.5097035928143713,7.040499093749997e-05,0.5097035928143713,6.339196714562502e-05,0.5069461077844312,7.00134103125e-05,0.8092069314823807,0.0
0.5124610778443114,7.125410981249999e-05,0.5124610778443114,6.522167539999998e-05,0.5097035928143713,7.167187891875e-05,0.8133989378600157,0.0
0.5152200598802396,7.249396056249997e-05,0.5152200598802396,6.523803981250002e-05,0.5124610778443114,7.314556885499999e-05,0.8175909442376508,0.0
0.5179805389221557,7.3234362275e-05,0.5179805389221557,6.58461339375e-05,0.5152200598802396,7.4268938e-05,0.8217829506152861,0.0
0.5207410179640718,7.4095446375e-05,0.5207410179640718,6.641619487500002e-05,0.5179805389221557,7.465061341874998e-05,0.8259749569929211,0.0
0.523504491017964,7.534610910000001e-05,0.523504491017964,6.73141585e-05,0.5207410179640718,7.565436037500001e-05,0.8301669633705562,0.0
0.5262694610778443,7.718176528125002e-05,0.5262694610778443,6.909617518749998e-05,0.523504491017964,7.668514174999998e-05,0.8343589697481915,0.0
0.5290359281437126,7.83176374375e-05,0.5290359281437126,6.996434181249999e-05,0.5262694610778443,7.808602119375001e-05,0.8385509761258265,0.0
0.5318023952095808,7.907107868750003e-05,0.5318023952095808,7.026350037499997e-05,0.5290359281437126,7.896496831249998e-05,0.8427429825034616,0.0
0.5345718562874251,8.034314182125e-05,0.5345718562874251,7.057211875624999e-05,0.5318023952095808,7.89930846875e-05,0.8469349888810966,0.0
0.5373413173652695,8.133678224375e-05,0.5373413173652695,7.057573243749998e-05,0.5345718562874251,7.969866460812503e-05,0.8511269952587319,0.0
0.5401122754491019,8.244123770000004e-05,0.5401122754491019,7.119129343749998e-05,0.5373413173652695,8.024418918749999e-05,0.855319001636367,0.0
0.5428862275449102,8.318739018749999e-05,0.5428862275449102,7.21199211875e-05,0.5401122754491019,8.1180051125e-05,0.859511008014002,0.0
0.5456601796407186,8.479988100000004e-05,0.5456601796407186,7.358964770000004e-05,0.5428862275449102,8.236771368749999e-05,0.8637030143916372,0.0
0.548435628742515,8.548154423750003e-05,0.548435628742515,7.388463443749999e-05,0.5456601796407186,8.404365731250002e-05,0.8678950207692724,0.0
0.5512125748502994,8.632260996874999e-05,0.5512125748502994,7.47729155625e-05,0.548435628742515,8.472882762499998e-05,0.8720870271469074,0.0
0.5539910179640719,8.7514878375e-05,0.5539910179640719,7.662994549999998e-05,0.5512125748502994,8.522276012500004e-05,0.8762790335245425,0.0
0.5567709580838324,8.814234380000001e-05,0.5567709580838324,7.727410556250002e-05,0.5539910179640719,8.684092835625e-05,0.8804710399021777,0.0
0.5595523952095809,8.919687368750002e-05,0.5595523952095809,7.841545331249995e-05,0.5567709580838324,8.802111966875001e-05,0.8846630462798127,0.0
0.5623338323353294,9.007421156250003e-05,0.5623338323353294,7.915938612500003e-05,0.5595523952095809,8.933374474999997e-05,0.8888550526574479,0.0
0.5651182634730539,9.15870158875e-05,0.5651182634730539,8.064871587499999e-05,0.5623338323353294,9.020308506250003e-05,0.8930470590350831,0.0
0.5679041916167665,9.245172644999997e-05,0.5679041916167665,8.149674206250002e-05,0.5651182634730539,9.177126159375e-05,0.8972390654127181,0.0
0.570690119760479,9.310347850625e-05,0.570690119760479,8.1782058625e-05,0.5679041916167665,9.217529656749999e-05,0.9014310717903532,0.0
0.5734790419161676,9.387667087500001e-05,0.5734790419161676,8.211833256250002e-05,0.570690119760479,9.247829490624998e-05,0.9056230781679884,0.0
0.5762679640718563,9.520163618749999e-05,0.5762679640718563,8.308278137500002e-05,0.5734790419161676,9.335023513749996e-05,0.9098150845456235,0.0
0.579058383233533,9.666666775e-05,0.579058383233533,8.383173543749998e-05,0.5762679640718563,9.492452493125e-05,0.9140070909232586,0.0
0.5818517964071857,9.844761567375006e-05,0.5818517964071857,8.539101675e-05,0.579058383233533,9.624095871875e-05,0.9181990973008937,0.0
0.5846452095808383,9.928373912499999e-05,0.5846452095808383,8.655959649999997e-05,0.5818517964071857,9.808508212499998e-05,0.922391103678529,0.0
0.587440119760479,0.00010024593298125001,0.587440119760479,8.719596843125002e-05,0.5846452095808383,9.928507525000005e-05,0.926583110056164,0.0
0.5902365269461078,0.00010101807151875,0.5902365269461078,8.831535875000003e-05,0.587440119760479,0.00010025997161250003,0.9307751164337991,0.0
0.5930344311377246,0.00010253847380624998,0.5930344311377246,9.019401706250002e-05,0.5902365269461078,0.00010090729593749997,0.9349671228114341,0.0
0.5958338323353294,0.00010401697795624997,0.5958338323353294,9.147911493749997e-05,0.5930344311377246,0.00010310181513124997,0.9391591291890694,0.0
0.5986347305389222,0.00010520830715625003,0.5986347305389222,9.214604606250004e-05,0.5958338323353294,0.00010441987194625,0.9433511355667045,0.0
0.6014371257485029,0.00010729831259999998,0.6014371257485029,9.417291262499998e-05,0.5986347305389222,0.00010523132075000003,0.9475431419443395,0.0
0.6042395209580839,0.0001086173658125,0.6042395209580839,9.529735981250002e-05,0.6014371257485029,0.00010728975525000001,0.9517351483219748,0.0
0.6070449101796408,0.00011011207993750001,0.6070449101796408,9.60236961875e-05,0.6042395209580839,0.00010840269525,0.9559271546996099,0.0
0.6098517964071857,0.00011155166626875001,0.6098517964071857,9.692403937500003e-05,0.6070449101796408,0.00011002348099999996,0.9601191610772449,0.0
0.6126586826347306,0.00011277199743749998,0.6126586826347306,9.776459293749998e-05,0.6098517964071857,0.00011131050323750001,0.96431116745488,0.0
0.6154685628742514,0.00011430315206249998,0.6154685628742514,9.895021381875e-05,0.6126586826347306,0.00011213116250000002,0.9685031738325153,0.0
0.6182784431137724,0.00011536525349999997,0.6182784431137724,9.990226206249998e-05,0.6154685628742514,0.00011378284358750001,0.9726951802101503,0.0
0.6210913173652695,0.00011612715731250003,0.6210913173652695,0.00010113750238750004,0.6182784431137724,0.00011459253400000001,0.9768871865877854,0.0
0.6239041916167665,0.00011766281993749999,0.6239041916167665,0.00010214802143750003,0.6210913173652695,0.00011561309862499999,0.9810791929654206,0.0
0.6267185628742515,0.00011860149975000007,0.6267185628742515,0.00010280292168750004,0.6239041916167665,0.00011728630940000009,0.9852711993430557,0.0
0.6295344311377246,0.00012067524381249994,0.6295344311377246,0.00010389634512499993,0.6267185628742515,0.00011798960037499998,0.9894632057206908,0.0
0.6323532934131737,0.00012268484450000006,0.6323532934131737,0.00010538736343749998,0.6295344311377246,0.00011952631043749997,0.993655212098326,0.0
0.6351721556886228,0.0001231062769375,0.6351721556886228,0.00010650119934437497,0.6323532934131737,0.00012164418499374996,0.997847218475961,0.0
0.6379925149700599,0.00012394952156250005,0.6379925149700599,0.0001073676304375,0.6351721556886228,0.00012206382174999998,1.002039224853596,0.0
0.6408143712574851,0.00012477602049999997,0.6408143712574851,0.00010883760367500005,0.6379925149700599,0.000122873970141875,1.0062312312312311,0.0
0.6436377245508983,0.0001259360390624999,0.6436377245508983,0.00010985064981250002,0.6408143712574851,0.00012398032525000004,1.0104232376088664,0.0
0.6464610778443114,0.00012724826368750003,0.6464610778443114,0.00011084508525000003,0.6436377245508983,0.00012540055088750002,1.0146152439865015,0.0
0.6492874251497007,0.00012849052500000003,0.6492874251497007,0.00011131058825,0.6464610778443114,0.00012650342281250005,1.0188072503641366,0.0
0.6521152694610779,0.00013062099706875007,0.6521152694610779,0.0001129124275,0.6492874251497007,0.00012763913709374996,1.0229992567417718,0.0
0.6549446107784431,0.000131776506,0.6549446107784431,0.00011505495100000004,0.6521152694610779,0.00012949350387500002,1.027191263119407,0.0
0.6577739520958085,0.00013294484899374992,0.6577739520958085,0.00011643881156249997,0.6549446107784431,0.00013117058243749998,1.031383269497042,0.0
0.6606062874251497,0.0001340576304375,0.6606062874251497,0.00011782902781249998,0.6577739520958085,0.0001323355201250001,1.035575275874677,0.0
0.6634386227544911,0.00013586290750624994,0.6634386227544911,0.00011907242973125002,0.6606062874251497,0.00013335895267499993,1.0397672822523123,0.0
0.6662739520958084,0.00013747089667500006,0.6662739520958084,0.00012024853331250003,0.6634386227544911,0.00013488932131249998,1.0439592886299474,0.0
0.6691092814371258,0.00013832162688749995,0.6691092814371258,0.00012094034706249999,0.6662739520958084,0.0001362627285,1.0481512950075824,0.0
0.6719476047904193,0.00013953049891874997,0.6719476047904193,0.00012204044949999996,0.6691092814371258,0.00013728042906875003,1.0523433013852177,0.0
0.6747859281437126,0.0001405937005000001,0.6747859281437126,0.00012301385124374996,0.6719476047904193,0.00013873828155624998,1.0565353077628528,0.0
0.6776257485029941,0.00014265882390625002,0.6776257485029941,0.00012512042562499997,0.6747859281437126,0.00014019755996250006,1.0607273141404878,0.0
0.6804685628742516,0.00014452935506249998,0.6804685628742516,0.00012650782787499996,0.6776257485029941,0.000142203238,1.0649193205181229,0.0
0.6833113772455089,0.00014606981700000007,0.6833113772455089,0.00012786126156250007,0.6804685628742516,0.00014392553168750006,1.0691113268957582,0.0
0.6861556886227546,0.00014749107968750006,0.6861556886227546,0.0001291265120625,0.6833113772455089,0.0001456336858125,1.0733033332733932,0.0
0.689001497005988,0.00014886183656250001,0.689001497005988,0.00013025051257500002,0.6861556886227546,0.0001472146196874999,1.0774953396510283,0.0
0.6918488023952096,0.00014993137232500005,0.6918488023952096,0.00013182046900624993,0.689001497005988,0.0001484583531875,1.0816873460286636,0.0
0.6946976047904192,0.00015147889126249998,0.6946976047904192,0.00013311168543125003,0.6918488023952096,0.00014992827701249993,1.0858793524062986,0.0
0.6975479041916168,0.00015310830068750004,0.6975479041916168,0.00013486072043750007,0.6946976047904192,0.00015147177728125005,1.0900713587839337,0.0
0.7003997005988025,0.00015435007564374998,0.7003997005988025,0.00013550511412499996,0.6975479041916168,0.00015327147221875,1.0942633651615687,0.0
0.703252994011976,0.00015623336068749997,0.703252994011976,0.00013682684031250002,0.7003997005988025,0.00015436758099999994,1.098455371539204,0.0
0.7061062874251497,0.00015756895818749999,0.7061062874251497,0.00013808957240625,0.703252994011976,0.00015586098600000006,1.102647377916839,0.0
0.7089625748502995,0.0001590176694375,0.7089625748502995,0.00013944703840624995,0.7061062874251497,0.0001569870669375,1.1068393842944741,0.0
0.711820359281437,0.00016014690487499997,0.711820359281437,0.00014087705044375,0.7089625748502995,0.00015847694706250002,1.1110313906721094,0.0
0.7146796407185629,0.00016158258068749994,0.7146796407185629,0.0001417326645,0.711820359281437,0.00016007812062500008,1.1152233970497445,0.0
0.7175389221556887,0.00016320830081250004,0.7175389221556887,0.00014312201574999997,0.7146796407185629,0.00016125328375,1.1194154034273796,0.0
0.7204011976047905,0.00016469279364999997,0.7204011976047905,0.00014489975718750002,0.7175389221556887,0.00016243571649999996,1.1236074098050146,0.0
0.7232634730538923,0.0001662083386375,0.7232634730538923,0.00014655602099999997,0.7204011976047905,0.00016403682643750003,1.12779941618265,0.0
0.7261287425149701,0.0001680301220625,0.7261287425149701,0.00014851145998750004,0.7232634730538923,0.00016617194436875003,1.131991422560285,0.0
0.7289940119760479,0.0001694909970562501,0.7289940119760479,0.0001505133969375,0.7261287425149701,0.00016814120049999992,1.13618342893792,0.0
0.7318622754491019,0.00017116866643125005,0.7318622754491019,0.00015198069055000004,0.7289940119760479,0.000169881577,1.140375435315555,0.0
0.7347305389221558,0.00017261116830625005,0.7347305389221558,0.00015312265305625003,0.7318622754491019,0.00017155336150000006,1.1445674416931904,0.0
0.7376002994011976,0.00017436851319374994,0.7376002994011976,0.000154188300336875,0.7347305389221558,0.00017297284768749997,1.1487594480708254,0.0
0.7404730538922156,0.0001758456439487501,0.7404730538922156,0.00015573342710624997,0.7376002994011976,0.00017487725237500006,1.1529514544484605,0.0
0.7433458083832336,0.00017725362313125004,0.7433458083832336,0.00015754038174999992,0.7404730538922156,0.00017668194212500012,1.1571434608260955,0.0
0.7462200598802395,0.00017969827478125003,0.7462200598802395,0.00015956500231249999,0.7433458083832336,0.00017829153512499989,1.1613354672037306,0.0
0.7490958083832336,0.00018150719436250008,0.7490958083832336,0.00016112119412500006,0.7462200598802395,0.00018019095931250004,1.1655274735813659,0.0
0.7519730538922156,0.0001825912136875,0.7519730538922156,0.00016224565399999992,0.7490958083832336,0.00018193724687437504,1.169719479959001,0.0
0.7548517964071857,0.0001844025255625001,0.7548517964071857,0.00016343437585624997,0.7519730538922156,0.00018347309249999998,1.173911486336636,0.0
0.7577320359281438,0.00018636224893749993,0.7577320359281438,0.00016527152105437509,0.7548517964071857,0.0001853733777124999,1.178103492714271,0.0
0.7606137724550898,0.00018798746445625007,0.7606137724550898,0.00016715006331249996,0.7577320359281438,0.00018785260231875001,1.1822954990919063,0.0
0.763497005988024,0.00018962700881874998,0.763497005988024,0.00016906350300625,0.7606137724550898,0.00018978027153124997,1.1864875054695414,0.0
0.7663817365269462,0.0001916346536875,0.7663817365269462,0.00017062372821249997,0.763497005988024,0.0001918666951875001,1.1906795118471765,0.0
0.7692679640718563,0.00019334606731250003,0.7692679640718563,0.00017233246626937503,0.7663817365269462,0.00019378962573749997,1.1948715182248115,0.0
0.7721556886227546,0.00019580506125,0.7721556886227546,0.00017366955906249998,0.7692679640718563,0.00019564051350000013,1.1990635246024466,0.0
0.7750449101796407,0.00019760900550000004,0.7750449101796407,0.0001755065496875,0.7721556886227546,0.0001975622041937501,1.2032555309800819,0.0
0.777935628742515,0.00019917864751875007,0.777935628742515,0.00017704346137500007,0.7750449101796407,0.00019982223401249994,1.207447537357717,0.0
0.7808263473053892,0.00020050399462500002,0.7808263473053892,0.0001784940794375,0.777935628742515,0.00020125510562500008,1.211639543735352,0.0
0.7837200598802395,0.0002020247643875,0.7837200598802395,0.00017955093613750004,0.7808263473053892,0.00020288999583750007,1.2158315501129873,0.0
0.786615269461078,0.00020344532593749996,0.786615269461078,0.0001804078802500001,0.7837200598802395,0.00020388053711250004,1.2200235564906223,0.0
0.7895119760479041,0.00020466095237499994,0.7895119760479041,0.00018142389116875004,0.786615269461078,0.00020518098856250007,1.2242155628682574,0.0
0.7924086826347305,0.00020652468244374998,0.7924086826347305,0.000183299771069375,0.7895119760479041,0.00020606065237499998,1.2284075692458925,0.0
0.795308383233533,0.00020832009776250004,0.795308383233533,0.00018492363022500004,0.7924086826347305,0.00020842302329999998,1.2325995756235275,0.0
0.7982080838323353,0.00021051816975625002,0.7982080838323353,0.00018675045199999994,0.795308383233533,0.00021040958099999995,1.2367915820011628,0.0
0.8011107784431138,0.00021211214418749997,0.8011107784431138,0.00018819119093750006,0.7982080838323353,0.00021236932218750013,1.2409835883787979,0.0
0.8040134730538921,0.00021375186281250006,0.8040134730538921,0.00018993932825,0.8011107784431138,0.00021383483776249998,1.245175594756433,0.0
0.8069191616766468,0.00021559284755624992,0.8069191616766468,0.00019102831800000007,0.8040134730538921,0.00021558418621250006,1.2493676011340682,0.0
0.8098248502994012,0.00021767157688124997,0.8098248502994012,0.0001928949501875,0.8069191616766468,0.00021708772940500008,1.2535596075117033,0.0
0.8127335329341318,0.00021940668238125014,0.8127335329341318,0.00019475710662499995,0.8098248502994012,0.00021898558834999998,1.2577516138893383,0.0
0.8156422155688623,0.00022073823731249995,0.8156422155688623,0.00019638285187499995,0.8127335329341318,0.00022076463756250008,1.2619436202669734,0.0
0.8185523952095809,0.00022290794712500017,0.8185523952095809,0.00019764649437500003,0.8156422155688623,0.00022248123931874994,1.2661356266446087,0.0
0.8214655688622755,0.0002244996390000001,0.8214655688622755,0.00019925657802500005,0.8185523952095809,0.0002242003347812499,1.2703276330222437,0.0
0.8243787425149701,0.0002263150053125001,0.8243787425149701,0.00020064212741249996,0.8214655688622755,0.00022585783637499995,1.2745196393998788,0.0
0.8272934131736528,0.00022809451647500006,0.8272934131736528,0.00020175319168750012,0.8243787425149701,0.00022773354525000016,1.278711645777514,0.0
0.8302110778443115,0.00022979546249999997,0.8302110778443115,0.00020367360068750004,0.8272934131736528,0.00022959667257499997,1.282903652155149,0.0
0.83312874251497,0.0002315539746125,0.83312874251497,0.0002053402039375,0.8302110778443115,0.0002315561187874999,1.2870956585327842,0.0
0.8360479041916169,0.00023374513856249985,0.8360479041916169,0.00020710138425,0.83312874251497,0.00023359124299999985,1.2912876649104195,0.0
0.8389685628742515,0.0002352174572500001,0.8389685628742515,0.00020868107406250003,0.8360479041916169,0.00023548652956249986,1.2954796712880543,0.0
0.8418922155688624,0.00023672572693750018,0.8418922155688624,0.00021011893018125006,0.8389685628742515,0.0002374700509999999,1.2996716776656896,0.0
0.8448158682634731,0.00023905827575000004,0.8448158682634731,0.00021203186631875,0.8418922155688624,0.0002392351151875,1.3038636840433246,0.0
0.8477410179640719,0.00024076509065625007,0.8477410179640719,0.00021436759425625006,0.8448158682634731,0.00024112387962500008,1.3080556904209597,0.0
0.8506676646706587,0.00024257965324999997,0.8506676646706587,0.0002157603125625,0.8477410179640719,0.00024313437559375,1.312247696798595,0.0
0.8535958083832336,0.00024446571556249996,0.8535958083832336,0.00021766366699999996,0.8506676646706587,0.000245105296375,1.3164397031762298,0.0
0.8565254491017964,0.00024630858862499997,0.8565254491017964,0.00021927261568750007,0.8535958083832336,0.00024710552856249993,1.320631709553865,0.0
0.8594565868263474,0.00024791217620625004,0.8594565868263474,0.0002212166298625001,0.8565254491017964,0.00024905868650625,1.3248237159315004,0.0
0.8623892215568864,0.00024975603186875006,0.8623892215568864,0.00022270274474999992,0.8594565868263474,0.00025128192950624997,1.3290157223091352,0.0
0.8653233532934133,0.00025161321731250006,0.8653233532934133,0.0002240270116625,0.8623892215568864,0.00025273088911874987,1.3332077286867705,0.0
0.8682589820359282,0.00025373413551875,0.8682589820359282,0.00022587755993749986,0.8653233532934133,0.00025430658510624995,1.3373997350644058,0.0
0.8711961077844311,0.00025560376676250004,0.8711961077844311,0.0002279971191875001,0.8682589820359282,0.0002565664855625,1.3415917414420406,0.0
0.8741347305389222,0.0002568922954749997,0.8741347305389222,0.0002291294529812501,0.8711961077844311,0.00025880507562499994,1.345783747819676,0.0
0.8770748502994012,0.00025857600331249996,0.8770748502994012,0.00023059207341875003,0.8741347305389222,0.0002603727230625002,1.3499757541973112,0.0
0.8800164670658683,0.00026011137575000006,0.8800164670658683,0.0002318836294312501,0.8770748502994012,0.000262075510375,1.354167760574946,0.0
0.8829595808383235,0.0002618240055,0.8829595808383235,0.00023327635283750008,0.8800164670658683,0.00026368694213749997,1.3583597669525813,0.0
0.8859041916167665,0.0002637239404375001,0.8859041916167665,0.00023489552456249998,0.8829595808383235,0.0002654912567500001,1.3625517733302162,0.0
0.8888488023952096,0.0002651539851249999,0.8888488023952096,0.00023667846118125002,0.8859041916167665,0.0002674051007562501,1.3667437797078514,0.0
0.8917964071856288,0.0002669510750625,0.8917964071856288,0.00023858049218750008,0.8888488023952096,0.0002691960886875,1.3709357860854867,0.0
0.8947455089820359,0.0002686181873125001,0.8947455089820359,0.00024006517346250003,0.8917964071856288,0.0002714670512499998,1.3751277924631216,0.0
0.8976961077844312,0.00027039512356250006,0.8976961077844312,0.0002419127163874999,0.8947455089820359,0.00027334206112499985,1.3793197988407568,0.0
0.9006482035928144,0.0002717470118750001,0.9006482035928144,0.00024378819181250006,0.8976961077844312,0.0002754235955,1.3835118052183921,0.0
0.9036002994011977,0.00027369724173749996,0.9036002994011977,0.0002456717126125,0.9006482035928144,0.0002774325372193751,1.387703811596027,0.0
0.9065553892215569,0.00027574896612499996,0.9065553892215569,0.00024799022945,0.9036002994011977,0.0002790626400000001,1.3918958179736622,0.0
0.9095119760479042,0.0002773067534687501,0.9095119760479042,0.0002502310053749999,0.9065553892215569,0.00028127790268749986,1.3960878243512973,0.0
0.9124700598802395,0.0002787148909375001,0.9124700598802395,0.00025145404799999994,0.9095119760479042,0.00028367856528749996,1.4002798307289324,0.0
0.9154296407185629,0.0002801724413749999,0.9154296407185629,0.0002527048417062501,0.9124700598802395,0.0002855007604375001,1.4044718371065676,0.0
0.9183892215568862,0.00028172981826250006,0.9183892215568862,0.0002540533821249999,0.9154296407185629,0.00028693421371250004,1.4086638434842027,0.0
0.9213517964071857,0.00028383447781249997,0.9213517964071857,0.00025638204074999993,0.9183892215568862,0.0002888668211875001,1.4128558498618378,0.0
0.9243158682634731,0.0002857200680624999,0.9243158682634731,0.00025796750724999993,0.9213517964071857,0.00029130158525000004,1.417047856239473,0.0
0.9272799401197606,0.000287099112125,0.9272799401197606,0.0002594328024375001,0.9243158682634731,0.00029288749622500014,1.4212398626171079,0.0
0.930247005988024,0.0002886672167187498,0.930247005988024,0.0002610400130624999,0.9272799401197606,0.00029439423143750004,1.4254318689947432,0.0
0.9332155688622755,0.00029090328274999986,0.9332155688622755,0.0002627495697499999,0.930247005988024,0.00029611179293749995,1.4296238753723782,0.0
0.9361841317365269,0.0002928866671250003,0.9361841317365269,0.00026501990287499993,0.9332155688622755,0.00029817082831249997,1.4338158817500133,0.0
0.9391556886227544,0.0002951247871875001,0.9391556886227544,0.0002665208983125,0.9361841317365269,0.0003005797839375003,1.4380078881276486,0.0
0.9421287425149701,0.00029732570112499994,0.9421287425149701,0.00026836145728125003,0.9391556886227544,0.00030262094,1.4421998945052836,0.0
0.9451017964071856,0.0002989104423016875,0.9451017964071856,0.00026999828375,0.9421287425149701,0.0003045598743750002,1.4463919008829187,0.0
0.9480778443113773,0.0003009026249375001,0.9480778443113773,0.00027219714993749987,0.9451017964071856,0.000306067045625,1.450583907260554,0.0
0.9510553892215569,0.00030311657363125,0.9510553892215569,0.00027386851006249997,0.9480778443113773,0.00030841126056250004,1.454775913638189,0.0
0.9540329341317365,0.00030506630481250005,0.9540329341317365,0.00027529606837499996,0.9510553892215569,0.0003102675824999998,1.458967920015824,0.0
0.9570134730538923,0.0003066316310624999,0.9570134730538923,0.0002765524864999999,0.9540329341317365,0.00031195765500000006,1.4631599263934592,0.0
0.959995508982036,0.0003083180243124998,0.959995508982036,0.000278172161,0.9570134730538923,0.00031338151381249987,1.4673519327710944,0.0
0.9629775449101797,0.00031006191175000003,0.9629775449101797,0.0002799454528750001,0.959995508982036,0.0003152208812499999,1.4715439391487295,0.0
0.9659625748502995,0.000311671543375,0.9659625748502995,0.0002812126755,0.9629775449101797,0.00031727679462500004,1.4757359455263646,0.0
0.9689491017964071,0.0003134780228750001,0.9689491017964071,0.00028325771081249987,0.9659625748502995,0.00031905418181250015,1.4799279519039998,0.0
0.971935628742515,0.0003153155225,0.971935628742515,0.00028484633143125,0.9689491017964071,0.0003210120969374999,1.484119958281635,0.0
0.9749251497005988,0.00031727032062500016,0.9749251497005988,0.0002864334226874999,0.971935628742515,0.00032301901575,1.48831196465927,0.0
0.9779146706586826,0.00031912288412499996,0.9779146706586826,0.0002882773832499999,0.9749251497005988,0.0003249549985,1.492503971036905,0.0
0.9809071856287426,0.0003206660493125,0.9809071856287426,0.00029011929368749986,0.9779146706586826,0.00032680446412499997,1.49669597741454,0.0
0.9839011976047906,0.00032283175743750013,0.9839011976047906,0.0002918529649562499,0.9809071856287426,0.0003286732790625,1.5008879837921754,0.0
0.9868952095808383,0.00032474616575,0.9868952095808383,0.00029367349194374983,0.9839011976047906,0.0003311169,1.5050799901698104,0.0
0.9898922155688623,0.00032625547250000024,0.9898922155688623,0.00029516338425000007,0.9868952095808383,0.00033337790787499983,1.5092719965474455,0.0
0.9928907185628743,0.0003282666378749999,0.9928907185628743,0.00029675783574375,0.9898922155688623,0.0003350739549375,1.5134640029250808,0.0
0.9958892215568863,0.00032946146974999993,0.9958892215568863,0.00029831204887500003,0.9928907185628743,0.0003369500003749999,1.5176560093027156,0.0
0.9988907185628743,0.00033150727326874995,0.9988907185628743,0.00030047632674875,0.9958892215568863,0.00033850413437500006,1.5218480156803509,0.0
1.0018922155688623,0.0003331372831875001,1.0018922155688623,0.00030248711125000014,0.9988907185628743,0.0003405146003749999,1.5260400220579862,0.0
1.0048967065868264,0.0003349883462500002,1.0048967065868264,0.00030458795525000013,1.0018922155688623,0.0003421078371249999,1.530232028435621,0.0
1.0079026946107785,0.00033667941437499986,1.0079026946107785,0.0003062990593749999,1.0048967065868264,0.0003443144987499999,1.5344240348132563,0.0
1.0109086826347304,0.00033841239750000005,1.0109086826347304,0.000308117069625,1.0079026946107785,0.00034620530562499995,1.5386160411908916,0.0
1.0139176646706587,0.00033993666687500015,1.0139176646706587,0.00030995529346875,1.0109086826347304,0.000348233339375,1.5428080475685264,0.0
1.0169281437125748,0.00034160186187499994,1.0169281437125748,0.0003121344660625,1.0139176646706587,0.000350370378125,1.5470000539461617,0.0
1.019938622754491,0.00034287805499999996,1.019938622754491,0.00031378895231250014,1.0169281437125748,0.00035249238562499996,1.5511920603237965,0.0
1.0229520958083833,0.0003447927412499999,1.0229520958083833,0.0003157049964375,1.019938622754491,0.0003544436618750001,1.5553840667014318,0.0
1.0259670658682636,0.00034637985937500005,1.0259670658682636,0.0003175803502500001,1.0229520958083833,0.0003566522718749999,1.559576073079067,0.0
1.0289820359281436,0.0003484709012499999,1.0289820359281436,0.00031944670312499993,1.0259670658682636,0.00035878373437500015,1.563768079456702,0.0
1.032,0.00034984795625000005,1.032,0.00032085642123999997,1.0289820359281436,0.00036121497687500016,1.5679600858343372,0.0
1.0350194610778443,0.00035140888062499984,1.0350194610778443,0.00032215236275,1.032,0.00036283584625000024,1.5721520922119725,0.0
1.0380389221556887,0.00035298538125,1.0380389221556887,0.00032364904725,1.0350194610778443,0.0003645105587500001,1.5763440985896073,0.0
1.041061377245509,0.0003546281712499998,1.041061377245509,0.0003257475600000002,1.0380389221556887,0.0003661456018749999,1.5805361049672426,0.0
1.0440853293413175,0.0003568458487500001,1.0440853293413175,0.00032788659531250003,1.041061377245509,0.0003682886575,1.584728111344878,0.0
1.0471107784431137,0.00035839268062499974,1.0471107784431137,0.00032993202862499995,1.0440853293413175,0.00037067426875,1.5889201177225127,0.0
1.0501362275449102,0.00036031390187500005,1.0501362275449102,0.00033141953981249983,1.0471107784431137,0.000372929679375,1.593112124100148,0.0
1.0531646706586828,0.00036163824512500006,1.0531646706586828,0.0003326914123749999,1.0501362275449102,0.0003747933193750002,1.5973041304777833,0.0
1.0561946107784432,0.00036319882949999995,1.0561946107784432,0.0003338616525625,1.0531646706586828,0.0003765470668749998,1.6014961368554181,0.0
1.0592260479041917,0.00036502967798125003,1.0592260479041917,0.0003354476606249999,1.0561946107784432,0.0003779696825000001,1.6056881432330534,0.0
1.062258982035928,0.0003667114664375,1.062258982035928,0.0003373604858124999,1.0592260479041917,0.00038003780000000006,1.6098801496106885,0.0
1.0652919161676648,0.0003678865572500001,1.0652919161676648,0.0003386417900374999,1.062258982035928,0.0003819542225,1.6140721559883235,0.0
1.0683278443113773,0.0003694272483749998,1.0683278443113773,0.00034053970900000015,1.0652919161676648,0.00038330947124999993,1.6182641623659588,0.0
1.0713652694610778,0.00037114009543749986,1.0713652694610778,0.00034206000106250023,1.0683278443113773,0.0003851727918749999,1.6224561687435937,0.0
1.0744041916167664,0.00037212684756249986,1.0744041916167664,0.0003435631139375,1.0713652694610778,0.00038691966375000006,1.626648175121229,0.0
1.0774446107784432,0.00037388043571875013,1.0774446107784432,0.00034483381760624986,1.0744041916167664,0.0003885486287499999,1.630840181498864,0.0
1.080486526946108,0.0003752481023124999,1.080486526946108,0.00034641832356250006,1.0774446107784432,0.0003900564468749999,1.635032187876499,0.0
1.0835299401197607,0.0003766738654375001,1.0835299401197607,0.00034746024843749997,1.080486526946108,0.00039180530124999994,1.6392241942541343,0.0
1.0865748502994013,0.0003780660293125,1.0865748502994013,0.00034845692306250016,1.0835299401197607,0.00039341918124999987,1.6434162006317694,0.0
1.08962125748503,0.0003794917176875001,1.08962125748503,0.0003500606253124999,1.0865748502994013,0.0003949958416875002,1.6476082070094045,0.0
1.0926691616766468,0.0003810141311250001,1.0926691616766468,0.00035192289931249997,1.08962125748503,0.0003969859136875,1.6518002133870398,0.0
1.0957185628742516,0.0003825543068749999,1.0957185628742516,0.0003537119099999999,1.0926691616766468,0.00039884285254375006,1.6559922197646748,0.0
1.0987694610778445,0.0003836210893750001,1.0987694610778445,0.00035526436081250015,1.0957185628742516,0.0004002999900624998,1.6601842261423099,0.0
1.1018218562874251,0.00038545143418749984,1.1018218562874251,0.0003573808718125002,1.0987694610778445,0.00040188687799999986,1.664376232519945,0.0
1.104875748502994,0.0003871582079375,1.104875748502994,0.00035917688924999987,1.1018218562874251,0.00040411886681875005,1.6685682388975802,0.0
1.1079311377245509,0.00038862867412500015,1.1079311377245509,0.0003609315568125002,1.104875748502994,0.00040622221937499986,1.6727602452752153,0.0
1.110988023952096,0.00039014542299999977,1.110988023952096,0.00036251452306249987,1.1079311377245509,0.00040820036706249997,1.6769522516528503,0.0
1.1140464071856289,0.0003917433473750001,1.1140464071856289,0.00036409339312500007,1.110988023952096,0.00041005642253125007,1.6811442580304854,0.0
1.1171062874251498,0.00039318867525000006,1.1171062874251498,0.0003651220619375001,1.1140464071856289,0.0004119642683749999,1.6853362644081207,0.0
1.1201676646706586,0.000395075109375,1.1201676646706586,0.0003669466128125002,1.1171062874251498,0.00041337882462500006,1.6895282707857557,0.0
1.1232305389221557,0.00039673230250000005,1.1232305389221557,0.00036900414934999996,1.1201676646706586,0.0004153134303124998,1.6937202771633908,0.0
1.1262964071856287,0.00039832607437500014,1.1262964071856287,0.00037022852268749995,1.1232305389221557,0.00041732256156249987,1.6979122835410259,0.0
1.1293622754491017,0.00039956706375000005,1.1293622754491017,0.00037202545225000015,1.1262964071856287,0.00041921469050625005,1.7021042899186611,0.0
1.132429640718563,0.0004014224506249999,1.132429640718563,0.00037412636056250007,1.1293622754491017,0.00042118954129375004,1.7062962962962962,0.0
1.1354985029940121,0.00040269945687500003,1.1354985029940121,0.00037569563812499994,1.132429640718563,0.00042313534033749993,1.7104883026739313,0.0
1.1385703592814371,0.00040355805499999993,1.1385703592814371,0.00037680111537500015,1.1354985029940121,0.0004248789520124998,1.7146803090515665,0.0
1.1416422155688624,0.00040483074624999996,1.1416422155688624,0.00037808543168750005,1.1385703592814371,0.00042628032049999993,1.7188723154292016,0.0
1.1447155688622754,0.00040612032124999996,1.1447155688622754,0.0003792368387499999,1.1416422155688624,0.00042799988943749987,1.7230643218068367,0.0
1.1477919161676646,0.0004071667949999999,1.1477919161676646,0.0003804402419375,1.1447155688622754,0.00042949823174999994,1.727256328184472,0.0
1.150868263473054,0.00040840122437500026,1.150868263473054,0.00038185131031249987,1.1477919161676646,0.0004310012494375002,1.7314483345621068,0.0
1.1539476047904194,0.00040976378437500006,1.1539476047904194,0.00038342677203125015,1.150868263473054,0.00043269373334374966,1.735640340939742,0.0
1.1570269461077844,0.00041118298625000013,1.1570269461077844,0.00038531927906250007,1.1539476047904194,0.00043431140212499985,1.7398323473173771,0.0
1.1601092814371259,0.0004123411433749999,1.1601092814371259,0.0003866655135,1.1570269461077844,0.00043602478506250006,1.7440243536950122,0.0
1.163191616766467,0.0004136475945624999,1.163191616766467,0.00038760218911874987,1.1601092814371259,0.0004375468238125001,1.7482163600726475,0.0
1.1662769461077844,0.000415012624,1.1662769461077844,0.0003893163263124999,1.163191616766467,0.00043879359881249984,1.7524083664502823,0.0
1.169362275449102,0.00041620531875,1.169362275449102,0.0003906615272499998,1.1662769461077844,0.00044050606999999984,1.7566003728279176,0.0
1.1724505988023952,0.0004175885281249998,1.1724505988023952,0.00039205034499999994,1.169362275449102,0.00044167266687499993,1.7607923792055529,0.0
1.1755404191616767,0.000418368971875,1.1755404191616767,0.00039330880937500005,1.1724505988023952,0.00044332749187499997,1.7649843855831877,0.0
1.178630239520958,0.000419822128125,1.178630239520958,0.00039520504187500014,1.1755404191616767,0.00044472699375000004,1.769176391960823,0.0
1.1817230538922157,0.00042084371874999996,1.1817230538922157,0.00039692284187500007,1.178630239520958,0.0004465954968749999,1.7733683983384583,0.0
1.1848173652694611,0.0004221725826250002,1.1848173652694611,0.0003988325637499999,1.1817230538922157,0.00044835191875000006,1.7775604047160931,0.0
1.1879131736526947,0.0004235679809374999,1.1879131736526947,0.00040044165999999993,1.1848173652694611,0.00045007567737499987,1.7817524110937284,0.0
1.1910089820359282,0.0004246908149999999,1.1910089820359282,0.000401872916875,1.1879131736526947,0.0004516487444374999,1.7859444174713637,0.0
1.1941077844311376,0.0004261879093750001,1.1941077844311376,0.000403043298125,1.1910089820359282,0.0004530503488250001,1.7901364238489985,0.0
1.1972080838323353,0.00042716400125000005,1.1972080838323353,0.0004045341700000001,1.1941077844311376,0.0004546195735000001,1.7943284302266338,0.0
1.200309880239521,0.000428457534375,1.200309880239521,0.000406018121875,1.1972080838323353,0.0004562419393750001,1.798520436604269,0.0
1.2034131736526947,0.00043006866875,1.2034131736526947,0.000407478591875,1.200309880239521,0.00045805808500000016,1.802712442981904,0.0
1.2065179640718564,0.0004312500225,1.2065179640718564,0.00040923021437499997,1.2034131736526947,0.0004598677681249999,1.8069044493595392,0.0
1.209624251497006,0.0004322268037500004,1.209624251497006,0.0004103119193750001,1.2065179640718564,0.0004616634637500003,1.811096455737174,0.0
1.212732035928144,0.00043339227062500017,1.212732035928144,0.0004118861931249998,1.209624251497006,0.00046291128062499995,1.8152884621148093,0.0
1.2158413173652693,0.00043472749375,1.2158413173652693,0.000413269966875,1.212732035928144,0.00046451713374999986,1.8194804684924446,0.0
1.2189535928143713,0.0004356697706250002,1.2189535928143713,0.0004143469425,1.2158413173652693,0.0004663906987499997,1.8236724748700794,0.0
1.222065868263473,0.0004366873268750001,1.222065868263473,0.000415719314375,1.2189535928143713,0.00046795825937500014,1.8278644812477147,0.0
1.2251796407185631,0.000437672413125,1.2251796407185631,0.0004170182587500002,1.222065868263473,0.00046975416562499973,1.83205648762535,0.0
1.2282949101796408,0.000438796418125,1.2282949101796408,0.00041812052062500016,1.2251796407185631,0.0004711434531249999,1.8362484940029848,0.0
1.2314131736526945,0.0004400045312499998,1.2314131736526945,0.00041959853187499997,1.2282949101796408,0.0004723564518749997,1.8404405003806201,0.0
1.2345314371257485,0.0004412959366875001,1.2345314371257485,0.0004212080012500001,1.2314131736526945,0.00047424548062500007,1.8446325067582552,0.0
1.2376511976047904,0.00044242097581249993,1.2376511976047904,0.00042229511312500014,1.2345314371257485,0.0004758039912499998,1.8488245131358902,0.0
1.2407739520958085,0.00044351875837500034,1.2407739520958085,0.00042371677312500014,1.2376511976047904,0.00047742156875000007,1.8530165195135255,0.0
1.2438967065868263,0.00044443167987500006,1.2438967065868263,0.0004249714824999998,1.2407739520958085,0.00047880982375,1.8572085258911606,0.0
1.2470224550898203,0.00044516208656250015,1.2470224550898203,0.000426199193125,1.2438967065868263,0.00048028648750000024,1.8614005322687956,0.0
1.2501482035928144,0.00044618704255625015,1.2501482035928144,0.0004277140575000003,1.2470224550898203,0.00048191743812500004,1.8655925386464307,0.0
1.2532769461077846,0.00044739666931250014,1.2532769461077846,0.0004289927800000001,1.2501482035928144,0.000483358960625,1.8697845450240658,0.0
1.2564071856287424,0.00044879412612499996,1.2564071856287424,0.00043058620125,1.2532769461077846,0.0004850352950000001,1.873976551401701,0.0
1.2595389221556885,0.00044965059225,1.2595389221556885,0.0004317944662500001,1.2564071856287424,0.00048691663687500006,1.8781685577793361,0.0
1.2626706586826348,0.0004506734039374999,1.2626706586826348,0.00043293828187500013,1.2595389221556885,0.000488470061875,1.8823605641569712,0.0
1.2658053892215568,0.00045179858893749995,1.2658053892215568,0.00043429512124999986,1.2626706586826348,0.0004898408381249998,1.8865525705346065,0.0
1.268941616766467,0.0004527161491249999,1.268941616766467,0.0004359001862499997,1.2658053892215568,0.0004913478712499999,1.8907445769122415,0.0
1.2720793413173654,0.00045389297743750014,1.2720793413173654,0.000437457486875,1.268941616766467,0.0004929182193750001,1.8949365832898766,0.0
1.2752185628742514,0.00045463531250000005,1.2752185628742514,0.0004387201406249999,1.2720793413173654,0.000494679384375,1.8991285896675116,0.0
1.2783592814371258,0.0004557878881249998,1.2783592814371258,0.00044043426437500015,1.2752185628742514,0.0004959165412500007,1.903320596045147,0.0
1.2815014970059881,0.0004566234550000001,1.2815014970059881,0.00044183025562500027,1.2783592814371258,0.0004978292368750002,1.907512602422782,0.0
1.2846452095808383,0.00045778876562499996,1.2846452095808383,0.00044322018375,1.2815014970059881,0.0004993572581249999,1.911704608800417,0.0
1.2877904191616767,0.00045868929937499986,1.2877904191616767,0.0004442515287499998,1.2846452095808383,0.0005008809281249997,1.9158966151780523,0.0
1.290938622754491,0.00046005009875,1.290938622754491,0.0004456660262500003,1.2877904191616767,0.0005023020300000001,1.9200886215556874,0.0
1.2940868263473055,0.0004605938706250002,1.2940868263473055,0.0004466915356250001,1.290938622754491,0.0005042785056249999,1.9242806279333224,0.0
1.297236526946108,0.0004612398468750001,1.297236526946108,0.0004477691712499998,1.2940868263473055,0.0005054415174999998,1.9284726343109575,0.0
1.3003892215568864,0.00046225036812499976,1.3003892215568864,0.0004494297031250002,1.297236526946108,0.0005066889431250001,1.9326646406885926,0.0
1.303541916167665,0.00046278113124999996,1.303541916167665,0.00045065212750000015,1.3003892215568864,0.0005085669375,1.9368566470662278,0.0
1.3066961077844312,0.00046356136562500014,1.3066961077844312,0.00045184050499999994,1.303541916167665,0.00050985014875,1.941048653443863,0.0
1.3098532934131737,0.00046446745437500006,1.3098532934131737,0.00045273115125,1.3066961077844312,0.0005111330056250001,1.945240659821498,0.0
1.3130119760479042,0.000465511315,1.3130119760479042,0.00045394445812499954,1.3098532934131737,0.0005124723206249998,1.9494326661991332,0.0
1.316170658682635,0.000466145049375,1.316170658682635,0.00045483091687500006,1.3130119760479042,0.0005139060593750001,1.953624672576768,0.0
1.3193323353293416,0.0004668355199999999,1.3193323353293416,0.0004558150093750001,1.316170658682635,0.0005151733574999998,1.9578166789544034,0.0
1.322495508982036,0.0004675733668750001,1.322495508982036,0.0004568743137500001,1.3193323353293416,0.0005163775306249999,1.9620086853320386,0.0
1.3256601796407186,0.00046806519687499996,1.3256601796407186,0.0004577756937500001,1.322495508982036,0.0005176796512499998,1.9662006917096735,0.0
1.3288248502994013,0.0004685184468749999,1.3288248502994013,0.00045843993624999983,1.3256601796407186,0.000518667048125,1.9703926980873088,0.0
1.33199251497006,0.0004694408962499999,1.33199251497006,0.00045996046624999985,1.3288248502994013,0.0005197600949999998,1.974584704464944,0.0
1.3351616766467067,0.00047023224250000034,1.3351616766467067,0.00046067123624999977,1.33199251497006,0.000521135421875,1.978776710842579,0.0
1.3383323353293415,0.0004711530243749999,1.3383323353293415,0.0004618061356250002,1.3351616766467067,0.0005224971268750001,1.9829687172202142,0.0
1.3415059880239522,0.00047219255437500025,1.3415059880239522,0.0004630537181249999,1.3383323353293415,0.0005237830362499999,1.9871607235978495,0.0
1.3446796407185628,0.0004732013293750001,1.3446796407185628,0.0004640505,1.3415059880239522,0.0005250966399999999,1.9913527299754843,0.0
1.3478547904191618,0.00047385533062499995,1.3478547904191618,0.0004649812331250002,1.3446796407185628,0.0005263237362499999,1.9955447363531196,0.0
1.3510314371257484,0.00047464993812499983,1.3510314371257484,0.0004661895212500002,1.3478547904191618,0.0005272104900000003,1.9997367427307544,0.0
1.3542110778443115,0.0004755210968749998,1.3542110778443115,0.0004675175756250001,1.3510314371257484,0.0005288455874999999,2.0039287491083897,0.0
1.3573907185628744,0.00047605499812500014,1.3573907185628744,0.0004683940862499999,1.3542110778443115,0.00053027523,2.0081207554860248,0.0
1.3605733532934132,0.0004768182693750002,1.3605733532934132,0.0004698646212500002,1.3573907185628744,0.0005315587875,2.01231276186366,0.0
1.3637559880239523,0.00047760362249999984,1.3637559880239523,0.00047095197374999985,1.3605733532934132,0.00053298596,2.016504768241295,0.0
1.366941616766467,0.0004780924467500003,1.366941616766467,0.00047179309624999986,1.3637559880239523,0.0005342547587500001,2.0206967746189304,0.0
1.3701272455089821,0.00047867743331250014,1.3701272455089821,0.00047306469499999975,1.366941616766467,0.0005354076725,2.0248887809965654,0.0
1.3733158682634732,0.00047933134768749993,1.3733158682634732,0.00047427079749999996,1.3701272455089821,0.0005366107775000003,2.0290807873742005,0.0
1.376505988023952,0.0004799591628749998,1.376505988023952,0.0004750657193749997,1.3733158682634732,0.0005379590487500001,2.0332727937518356,0.0
1.379697604790419,0.0004808996803125,1.379697604790419,0.00047599839187500005,1.376505988023952,0.000539174690625,2.0374648001294706,0.0
1.3828907185628743,0.0004813053175000001,1.3828907185628743,0.00047675772999999997,1.379697604790419,0.0005406197512500001,2.0416568065071057,0.0
1.3860853293413176,0.00048211619800000007,1.3860853293413176,0.0004778912631250002,1.3828907185628743,0.0005419894050000002,2.045848812884741,0.0
1.3892814371257487,0.00048269457956249975,1.3892814371257487,0.0004788901937500003,1.3860853293413176,0.0005434577456250001,2.050040819262376,0.0
1.3924790419161677,0.0004831866328750001,1.3924790419161677,0.0004795997587499999,1.3892814371257487,0.0005446938943750002,2.0542328256400113,0.0
1.395678143712575,0.0004840234595062497,1.395678143712575,0.00048074627687499986,1.3924790419161677,0.0005455858337499999,2.0584248320176464,0.0
1.398880239520958,0.0004846747317499999,1.398880239520958,0.00048197844687499993,1.395678143712575,0.000546793339375,2.0626168383952814,0.0
1.4020823353293412,0.0004850959496250002,1.4020823353293412,0.0004827493387499999,1.398880239520958,0.000548087035,2.0668088447729165,0.0
1.4052859281437124,0.00048567502914999993,1.4052859281437124,0.0004835293593750003,1.4020823353293412,0.0005492413800000002,2.0710008511505515,0.0
1.40849251497006,0.0004861672242500002,1.40849251497006,0.00048417268437499987,1.4052859281437124,0.0005504753537499999,2.0751928575281866,0.0
1.4117005988023954,0.00048658808471874996,1.4117005988023954,0.00048502663375,1.40849251497006,0.0005516286418749998,2.079384863905822,0.0
1.4149086826347306,0.0004870848928437501,1.4149086826347306,0.00048577403812499986,1.4117005988023954,0.0005527610875000001,2.0835768702834567,0.0
1.4181197604790419,0.0004880730308687499,1.4181197604790419,0.0004869165049999999,1.4149086826347306,0.0005538650175000002,2.0877688766610922,0.0
1.4213323353293414,0.0004888062148749998,1.4213323353293414,0.0004879808993750002,1.4181197604790419,0.0005553038806249998,2.0919608830387273,0.0
1.4245464071856286,0.0004891549736875001,1.4245464071856286,0.0004885951762500001,1.4213323353293414,0.0005567501062500001,2.0961528894163624,0.0
1.4277619760479041,0.0004895554596249998,1.4277619760479041,0.0004891348062500001,1.4245464071856286,0.0005577127275000003,2.1003448957939974,0.0
1.4309790419161676,0.000489973727125,1.4309790419161676,0.00048990750125,1.4277619760479041,0.0005584623918749999,2.104536902171633,0.0
1.434197604790419,0.0004904185513750003,1.434197604790419,0.0004907106650000002,1.4309790419161676,0.0005594094093750001,2.1087289085492675,0.0
1.437417664670659,0.00049074890158125,1.437417664670659,0.0004914954643750003,1.434197604790419,0.0005603765450000002,2.112920914926903,0.0
1.4406392215568862,0.0004915672296874998,1.4406392215568862,0.0004925102712499999,1.437417664670659,0.0005613935056250001,2.1171129213045377,0.0
1.4438622754491017,0.0004922006548750003,1.4438622754491017,0.0004931979168750001,1.4406392215568862,0.0005626879806249999,2.121304927682173,0.0
1.4470883233532936,0.0004925098251250001,1.4470883233532936,0.0004938769362499999,1.4438622754491017,0.0005640140231249998,2.125496934059808,0.0
1.450314371257485,0.0004929107420000001,1.450314371257485,0.0004943333612500002,1.4470883233532936,0.0005647257218750001,2.1296889404374433,0.0
1.4535434131736527,0.0004933314870624999,1.4535434131736527,0.0004954053918749999,1.450314371257485,0.000565531914375,2.1338809468150783,0.0
1.4567724550898205,0.0004936334429374999,1.4567724550898205,0.00049607775,1.4535434131736527,0.0005666314843749997,2.138072953192714,0.0
1.4600044910179641,0.0004938556161875002,1.4600044910179641,0.0004968003562499998,1.4567724550898205,0.00056748308625,2.1422649595703485,0.0
1.463238023952096,0.00049450623525,1.463238023952096,0.0004974384912500001,1.4600044910179641,0.0005684227325,2.146456965947984,0.0
1.4664730538922155,0.0004950580629999999,1.4664730538922155,0.0004980595868750001,1.463238023952096,0.0005696678312500003,2.150648972325619,0.0
1.4697095808383234,0.0004956717896875,1.4697095808383234,0.0004989430568750001,1.4664730538922155,0.0005706241462499999,2.154840978703254,0.0
1.4729476047904193,0.0004960945580625003,1.4729476047904193,0.00049959803875,1.4697095808383234,0.0005716945725000002,2.159032985080889,0.0
1.476187125748503,0.0004968445784375,1.476187125748503,0.0005001570993749999,1.4729476047904193,0.0005726019662499999,2.163224991458524,0.0
1.4794281437125751,0.0004969914873125003,1.4794281437125751,0.0005009389025,1.476187125748503,0.0005737812099999997,2.1674169978361593,0.0
1.4826721556886227,0.0004973975838124997,1.4826721556886227,0.0005018037981250004,1.4794281437125751,0.0005746666200000001,2.1716090042137948,0.0
1.4859161676646706,0.000497449626125,1.4859161676646706,0.0005022376162500002,1.4826721556886227,0.0005756816087499999,2.17580101059143,0.0
1.4891616766467066,0.00049778898,1.4891616766467066,0.0005030295312500004,1.4859161676646706,0.0005763131168750001,2.179993016969065,0.0
1.4924101796407188,0.00049801364875,1.4924101796407188,0.0005036055464999999,1.4891616766467066,0.0005773870925,2.1841850233467,0.0
1.4956601796407185,0.0004982593087500002,1.4956601796407185,0.0005042508157500001,1.4924101796407188,0.0005782952368750002,2.188377029724335,0.0
1.4989071856287426,0.0004987046693750002,1.4989071856287426,0.0005048684443749998,1.4956601796407185,0.0005790498731249999,2.19256903610197,0.0
1.5021706586826347,0.000498945283125,1.5021706586826347,0.0005056695570000002,1.4989071856287426,0.0005800401125000001,2.196761042479605,0.0
1.5054191616766468,0.0004992168671249999,1.5054191616766468,0.0005061799331250002,1.5021706586826347,0.0005808301868750005,2.20095304885724,0.0
1.5086676646706587,0.0004992636042499998,1.5086676646706587,0.0005066762914999998,1.5054191616766468,0.0005817595775,2.2051450552348757,0.0
1.511931137724551,0.0004996074366874997,1.511931137724551,0.0005073864346249998,1.5086676646706587,0.0005825921562500001,2.2093370616125108,0.0
1.515194610778443,0.0004996069511249999,1.515194610778443,0.0005080839738124997,1.511931137724551,0.0005834089481250003,2.213529067990146,0.0
1.5184580838323354,0.0004996122975000002,1.5184580838323354,0.0005086072329374997,1.515194610778443,0.00058414108375,2.217721074367781,0.0
1.5217065868263473,0.000500242484375,1.5217065868263473,0.0005092953172499999,1.5184580838323354,0.0005848308787500002,2.221913080745416,0.0
1.5249850299401198,0.0005003988151875,1.5249850299401198,0.0005097827923124998,1.5217065868263473,0.0005857873862500001,2.226105087123051,0.0
1.528248502994012,0.0005004127900000001,1.528248502994012,0.0005101629235625003,1.5249850299401198,0.0005867763262500003,2.230297093500686,0.0
1.5315119760479041,0.0005007437379999999,1.5315119760479041,0.0005112387244562499,1.528248502994012,0.0005875474968749997,2.2344890998783216,0.0
1.5347754491017964,0.0005007702893749999,1.5347754491017964,0.0005118452824375002,1.5315119760479041,0.0005886254056250001,2.2386811062559566,0.0
1.538053892215569,0.0005010138356250002,1.538053892215569,0.0005123056803125001,1.5347754491017964,0.0005894901218749998,2.2428731126335917,0.0
1.541317365269461,0.00050126388625,1.541317365269461,0.0005129405929999999,1.538053892215569,0.0005903238524999999,2.2470651190112267,0.0
1.5445958083832336,0.0005016539962500004,1.5445958083832336,0.0005136005462500003,1.541317365269461,0.000591133073125,2.251257125388862,0.0
1.547874251497006,0.0005016882706250001,1.547874251497006,0.0005142916593750001,1.5445958083832336,0.000592179411875,2.255449131766497,0.0
1.5511526946107785,0.0005018254242499999,1.5511526946107785,0.0005146381081249998,1.547874251497006,0.000593000724375,2.259641138144132,0.0
1.554431137724551,0.0005021592256250002,1.554431137724551,0.0005151144087499999,1.5511526946107785,0.0005937546956250003,2.263833144521767,0.0
1.5577095808383234,0.00050220820125,1.5577095808383234,0.0005154452771875,1.554431137724551,0.0005946157912499998,2.2680251508994025,0.0
1.560988023952096,0.0005020937731249998,1.560988023952096,0.0005161530806250003,1.5577095808383234,0.0005952417843750001,2.2722171572770375,0.0
1.5642814371257487,0.000502046905,1.5642814371257487,0.0005167231250000001,1.560988023952096,0.0005958786356249998,2.2764091636546726,0.0
1.567559880239521,0.0005022691550000002,1.567559880239521,0.0005172292562499999,1.5642814371257487,0.000596733686875,2.2806011700323077,0.0
1.5708532934131736,0.0005023055974999999,1.5708532934131736,0.0005178530906250002,1.567559880239521,0.0005977281387500002,2.2847931764099427,0.0
1.5741317365269463,0.0005022382831250001,1.5741317365269463,0.0005184691025,1.5708532934131736,0.0005983435037499998,2.288985182787578,0.0
1.5774251497005989,0.000502154758125,1.5774251497005989,0.0005187300018750002,1.5741317365269463,0.0005991147899999999,2.2931771891652133,0.0
1.5807185628742517,0.0005021250218749999,1.5807185628742517,0.0005193177037499997,1.5774251497005989,0.0005999991106250002,2.297369195542848,0.0
1.5840119760479043,0.0005025119737499998,1.5840119760479043,0.000519725720625,1.5807185628742517,0.0006009614212499998,2.3015612019204834,0.0
1.587305389221557,0.0005023945524999998,1.587305389221557,0.0005198044506250001,1.5840119760479043,0.0006017909006250002,2.305753208298118,0.0
1.5905988023952096,0.0005027083574999997,1.5905988023952096,0.000520471300625,1.587305389221557,0.0006022078287499998,2.3099452146757535,0.0
1.5939071856287426,0.0005028007012500002,1.5939071856287426,0.00052097218875,1.5905988023952096,0.0006030675349999998,2.3141372210533886,0.0
1.5972005988023952,0.0005028276793750002,1.5972005988023952,0.0005214315875,1.5939071856287426,0.0006039083487499998,2.3183292274310237,0.0
1.6005089820359282,0.0005027988768749998,1.6005089820359282,0.0005220141887500001,1.5972005988023952,0.000604690784375,2.3225212338086587,0.0
1.603802395209581,0.0005027202987499997,1.603802395209581,0.0005224499545,1.6005089820359282,0.0006054962943749999,2.326713240186294,0.0
1.6071107784431138,0.000502814795625,1.6071107784431138,0.000522731442,1.603802395209581,0.0006061708287500003,2.330905246563929,0.0
1.6104191616766468,0.0005027030556249999,1.6104191616766468,0.0005231236308124997,1.6071107784431138,0.0006067321587500003,2.3350972529415643,0.0
1.6137275449101798,0.0005026589187500002,1.6137275449101798,0.0005236799386249999,1.6104191616766468,0.0006073090793749996,2.3392892593191994,0.0
1.6170359281437126,0.0005027228581249998,1.6170359281437126,0.0005240615293749999,1.6137275449101798,0.00060795850375,2.3434812656968345,0.0
1.6203443113772455,0.000502689739375,1.6203443113772455,0.0005246728871250002,1.6170359281437126,0.00060855728,2.3476732720744695,0.0
1.6236676646706587,0.0005026020156249999,1.6236676646706587,0.0005248827924374999,1.6203443113772455,0.000609279260625,2.351865278452105,0.0
1.6269760479041917,0.0005028211074999998,1.6269760479041917,0.0005254103831249999,1.6236676646706587,0.0006099730331250002,2.3560572848297396,0.0
1.6302994011976049,0.0005028192781250001,1.6302994011976049,0.0005259270084875,1.6269760479041917,0.0006107092062499999,2.360249291207375,0.0
1.633622754491018,0.0005026688274999997,1.633622754491018,0.0005262214701812498,1.6302994011976049,0.00061122979375,2.36444129758501,0.0
1.6369311377245508,0.0005026585231249999,1.6369311377245508,0.0005267621614374999,1.633622754491018,0.0006118521100000002,2.3686333039626453,0.0
1.640254491017964,0.0005024593556250001,1.640254491017964,0.0005270961167415626,1.6369311377245508,0.0006125075687500002,2.3728253103402803,0.0
1.6435778443113773,0.0005026263531249999,1.6435778443113773,0.0005275791884999999,1.640254491017964,0.0006129731675,2.3770173167179154,0.0
1.6469011976047905,0.0005026065793750003,1.6469011976047905,0.0005279224135625,1.6435778443113773,0.0006137059193749997,2.3812093230955504,0.0
1.650239520958084,0.0005024777418749999,1.650239520958084,0.0005284461014374999,1.6469011976047905,0.0006142184006249999,2.385401329473186,0.0
1.653562874251497,0.0005022895993749999,1.653562874251497,0.0005286269231250002,1.650239520958084,0.0006149380974999994,2.3895933358508206,0.0
1.65688622754491,0.0005023815537500002,1.65688622754491,0.00052903239125,1.653562874251497,0.00061530033375,2.393785342228456,0.0
1.6602245508982036,0.0005022942706250001,1.6602245508982036,0.0005293296020625,1.65688622754491,0.0006158633631250001,2.397977348606091,0.0
1.6635628742514972,0.0005022075737499997,1.6635628742514972,0.0005296603840999999,1.6602245508982036,0.0006164294718749997,2.4021693549837266,0.0
1.6668862275449103,0.000502269491875,1.6668862275449103,0.0005300022472500001,1.6635628742514972,0.0006169716362500001,2.4063613613613617,0.0
1.6702245508982037,0.0005020936000000002,1.6702245508982037,0.0005302975662200002,1.6668862275449103,0.0006175913331250003,2.4105533677389963,0.0
1.673562874251497,0.0005017405581249998,1.673562874251497,0.00053044784004375,1.6702245508982037,0.0006181552818749997,2.414745374116632,0.0
1.6769011976047905,0.0005017543443750002,1.6769011976047905,0.0005309550878125002,1.673562874251497,0.000618515348125,2.418937380494267,0.0
1.6802544910179642,0.00050158352875,1.6802544910179642,0.0005312058311250001,1.6769011976047905,0.0006192146393749997,2.423129386871902,0.0
1.6835928143712575,0.00050165702125,1.6835928143712575,0.0005312828776875002,1.6802544910179642,0.0006196589624999998,2.4273213932495374,0.0
1.686931137724551,0.0005015762462499999,1.686931137724551,0.0005316207972500001,1.6835928143712575,0.00062020211,2.4315133996271725,0.0
1.6902844311377248,0.0005014334818750001,1.6902844311377248,0.00053191487071875,1.686931137724551,0.0006208608,2.435705406004807,0.0
1.6936377245508982,0.000501314421875,1.6936377245508982,0.0005322687424375001,1.6902844311377248,0.0006214058800000001,2.4398974123824426,0.0
1.6969760479041918,0.00050118163875,1.6969760479041918,0.0005326076023125,1.6936377245508982,0.0006220679931250002,2.4440894187600777,0.0
1.7003293413173655,0.0005010607406250001,1.7003293413173655,0.0005328023166875,1.6969760479041918,0.0006226702568749997,2.4482814251377127,0.0
1.703682634730539,0.0005008512112499999,1.703682634730539,0.0005329040820625002,1.7003293413173655,0.000622986014375,2.4524734315153482,0.0
1.7070359281437126,0.000500790640625,1.7070359281437126,0.0005329270183749999,1.703682634730539,0.000623361215,2.456665437892983,0.0
1.7104041916167665,0.0005005685818750001,1.7104041916167665,0.0005332488910625004,1.7070359281437126,0.0006238250368749999,2.460857444270618,0.0
1.7137574850299402,0.0005003525587500001,1.7137574850299402,0.0005333718406249999,1.7104041916167665,0.000624346890625,2.465049450648253,0.0
1.717125748502994,0.0005001792406250005,1.717125748502994,0.0005334867118749998,1.7137574850299402,0.0006246370000000002,2.4692414570258885,0.0
1.720479041916168,0.000499939080625,1.720479041916168,0.0005337722404374998,1.717125748502994,0.0006250271774999999,2.4734334634035235,0.0
1.7238473053892216,0.0004997648468750001,1.7238473053892216,0.0005341645241875001,1.720479041916168,0.000625476110625,2.477625469781158,0.0
1.7272155688622757,0.0004996971506249999,1.7272155688622757,0.0005346392468125,1.7238473053892216,0.000626190154375,2.4818174761587937,0.0
1.7305838323353293,0.00049945304625,1.7305838323353293,0.0005348874531249999,1.7272155688622757,0.0006267439825000001,2.4860094825364287,0.0
1.7339520958083834,0.0004991216287499999,1.7339520958083834,0.0005351396563750002,1.7305838323353293,0.0006272160093750004,2.490201488914064,0.0
1.7373203592814372,0.0004988140281250003,1.7373203592814372,0.0005353803028749998,1.7339520958083834,0.0006277286906249997,2.4943934952916993,0.0
1.740688622754491,0.0004987378387500001,1.740688622754491,0.0005357743110624998,1.7373203592814372,0.0006282598818750002,2.4985855016693344,0.0
1.744056886227545,0.0004985248737500001,1.744056886227545,0.000536044747625,1.740688622754491,0.0006286962174999999,2.502777508046969,0.0
1.7474401197604792,0.0004984530225,1.7474401197604792,0.0005361620545187499,1.744056886227545,0.0006292567349999998,2.5069695144246045,0.0
1.7508083832335328,0.000498270805625,1.7508083832335328,0.0005364472888749999,1.7474401197604792,0.0006296921925000004,2.5111615208022395,0.0
1.754191616766467,0.0004981444262499999,1.754191616766467,0.0005367671256125001,1.7508083832335328,0.0006301448525000005,2.5153535271798746,0.0
1.7575748502994013,0.0004979336837499999,1.7575748502994013,0.0005368833987312501,1.754191616766467,0.0006305766687500004,2.51954553355751,0.0
1.7609580838323353,0.0004979833200000002,1.7609580838323353,0.0005369951061874997,1.7575748502994013,0.0006310588524999999,2.5237375399351447,0.0
1.7643413173652696,0.0004978821475000002,1.7643413173652696,0.0005370304220625002,1.7609580838323353,0.0006314943956250002,2.5279295463127798,0.0
1.7677245508982038,0.0004976285756250001,1.7677245508982038,0.0005372372917499998,1.7643413173652696,0.0006318993943749999,2.5321215526904153,0.0
1.7711077844311378,0.0004973506400000003,1.7711077844311378,0.0005373282639375003,1.7677245508982038,0.0006323626112500001,2.5363135590680503,0.0
1.7745059880239522,0.0004971986193749998,1.7745059880239522,0.0005376230784999998,1.7711077844311378,0.0006328239162499999,2.5405055654456854,0.0
1.7778892215568864,0.0004970130374999997,1.7778892215568864,0.000537790293125,1.7745059880239522,0.0006333116453124997,2.544697571823321,0.0
1.7812874251497006,0.0004967192481250003,1.7812874251497006,0.0005380777862499999,1.7778892215568864,0.0006336362994374997,2.5488895782009555,0.0
1.7846706586826349,0.000496678564375,1.7846706586826349,0.0005380467314374997,1.7812874251497006,0.0006342849673124996,2.5530815845785906,0.0
1.7880688622754493,0.00049664962,1.7880688622754493,0.0005384891435000005,1.7846706586826349,0.0006346382343124997,2.557273590956226,0.0
1.7914670658682637,0.0004965577949999999,1.7914670658682637,0.0005389643460624996,1.7880688622754493,0.0006351493924999998,2.561465597333861,0.0
1.7948652694610778,0.000496371811875,1.7948652694610778,0.0005390095286249999,1.7914670658682637,0.0006357973916874999,2.5656576037114958,0.0
1.7982784431137724,0.0004961179843749998,1.7982784431137724,0.0005389516031249999,1.7948652694610778,0.000636171554125,2.5698496100891313,0.0
1.8016766467065868,0.0004959236468750002,1.8016766467065868,0.0005391970022750002,1.7982784431137724,0.0006364069738750001,2.5740416164667663,0.0
1.8050748502994012,0.00049564753625,1.8050748502994012,0.0005392411422812501,1.8016766467065868,0.0006368690057499996,2.5782336228444014,0.0
1.808488023952096,0.0004954405956249997,1.808488023952096,0.0005393494295687499,1.8050748502994012,0.0006370934844375002,2.582425629222037,0.0
1.8118862275449104,0.0004950723343749997,1.8118862275449104,0.0005395565265625002,1.808488023952096,0.0006374465084375,2.586617635599672,0.0
1.815299401197605,0.0004948317368750005,1.815299401197605,0.0005397721051062501,1.8118862275449104,0.0006378387525625001,2.5908096419773066,0.0
1.8187125748502992,0.0004944323574999999,1.8187125748502992,0.0005398235503212501,1.815299401197605,0.00063822659975,2.5950016483549416,0.0
1.822125748502994,0.00049409013375,1.822125748502994,0.0005399248843749999,1.8187125748502992,0.000638557480125,2.599193654732577,0.0
1.8255389221556886,0.0004937716049999999,1.8255389221556886,0.00054011070053125,1.822125748502994,0.0006389011414375003,2.603385661110212,0.0
1.8289520958083834,0.0004936506768749998,1.8289520958083834,0.0005402539782437502,1.8255389221556886,0.0006392469286625002,2.6075776674878473,0.0
1.832380239520958,0.0004932231531249998,1.832380239520958,0.0005402229221875001,1.8289520958083834,0.000639653109375,2.6117696738654828,0.0
1.8357934131736526,0.0004930804362499998,1.8357934131736526,0.0005404299623124997,1.832380239520958,0.0006399454343062494,2.6159616802431174,0.0
1.8392215568862276,0.0004927968618750002,1.8392215568862276,0.000540546315375,1.8357934131736526,0.0006403586548749998,2.6201536866207524,0.0
1.8426347305389221,0.0004923448425000001,1.8426347305389221,0.0005406137453125,1.8392215568862276,0.0006406654436249997,2.624345692998388,0.0
1.846062874251497,0.0004919566449999998,1.846062874251497,0.0005409125159374999,1.8426347305389221,0.0006409502990624999,2.628537699376023,0.0
1.8494910179640718,0.0004915903362499999,1.8494910179640718,0.000541231570637975,1.846062874251497,0.0006413696964375003,2.6327297057536576,0.0
1.8529191616766467,0.0004914704912499998,1.8529191616766467,0.0005415181425624996,1.8494910179640718,0.0006417772863124998,2.636921712131293,0.0
1.8563473053892217,0.0004909932074999997,1.8563473053892217,0.0005417052937500001,1.8529191616766467,0.0006422886747499999,2.641113718508928,0.0
1.8597754491017964,0.0004907831312500002,1.8597754491017964,0.000541908302875,1.8563473053892217,0.0006425862422562501,2.6453057248865632,0.0
1.8632185628742517,0.0004903572199999997,1.8632185628742517,0.0005421302808499999,1.8597754491017964,0.0006430361955624996,2.6494977312641987,0.0
1.8666467065868266,0.0004901069100000002,1.8666467065868266,0.0005422965743750003,1.8632185628742517,0.0006434327870000003,2.653689737641834,0.0
1.8700898203592815,0.0004896754637500001,1.8700898203592815,0.0005422247495000002,1.8666467065868266,0.0006437050985625002,2.6578817440194684,0.0
1.8735179640718564,0.0004895867268750004,1.8735179640718564,0.0005422358446249999,1.8700898203592815,0.0006439156527500002,2.662073750397104,0.0
1.8769610778443115,0.000489094015,1.8769610778443115,0.0005422948566187499,1.8735179640718564,0.0006443306296875001,2.666265756774739,0.0
1.8804041916167664,0.000488773451875,1.8804041916167664,0.00054239875398125,1.8769610778443115,0.0006444923862500002,2.670457763152374,0.0
1.8838473053892215,0.0004883671506249997,1.8838473053892215,0.0005427412382187501,1.8804041916167664,0.0006447805684374996,2.6746497695300095,0.0
1.8872904191616768,0.00048812749687499984,1.8872904191616768,0.000542863713475,1.8838473053892215,0.0006450998194375,2.678841775907644,0.0
1.890733532934132,0.0004878583175,1.890733532934132,0.0005431243886825002,1.8872904191616768,0.0006453878033749999,2.6830337822852792,0.0
1.8941916167664672,0.00048755648625000027,1.8941916167664672,0.000543281174,1.890733532934132,0.0006458476164999999,2.6872257886629147,0.0
1.8976347305389223,0.0004871308612499999,1.8976347305389223,0.0005435234873562503,1.8941916167664672,0.0006461288061875002,2.69141779504055,0.0
1.9010928143712575,0.0004867887256249999,1.9010928143712575,0.0005436535841125001,1.8976347305389223,0.0006464459893749996,2.695609801418185,0.0
1.904550898203593,0.0004862385899999999,1.904550898203593,0.000543608893625,1.9010928143712575,0.0006467097361250006,2.6998018077958204,0.0
1.907994011976048,0.0004859351743750001,1.907994011976048,0.000543686874304375,1.904550898203593,0.0006468944334375002,2.703993814173455,0.0
1.9114520958083832,0.0004857529112500001,1.9114520958083832,0.0005438812744999998,1.907994011976048,0.0006471903667500002,2.70818582055109,0.0
1.914925149700599,0.000485337074375,1.914925149700599,0.0005439586816250001,1.9114520958083832,0.0006475351222499999,2.7123778269287255,0.0
1.9183832335329343,0.00048467823062499994,1.9183832335329343,0.00054392336150625,1.914925149700599,0.0006477803690000001,2.7165698333063606,0.0
1.9218413173652695,0.00048423174937499956,1.9218413173652695,0.0005440428426874996,1.9183832335329343,0.0006479886605625002,2.7207618396839957,0.0
1.925299401197605,0.0004837922462499999,1.925299401197605,0.0005441432040624999,1.9218413173652695,0.0006483043358124998,2.7249538460616303,0.0
1.9287724550898204,0.0004834031606249998,1.9287724550898204,0.0005443400385000001,1.925299401197605,0.0006486122975000002,2.7291458524392658,0.0
1.932245508982036,0.0004830966262500002,1.932245508982036,0.0005444285451875,1.9287724550898204,0.0006489915556249998,2.733337858816901,0.0
1.9357035928143713,0.00048265322625000006,1.9357035928143713,0.0005445571036875002,1.932245508982036,0.00064922163875,2.737529865194536,0.0
1.9391766467065867,0.00048222559868750005,1.9391766467065867,0.0005446958654874999,1.9357035928143713,0.000649494476875,2.7417218715721714,0.0
1.9426497005988026,0.00048183734525,1.9426497005988026,0.0005447193538,1.9391766467065867,0.000649796003125,2.745913877949806,0.0
1.946122754491018,0.00048149055050000013,1.946122754491018,0.0005448660128625001,1.9426497005988026,0.0006500622931249995,2.750105884327441,0.0
1.949610778443114,0.0004811890213125,1.949610778443114,0.0005449711186124998,1.946122754491018,0.0006504066531249996,2.7542978907050766,0.0
1.9530838323353295,0.0004809143088749999,1.9530838323353295,0.0005450248822312497,1.949610778443114,0.0006506222237500001,2.7584898970827116,0.0
1.956556886227545,0.0004804755313125001,1.956556886227545,0.0005450542438375,1.9530838323353295,0.0006508419318749997,2.7626819034603467,0.0
1.9600449101796407,0.0004800974968124999,1.9600449101796407,0.00054508422975,1.956556886227545,0.0006510708932500001,2.766873909837982,0.0
1.9635329341317367,0.00047974606987499996,1.9635329341317367,0.0005450665198124999,1.9600449101796407,0.0006512763481250001,2.771065916215617,0.0
1.9670209580838323,0.0004793751391249999,1.9670209580838323,0.0005449570213750001,1.9635329341317367,0.0006514724656250003,2.775257922593252,0.0
1.9704940119760481,0.0004791484873124999,1.9704940119760481,0.0005450932276875,1.9670209580838323,0.0006516881674999999,2.7794499289708874,0.0
1.9739970059880239,0.00047883740131249975,1.9739970059880239,0.000545155849625,1.9704940119760481,0.0006521147181249996,2.7836419353485224,0.0
1.9774850299401199,0.00047842764074999984,1.9774850299401199,0.0005452253211875002,1.9739970059880239,0.0006523847337499999,2.7878339417261575,0.0
1.9809730538922157,0.00047805459987500026,1.9809730538922157,0.0005452426447500003,1.9774850299401199,0.0006525877431250001,2.7920259481037926,0.0
1.9844610778443115,0.00047792063993749975,1.9844610778443115,0.0005452207863749996,1.9809730538922157,0.0006528789837499997,2.7962179544814276,0.0
1.9879640718562877,0.0004775678651250003,1.9879640718562877,0.0005452334358125001,1.9844610778443115,0.0006530133218750002,2.8004099608590627,0.0
1.9914670658682636,0.0004773669476875,1.9914670658682636,0.0005454073159375003,1.9879640718562877,0.0006532717931250001,2.804601967236698,0.0
1.9949550898203594,0.0004769725655000001,1.9949550898203594,0.0005456119640000002,1.9914670658682636,0.0006535831887499997,2.8087939736143333,0.0
1.9984580838323354,0.0004765567728124996,1.9984580838323354,0.0005458345849999999,1.9949550898203594,0.0006539061343750004,2.812985979991968,0.0
2.0019610778443115,0.0004761683661875001,2.0019610778443115,0.000545958063125,1.9984580838323354,0.0006542505462499998,2.8171779863696034,0.0
2.0054640718562875,0.0004758778815000003,2.0054640718562875,0.0005459625138124998,2.0019610778443115,0.0006545285737500003,2.8213699927472384,0.0
2.0089670658682635,0.000475488010125,2.0089670658682635,0.0005459203131250002,2.0054640718562875,0.0006547542499999999,2.8255619991248735,0.0
2.01248502994012,0.00047518910712499984,2.01248502994012,0.0005459147675,2.0089670658682635,0.0006548961575000004,2.829754005502509,0.0
2.015988023952096,0.0004749682745625001,2.015988023952096,0.0005459174987499997,2.01248502994012,0.000655171768125,2.833946011880144,0.0
2.019505988023952,0.000474489455,2.019505988023952,0.0005460105593750001,2.015988023952096,0.0006553857199999999,2.8381380182577787,0.0
2.023008982035928,0.00047414486287499977,2.023008982035928,0.0005461837749999998,2.019505988023952,0.000655598743125,2.8423300246354137,0.0
2.0265269461077846,0.00047373439106250005,2.0265269461077846,0.0005461761881250001,2.023008982035928,0.0006558303224999996,2.8465220310130492,0.0
2.0300449101796407,0.0004733665879374997,2.0300449101796407,0.0005462433462499999,2.0265269461077846,0.0006559521387500003,2.8507140373906843,0.0
2.033562874251497,0.000472902278625,2.033562874251497,0.0005462887868749996,2.0300449101796407,0.0006562375806250002,2.854906043768319,0.0
2.0370808383233534,0.0004726330656874999,2.0370808383233534,0.000546283585,2.033562874251497,0.0006564583268750003,2.8590980501459544,0.0
2.0406137724550897,0.00047219163556249993,2.0406137724550897,0.0005465057100000001,2.0370808383233534,0.0006566083212500002,2.8632900565235895,0.0
2.0441317365269462,0.0004718256129375,2.0441317365269462,0.0005466586875000001,2.0406137724550897,0.0006568357393750003,2.8674820629012245,0.0
2.0476646706586825,0.000471543368125,2.0476646706586825,0.0005466418581249999,2.0441317365269462,0.0006571907018750003,2.87167406927886,0.0
2.051182634730539,0.0004713248898125,2.051182634730539,0.0005466797168749999,2.0476646706586825,0.0006573018500000001,2.875866075656495,0.0
2.0547155688622754,0.00047097152254374985,2.0547155688622754,0.0005466530943749997,2.051182634730539,0.0006574810818749999,2.8800580820341297,0.0
2.058248502994012,0.00047050540061875006,2.058248502994012,0.0005466950112500003,2.0547155688622754,0.0006575677843750005,2.8842500884117652,0.0
2.061781437125749,0.00047013214781250036,2.061781437125749,0.0005467953012500001,2.058248502994012,0.0006577204325000001,2.8884420947894003,0.0
2.065314371257485,0.0004697349259562499,2.065314371257485,0.00054693858625,2.061781437125749,0.0006579308818749998,2.8926341011670353,0.0
2.068847305389222,0.00046941189311875,2.068847305389222,0.0005470493949999999,2.065314371257485,0.0006581914450000001,2.896826107544671,0.0
2.072380239520958,0.0004691855450000001,2.072380239520958,0.0005469600862499999,2.068847305389222,0.0006584622875,2.901018113922306,0.0
2.075928143712575,0.00046882809689000006,2.075928143712575,0.0005469304712499999,2.072380239520958,0.000658629036875,2.9052101202999405,0.0
2.0794610778443117,0.0004683123474374999,2.0794610778443117,0.0005469175475000005,2.075928143712575,0.0006587689150000003,2.909402126677576,0.0
2.083008982035928,0.0004679551607499998,2.083008982035928,0.0005470708981249999,2.0794610778443117,0.0006589260675,2.913594133055211,0.0
2.086556886227545,0.00046763261206249986,2.086556886227545,0.00054706521375,2.083008982035928,0.0006591836168749998,2.917786139432846,0.0
2.090104790419162,0.0004672815649999997,2.090104790419162,0.00054705600625,2.086556886227545,0.0006593250743750001,2.9219781458104817,0.0
2.0936526946107783,0.0004669862606874999,2.0936526946107783,0.0005471022843749999,2.090104790419162,0.0006594302600000004,2.9261701521881163,0.0
2.097200598802395,0.00046672531858125006,2.097200598802395,0.0005471451525,2.0936526946107783,0.00065960355625,2.9303621585657513,0.0
2.100748502994012,0.0004664320743125,2.100748502994012,0.000547180925625,2.097200598802395,0.0006597985050000003,2.934554164943387,0.0
2.104311377245509,0.00046605146768750015,2.104311377245509,0.0005470908675000002,2.100748502994012,0.0006599678831249998,2.938746171321022,0.0
2.107859281437126,0.0004656330521250002,2.107859281437126,0.000547145204375,2.104311377245509,0.0006600833243749998,2.942938177698657,0.0
2.111422155688623,0.00046537066357437497,2.111422155688623,0.0005471785937500001,2.107859281437126,0.0006603242493749999,2.9471301840762925,0.0
2.11498502994012,0.0004651625568812499,2.11498502994012,0.0005471892962500001,2.111422155688623,0.0006605015068750001,2.951322190453927,0.0
2.1185479041916166,0.0004649568279375,2.1185479041916166,0.00054712657625,2.11498502994012,0.000660652835,2.955514196831562,0.0
2.122110778443114,0.00046451217349999994,2.122110778443114,0.0005470862675000001,2.1185479041916166,0.0006607764425,2.9597062032091976,0.0
2.1256736526946107,0.0004641813243125002,2.1256736526946107,0.0005470135862500002,2.122110778443114,0.0006609420387499999,2.9638982095868327,0.0
2.1292365269461078,0.0004638781031875001,2.1292365269461078,0.0005469932693749999,2.1256736526946107,0.00066111841125,2.9680902159644673,0.0
2.132799401197605,0.00046349852488124997,2.132799401197605,0.0005470752256250001,2.1292365269461078,0.0006612180525000001,2.9722822223421024,0.0
2.1363772455089824,0.00046309306293749986,2.1363772455089824,0.0005470008487499997,2.132799401197605,0.0006614001375000005,2.976474228719738,0.0
2.139940119760479,0.00046273349037500016,2.139940119760479,0.000546988343125,2.1363772455089824,0.000661472070625,2.980666235097373,0.0
2.1435179640718562,0.0004623430081812499,2.1435179640718562,0.0005469827925,2.139940119760479,0.000661590695,2.984858241475008,0.0
2.1470958083832334,0.00046190644517500026,2.1470958083832334,0.000546978775625,2.1435179640718562,0.0006616946156250005,2.9890502478526435,0.0
2.150673652694611,0.00046168416655625037,2.150673652694611,0.0005469741037500001,2.1470958083832334,0.0006617952631250002,2.993242254230278,0.0
2.1542514970059883,0.0004612565696874997,2.1542514970059883,0.0005471856275,2.150673652694611,0.0006619771856250003,2.997434260607913,0.0
2.1578293413173655,0.0004608361125625,2.1578293413173655,0.0005472698868750002,2.1542514970059883,0.0006621967193749999,3.0016262669855487,0.0
2.1614071856287427,0.00046035637918749996,2.1614071856287427,0.0005472864899999998,2.1578293413173655,0.0006623893656250002,3.0058182733631837,0.0
2.165,0.00046010190362499984,2.165,0.0005472705212499999,2.1614071856287427,0.0006624595224999998,3.010010279740819,0.0
2.1685778443113772,0.00045970880156250005,2.1685778443113772,0.0005472820849999999,2.165,0.0006627148024999998,3.0142022861184543,0.0
2.1721706586826346,0.0004592346020624999,2.1721706586826346,0.0005472840875000001,2.1685778443113772,0.0006628287493750002,3.018394292496089,0.0
2.1757634730538924,0.0004590124704374997,2.1757634730538924,0.0005472985693749995,2.1721706586826346,0.0006629765131250003,3.022586298873724,0.0
2.1793562874251498,0.0004586239554374998,2.1793562874251498,0.0005473709556250001,2.1757634730538924,0.0006631230918750002,3.0267783052513595,0.0
2.1829491017964076,0.0004583092963125003,2.1829491017964076,0.0005473867850000001,2.1793562874251498,0.0006633195531250002,3.0309703116289946,0.0
2.186541916167665,0.00045793389637500004,2.186541916167665,0.000547353024375,2.1829491017964076,0.0006634285281250001,3.035162318006629,0.0
2.1901347305389223,0.00045773505031250017,2.1901347305389223,0.0005472618987500002,2.186541916167665,0.0006635414818750001,3.0393543243842647,0.0
2.19374251497006,0.00045734436331249976,2.19374251497006,0.0005471895881250001,2.1901347305389223,0.0006636093875,3.0435463307618997,0.0
2.1973353293413176,0.0004569945806875,2.1973353293413176,0.0005472901143749999,2.19374251497006,0.0006636424306250003,3.047738337139535,0.0
2.200943113772455,0.0004566861251249999,2.200943113772455,0.0005471833462499997,2.1973353293413176,0.000663818628125,3.0519303435171703,0.0
2.204550898203593,0.00045629909674999996,2.204550898203593,0.000547071545,2.200943113772455,0.00066386620625,3.0561223498948054,0.0
2.2081437125748504,0.00045592875581249996,2.2081437125748504,0.0005470879943749998,2.204550898203593,0.0006639113987499997,3.06031435627244,0.0
2.211751497005988,0.0004554791041250001,2.211751497005988,0.0005471264081249998,2.2081437125748504,0.0006640383687499999,3.0645063626500755,0.0
2.215359281437126,0.0004549480315625,2.215359281437126,0.0005472219668749997,2.211751497005988,0.0006641529687499997,3.0686983690277105,0.0
2.218982035928144,0.00045458109513125,2.218982035928144,0.0005472093831250004,2.215359281437126,0.0006643300543750001,3.0728903754053456,0.0
2.2225898203592815,0.00045408562675,2.2225898203592815,0.0005470993268750002,2.218982035928144,0.0006644951443749999,3.077082381782981,0.0
2.2262125748502997,0.0004537465641875001,2.2262125748502997,0.0005471635249999998,2.2225898203592815,0.0006645880725000003,3.0812743881606157,0.0
2.229820359281437,0.000453402163625,2.229820359281437,0.0005472177206250001,2.2262125748502997,0.0006648260124999998,3.085466394538251,0.0
2.2334431137724553,0.0004531084692500002,2.2334431137724553,0.0005472494031249999,2.229820359281437,0.0006649993193749996,3.0896584009158863,0.0
2.237065868263473,0.0004527329141249995,2.237065868263473,0.0005473759831250004,2.2334431137724553,0.000665163361875,3.0938504072935213,0.0
2.240688622754491,0.0004523378905000001,2.240688622754491,0.000547470219375,2.237065868263473,0.000665265369375,3.0980424136711564,0.0
2.244311377245509,0.00045191463331250014,2.244311377245509,0.00054747945375,2.240688622754491,0.0006654482275,3.102234420048791,0.0
2.247934131736527,0.00045155315750000007,2.247934131736527,0.0005475444512500003,2.244311377245509,0.0006655380812500002,3.1064264264264265,0.0
2.251556886227545,0.0004511694068125003,2.251556886227545,0.0005475753587500001,2.247934131736527,0.0006656639699999999,3.1106184328040616,0.0
2.2551946107784433,0.0004507833881250003,2.2551946107784433,0.0005476155574999998,2.251556886227545,0.0006657776075000004,3.1148104391816966,0.0
2.2588173652694614,0.00045027608937499975,2.2588173652694614,0.0005475093781250002,2.2551946107784433,0.0006658747750000003,3.119002445559332,0.0
2.2624550898203597,0.0004498158921624998,2.2624550898203597,0.0005475074299999999,2.2588173652694614,0.0006659444350000001,3.123194451936967,0.0
2.2660928143712575,0.0004494767453875,2.2660928143712575,0.0005475916618750003,2.2624550898203597,0.0006661265718749999,3.127386458314602,0.0
2.269730538922156,0.0004491584748125001,2.269730538922156,0.0005476526068749997,2.2660928143712575,0.000666290108125,3.1315784646922373,0.0
2.273368263473054,0.00044883943272499996,2.273368263473054,0.00054775939375,2.269730538922156,0.000666447116875,3.1357704710698724,0.0
2.2770059880239524,0.00044850279141250013,2.2770059880239524,0.0005478255431250002,2.273368263473054,0.000666663860625,3.1399624774475074,0.0
2.28064371257485,0.00044816237693750025,2.28064371257485,0.0005478179493749998,2.2770059880239524,0.0006668174256249998,3.144154483825143,0.0
2.2842964071856287,0.00044772632520625035,2.2842964071856287,0.0005477742468750002,2.28064371257485,0.0006668545062500004,3.1483464902027776,0.0
2.287934131736527,0.00044729521795625017,2.287934131736527,0.0005477247781250001,2.2842964071856287,0.0006669142487500001,3.1525384965804126,0.0
2.2915868263473054,0.00044680350457812506,2.2915868263473054,0.0005477559500000001,2.287934131736527,0.0006669955725,3.156730502958048,0.0
2.295239520958084,0.0004463653771000002,2.295239520958084,0.0005477542731250001,2.2915868263473054,0.0006671603906250001,3.160922509335683,0.0
2.2988922155688623,0.0004459521096562501,2.2988922155688623,0.0005476718287500002,2.295239520958084,0.00066727896,3.1651145157133183,0.0
2.3025449101796407,0.0004456437274562498,2.3025449101796407,0.0005476531931250001,2.2988922155688623,0.0006673172568750003,3.1693065220909538,0.0
2.306197604790419,0.000445265107604375,2.306197604790419,0.0005477474099999999,2.3025449101796407,0.000667462996875,3.1734985284685884,0.0
2.3098502994011976,0.0004449570624625002,2.3098502994011976,0.0005477544168750001,2.306197604790419,0.000667674468125,3.1776905348462234,0.0
2.313502994011976,0.0004446868363043751,2.313502994011976,0.000547758285625,2.3098502994011976,0.0006677669056250002,3.181882541223859,0.0
2.3171706586826346,0.0004444546613750001,2.3171706586826346,0.0005477378475,2.313502994011976,0.0006678888925000001,3.186074547601494,0.0
2.3208383233532937,0.00044414124818749985,2.3208383233532937,0.0005477386562500001,2.3171706586826346,0.0006680843968750002,3.190266553979129,0.0
2.324491017964072,0.0004438065758749999,2.324491017964072,0.0005478219293749999,2.3208383233532937,0.0006681771375000002,3.194458560356764,0.0
2.3281586826347307,0.00044336880687499995,2.3281586826347307,0.0005477804812499999,2.324491017964072,0.0006683926431249998,3.198650566734399,0.0
2.3318263473053893,0.00044294419687499994,2.3318263473053893,0.0005479051637499999,2.3281586826347307,0.0006684892531249999,3.2028425731120342,0.0
2.335494011976048,0.0004426399739374997,2.335494011976048,0.000547804820625,2.3318263473053893,0.000668691509375,3.2070345794896697,0.0
2.339176646706587,0.00044237560187500026,2.339176646706587,0.0005478616000000001,2.335494011976048,0.0006687645412499996,3.211226585867305,0.0
2.3428443113772457,0.0004420159611249998,2.3428443113772457,0.000547808300625,2.339176646706587,0.0006689376668750001,3.2154185922449394,0.0
2.3465119760479043,0.0004416648725375002,2.3465119760479043,0.0005478015875000004,2.3428443113772457,0.0006689761912499999,3.219610598622575,0.0
2.350194610778443,0.00044140845212499983,2.350194610778443,0.000547872963125,2.3465119760479043,0.0006690510581249995,3.22380260500021,0.0
2.3538772455089823,0.00044094671349999986,2.3538772455089823,0.0005478873356250001,2.350194610778443,0.0006691950143750002,3.227994611377845,0.0
2.357559880239521,0.00044045183118750003,2.357559880239521,0.0005478889875000002,2.3538772455089823,0.0006692979518750002,3.23218661775548,0.0
2.3612425149700598,0.0004400567436874999,2.3612425149700598,0.0005479128200000004,2.357559880239521,0.0006694380437500001,3.2363786241331156,0.0
2.364925149700599,0.0004397110914999999,2.364925149700599,0.000547829776875,2.3612425149700598,0.0006695769543750001,3.2405706305107502,0.0
2.3686077844311377,0.00043935332175,2.3686077844311377,0.0005478888612500001,2.364925149700599,0.0006696575806250003,3.2447626368883853,0.0
2.372290419161677,0.000439043260125,2.372290419161677,0.0005479446174999999,2.3686077844311377,0.0006698014743749998,3.248954643266021,0.0
2.375988023952096,0.0004387310148125004,2.375988023952096,0.0005479131206250002,2.372290419161677,0.000669940939375,3.253146649643656,0.0
2.379670658682635,0.0004384448958750001,2.379670658682635,0.0005479755200000003,2.375988023952096,0.0006700220775000003,3.257338656021291,0.0
2.383368263473054,0.0004380476176250003,2.383368263473054,0.0005479167543749999,2.379670658682635,0.0006701508587500004,3.261530662398926,0.0
2.3870658682634733,0.00043764609535874984,2.3870658682634733,0.000547902398125,2.383368263473054,0.0006702281674999999,3.265722668776561,0.0
2.3907634730538923,0.00043727831806249993,2.3907634730538923,0.000547943040625,2.3870658682634733,0.0006702836425,3.269914675154196,0.0
2.394461077844311,0.00043691769724999986,2.394461077844311,0.0005480066581250001,2.3907634730538923,0.0006704011906250003,3.2741066815318316,0.0
2.3981586826347305,0.0004365876030625,2.3981586826347305,0.0005480717537500002,2.394461077844311,0.0006705173268749998,3.2782986879094667,0.0
2.40187125748503,0.0004363326382500002,2.40187125748503,0.000548089240625,2.3981586826347305,0.000670688801875,3.2824906942871013,0.0
2.405568862275449,0.0004359329091875002,2.405568862275449,0.0005480976481250001,2.40187125748503,0.0006707963968749996,3.286682700664737,0.0
2.409281437125749,0.00043554542431250003,2.409281437125749,0.0005480969468749998,2.405568862275449,0.0006709286056250006,3.290874707042372,0.0
2.412979041916168,0.00043520708925000025,2.412979041916168,0.0005480810968750001,2.409281437125749,0.000670952571875,3.295066713420007,0.0
2.416691616766467,0.000434895968,2.416691616766467,0.0005481527275000002,2.412979041916168,0.0006710513600000002,3.2992587197976424,0.0
2.4204041916167665,0.00043470920468750016,2.4204041916167665,0.000548177840625,2.416691616766467,0.0006712583393750005,3.3034507261752775,0.0
2.424116766467066,0.00043445359300000013,2.424116766467066,0.0005481322949999998,2.4204041916167665,0.0006713924618749999,3.307642732552912,0.0
2.4278443113772457,0.00043413990374999997,2.4278443113772457,0.0005481868787499999,2.424116766467066,0.0006714271974999997,3.3118347389305476,0.0
2.4315568862275447,0.00043380613106250006,2.4315568862275447,0.000548209610625,2.4278443113772457,0.0006715201550000001,3.3160267453081826,0.0
2.4352694610778447,0.0004334411937500002,2.4352694610778447,0.0005481973143750004,2.4315568862275447,0.0006716370443750001,3.3202187516858177,0.0
2.438997005988024,0.0004331300112500001,2.438997005988024,0.0005481423024999999,2.4352694610778447,0.0006716957212499999,3.324410758063453,0.0
2.4427245508982036,0.0004328648788124999,2.4427245508982036,0.00054814533125,2.438997005988024,0.0006717260812499997,3.328602764441088,0.0
2.4464371257485027,0.0004324199730625004,2.4464371257485027,0.0005481153481250001,2.4427245508982036,0.0006717757006249997,3.332794770818723,0.0
2.450164670658683,0.00043209881231250004,2.450164670658683,0.0005480224931249999,2.4464371257485027,0.0006718707856249998,3.3369867771963584,0.0
2.4539071856287427,0.0004316637785625,2.4539071856287427,0.0005480212912499999,2.450164670658683,0.000671909185625,3.3411787835739934,0.0
2.4576347305389223,0.00043124137224999994,2.4576347305389223,0.0005480414449999999,2.4539071856287427,0.0006720397275,3.3453707899516285,0.0
2.461362275449102,0.0004309555644374999,2.461362275449102,0.0005480295343749998,2.4576347305389223,0.0006721125000000004,3.349562796329263,0.0
2.4651047904191614,0.0004307306762499997,2.4651047904191614,0.0005480192137499998,2.461362275449102,0.0006721723024999996,3.3537548027068986,0.0
2.4688323353293415,0.000430469700625,2.4688323353293415,0.0005479779181249997,2.4651047904191614,0.0006722213475000002,3.3579468090845337,0.0
2.4725748502994014,0.00043012894250000014,2.4725748502994014,0.0005480040343750001,2.4688323353293415,0.0006723262674999998,3.3621388154621688,0.0
2.476317365269461,0.0004296919749999997,2.476317365269461,0.00054801649125,2.4725748502994014,0.0006724647449999998,3.3663308218398043,0.0
2.480059880239521,0.0004293699768749999,2.480059880239521,0.0005480974274999998,2.476317365269461,0.0006725978587499998,3.3705228282174393,0.0
2.483802395209581,0.00042905094625000006,2.483802395209581,0.0005481371237499999,2.480059880239521,0.0006726971456250001,3.374714834595074,0.0
2.487544910179641,0.0004286956193750001,2.487544910179641,0.000548111609375,2.483802395209581,0.000672785380625,3.3789068409727094,0.0
2.4912874251497006,0.00042834625000000005,2.4912874251497006,0.0005481650293750002,2.487544910179641,0.0006728310612499997,3.3830988473503445,0.0
2.4950449101796406,0.0004280592493749999,2.4950449101796406,0.0005481697968750002,2.4912874251497006,0.0006729484518749999,3.3872908537279796,0.0
2.498787425149701,0.00042767443249999975,2.498787425149701,0.0005481609637499998,2.4950449101796406,0.0006730534206249998,3.391482860105615,0.0
2.5025449101796404,0.00042735778875000027,2.5025449101796404,0.00054815332,2.498787425149701,0.0006731072412499998,3.3956748664832497,0.0
2.506302395209581,0.00042714930750000033,2.506302395209581,0.0005480735200000001,2.5025449101796404,0.0006732341231249999,3.3998668728608847,0.0
2.510059880239521,0.00042686449187499993,2.510059880239521,0.0005480287318749999,2.506302395209581,0.0006731935274999998,3.4040588792385202,0.0
2.5138173652694613,0.00042658526937500017,2.5138173652694613,0.0005480160124999996,2.510059880239521,0.0006732331287500003,3.4082508856161553,0.0
2.5175748502994013,0.00042631160000000006,2.5175748502994013,0.0005480103568749997,2.5138173652694613,0.0006733021150000002,3.4124428919937904,0.0
2.5213323353293418,0.0004259034906249996,2.5213323353293418,0.000547921484375,2.5175748502994013,0.0006733748268749998,3.416634898371426,0.0
2.5251047904191615,0.0004256167499999999,2.5251047904191615,0.0005478878862499995,2.5213323353293418,0.000673406234375,3.4208269047490605,0.0
2.528862275449102,0.0004253252212499999,2.528862275449102,0.0005479125956250003,2.5251047904191615,0.0006734444306249999,3.4250189111266955,0.0
2.532634730538922,0.00042502583312499975,2.532634730538922,0.0005478948493749999,2.528862275449102,0.000673521525,3.429210917504331,0.0
2.5364071856287427,0.00042466002312500017,2.5364071856287427,0.0005479212193749998,2.532634730538922,0.0006735760668750001,3.433402923881966,0.0
2.540179640718563,0.0004242621350000001,2.540179640718563,0.0005478900687500003,2.5364071856287427,0.0006736677925000001,3.4375949302596007,0.0
2.5439520958083834,0.0004240925699999998,2.5439520958083834,0.0005479283393750002,2.540179640718563,0.0006736912081249998,3.4417869366372362,0.0
2.5477245508982036,0.00042379760937500007,2.5477245508982036,0.0005479289918750003,2.5439520958083834,0.0006737946118749999,3.4459789430148713,0.0
2.5515119760479044,0.000423455351875,2.5515119760479044,0.0005479761362499999,2.5477245508982036,0.0006738989362500001,3.4501709493925063,0.0
2.5552844311377245,0.0004232240712500001,2.5552844311377245,0.0005479694881250004,2.5515119760479044,0.000673986911875,3.454362955770142,0.0
2.5590718562874253,0.00042289615312500006,2.5590718562874253,0.00054792696375,2.5552844311377245,0.0006740249212500001,3.458554962147777,0.0
2.562844311377246,0.00042258003312500023,2.562844311377246,0.0005479444806250001,2.5590718562874253,0.0006740812862499999,3.4627469685254115,0.0
2.566631736526946,0.0004222438731250001,2.566631736526946,0.0005479317556250002,2.562844311377246,0.0006741243662499996,3.466938974903047,0.0
2.570419161676647,0.0004220073318750001,2.570419161676647,0.0005478911781249999,2.566631736526946,0.0006741975512499999,3.471130981280682,0.0
2.5742065868263473,0.0004216367075000001,2.5742065868263473,0.0005479113249999997,2.570419161676647,0.000674216541875,3.475322987658317,0.0
2.578008982035928,0.00042145833812499994,2.578008982035928,0.000547934166875,2.5742065868263473,0.0006743132431249998,3.479514994035952,0.0
2.581796407185629,0.0004210808581250001,2.581796407185629,0.0005479057949999999,2.578008982035928,0.0006744097637500003,3.4837070004135877,0.0
2.5855838323353293,0.00042082958062499996,2.5855838323353293,0.0005479220137500001,2.581796407185629,0.0006744826762499996,3.4878990067912223,0.0
2.58938622754491,0.0004205310743749997,2.58938622754491,0.0005478942031249999,2.5855838323353293,0.0006745560337500002,3.4920910131688574,0.0
2.5931886227544916,0.00042027369812500017,2.5931886227544916,0.0005479097175000003,2.58938622754491,0.000674636546875,3.496283019546493,0.0
2.596991017964072,0.00041989328937499956,2.596991017964072,0.0005479348818750002,2.5931886227544916,0.0006747283174999997,3.500475025924128,0.0
2.600793413173653,0.0004195530512500001,2.600793413173653,0.00054795626125,2.596991017964072,0.0006748333262499999,3.5046670323017626,0.0
2.604595808383234,0.00041932550875000004,2.604595808383234,0.000547983314375,2.600793413173653,0.0006748814562499999,3.508859038679398,0.0
2.6083982035928144,0.00041904113,2.6083982035928144,0.0005479192649999999,2.604595808383234,0.0006749231081250001,3.513051045057033,0.0
2.6122005988023953,0.00041879104374999983,2.6122005988023953,0.0005478006118749999,2.6083982035928144,0.0006749797424999999,3.517243051434668,0.0
2.616017964071857,0.00041848013812500014,2.616017964071857,0.0005478259956250002,2.6122005988023953,0.0006750324256250002,3.5214350578123037,0.0
2.6198353293413175,0.0004181216862500001,2.6198353293413175,0.00054788864375,2.616017964071857,0.0006750630143749997,3.5256270641899388,0.0
2.6236377245508984,0.0004179352899999998,2.6236377245508984,0.0005478695350000001,2.6198353293413175,0.0006751899156250002,3.5298190705675734,0.0
2.6274550898203595,0.0004177209631249998,2.6274550898203595,0.0005478919,2.6236377245508984,0.0006752891337499999,3.534011076945209,0.0
2.63127245508982,0.00041748331874999993,2.63127245508982,0.0005478551837499999,2.6274550898203595,0.0006753568799999996,3.538203083322844,0.0
2.6350898203592816,0.00041729507937500004,2.6350898203592816,0.00054789947625,2.63127245508982,0.0006753584706250003,3.542395089700479,0.0
2.638922155688623,0.00041712608374999997,2.638922155688623,0.000547907568125,2.6350898203592816,0.0006754487437500001,3.5465870960781145,0.0
2.642739520958084,0.0004168689406250001,2.642739520958084,0.0005479115243749999,2.638922155688623,0.0006754971712499997,3.550779102455749,0.0
2.646571856287425,0.0004165708225000002,2.646571856287425,0.000547911379375,2.642739520958084,0.0006755373062499999,3.554971108833384,0.0
2.6503892215568863,0.00041628845,2.6503892215568863,0.0005478575550000001,2.646571856287425,0.0006755985975,3.5591631152110197,0.0
2.6542215568862275,0.00041610018437500005,2.6542215568862275,0.0005478563837499999,2.6503892215568863,0.0006756338287499999,3.5633551215886548,0.0
2.658053892215569,0.00041588107375000003,2.658053892215569,0.0005478541950000005,2.6542215568862275,0.0006757161637500002,3.56754712796629,0.0
2.6618862275449104,0.0004156574831249999,2.6618862275449104,0.0005477859912500002,2.658053892215569,0.000675757924375,3.5717391343439253,0.0
2.6657185628742512,0.00041537190249999985,2.6657185628742512,0.0005477798143749999,2.6618862275449104,0.0006758034600000001,3.57593114072156,0.0
2.669550898203593,0.0004150624950000001,2.669550898203593,0.0005478279312499999,2.6657185628742512,0.0006758890962499996,3.580123147099195,0.0
2.6733982035928143,0.0004147071781250001,2.6733982035928143,0.000547826954375,2.669550898203593,0.00067598946125,3.5843151534768305,0.0
2.677230538922156,0.00041443479687499983,2.677230538922156,0.0005477985418750001,2.6733982035928143,0.00067606227375,3.5885071598544656,0.0
2.6810778443113774,0.00041422573625000004,2.6810778443113774,0.000547709526875,2.677230538922156,0.0006761207174999997,3.5926991662321006,0.0
2.6849251497005993,0.00041401216937500003,2.6849251497005993,0.0005477290375000003,2.6810778443113774,0.0006761368387500003,3.596891172609736,0.0
2.68877245508982,0.00041380842750000013,2.68877245508982,0.0005477325324999999,2.6849251497005993,0.0006761921493749999,3.6010831789873707,0.0
2.692619760479042,0.0004135236456249999,2.692619760479042,0.0005477142243750001,2.68877245508982,0.0006762694143749997,3.605275185365006,0.0
2.6964670658682635,0.0004132190450000001,2.6964670658682635,0.0005476926218749999,2.692619760479042,0.000676313286875,3.609467191742641,0.0
2.7003143712574853,0.000412944679375,2.7003143712574853,0.0005476619375,2.6964670658682635,0.000676311416875,3.6136591981202764,0.0
2.704176646706587,0.0004126312931250002,2.704176646706587,0.0005476819243750002,2.7003143712574853,0.0006763830449999996,3.617851204497911,0.0
2.7080239520958087,0.0004122981562499998,2.7080239520958087,0.0005476664343750002,2.704176646706587,0.0006764485537500002,3.622043210875546,0.0
2.7118862275449103,0.0004119847331249999,2.7118862275449103,0.0005476934593750002,2.7080239520958087,0.0006765114887500002,3.6262352172531815,0.0
2.7157485029940123,0.0004116890293749998,2.7157485029940123,0.0005476551318750003,2.7118862275449103,0.0006765689175000003,3.6304272236308166,0.0
2.7196107784431143,0.00041151329312499993,2.7196107784431143,0.0005476923737499997,2.7157485029940123,0.00067657062125,3.6346192300084517,0.0
2.7234730538922154,0.0004112604575000001,2.7234730538922154,0.0005476772262499998,2.7196107784431143,0.0006766453287500001,3.638811236386087,0.0
2.7273353293413174,0.000410983258125,2.7273353293413174,0.0005476597193749996,2.7234730538922154,0.0006767090937500005,3.643003242763722,0.0
2.731212574850299,0.00041075346937500005,2.731212574850299,0.000547646778125,2.7273353293413174,0.0006767503125000003,3.647195249141357,0.0
2.735074850299401,0.0004105727068749998,2.735074850299401,0.0005476516762499999,2.731212574850299,0.000676782936875,3.6513872555189923,0.0
2.7389520958083833,0.0004103664743749998,2.7389520958083833,0.0005476237518750001,2.735074850299401,0.0006768497643749999,3.6555792618966274,0.0
2.742814371257485,0.00041005254062499995,2.742814371257485,0.0005476277012500001,2.7389520958083833,0.0006768991837500001,3.6597712682742625,0.0
2.746691616766467,0.000409717745625,2.746691616766467,0.0005475868006250002,2.742814371257485,0.0006769829325,3.6639632746518975,0.0
2.750568862275449,0.0004096530843749999,2.750568862275449,0.0005475375500000005,2.746691616766467,0.0006769828068750002,3.6681552810295326,0.0
2.7544461077844313,0.0004093894318749999,2.7544461077844313,0.0005474717331250001,2.750568862275449,0.0006769696456249998,3.6723472874071676,0.0
2.758338323353293,0.000409061016875,2.758338323353293,0.0005474101531249998,2.7544461077844313,0.0006769865943749999,3.676539293784803,0.0
2.7622155688622754,0.0004087981006249998,2.7622155688622754,0.0005473894131250003,2.758338323353293,0.00067700034625,3.680731300162438,0.0
2.7661077844311377,0.0004084646449999999,2.7661077844311377,0.00054735483625,2.7622155688622754,0.0006771033218749996,3.684923306540073,0.0
2.76998502994012,0.00040815526000000015,2.76998502994012,0.0005473792562499999,2.7661077844311377,0.000677169435625,3.6891153129177083,0.0
2.773877245508982,0.00040791152812499974,2.773877245508982,0.0005473685324999995,2.76998502994012,0.0006772425768749999,3.6933073192953434,0.0
2.777769461077844,0.0004077245356249999,2.777769461077844,0.0005473593912499997,2.773877245508982,0.000677286050625,3.6974993256729785,0.0
2.7816616766467064,0.0004074731781249999,2.7816616766467064,0.0005473233199999995,2.777769461077844,0.0006773356356250001,3.701691332050614,0.0
2.785553892215569,0.00040722266,2.785553892215569,0.0005473145531249998,2.7816616766467064,0.0006773807993750003,3.705883338428249,0.0
2.7894461077844315,0.0004070210150000003,2.7894461077844315,0.0005473806200000004,2.785553892215569,0.0006774298100000001,3.7100753448058836,0.0
2.793353293413174,0.0004067515037499998,2.793353293413174,0.0005473624293750002,2.7894461077844315,0.0006775476537499999,3.714267351183519,0.0
2.7972455089820363,0.0004064493362499999,2.7972455089820363,0.00054732746125,2.793353293413174,0.0006775635637500002,3.718459357561154,0.0
2.8011526946107788,0.00040614474250000017,2.8011526946107788,0.00054731170875,2.7972455089820363,0.0006775709218749999,3.7226513639387893,0.0
2.8050598802395212,0.0004059977118750002,2.8050598802395212,0.0005472894462500001,2.8011526946107788,0.000677616995625,3.7268433703164243,0.0
2.8089670658682637,0.0004058192543749999,2.8089670658682637,0.0005472934812499996,2.8050598802395212,0.0006776635456249999,3.7310353766940594,0.0
2.8128742514970058,0.0004055366993750001,2.8128742514970058,0.00054726279875,2.8089670658682637,0.0006777121150000002,3.7352273830716944,0.0
2.8167814371257482,0.0004052924681250002,2.8167814371257482,0.0005473261906250002,2.8128742514970058,0.0006777506906249999,3.7394193894493295,0.0
2.8206886227544907,0.000405078729375,2.8206886227544907,0.000547320001875,2.8167814371257482,0.0006778551400000003,3.743611395826965,0.0
2.8246107784431143,0.00040483866499999987,2.8246107784431143,0.0005473254993750001,2.8206886227544907,0.0006778890643749999,3.7478034022046,0.0
2.828532934131737,0.00040464996687499986,2.828532934131737,0.0005473045549999999,2.8246107784431143,0.000677921466875,3.7519954085822347,0.0
2.8324401197604794,0.00040443546250000024,2.8324401197604794,0.0005472732956250001,2.828532934131737,0.0006779686500000002,3.75618741495987,0.0
2.836362275449102,0.00040422932187499994,2.836362275449102,0.0005472602387500003,2.8324401197604794,0.0006780195143749998,3.7603794213375052,0.0
2.8402844311377247,0.00040409026625,2.8402844311377247,0.0005472510618749999,2.836362275449102,0.0006780593874999999,3.7645714277151403,0.0
2.8442065868263477,0.0004038189775,2.8442065868263477,0.00054721017875,2.8402844311377247,0.0006781403181249999,3.768763434092776,0.0
2.8481287425149704,0.00040360360750000006,2.8481287425149704,0.0005472388943749996,2.8442065868263477,0.0006781952000000001,3.772955440470411,0.0
2.852065868263473,0.00040342991437499994,2.852065868263473,0.00054724664625,2.8481287425149704,0.0006782772425000004,3.7771474468480455,0.0
2.855988023952096,0.00040319638249999986,2.855988023952096,0.0005472399406250002,2.852065868263473,0.0006783530731249998,3.781339453225681,0.0
2.8599251497005986,0.0004029691424999999,2.8599251497005986,0.0005472609781249999,2.855988023952096,0.0006783855406249996,3.785531459603316,0.0
2.863862275449102,0.00040262373625,2.863862275449102,0.000547204843125,2.8599251497005986,0.0006784419499999996,3.789723465980951,0.0
2.867799401197605,0.00040238722624999994,2.867799401197605,0.0005472166968750001,2.863862275449102,0.0006784935774999999,3.7939154723585866,0.0
2.871736526946108,0.00040216475312499997,2.871736526946108,0.00054716561,2.867799401197605,0.0006785729937500003,3.7981074787362212,0.0
2.8756736526946107,0.000401970944375,2.8756736526946107,0.0005471512543750001,2.871736526946108,0.0006785878281250002,3.8022994851138563,0.0
2.879610778443114,0.00040162178125000014,2.879610778443114,0.00054712446375,2.8756736526946107,0.0006786414381250002,3.806491491491492,0.0
2.883562874251497,0.00040139171937500007,2.883562874251497,0.0005471094737500001,2.879610778443114,0.0006786725156250003,3.810683497869127,0.0
2.8875,0.00040116540812500003,2.8875,0.0005471308518750001,2.883562874251497,0.0006787227837499999,3.814875504246762,0.0
2.8914520958083836,0.0004008622862499999,2.8914520958083836,0.0005471629393750001,2.8875,0.0006787998925000001,3.8190675106243974,0.0
2.8954041916167665,0.0004006227850000001,2.8954041916167665,0.0005471906187499998,2.8914520958083836,0.00067885487625,3.823259517002032,0.0
2.8993562874251495,0.0004005416593750001,2.8993562874251495,0.0005471931393749998,2.8954041916167665,0.0006789308343749998,3.827451523379667,0.0
2.9033083832335334,0.00040032186499999994,2.9033083832335334,0.00054719330375,2.8993562874251495,0.000678975570625,3.8316435297573026,0.0
2.9072604790419163,0.0004001173225,2.9072604790419163,0.0005472039012500001,2.9033083832335334,0.0006790095912500003,3.8358355361349377,0.0
2.9112275449101794,0.0003999535031250001,2.9112275449101794,0.0005472492543749998,2.9072604790419163,0.0006790455462499997,3.8400275425125727,0.0
2.9151796407185633,0.0003998212912500001,2.9151796407185633,0.0005472664262500003,2.9112275449101794,0.0006791239418750003,3.844219548890208,0.0
2.9191467065868264,0.00039956292625000005,2.9191467065868264,0.0005472832318749999,2.9151796407185633,0.0006791598412499997,3.848411555267843,0.0
2.9230988023952094,0.00039931432125000013,2.9230988023952094,0.0005472869975,2.9191467065868264,0.0006792202093749997,3.852603561645478,0.0
2.9270658682634734,0.0003990635518750001,2.9270658682634734,0.000547273770625,2.9230988023952094,0.0006792549906250004,3.856795568023113,0.0
2.9310329341317365,0.00039877750500000016,2.9310329341317365,0.0005472900593749999,2.9270658682634734,0.00067929070625,3.8609875744007485,0.0
2.93501497005988,0.00039845053249999983,2.93501497005988,0.0005472454125000001,2.9310329341317365,0.0006793157362499999,3.865179580778383,0.0
2.9389820359281438,0.00039826250437500013,2.9389820359281438,0.0005472671849999995,2.93501497005988,0.0006793688287499999,3.869371587156018,0.0
2.9429491017964073,0.0003980744906249998,2.9429491017964073,0.0005472860074999998,2.9389820359281438,0.0006794538012499997,3.8735635935336536,0.0
2.946931137724551,0.00039791772625000004,2.946931137724551,0.0005472757112500001,2.9429491017964073,0.0006795200812500003,3.8777555999112887,0.0
2.9508982035928146,0.00039777074625000004,2.9508982035928146,0.000547218970625,2.946931137724551,0.0006795201037500001,3.8819476062889238,0.0
2.9548802395209584,0.00039753637562499995,2.9548802395209584,0.0005472353774999999,2.9508982035928146,0.0006795070325000005,3.8861396126665593,0.0
2.958862275449102,0.00039733274875,2.958862275449102,0.00054721371125,2.9548802395209584,0.0006795515125000003,3.890331619044194,0.0
2.9628443113772454,0.00039719558437499987,2.9628443113772454,0.0005472219318750002,2.958862275449102,0.0006795749656249999,3.894523625421829,0.0
2.9668413173652697,0.00039708607624999997,2.9668413173652697,0.0005471649968749998,2.9628443113772454,0.0006796446256250002,3.8987156317994645,0.0
2.970823353293413,0.000396875243125,2.970823353293413,0.0005471685556249998,2.9668413173652697,0.0006796600524999999,3.9029076381770995,0.0
2.974805389221557,0.00039663868687500023,2.974805389221557,0.0005471594818750003,2.970823353293413,0.0006797090162499994,3.907099644554734,0.0
2.9788023952095806,0.000396257495,2.9788023952095806,0.0005471521337500004,2.974805389221557,0.0006797156893749999,3.9112916509323696,0.0
2.982799401197605,0.0003960209374999999,2.982799401197605,0.0005472076656249999,2.9788023952095806,0.0006797563437499996,3.9154836573100047,0.0
2.9867964071856288,0.00039582132375,2.9867964071856288,0.0005472091987500001,2.982799401197605,0.0006798143025000002,3.9196756636876398,0.0
2.9907934131736527,0.00039567745187499986,2.9907934131736527,0.0005471914843749998,2.9867964071856288,0.0006798724581249996,3.9238676700652753,0.0
2.9947904191616765,0.00039543843499999996,2.9947904191616765,0.0005471672637500002,2.9907934131736527,0.0006798871362500001,3.9280596764429103,0.0
2.998787425149701,0.0003951833681249999,2.998787425149701,0.0005471817425,2.9947904191616765,0.0006799149049999998,3.932251682820545,0.0
3.0027994011976054,0.00039498027937500004,3.0027994011976054,0.0005471329356249998,2.998787425149701,0.0006799726243749999,3.9364436891981804,0.0
3.006796407185629,0.00039483379562500005,3.006796407185629,0.0005471706968749996,3.0027994011976054,0.0006800025049999997,3.9406356955758155,0.0
3.0108083832335333,0.000394552113125,3.0108083832335333,0.0005471670743749997,3.006796407185629,0.0006800506262499999,3.9448277019534506,0.0
3.0148203592814373,0.0003943550631249999,3.0148203592814373,0.0005471507943749997,3.0108083832335333,0.0006800701399999997,3.949019708331086,0.0
3.0188323353293414,0.00039421505749999983,3.0188323353293414,0.0005471506956250002,3.0148203592814373,0.0006801137237499999,3.953211714708721,0.0
3.0228443113772454,0.00039408084687500013,3.0228443113772454,0.0005471558968749997,3.0188323353293414,0.0006801576768750001,3.9574037210863557,0.0
3.02685628742515,0.0003939210450000003,3.02685628742515,0.000547172333125,3.0228443113772454,0.0006801798124999996,3.9615957274639912,0.0
3.0308682634730544,0.000393752566875,3.0308682634730544,0.0005471416825000001,3.02685628742515,0.000680220895625,3.9657877338416263,0.0
3.0348952095808386,0.0003934431583125001,3.0348952095808386,0.0005471695662500001,3.0308682634730544,0.0006802514518750005,3.9699797402192614,0.0
3.0389071856287426,0.00039328610974999996,3.0389071856287426,0.0005471493068749998,3.0348952095808386,0.0006802892837499999,3.974171746596897,0.0
3.042934131736527,0.00039311762625000006,3.042934131736527,0.0005471310756250001,3.0389071856287426,0.0006803162749999995,3.9783637529745315,0.0
3.0469610778443115,0.0003929695487499998,3.0469610778443115,0.0005471299893749999,3.042934131736527,0.0006803041418750003,3.9825557593521665,0.0
3.050988023952096,0.00039276359875000023,3.050988023952096,0.0005471259093749998,3.0469610778443115,0.0006803611306249998,3.9867477657298016,0.0
3.0550149700598803,0.0003925290381875,3.0550149700598803,0.0005471386425000003,3.050988023952096,0.0006803921306250003,3.990939772107437,0.0
3.059056886227545,0.00039230224749999996,3.059056886227545,0.0005471469537500002,3.0550149700598803,0.0006804440756249996,3.995131778485072,0.0
3.0630838323353298,0.00039209713437500006,3.0630838323353298,0.0005471330893750002,3.059056886227545,0.0006805090531249999,3.999323784862707,0.0
3.067125748502994,0.0003917965761875,3.067125748502994,0.0005471510824999997,3.0630838323353298,0.0006805250618749997,4.003515791240343,0.0
3.0711526946107783,0.000391546124375,3.0711526946107783,0.0005471452493750002,3.067125748502994,0.000680572224375,4.007707797617978,0.0
3.0751946107784436,0.00039138539674999994,3.0751946107784436,0.0005471547562499997,3.0711526946107783,0.0006805688268750003,4.011899803995612,0.0
3.0792365269461075,0.0003912032606250001,3.0792365269461075,0.0005471536949999999,3.0751946107784436,0.0006805987024999996,4.016091810373248,0.0
3.0832784431137723,0.00039095837618749994,3.0832784431137723,0.0005471519143750003,3.0792365269461075,0.0006806196131250002,4.020283816750883,0.0
3.0873353293413177,0.00039081810731249995,3.0873353293413177,0.0005471848756250003,3.0832784431137723,0.00068066579375,4.024475823128518,0.0
3.0913772455089825,0.00039069108387499997,3.0913772455089825,0.0005472133256249998,3.0873353293413177,0.0006807109968750001,4.028667829506153,0.0
3.095434131736527,0.0003903460555625,3.095434131736527,0.0005472178693749995,3.0913772455089825,0.0006807390587499998,4.032859835883788,0.0
3.099476047904192,0.0003901003431249999,3.099476047904192,0.0005471696181250001,3.095434131736527,0.00068078304,4.037051842261423,0.0
3.103532934131737,0.0003900188701874997,3.103532934131737,0.0005471660906249998,3.099476047904192,0.00068075128625,4.041243848639058,0.0
3.1075898203592818,0.0003899728728125001,3.1075898203592818,0.0005471555931250004,3.103532934131737,0.0006808022724999997,4.045435855016693,0.0
3.1116467065868263,0.00038970713499999983,3.1116467065868263,0.0005471370056249999,3.1075898203592818,0.0006808052162499999,4.049627861394328,0.0
3.1157035928143713,0.00038956400693749996,3.1157035928143713,0.0005471331300000001,3.1116467065868263,0.0006808393143750001,4.053819867771964,0.0
3.1197604790419162,0.00038931911075000016,3.1197604790419162,0.0005471704362500001,3.1157035928143713,0.0006808640318749999,4.0580118741495985,0.0
3.1238323353293413,0.00038910178081250004,3.1238323353293413,0.000547204596875,3.1197604790419162,0.0006809247643749996,4.062203880527234,0.0
3.127904191616767,0.0003889311165625001,3.127904191616767,0.0005471865087500001,3.1238323353293413,0.0006810132775,4.0663958869048695,0.0
3.131961077844312,0.0003887739214375,3.131961077844312,0.0005472122056249999,3.127904191616767,0.0006810467500000002,4.070587893282505,0.0
3.1360329341317366,0.00038868126793749987,3.1360329341317366,0.000547188074375,3.131961077844312,0.0006810968531249999,4.07477989966014,0.0
3.1401047904191617,0.00038852364556250015,3.1401047904191617,0.0005471843631250002,3.1360329341317366,0.0006811144562500003,4.078971906037775,0.0
3.144176646706587,0.00038829036868750003,3.144176646706587,0.000547179806875,3.1401047904191617,0.0006811331599999996,4.08316391241541,0.0
3.1482634730538925,0.00038809852750000003,3.1482634730538925,0.000547196915625,3.144176646706587,0.0006811793999999998,4.087355918793045,0.0
3.1523353293413177,0.0003879755894375001,3.1523353293413177,0.0005472115881250001,3.1482634730538925,0.0006812106981249999,4.09154792517068,0.0
3.156422155688623,0.0003878475960000001,3.156422155688623,0.0005472005300000004,3.1523353293413177,0.0006812397400000001,4.095739931548315,0.0
3.160494011976048,0.00038765751756250015,3.160494011976048,0.0005472107087499999,3.156422155688623,0.0006812679543749999,4.09993193792595,0.0
3.1645808383233534,0.0003875559020625,3.1645808383233534,0.0005472140912499999,3.160494011976048,0.0006812978231249993,4.104123944303585,0.0
3.1686676646706586,0.00038737915181250005,3.1686676646706586,0.0005471844124999998,3.1645808383233534,0.000681316894375,4.10831595068122,0.0
3.172754491017964,0.0003870814584375001,3.172754491017964,0.0005472057243750001,3.1686676646706586,0.0006813283412500001,4.112507957058855,0.0
3.1768413173652696,0.000386919501625,3.1768413173652696,0.000547199009375,3.172754491017964,0.0006813964725,4.11669996343649,0.0
3.180943113772455,0.0003867099528749999,3.180943113772455,0.0005471788799999998,3.1768413173652696,0.0006813904856249999,4.120891969814126,0.0
3.1850299401197604,0.00038658841768750036,3.1850299401197604,0.0005471580762500003,3.180943113772455,0.0006814340312500004,4.12508397619176,0.0
3.1891317365269463,0.00038641107093749993,3.1891317365269463,0.0005471740950000003,3.1850299401197604,0.00068144779125,4.129275982569395,0.0
3.1932335329341317,0.0003862059258750002,3.1932335329341317,0.0005471899212500002,3.1891317365269463,0.0006814610387500001,4.133467988947031,0.0
3.1973353293413176,0.0003860611387500001,3.1973353293413176,0.0005471860443750001,3.1932335329341317,0.0006815098587500001,4.137659995324666,0.0
3.201437125748503,0.00038594914225000004,3.201437125748503,0.0005472060268750001,3.1973353293413176,0.000681551431875,4.141852001702301,0.0
3.205538922155689,0.00038569802106250007,3.205538922155689,0.000547195286875,3.201437125748503,0.0006815775518750003,4.146044008079937,0.0
3.2096407185628744,0.00038548842493750003,3.2096407185628744,0.0005471929818750002,3.205538922155689,0.0006815868531250003,4.150236014457572,0.0
3.2137574850299404,0.00038536452743750005,3.2137574850299404,0.0005471758106249997,3.2096407185628744,0.00068162407875,4.154428020835207,0.0
3.217859281437126,0.00038520532237499986,3.217859281437126,0.000547204800625,3.2137574850299404,0.0006816548456250003,4.158620027212842,0.0
3.221976047904192,0.00038506125112500005,3.221976047904192,0.0005472068768749996,3.217859281437126,0.00068168839375,4.162812033590477,0.0
3.2260928143712575,0.00038484675581250004,3.2260928143712575,0.0005471885225000002,3.221976047904192,0.000681705014375,4.167004039968112,0.0
3.2302095808383235,0.0003846105234999999,3.2302095808383235,0.0005471940525000002,3.2260928143712575,0.0006817166199999999,4.171196046345747,0.0
3.234326347305389,0.000384461932125,3.234326347305389,0.0005472008087499999,3.2302095808383235,0.0006817289068750004,4.175388052723382,0.0
3.2384580838323354,0.00038434510231250007,3.2384580838323354,0.0005472038131249999,3.234326347305389,0.0006817763168749997,4.179580059101017,0.0
3.2425748502994014,0.000384174042625,3.2425748502994014,0.000547188373125,3.2384580838323354,0.0006818157368750001,4.183772065478653,0.0
3.246706586826347,0.0003840007161249999,3.246706586826347,0.0005472023131249998,3.2425748502994014,0.0006818353175,4.187964071856288,0.0
3.250823353293413,0.00038375895168750007,3.250823353293413,0.000547229756875,3.246706586826347,0.000681865558125,,
3.254955089820359,0.00038355757168750005,3.254955089820359,0.0005472325625,3.250823353293413,0.000681916981875,,
3.2590868263473056,0.0003833754763750001,3.2590868263473056,0.0005472061312499999,3.254955089820359,0.0006819510649999998,,
3.263218562874252,0.00038321649850000004,3.263218562874252,0.000547193845,3.2590868263473056,0.0006819631912499998,,
3.267365269461078,0.0003830149940000002,3.267365269461078,0.0005471945625,3.263218562874252,0.0006819868600000001,,
3.271497005988024,0.00038280543787500015,3.271497005988024,0.0005472177918750003,3.267365269461078,0.0006820171906250001,,
3.2756437125748503,0.0003827175647500002,3.2756437125748503,0.0005471716287500004,3.271497005988024,0.0006820621818749999,,
3.2797754491017965,0.0003826195433125,3.2797754491017965,0.0005471802912499997,3.2756437125748503,0.0006820604512500002,,
3.283922155688623,0.00038255235568750005,3.283922155688623,0.0005471796524999998,3.2797754491017965,0.0006820929875000002,,
3.2880688622754493,0.0003824105713562501,3.2880688622754493,0.0005471922400000002,3.283922155688623,0.0006821137631249996,,
3.2922155688622756,0.00038222331765,3.2922155688622756,0.0005471972956249997,3.2880688622754493,0.0006821316887500003,,
3.296362275449102,0.0003820401403874999,3.296362275449102,0.0005472256331249999,3.2922155688622756,0.0006821404574999999,,
3.3005239520958085,0.0003817927551249999,3.3005239520958085,0.0005472326043749998,3.296362275449102,0.00068217572125,,
3.304670658682635,0.00038162881127499994,3.304670658682635,0.000547231853125,3.3005239520958085,0.0006821851281249997,,
3.308832335329342,0.00038151343996249996,3.308832335329342,0.0005472314881250001,3.304670658682635,0.0006822222524999997,,
3.3129940119760484,0.00038133375637500004,3.3129940119760484,0.0005472062025000002,3.308832335329342,0.0006822474312499999,,
3.3171556886227545,0.0003811253631875001,3.3171556886227545,0.0005471891875000002,3.3129940119760484,0.0006822561362499998,,
3.321317365269461,0.00038102694000000006,3.321317365269461,0.0005471825281250002,3.3171556886227545,0.0006822829243750002,,
3.325479041916168,0.00038093255575,3.325479041916168,0.0005471820537500001,3.321317365269461,0.0006823265131249997,,
3.3296407185628745,0.0003807647659312501,3.3296407185628745,0.0005471855175000002,3.325479041916168,0.0006823599525000003,,
3.333817365269461,0.00038065018638125,3.333817365269461,0.0005471713293750003,3.3296407185628745,0.00068238503125,,
3.3379790419161677,0.0003804174945937502,3.3379790419161677,0.0005471554706249998,3.333817365269461,0.0006824054012500002,,
3.342155688622755,0.0003803105383812501,3.342155688622755,0.0005471317974999998,3.3379790419161677,0.0006824107431250002,,
3.3463323353293415,0.00038007379351625,3.3463323353293415,0.0005471201987499996,3.342155688622755,0.0006824268312499999,,
3.350508982035928,0.00037988547569999995,3.350508982035928,0.0005471372249999998,3.3463323353293415,0.000682433358125,,
3.3546856287425153,0.0003798604688749999,3.3546856287425153,0.0005471398487499998,3.350508982035928,0.0006824421268750001,,
3.358877245508982,0.0003795843116875,3.358877245508982,0.0005471169743749999,3.3546856287425153,0.0006824735862499998,,
3.363053892215569,0.0003794370743749999,3.363053892215569,0.0005471051749999999,3.358877245508982,0.0006824915281250001,,
3.367245508982036,0.0003791814785,3.367245508982036,0.0005470816012499997,3.363053892215569,0.0006825087937499998,,
3.371422155688623,0.0003789423137500001,3.371422155688623,0.0005471006731250001,3.367245508982036,0.0006825208293749998,,
3.3756137724550896,0.0003787484225625002,3.3756137724550896,0.00054712248125,3.371422155688623,0.00068254112,,
3.3798053892215574,0.0003785889741874999,3.3798053892215574,0.0005471197574999996,3.3756137724550896,0.0006825682199999999,,
3.383997005988024,0.00037840171181249995,3.383997005988024,0.0005471510849999999,3.3798053892215574,0.000682604465,,
3.3882035928143712,0.0003782144749375,3.3882035928143712,0.0005471290306250004,3.383997005988024,0.0006826481156250001,,
3.3923952095808385,0.00037813971536874985,3.3923952095808385,0.000547139159375,3.3882035928143712,0.0006826532475000004,,
3.3966017964071855,0.00037802850641874996,3.3966017964071855,0.000547111934375,3.3923952095808385,0.0006826682812500001,,
3.4008083832335334,0.0003779410257125,3.4008083832335334,0.0005471202993750002,3.3966017964071855,0.0006826803093749999,,
3.4050000000000002,0.00037778881726875007,3.4050000000000002,0.0005471126781249998,3.4008083832335334,0.0006827097537499998,,
3.4092065868263473,0.0003777196781000003,3.4092065868263473,0.000547094214375,3.4050000000000002,0.0006827129462499997,,
3.413428143712575,0.0003775152955312501,3.413428143712575,0.0005470900950000002,3.4092065868263473,0.0006827130275,,
3.4176347305389223,0.00037739402835624994,3.4176347305389223,0.0005470837068749999,3.413428143712575,0.0006827316031249998,,
3.4218413173652698,0.0003772565304500001,3.4218413173652698,0.0005470771112499999,3.4176347305389223,0.0006827458949999999,,
3.426062874251497,0.0003770708653125001,3.426062874251497,0.000547069446875,3.4218413173652698,0.0006827455606250002,,
3.430284431137725,0.00037692527543749986,3.430284431137725,0.0005470630068750001,3.426062874251497,0.0006827558581250003,,
3.434491017964072,0.0003766519483437503,3.434491017964072,0.0005470632337499998,3.430284431137725,0.0006827763006250003,,
3.4387125748502996,0.00037642774281249997,3.4387125748502996,0.0005470708362500002,3.434491017964072,0.0006827872568749996,,
3.4429491017964073,0.0003763205926249999,3.4429491017964073,0.0005470775362499999,3.4387125748502996,0.0006828163343750003,,
3.447170658682635,0.0003761787086874999,3.447170658682635,0.000547067578125,3.4429491017964073,0.0006828233637499999,,
3.451392215568862,0.0003760671099312499,3.451392215568862,0.0005470673762500002,3.447170658682635,0.0006828386812499996,,
3.4556287425149703,0.0003759370235000001,3.4556287425149703,0.0005470568156250003,3.451392215568862,0.00068285260625,,
3.4598502994011975,0.0003758068168750001,3.4598502994011975,0.00054706199875,3.4556287425149703,0.0006828608212499997,,
3.4640868263473057,0.0003757055349999999,3.4640868263473057,0.0005470359112499998,3.4598502994011975,0.0006828660456249998,,
3.468323353293413,0.0003755742100624999,3.468323353293413,0.0005470353781249999,3.4640868263473057,0.0006828633768749999,,
3.4725598802395212,0.0003753877829374999,3.4725598802395212,0.0005470270343749999,3.468323353293413,0.0006828853412500001,,
3.476811377245509,0.0003752252756875,3.476811377245509,0.0005470344262500002,3.4725598802395212,0.0006829070468749998,,
3.481047904191617,0.00037506075356250014,3.481047904191617,0.00054702209,3.476811377245509,0.0006829348537500006,,
3.485299401197605,0.0003749162278124999,3.485299401197605,0.0005470268237500001,3.481047904191617,0.0006829444968750001,,
3.4895359281437126,0.00037479150368749994,3.4895359281437126,0.0005470155693749997,3.485299401197605,0.0006829670868750004,,
3.4937874251497005,0.0003747111179375,3.4937874251497005,0.0005469942312499999,3.4895359281437126,0.0006829712224999996,,
3.498038922155689,0.0003745355489999999,3.498038922155689,0.000546986813125,3.4937874251497005,0.000682959083125,,
3.502290419161677,0.00037448238424999997,3.502290419161677,0.0005469532806250003,3.498038922155689,0.0006829685768750001,,
3.506556886227545,0.0003743248284999999,3.506556886227545,0.0005469412231249998,3.502290419161677,0.0006829531081250001,,
3.5108083832335333,0.00037424853331249994,3.5108083832335333,0.0005469357331249999,3.506556886227545,0.000682974606875,,
3.5150598802395208,0.0003740193174375001,3.5150598802395208,0.0005469466325000003,3.5108083832335333,0.00068299141875,,
3.5193263473053893,0.00037390274631249993,3.5193263473053893,0.0005469469756249996,3.5150598802395208,0.0006830074131249998,,
3.523592814371258,0.00037378307987499977,3.523592814371258,0.000546977299375,3.5193263473053893,0.0006830245887500006,,
3.527859281437126,0.00037359790199999985,3.527859281437126,0.0005469652200000002,3.523592814371258,0.0006830547712499997,,
3.532125748502994,0.00037343258243749996,3.532125748502994,0.0005469472487499999,3.527859281437126,0.0006830515043749997,,
3.5363922155688625,0.0003733688900625,3.5363922155688625,0.0005469476618750001,3.532125748502994,0.0006830462943749997,,
3.540673652694611,0.00037312226512499984,3.540673652694611,0.0005469528831249997,3.5363922155688625,0.000683065634375,,
3.5449401197604793,0.00037306378137500005,3.5449401197604793,0.0005469505631250002,3.540673652694611,0.0006830766199999998,,
3.5492215568862275,0.0003729269987500001,3.5492215568862275,0.0005469375962500001,3.5449401197604793,0.0006830836618749998,,
3.5535029940119762,0.00037273975237500016,3.5535029940119762,0.0005469454506249998,3.5492215568862275,0.0006830910312499996,,
3.5577844311377245,0.00037256788437499985,3.5577844311377245,0.000546958985625,3.5535029940119762,0.00068310596,,
3.562065868263473,0.0003724358312500001,3.562065868263473,0.0005469415225000001,3.5577844311377245,0.0006831323087500001,,
3.566347305389222,0.0003722278237500002,3.566347305389222,0.0005469504725000003,3.562065868263473,0.0006831294999999999,,
3.5706437125748507,0.0003721269043749999,3.5706437125748507,0.000546960526875,3.566347305389222,0.0006831509943750001,,
3.5749251497005994,0.0003719238924999999,3.5749251497005994,0.0005469619574999997,3.5706437125748507,0.0006831589074999999,,
3.5792215568862273,0.00037179348625000015,3.5792215568862273,0.0005469741831250001,3.5749251497005994,0.0006831743281249997,,
3.583517964071856,0.00037168296187500003,3.583517964071856,0.0005469738531249999,3.5792215568862273,0.0006831875249999999,,
3.587814371257485,0.000371518811875,3.587814371257485,0.000546976470625,3.583517964071856,0.0006831866543750003,,
3.592110778443114,0.00037146494531249994,3.592110778443114,0.0005469776212499997,3.587814371257485,0.00068320904625,,
3.5964071856287427,0.0003713891100624998,3.5964071856287427,0.0005469823287499998,3.592110778443114,0.00068321995125,,
3.6007035928143716,0.000371112866,3.6007035928143716,0.0005469914750000002,3.5964071856287427,0.0006832488181249998,,
3.60501497005988,0.00037099974856249997,3.60501497005988,0.0005469818443749997,3.6007035928143716,0.0006832607268749997,,
3.609326347305389,0.0003708518923749999,3.609326347305389,0.000546986998125,3.60501497005988,0.0006832796837500002,,
3.613622754491018,0.00037072448000000004,3.613622754491018,0.0005469830012500001,3.609326347305389,0.0006833086099999998,,
3.617934131736527,0.00037066735443749984,3.617934131736527,0.0005469777718749999,3.613622754491018,0.0006833296275000002,,
3.622260479041916,0.00037056680450000016,3.622260479041916,0.0005469738525000001,3.617934131736527,0.0006833324249999999,,
3.626571856287425,0.0003704773068749999,3.626571856287425,0.0005469792418750001,3.622260479041916,0.0006833517812499995,,
3.630883233532934,0.00037025548787500016,3.630883233532934,0.0005469785456249999,3.626571856287425,0.0006833576631250001,,
3.635209580838324,0.00037009958925000007,3.635209580838324,0.0005469703900000001,3.630883233532934,0.0006833849762499999,,
3.639535928143713,0.0003700002276250001,3.639535928143713,0.0005469569306249999,3.635209580838324,0.0006833727662499998,,
3.643847305389222,0.0003700085021250001,3.643847305389222,0.0005469451937500002,3.639535928143713,0.0006833829956250003,,
3.648173652694611,0.0003698642706250003,3.648173652694611,0.0005469333906250002,3.643847305389222,0.0006833777237499997,,
3.6525149700598805,0.0003696730112500001,3.6525149700598805,0.0005469213637499996,3.648173652694611,0.0006833808631249997,,
3.6568413173652696,0.0003694852350000002,3.6568413173652696,0.0005469116406250001,3.6525149700598805,0.0006833881156249996,,
3.6611676646706592,0.00036928644443749985,3.6611676646706592,0.0005469169900000002,3.6568413173652696,0.0006833996187500001,,
3.6655089820359286,0.00036925815931250006,3.6655089820359286,0.00054690452625,3.6611676646706592,0.000683411384375,,
3.669850299401198,0.0003691541343750002,3.669850299401198,0.0005469148418750003,3.6655089820359286,0.0006834284787500003,,
3.674176646706587,0.00036905390687500005,3.674176646706587,0.000546907383125,3.669850299401198,0.0006834381575,,
3.678517964071857,0.00036895618499999995,3.678517964071857,0.0005469111275000001,3.674176646706587,0.0006834464975000002,,
3.6828742514970063,0.00036873227124999965,3.6828742514970063,0.0005469053412499997,3.678517964071857,0.0006834645287500002,,
3.6872155688622756,0.00036854509437499996,3.6872155688622756,0.0005469101743749997,3.6828742514970063,0.0006834874000000004,,
3.6915568862275454,0.00036841575125,3.6915568862275454,0.0005468882850000002,3.6872155688622756,0.0006835046925,,
3.695913173652695,0.00036828903687500007,3.695913173652695,0.000546888455625,3.6915568862275454,0.0006835060837500002,,
3.7002694610778444,0.0003681389674999998,3.7002694610778444,0.0005468717381249999,3.695913173652695,0.0006835269287499998,,
3.7046257485029943,0.0003679675518750001,3.7046257485029943,0.0005468685924999999,3.7002694610778444,0.0006835315456250001,,
3.708982035928144,0.00036787216687500003,3.708982035928144,0.0005468641256249995,3.7046257485029943,0.0006835479912500003,,
3.7133383233532933,0.0003677386243749999,3.7133383233532933,0.0005468631474999999,3.708982035928144,0.00068356239125,,
3.717694610778443,0.0003676588625000002,3.717694610778443,0.0005468605293749999,3.7133383233532933,0.0006835868118750001,,
3.7220508982035927,0.0003675001556250002,3.7220508982035927,0.0005468571756249999,3.717694610778443,0.0006835944893750002,,
3.726422155688623,0.00036739785624999977,3.726422155688623,0.0005468482431249998,3.7220508982035927,0.0006836186937500002,,
3.730793413173653,0.0003672860793749998,3.730793413173653,0.00054684522125,3.726422155688623,0.0006836251550000003,,
3.735164670658683,0.00036708702312499995,3.735164670658683,0.0005468335281249997,3.730793413173653,0.00068364058375,,
3.7395359281437126,0.00036701094249999995,3.7395359281437126,0.0005468393587500002,3.735164670658683,0.0006836466781249999,,
3.7439071856287427,0.0003669034031250001,3.7439071856287427,0.00054683722125,3.7395359281437126,0.000683666054375,,
3.7482784431137723,0.00036679710937500035,3.7482784431137723,0.0005468476481250001,3.7439071856287427,0.000683670663125,,
3.7526646706586826,0.00036671544562500005,3.7526646706586826,0.0005468525156250002,3.7482784431137723,0.0006836959962499997,,
3.757035928143713,0.0003665915799999999,3.757035928143713,0.0005468334712499999,3.7526646706586826,0.0006837135824999997,,
3.761422155688623,0.0003664749706250002,3.761422155688623,0.0005468246812500003,3.757035928143713,0.0006837013287499997,,
3.765808383233533,0.0003663874437499998,3.765808383233533,0.0005468175287500002,3.761422155688623,0.0006837084262499998,,
3.770194610778443,0.0003663892631249999,3.770194610778443,0.0005468125399999999,3.765808383233533,0.0006837129056250002,,
3.7745808383233537,0.00036626856875000006,3.7745808383233537,0.0005467952987500001,3.770194610778443,0.0006837153143750002,,
3.778982035928144,0.00036612316062500005,3.778982035928144,0.0005468066468750003,3.7745808383233537,0.0006837264775,,
3.783368263473054,0.000365895980625,3.783368263473054,0.0005468123575,3.778982035928144,0.0006837386781250001,,
3.7877694610778443,0.00036581102375,3.7877694610778443,0.0005468157512500003,3.783368263473054,0.0006837509656250002,,
3.792170658682635,0.00036570163937500006,3.792170658682635,0.0005468141299999999,3.7877694610778443,0.0006837571493750003,,
3.7965718562874256,0.000365542855625,3.7965718562874256,0.0005468256643749999,3.792170658682635,0.0006837535362499995,,
3.8009730538922155,0.00036536746187499996,3.8009730538922155,0.0005468112356249998,3.7965718562874256,0.0006837642206249997,,
3.805374251497006,0.000365329816875,3.805374251497006,0.0005468089418750003,3.8009730538922155,0.0006837707925000001,,
3.8097754491017968,0.00036515343625,3.8097754491017968,0.0005468254618749999,3.805374251497006,0.0006837941149999999,,
3.8141916167664673,0.00036496363437499995,3.8141916167664673,0.000546839889375,3.8097754491017968,0.0006838247481250001,,
3.8186077844311375,0.0003649132950000001,3.8186077844311375,0.0005468295549999998,3.8141916167664673,0.000683836039375,,
3.8230239520958085,0.00036488111250000004,3.8230239520958085,0.0005468288343749999,3.8186077844311375,0.0006838377225000002,,
3.827440119760479,0.00036476219749999994,3.827440119760479,0.0005468406893749999,3.8230239520958085,0.0006838430368749994,,
3.83185628742515,0.0003646352468750001,3.83185628742515,0.0005468630506249998,3.827440119760479,0.0006838657312499994,,
3.8362724550898206,0.0003645091475,3.8362724550898206,0.00054686511625,3.83185628742515,0.0006838766343750002,,
3.840688622754491,0.00036451325624999996,3.840688622754491,0.000546862396875,3.8362724550898206,0.0006838840806249999,,
3.8451197604790424,0.0003644404825000001,3.8451197604790424,0.000546848063125,3.840688622754491,0.0006838873974999997,,
3.849550898203593,0.0003643315118749998,3.849550898203593,0.0005468551531249999,3.8451197604790424,0.0006838761181249996,,
3.853982035928144,0.0003641863081249998,3.853982035928144,0.000546873394375,3.849550898203593,0.0006838784631250002,,
3.858413173652695,0.00036402852875,3.858413173652695,0.0005468592762499999,3.853982035928144,0.0006839032512499997,,
3.8628443113772457,0.0003639450575,3.8628443113772457,0.0005468533787499998,3.858413173652695,0.0006839133575000003,,
3.867275449101797,0.0003638076349999998,3.867275449101797,0.0005468583681249998,3.8628443113772457,0.0006839151137500001,,
3.8717065868263476,0.0003637335225,3.8717065868263476,0.0005468527931249999,3.867275449101797,0.0006839322356249998,,
3.876152694610779,0.00036365989812499994,3.876152694610779,0.0005468591893750001,3.8717065868263476,0.00068393934875,,
3.88059880239521,0.00036355612624999983,3.88059880239521,0.0005468794187499999,3.876152694610779,0.0006839446006250004,,
3.885044910179641,0.0003634651599999998,3.885044910179641,0.0005468783262500002,3.88059880239521,0.0006839717562499999,,
3.889491017964072,0.00036330895062499974,3.889491017964072,0.0005468836743749998,3.885044910179641,0.0006839783943749997,,
3.8939371257485034,0.00036314015437499995,3.8939371257485034,0.0005468921775,3.889491017964072,0.0006839792268749998,,
3.8983832335329343,0.00036296988687500013,3.8983832335329343,0.0005468918024999998,3.8939371257485034,0.0006839879187500001,,
3.9028443113772457,0.00036285426124999995,3.9028443113772457,0.0005468947318750001,3.8983832335329343,0.00068399860875,,
3.907305389221557,0.00036278897812499995,3.907305389221557,0.00054690840125,3.9028443113772457,0.0006840115074999997,,
3.9117514970059886,0.0003626260043750001,3.9117514970059886,0.0005469187743750001,3.907305389221557,0.0006840157912500005,,
3.9162125748502996,0.000362448540625,3.9162125748502996,0.0005469129137499999,3.9117514970059886,0.000684027275,,
3.920673652694611,0.00036243013250000024,3.920673652694611,0.0005468980375000004,3.9162125748502996,0.0006840260225000007,,
3.9251497005988023,0.0003623184475,3.9251497005988023,0.0005468851393749998,3.920673652694611,0.000684018841875,,
3.929610778443114,0.00036218283499999976,3.929610778443114,0.0005468960375000001,3.9251497005988023,0.000684024426875,,
3.9340868263473054,0.00036203102124999977,3.9340868263473054,0.0005468932181250002,3.929610778443114,0.000684038678125,,
3.938547904191617,0.00036187930374999993,3.938547904191617,0.000546902869375,3.9340868263473054,0.0006840437625,,
3.9430239520958086,0.00036175416375000015,3.9430239520958086,0.0005469031893749999,3.938547904191617,0.0006840550306249996,,
3.9475000000000002,0.00036156460125000013,3.9475000000000002,0.0005468979493749998,3.9430239520958086,0.0006840685575000003,,
3.951976047904192,0.00036148430812500004,3.951976047904192,0.000546886786875,3.9475000000000002,0.0006840632049999999,,
3.9564670658682637,0.00036134100375,3.9564670658682637,0.0005468882618750001,3.951976047904192,0.000684075010625,,
3.9609431137724553,0.0003612766000000001,3.9609431137724553,0.0005468906443750002,3.9564670658682637,0.0006840797093749997,,
3.965434131736527,0.0003611128218750001,3.965434131736527,0.000546894574375,3.9609431137724553,0.0006840925468750004,,
3.9699101796407184,0.00036105492562499985,3.9699101796407184,0.0005468908799999997,3.965434131736527,0.0006841130674999994,,
3.9744011976047906,0.0003609630425000001,3.9744011976047906,0.0005469015662500003,3.9699101796407184,0.0006841207774999998,,
3.9788922155688624,0.0003608785593750001,3.9788922155688624,0.0005468892362500001,3.9744011976047906,0.0006841422800000003,,
3.9833832335329347,0.00036073384374999984,3.9833832335329347,0.0005468902081249996,3.9788922155688624,0.0006841502656250004,,
3.987889221556886,0.00036058594375000004,3.987889221556886,0.0005468996299999999,3.9833832335329347,0.000684169974375,,
3.9923802395209584,0.0003604634299999998,3.9923802395209584,0.0005469061581249997,3.987889221556886,0.000684187889375,,
3.9968862275449104,0.000360292378125,3.9968862275449104,0.00054690857125,3.9923802395209584,0.0006841940218749999,,
4.001392215568862,0.000360236268125,4.001392215568862,0.000546922816875,3.9968862275449104,0.0006842086074999997,,
4.005898203592815,0.00036002044687500007,4.005898203592815,0.0005469237368749999,4.001392215568862,0.0006842242781250004,,
4.010404191616766,0.000359906016875,4.010404191616766,0.0005469295856249999,4.005898203592815,0.0006842496749999999,,
4.014910179640719,0.00035971773125,4.014910179640719,0.0005469326606249998,4.010404191616766,0.0006842509243750001,,
4.01941616766467,0.00035954297062500015,4.01941616766467,0.0005469407550000001,4.014910179640719,0.0006842599706249999,,
4.023937125748503,0.0003594425781250001,4.023937125748503,0.0005469453700000003,4.01941616766467,0.00068427812875,,
4.028458083832335,0.00035934514,4.028458083832335,0.00054693995375,4.023937125748503,0.0006842775331250003,,
4.0329790419161675,0.0003593047699999999,4.0329790419161675,0.0005469361393749999,4.028458083832335,0.0006842850993750001,,
4.0375000000000005,0.00035917140937500013,4.0375000000000005,0.0005469395806249999,4.0329790419161675,0.0006842912843749999,,
4.042020958083833,0.00035908729874999996,4.042020958083833,0.0005469475062499999,4.0375000000000005,0.0006842986175,,
4.046541916167665,0.00035896840000000006,4.046541916167665,0.0005469492806249999,4.042020958083833,0.0006843084212500002,,
4.051062874251497,0.000358784684375,4.051062874251497,0.0005469520225000002,4.046541916167665,0.0006843210475000001,,
4.05559880239521,0.0003586609256249999,4.05559880239521,0.0005469533850000002,4.051062874251497,0.0006843338637500002,,
4.060134730538922,0.000358610961875,4.060134730538922,0.0005469481150000001,4.05559880239521,0.000684340785,,
4.064670658682635,0.000358478539375,4.064670658682635,0.0005469567343750001,4.060134730538922,0.0006843367600000004,,
4.069206586826348,0.00035837001749999993,4.069206586826348,0.0005469643662499998,4.064670658682635,0.0006843490687500003,,
4.07374251497006,0.0003582633675000002,4.07374251497006,0.0005469557225000002,4.069206586826348,0.0006843677656250002,,
4.078278443113772,0.0003582143262499998,4.078278443113772,0.0005469688412500001,4.07374251497006,0.0006843648843749999,,
4.082829341317365,0.0003581496843750001,4.082829341317365,0.000546965746875,4.078278443113772,0.000684380646875,,
4.087380239520958,0.0003579977999999999,4.087380239520958,0.000546971056875,4.082829341317365,0.0006843845493750003,,
4.091916167664671,0.00035785486125,4.091916167664671,0.0005469674156249999,4.087380239520958,0.000684395804375,,
4.096467065868263,0.00035771552312499996,4.096467065868263,0.0005469613275,4.091916167664671,0.0006844143418750001,,
4.101032934131736,0.00035767556749999985,4.101032934131736,0.0005469479962499997,4.096467065868263,0.0006844185449999998,,
4.10558383233533,0.00035760715,4.10558383233533,0.0005469443906249997,4.101032934131736,0.000684417899375,,
4.110134730538922,0.00035756685562499975,4.110134730538922,0.0005469276068750001,4.10558383233533,0.0006844275437499998,,
4.114700598802395,0.0003574396475,4.114700598802395,0.0005469282025000001,4.110134730538922,0.0006844147281249999,,
4.119266467065868,0.00035731016624999994,4.119266467065868,0.0005469206606249999,4.114700598802395,0.0006844207256249999,,
4.123817365269462,0.00035722353125,4.123817365269462,0.0005468989899999999,4.119266467065868,0.000684434879375,,
4.128383233532935,0.0003571356925000002,4.128383233532935,0.000546901774375,4.123817365269462,0.0006844268025000002,,
4.1329640718562874,0.00035710894249999994,4.1329640718562874,0.0005469070712499997,4.128383233532935,0.0006844257493750003,,
4.1375299401197605,0.00035696692625,4.1375299401197605,0.0005469145681249999,4.1329640718562874,0.000684434165625,,
4.142110778443114,0.00035678039124999996,4.142110778443114,0.0005469167706250001,4.1375299401197605,0.000684443173125,,
4.146676646706587,0.0003567092437499999,4.146676646706587,0.000546902109375,4.142110778443114,0.0006844470143749999,,
4.15125748502994,0.0003565904699999999,4.15125748502994,0.0005469030631249999,4.146676646706587,0.0006844466787500001,,
4.155838323353294,0.00035642968562500004,4.155838323353294,0.0005469051856250002,4.15125748502994,0.000684450653125,,
4.160419161676646,0.00035629288124999997,4.160419161676646,0.0005469033581249995,4.155838323353294,0.0006844628262499999,,
4.165,0.000356186485,4.165,0.0005469173181250004,4.160419161676646,0.0006844768874999999,,
4.169595808383234,0.00035601712937500006,4.169595808383234,0.0005469113556250001,4.165,0.0006844876681250004,,
4.174176646706587,0.0003559636275,4.174176646706587,0.000546910953125,4.169595808383234,0.0006844894800000001,,
4.17877245508982,0.00035587391062499987,4.17877245508982,0.0005469043924999999,4.174176646706587,0.000684497436875,,
4.183368263473054,0.0003557851500000001,4.183368263473054,0.0005469033737499999,4.17877245508982,0.0006844907199999998,,
4.187964071856288,0.00035564131437499985,4.187964071856288,0.0005469145275000002,4.183368263473054,0.0006845007175,,
,,,,4.187964071856288,0.0006845132568750002,,


==> anc/v3E_0_08_errorbars.dat <==
v3_2to0_err	v3_2to2_err	v3_SingleHit_err
1.25e-05	1.25e-05	1.25e-05


==> anc/v3E_0_14.dat <==
# time_2to0,v3E_2to0,time_2to2,v3E_2to2,time_SingleHit,v3E_SingleHit,time_loss,v3E_loss
0.0,-1.5010003437499988e-05,0.0025025000000000004,-1.5507939937499984e-05,0.0,-1.5010003437499988e-05,0.0001497005988023952,0.0
0.0025025000000000004,-1.5751543687499985e-05,0.005006257485029941,-1.6017486874999992e-05,0.0025025000000000004,-1.6114999018749987e-05,0.004341706976437516,0.0
0.005006257485029941,-1.5846259175000008e-05,0.00751127245508982,-1.566169890000001e-05,0.005006257485029941,-1.7282486418750007e-05,0.008533713354072636,0.0
0.00751127245508982,-1.4981381312499989e-05,0.01001752994011976,-1.5743967974999995e-05,0.00751127245508982,-1.590432499999998e-05,0.012725719731707757,0.0
0.01001752994011976,-1.4356691543749995e-05,0.01252504491017964,-1.5481470124999998e-05,0.01001752994011976,-1.6224181812500005e-05,0.016917726109342876,0.0
0.01252504491017964,-1.3397861718749993e-05,0.015033832335329343,-1.417427243750003e-05,0.01252504491017964,-1.5202138949999992e-05,0.021109732486977995,0.0
0.015033832335329343,-1.2159916187499993e-05,0.017543862275449105,-1.4501573062500008e-05,0.015033832335329343,-1.320150379999998e-05,0.025301738864613118,0.0
0.017543862275449105,-1.1826125500000003e-05,0.020055089820359282,-1.3416091312500001e-05,0.017543862275449105,-1.3390510075000006e-05,0.029493745242248237,0.0
0.020055089820359282,-1.0330022447499982e-05,0.022567664670658683,-1.298876568749999e-05,0.020055089820359282,-1.1874286118749988e-05,0.03368575161988335,0.0
0.022567664670658683,-9.288208000000006e-06,0.025081437125748503,-1.2768928743125002e-05,0.022567664670658683,-1.1953715681250007e-05,0.03787775799751848,0.0
0.025081437125748503,-7.953345862500006e-06,0.027596556886227547,-1.1207046425000017e-05,0.025081437125748503,-1.0846140433750003e-05,0.04206976437515359,0.0
0.027596556886227547,-6.147578687500006e-06,0.03011287425149701,-1.0776376587499989e-05,0.027596556886227547,-9.681204750000003e-06,0.04626177075278872,0.0
0.03011287425149701,-5.840334000000014e-06,0.03263038922155689,-1.0428023381250006e-05,0.03011287425149701,-8.719670124999993e-06,0.050453777130423844,0.0
0.03263038922155689,-5.359785625000006e-06,0.03514925149700599,-1.0136300687500014e-05,0.03263038922155689,-8.40351013124999e-06,0.05464578350805895,0.0
0.03514925149700599,-5.031711787500001e-06,0.03766931137724551,-9.6530393125e-06,0.03514925149700599,-7.3727268750000075e-06,0.05883778988569408,0.0
0.03766931137724551,-4.931170075000007e-06,0.040190718562874254,-8.793037537500005e-06,0.03766931137724551,-6.632721749999999e-06,0.06302979626332919,0.0
0.040190718562874254,-4.333199412499986e-06,0.04271332335329341,-8.302246237499999e-06,0.040190718562874254,-6.346873087500007e-06,0.06722180264096432,0.0
0.04271332335329341,-3.476666250000002e-06,0.045237125748503,-8.212705374999999e-06,0.04271332335329341,-5.811536443750011e-06,0.07141380901859944,0.0
0.045237125748503,-4.2094164124999965e-06,0.0477622754491018,-7.944774774999998e-06,0.045237125748503,-6.287023249999993e-06,0.07560581539623457,0.0
0.0477622754491018,-4.352961750000006e-06,0.05028877245508982,-6.939983287499994e-06,0.0477622754491018,-6.873505600000006e-06,0.07979782177386968,0.0
0.05028877245508982,-4.725615131249993e-06,0.05281646706586827,-5.725773187500012e-06,0.05028877245508982,-6.6392635875000004e-06,0.0839898281515048,0.0
0.05281646706586827,-4.658011325e-06,0.05534535928143713,-6.302772437500005e-06,0.05281646706586827,-5.617781624999992e-06,0.08818183452913993,0.0
0.05534535928143713,-4.4468388750000026e-06,0.057875598802395206,-5.985350625000015e-06,0.05534535928143713,-6.201539124999999e-06,0.09237384090677504,0.0
0.057875598802395206,-3.5723117500000078e-06,0.06040703592814372,-5.527624937499993e-06,0.057875598802395206,-5.331160474999997e-06,0.09656584728441016,0.0
0.06040703592814372,-3.233192000000003e-06,0.06293982035928143,-4.483650993750003e-06,0.06040703592814372,-4.959264224999997e-06,0.10075785366204529,0.0
0.06293982035928143,-2.6038427374999903e-06,0.06547380239520958,-3.8148478750000114e-06,0.06293982035928143,-3.7492115125e-06,0.1049498600396804,0.0
0.06547380239520958,-2.4420494375000046e-06,0.06800898203592814,-3.3733719999999986e-06,0.06547380239520958,-3.6611410000000056e-06,0.10914186641731552,0.0
0.06800898203592814,-2.2535675187500134e-06,0.07054550898203593,-3.730769999999988e-06,0.06800898203592814,-2.627472150000003e-06,0.11333387279495064,0.0
0.07054550898203593,-2.3985268812500115e-06,0.07308338323353293,-1.7946993543750064e-06,0.07054550898203593,-3.6509327381250026e-06,0.11752587917258576,0.0
0.07308338323353293,-7.917467500000078e-07,0.07562245508982036,-1.0605665625000073e-06,0.07308338323353293,-2.1114743437500102e-06,0.12171788555022088,0.0
0.07562245508982036,-5.310510187500067e-07,0.07816287425149701,-1.6235485062499922e-06,0.07562245508982036,-1.4595000750000099e-06,0.12590989192785598,0.0
0.07816287425149701,-6.046866875000002e-07,0.08070449101796408,-1.4881223062500012e-06,0.07816287425149701,-1.1638781249999927e-06,0.13010189830549113,0.0
0.08070449101796408,1.3154375656250044e-06,0.08324730538922157,-1.6655281250000062e-06,0.08070449101796408,3.5120312499991425e-08,0.13429390468312624,0.0
0.08324730538922157,1.8680786937500037e-06,0.08579146706586827,-9.085557575000023e-07,0.08324730538922157,1.837799999999022e-08,0.13848591106076136,0.0
0.08579146706586827,2.5087152312499934e-06,0.0883369760479042,2.5436550000000196e-07,0.08579146706586827,2.539127500000019e-07,0.14267791743839647,0.0
0.0883369760479042,3.9086654999999925e-06,0.09088368263473054,2.761141187499988e-07,0.0883369760479042,2.3250576874999996e-06,0.1468699238160316,0.0
0.09088368263473054,4.375456187500003e-06,0.09343158682634731,8.977691875000538e-08,0.09088368263473054,2.7345174999999994e-06,0.1510619301936667,0.0
0.09343158682634731,5.180387187500001e-06,0.0959809880239521,6.32977659687503e-07,0.09343158682634731,3.120152893750001e-06,0.15525393657130182,0.0
0.0959809880239521,6.642814687499999e-06,0.09853143712574851,1.7773260062499982e-06,0.0959809880239521,4.0713596687500006e-06,0.15944594294893694,0.0
0.09853143712574851,7.728511375e-06,0.10108323353293412,2.178561945625006e-06,0.09853143712574851,5.409595468750003e-06,0.16363794932657205,0.0
0.10108323353293412,9.162404971249992e-06,0.10363637724550899,2.7799557499999973e-06,0.10108323353293412,6.122845000000001e-06,0.16782995570420717,0.0
0.10363637724550899,9.6520634e-06,0.10619071856287426,3.6245725124999936e-06,0.10363637724550899,4.950212437500005e-06,0.17202196208184228,0.0
0.10619071856287426,1.0849987131249995e-05,0.10874640718562875,4.327525562500003e-06,0.10619071856287426,6.068643062500004e-06,0.17621396845947743,0.0
0.10874640718562875,1.1906661613125003e-05,0.11130329341317366,4.826819362500009e-06,0.10874640718562875,7.241934500000002e-06,0.18040597483711254,0.0
0.11130329341317366,1.2534622625e-05,0.1138615269461078,5.740711074999993e-06,0.11130329341317366,7.3829084375000045e-06,0.18459798121474766,0.0
0.1138615269461078,1.2556354824999995e-05,0.11642095808383235,6.427069999999996e-06,0.1138615269461078,7.159879281250003e-06,0.18878998759238277,0.0
0.11642095808383235,1.3697852937500003e-05,0.11898173652694612,6.674831861687494e-06,0.11642095808383235,8.014033437499993e-06,0.1929819939700179,0.0
0.11898173652694612,1.40360413125e-05,0.12154386227544911,6.9691498218749995e-06,0.11898173652694612,8.449376737499997e-06,0.197174000347653,0.0
0.12154386227544911,1.5048052687500002e-05,0.12410718562874253,7.405148074999998e-06,0.12154386227544911,8.895315806249999e-06,0.20136600672528815,0.0
0.12410718562874253,1.5673513125000003e-05,0.12667185628742517,7.89276906875e-06,0.12410718562874253,9.752119100000003e-06,0.20555801310292326,0.0
0.12667185628742517,1.6794863125e-05,0.12923772455089821,7.954254937500007e-06,0.12667185628742517,1.1090655062499992e-05,0.20975001948055838,0.0
0.12923772455089821,1.721333025625e-05,0.1318049401197605,8.149572189374996e-06,0.12923772455089821,1.076203415e-05,0.2139420258581935,0.0
0.1318049401197605,1.815474034375e-05,0.13437335329341318,8.779883187499996e-06,0.1318049401197605,1.1262346281250005e-05,0.2181340322358286,0.0
0.13437335329341318,1.8883726156249997e-05,0.1369431137724551,9.484799018749996e-06,0.13437335329341318,1.1959712081249999e-05,0.22232603861346373,0.0
0.1369431137724551,1.99353993125e-05,0.13951422155688623,9.893769874999995e-06,0.1369431137724551,1.1745222875000004e-05,0.22651804499109884,0.0
0.13951422155688623,2.0710737293750006e-05,0.1420865269461078,1.041550175e-05,0.13951422155688623,1.2933667862499997e-05,0.230710051368734,0.0
0.1420865269461078,2.15914810625e-05,0.14466017964071856,1.1613200149999997e-05,0.1420865269461078,1.4059495956250003e-05,0.2349020577463691,0.0
0.14466017964071856,2.2947630312500005e-05,0.14723502994011978,1.2055414918750004e-05,0.14466017964071856,1.5960903899999998e-05,0.23909406412400422,0.0
0.14723502994011978,2.3641314076874998e-05,0.14981137724550897,1.3725234806250003e-05,0.14723502994011978,1.6356261787499997e-05,0.24328607050163933,0.0
0.14981137724550897,2.5112456437500005e-05,0.15238922155688622,1.2736007893750003e-05,0.14981137724550897,1.8937291375000003e-05,0.24747807687927445,0.0
0.15238922155688622,2.4686998312500003e-05,0.15496706586826348,1.2363489062499997e-05,0.15238922155688622,1.8629764874999994e-05,0.2516700832569096,0.0
0.15496706586826348,2.5353529812500003e-05,0.15754790419161677,1.3741304312499998e-05,0.15496706586826348,1.839351025e-05,0.2558620896345447,0.0
0.15754790419161677,2.6279415168749995e-05,0.16012874251497008,1.3740080500000008e-05,0.15754790419161677,1.8979589631250003e-05,0.2600540960121798,0.0
0.16012874251497008,2.6910580374999993e-05,0.16271107784431138,1.3092970331249996e-05,0.16012874251497008,1.8900211037500004e-05,0.26424610238981494,0.0
0.16271107784431138,2.7363733081249996e-05,0.16529491017964074,1.2825800500000003e-05,0.16271107784431138,1.85695526875e-05,0.26843810876745006,0.0
0.16529491017964074,2.7990314374999992e-05,0.1678802395209581,1.2874559562500008e-05,0.16529491017964074,1.943491737499999e-05,0.2726301151450852,0.0
0.1678802395209581,2.828247329375e-05,0.17046706586826346,1.2725351624999999e-05,0.1678802395209581,1.9155350506250003e-05,0.2768221215227203,0.0
0.17046706586826346,2.866111286875e-05,0.1730553892215569,1.2287122312499999e-05,0.17046706586826346,1.93161691875e-05,0.2810141279003554,0.0
0.1730553892215569,2.8492485999999997e-05,0.1756437125748503,1.2585973606249994e-05,0.1730553892215569,1.874077825e-05,0.2852061342779906,0.0
0.1756437125748503,2.8610594625000005e-05,0.17823502994011975,1.3641355687499994e-05,0.1756437125748503,1.8646456687499995e-05,0.2893981406556257,0.0
0.17823502994011975,2.9426222437499998e-05,0.18082634730538924,1.5007251812499994e-05,0.17823502994011975,1.9690154124999997e-05,0.2935901470332608,0.0
0.18082634730538924,2.952845013125001e-05,0.18341916167664674,1.5229316743749997e-05,0.18082634730538924,2.0001439000000005e-05,0.2977821534108959,0.0
0.18341916167664674,3.0146686449999998e-05,0.1860134730538922,1.57421311875e-05,0.18341916167664674,2.014171603375e-05,0.30197415978853104,0.0
0.1860134730538922,3.1107758837500004e-05,0.18860928143712577,1.6710311338749995e-05,0.1860134730538922,2.1258097187500003e-05,0.30616616616616615,0.0
0.18860928143712577,3.223771556249999e-05,0.19120658682634734,1.730252845e-05,0.18860928143712577,2.108857745e-05,0.31035817254380127,0.0
0.19120658682634734,3.3104342437499994e-05,0.19380389221556887,1.7019109056250007e-05,0.19120658682634734,2.1326747937500005e-05,0.3145501789214364,0.0
0.19380389221556887,3.260679268750001e-05,0.19640419161676648,1.7533751593749995e-05,0.19380389221556887,2.10326125625e-05,0.3187421852990715,0.0
0.19640419161676648,3.287258952499999e-05,0.19900449101796408,1.8900037749999993e-05,0.19640419161676648,2.1538289125e-05,0.3229341916767067,0.0
0.19900449101796408,3.4133701812499994e-05,0.20160628742514972,1.944547224375e-05,0.19900449101796408,2.2833381812500006e-05,0.32712619805434173,0.0
0.20160628742514972,3.444814881250001e-05,0.20420958083832336,1.964278841875e-05,0.20160628742514972,2.373299153125e-05,0.3313182044319769,0.0
0.20420958083832336,3.5020551687500005e-05,0.20681437125748506,2.0040621624999994e-05,0.20420958083832336,2.4103632968750008e-05,0.33551021080961196,0.0
0.20681437125748506,3.503892781249999e-05,0.20942065868263474,2.1383758625e-05,0.20681437125748506,2.4056643562499995e-05,0.33970221718724714,0.0
0.20942065868263474,3.5388461668749996e-05,0.21202844311377247,2.257694625e-05,0.20942065868263474,2.50367845625e-05,0.3438942235648822,0.0
0.21202844311377247,3.70718108e-05,0.21463622754491019,2.3221163125000006e-05,0.21202844311377247,2.54713268625e-05,0.34808622994251737,0.0
0.21463622754491019,3.8050026062499994e-05,0.217247005988024,2.338380733749999e-05,0.21463622754491019,2.6182906906250003e-05,0.3522782363201525,0.0
0.217247005988024,3.8590736562500006e-05,0.21985778443113774,2.3536131887500002e-05,0.217247005988024,2.7161154250000017e-05,0.3564702426977876,0.0
0.21985778443113774,3.958500593750001e-05,0.22247005988023952,2.43070397725e-05,0.21985778443113774,2.756436262499999e-05,0.3606622490754227,0.0
0.22247005988023952,4.1238563875000004e-05,0.22508383233532936,2.4398146437500004e-05,0.22247005988023952,2.8876047499999992e-05,0.36485425545305783,0.0
0.22508383233532936,4.156323899187499e-05,0.2276991017964072,2.5943571674999997e-05,0.22508383233532936,2.89345732125e-05,0.36904626183069295,0.0
0.2276991017964072,4.3269433000000006e-05,0.23031586826347308,2.5817631375000005e-05,0.2276991017964072,3.124005223125e-05,0.37323826820832806,0.0
0.23031586826347308,4.3950317312500004e-05,0.23293413173652697,2.649733968750001e-05,0.23031586826347308,3.1892039579374994e-05,0.3774302745859632,0.0
0.23293413173652697,4.403905121875e-05,0.23555239520958085,2.6444144125e-05,0.23293413173652697,3.217049698750001e-05,0.38162228096359835,0.0
0.23555239520958085,4.438964924999999e-05,0.23817365269461077,2.675638575e-05,0.23555239520958085,3.257771612499998e-05,0.3858142873412334,0.0
0.23817365269461077,4.52613266875e-05,0.24079491017964075,2.7719729406250003e-05,0.23817365269461077,3.3806712625e-05,0.3900062937188686,0.0
0.24079491017964075,4.637790712499999e-05,0.2434176646706587,2.7658512874999996e-05,0.24079491017964075,3.472588693750001e-05,0.39419830009650364,0.0
0.2434176646706587,4.725627326249999e-05,0.24604191616766466,2.7417915043750002e-05,0.2434176646706587,3.494577178124999e-05,0.3983903064741388,0.0
0.24604191616766466,4.7943290349999995e-05,0.2486676646706587,2.7925251118750005e-05,0.24604191616766466,3.5501496386875e-05,0.4025823128517739,0.0
0.2486676646706587,4.9142127812499996e-05,0.25129491017964073,2.8789155312499994e-05,0.2486676646706587,3.689072564999999e-05,0.40677431922940904,0.0
0.25129491017964073,4.969353630625e-05,0.2539236526946108,2.8634015687499992e-05,0.25129491017964073,3.766544434375e-05,0.41096632560704416,0.0
0.2539236526946108,5.004613606249999e-05,0.25655239520958084,2.888288e-05,0.2539236526946108,3.8193718562500014e-05,0.4151583319846793,0.0
0.25655239520958084,5.0578919468749995e-05,0.25918413173652693,2.9180855375000003e-05,0.25655239520958084,3.827141156250001e-05,0.4193503383623144,0.0
0.25918413173652693,5.035062925e-05,0.2618158682634731,2.961499055e-05,0.25918413173652693,3.854660612500002e-05,0.4235423447399495,0.0
0.2618158682634731,5.103032105000002e-05,0.26444910179640724,2.880035658750001e-05,0.2618158682634731,3.9811882874999985e-05,0.4277343511175846,0.0
0.26444910179640724,5.096357656249999e-05,0.26708383233532934,2.8840873193750008e-05,0.26444910179640724,3.937446225e-05,0.4319263574952198,0.0
0.26708383233532934,5.24072185e-05,0.26972005988023956,2.890223047499999e-05,0.26708383233532934,4.020027582500001e-05,0.43611836387285485,0.0
0.26972005988023956,5.3668127525e-05,0.27235778443113773,2.9383677687499996e-05,0.26972005988023956,4.0948142125e-05,0.44031037025049,0.0
0.27235778443113773,5.441608399999999e-05,0.27499700598802396,3.075033155862501e-05,0.27235778443113773,4.18856975e-05,0.4445023766281251,0.0
0.27499700598802396,5.493367513125003e-05,0.2776362275449102,3.12741773125e-05,0.27499700598802396,4.252634058749998e-05,0.44869438300576026,0.0
0.2776362275449102,5.51480325625e-05,0.2802784431137725,3.175155125000001e-05,0.2776362275449102,4.304725487499999e-05,0.4528863893833953,0.0
0.2802784431137725,5.5634409125000015e-05,0.2829206586826347,3.222954568750001e-05,0.2802784431137725,4.3183980624999995e-05,0.4570783957610305,0.0
0.2829206586826347,5.6039394874999984e-05,0.2855658682634731,3.31570395625e-05,0.2829206586826347,4.3787215562500005e-05,0.4612704021386656,0.0
0.2855658682634731,5.6935482750000005e-05,0.2882110778443114,3.2495488062499994e-05,0.2855658682634731,4.550070601250001e-05,0.4654624085163007,0.0
0.2882110778443114,5.715639487500001e-05,0.29085778443113774,3.38704575625e-05,0.2882110778443114,4.540919925e-05,0.46965441489393583,0.0
0.29085778443113774,5.777877005812501e-05,0.2935059880239521,3.44121823125e-05,0.29085778443113774,4.682178353749999e-05,0.47384642127157095,0.0
0.2935059880239521,5.8294004500000004e-05,0.2961541916167665,3.441040158750001e-05,0.2935059880239521,4.769592939374999e-05,0.47803842764920607,0.0
0.2961541916167665,5.890085106249999e-05,0.29880538922155686,3.4998205375000005e-05,0.2961541916167665,4.8129652125000016e-05,0.4822304340268412,0.0
0.29880538922155686,6.028268231249999e-05,0.3014580838323353,3.5038592499999996e-05,0.29880538922155686,4.889315412500001e-05,0.4864224404044763,0.0
0.3014580838323353,6.118492645625002e-05,0.3041107784431138,3.5868651125e-05,0.3014580838323353,4.9467056612499986e-05,0.49061444678211147,0.0
0.3041107784431138,6.210950011250002e-05,0.30676646706586824,3.644212698125002e-05,0.3041107784431138,5.064723162500003e-05,0.49480645315974653,0.0
0.30676646706586824,6.292573166249998e-05,0.3094221556886228,3.751853512499999e-05,0.30676646706586824,5.1564727937499995e-05,0.4989984595373817,0.0
0.3094221556886228,6.418540425000001e-05,0.3120793413173653,3.90131235e-05,0.3094221556886228,5.26259231875e-05,0.5031904659150168,0.0
0.3120793413173653,6.5243058125e-05,0.3147380239520958,4.0250328887500014e-05,0.3120793413173653,5.354785381250001e-05,0.5073824722926519,0.0
0.3147380239520958,6.755548868749997e-05,0.3173982035928144,4.148045380624999e-05,0.3147380239520958,5.5436996437499985e-05,0.511574478670287,0.0
0.3173982035928144,6.816572459999996e-05,0.320059880239521,4.13344373125e-05,0.3173982035928144,5.60143668125e-05,0.5157664850479221,0.0
0.320059880239521,6.910634180625002e-05,0.32272155688622756,4.213390218750001e-05,0.320059880239521,5.756283662499999e-05,0.5199584914255573,0.0
0.32272155688622756,7.017117156249997e-05,0.32538622754491014,4.27341340625e-05,0.32272155688622756,5.8622062093750025e-05,0.5241504978031923,0.0
0.32538622754491014,7.078532855624999e-05,0.32805089820359284,4.2898308249999996e-05,0.32538622754491014,5.951819381249994e-05,0.5283425041808275,0.0
0.32805089820359284,7.164875904874998e-05,0.3307185628742515,4.238406343125001e-05,0.32805089820359284,6.0167097181250015e-05,0.5325345105584626,0.0
0.3307185628742515,7.15006528125e-05,0.3333862275449102,4.2716842243750006e-05,0.3307185628742515,6.019882307500002e-05,0.5367265169360977,0.0
0.3333862275449102,7.191284040500001e-05,0.3360553892215569,4.356722318749999e-05,0.3333862275449102,6.100367379374997e-05,0.5409185233137329,0.0
0.3360553892215569,7.290431943749998e-05,0.33872604790419164,4.387682418750001e-05,0.3360553892215569,6.2403962e-05,0.545110529691368,0.0
0.33872604790419164,7.306770266874998e-05,0.34139820359281436,4.4811092312500006e-05,0.33872604790419164,6.261725374999999e-05,0.5493025360690031,0.0
0.34139820359281436,7.379633505000002e-05,0.34407185628742515,4.53374048125e-05,0.34139820359281436,6.323849887499999e-05,0.5534945424466382,0.0
0.34407185628742515,7.428734581250002e-05,0.34674700598802394,4.6801312e-05,0.34407185628742515,6.353914574999999e-05,0.5576865488242734,0.0
0.34674700598802394,7.547683924999999e-05,0.3494221556886228,4.6969685925e-05,0.34674700598802394,6.446041821250001e-05,0.5618785552019084,0.0
0.3494221556886228,7.62403086875e-05,0.35210029940119764,4.71204805625e-05,0.3494221556886228,6.460469481250001e-05,0.5660705615795436,0.0
0.35210029940119764,7.695052000000002e-05,0.3547784431137725,4.705154866875002e-05,0.35210029940119764,6.491390530000001e-05,0.5702625679571788,0.0
0.3547784431137725,7.792743775624998e-05,0.35745808383233535,4.8232982075000005e-05,0.3547784431137725,6.53181585e-05,0.5744545743348138,0.0
0.35745808383233535,7.906274050000003e-05,0.36013922155688627,4.9413579125e-05,0.35745808383233535,6.596131185625001e-05,0.578646580712449,0.0
0.36013922155688627,8.039345925e-05,0.3628233532934132,5.104939363750001e-05,0.36013922155688627,6.768792189375e-05,0.5828385870900841,0.0
0.3628233532934132,8.169289737500001e-05,0.3655074850299402,5.059410792500001e-05,0.3628233532934132,6.890093403124998e-05,0.5870305934677192,0.0
0.3655074850299402,8.221437099999996e-05,0.36819161676646706,5.196794529812501e-05,0.3655074850299402,7.008367841249996e-05,0.5912225998453543,0.0
0.36819161676646706,8.315833343750002e-05,0.37087874251497005,5.291651931249999e-05,0.36819161676646706,7.094622997499998e-05,0.5954146062229895,0.0
0.37087874251497005,8.551140736249998e-05,0.37356736526946105,5.369069869999998e-05,0.37087874251497005,7.295876704375e-05,0.5996066126006245,0.0
0.37356736526946105,8.662720930624998e-05,0.3762559880239521,5.5462589343749995e-05,0.37356736526946105,7.346240143750002e-05,0.6037986189782598,0.0
0.3762559880239521,8.856114713750004e-05,0.37894760479041917,5.6619598875e-05,0.3762559880239521,7.596390493749998e-05,0.6079906253558949,0.0
0.37894760479041917,9.017864949375002e-05,0.38163922155688623,5.854558800000003e-05,0.37894760479041917,7.740971324999997e-05,0.6121826317335299,0.0
0.38163922155688623,9.188902968749998e-05,0.38433233532934136,5.9421096056249996e-05,0.38163922155688623,7.964871310687502e-05,0.616374638111165,0.0
0.38433233532934136,9.240767199999997e-05,0.3870284431137725,6.0291412224999994e-05,0.38433233532934136,8.016273343750002e-05,0.6205666444888003,0.0
0.3870284431137725,9.358988006250001e-05,0.38972455089820357,6.139963691874997e-05,0.3870284431137725,8.159546025e-05,0.6247586508664353,0.0
0.38972455089820357,9.57040605625e-05,0.39242215568862276,6.284338504375e-05,0.38972455089820357,8.263296518749997e-05,0.6289506572440704,0.0
0.39242215568862276,9.755088211249996e-05,0.3951212574850299,6.305911525625001e-05,0.39242215568862276,8.373035762499998e-05,0.6331426636217057,0.0
0.3951212574850299,9.826510237499998e-05,0.3978203592814371,6.40505457625e-05,0.3951212574850299,8.426260624999998e-05,0.6373346699993407,0.0
0.3978203592814371,9.947823937499999e-05,0.4005224550898204,6.504903456249999e-05,0.3978203592814371,8.508041906250002e-05,0.6415266763769758,0.0
0.4005224550898204,0.00010117486379125003,0.40322604790419164,6.63041031125e-05,0.4005224550898204,8.602282835093751e-05,0.645718682754611,0.0
0.40322604790419164,0.00010273475412499998,0.40592964071856286,6.771087255625e-05,0.40322604790419164,8.658654915624997e-05,0.6499106891322461,0.0
0.40592964071856286,0.00010439275462499999,0.4086347305389222,6.791751041249998e-05,0.40592964071856286,8.805859206874997e-05,0.6541026955098812,0.0
0.4086347305389222,0.00010516870606250002,0.4113428143712575,6.910379301875e-05,0.4086347305389222,8.827170231250002e-05,0.6582947018875163,0.0
0.4113428143712575,0.00010713586393749999,0.4140508982035928,6.970457856250003e-05,0.4113428143712575,8.957536912500001e-05,0.6624867082651514,0.0
0.4140508982035928,0.000107418406078125,0.4167604790419162,7.169095231249999e-05,0.4140508982035928,9.047093445e-05,0.6666787146427865,0.0
0.4167604790419162,0.00010946488544125,0.41947155688622756,7.192235343125001e-05,0.4167604790419162,9.253073484999995e-05,0.6708707210204217,0.0
0.41947155688622756,0.00011064973056250003,0.42218413173652697,7.298937537500002e-05,0.41947155688622756,9.340088125e-05,0.6750627273980568,0.0
0.42218413173652697,0.00011194429723124992,0.4248982035928144,7.417252237500002e-05,0.42218413173652697,9.47070631875e-05,0.6792547337756919,0.0
0.4248982035928144,0.00011343461012499997,0.42761377245508986,7.549805993749995e-05,0.4248982035928144,9.564342243749997e-05,0.683446740153327,0.0
0.42761377245508986,0.00011465080756250002,0.4303293413173653,7.605514885625e-05,0.42761377245508986,9.707400750000002e-05,0.6876387465309621,0.0
0.4303293413173653,0.000115985514625,0.43304790419161676,7.735972212499999e-05,0.4303293413173653,9.7590677375e-05,0.6918307529085973,0.0
0.43304790419161676,0.00011752085507500001,0.4357664670658683,7.81683673125e-05,0.43304790419161676,9.890985687500003e-05,0.6960227592862324,0.0
0.4357664670658683,0.000119216709125,0.43848802395209585,7.934288025000007e-05,0.4357664670658683,0.00010018242359999998,0.7002147656638674,0.0
0.43848802395209585,0.00012101967956250004,0.4412095808383234,7.965996916875003e-05,0.43848802395209585,0.00010194924656250004,0.7044067720415027,0.0
0.4412095808383234,0.00012225713136875002,0.4439326347305389,7.992533974999999e-05,0.4412095808383234,0.0001028542760625,0.7085987784191378,0.0
0.4439326347305389,0.00012324631997499998,0.4466571856287425,8.109834941875001e-05,0.4439326347305389,0.00010354153943749999,0.7127907847967728,0.0
0.4466571856287425,0.00012415130849999998,0.44938323353293413,8.208621506249994e-05,0.4466571856287425,0.00010465913749999997,0.7169827911744079,0.0
0.44938323353293413,0.000126532203875,0.45211077844311376,8.389876294375002e-05,0.44938323353293413,0.00010626394774999998,0.7211747975520432,0.0
0.45211077844311376,0.00012854967661874995,0.4548398203592815,8.573028656249997e-05,0.45211077844311376,0.00010756864116874995,0.7253668039296782,0.0
0.4548398203592815,0.000130475711493125,0.45757035928143713,8.727662956249996e-05,0.4548398203592815,0.00010972973443749993,0.7295588103073133,0.0
0.45757035928143713,0.0001329566392220625,0.4603008982035928,8.856843598124999e-05,0.45757035928143713,0.00011166299156874994,0.7337508166849486,0.0
0.4603008982035928,0.000133877571625,0.4630344311377246,9.030940406250002e-05,0.4603008982035928,0.00011370827656250005,0.7379428230625836,0.0
0.4630344311377246,0.00013558437800000007,0.46576796407185633,9.10381393125e-05,0.4630344311377246,0.00011470763950000011,0.7421348294402187,0.0
0.46576796407185633,0.00013715217587500003,0.4685044910179641,9.164578356250005e-05,0.46576796407185633,0.00011622833124999999,0.7463268358178538,0.0
0.4685044910179641,0.0001388254701875,0.47124101796407186,9.312538410625003e-05,0.4685044910179641,0.00011745605475000005,0.750518842195489,0.0
0.47124101796407186,0.00013989722549999999,0.47397904191616774,9.399417887500004e-05,0.47124101796407186,0.0001179518458125,0.7547108485731241,0.0
0.47397904191616774,0.00014125023991874995,0.4767185628742516,9.430698075e-05,0.47397904191616774,0.00011991188318750002,0.7589028549507592,0.0
0.4767185628742516,0.0001434167873375,0.47945958083832335,9.663045550000002e-05,0.4767185628742516,0.00012125914631249996,0.7630948613283943,0.0
0.47945958083832335,0.000144971635875,0.48220209580838325,9.8499811125e-05,0.47945958083832335,0.00012325843975,0.7672868677060294,0.0
0.48220209580838325,0.00014706920362500005,0.48494610778443115,9.982322706250002e-05,0.48220209580838325,0.00012501112918749998,0.7714788740836646,0.0
0.48494610778443115,0.00014903152106250002,0.48769161676646705,0.00010077687718749999,0.48494610778443115,0.00012685361444375007,0.7756708804612996,0.0
0.48769161676646705,0.00015034203974999993,0.49043862275449107,0.00010171167300000001,0.48769161676646705,0.00012820433056250004,0.7798628868389348,0.0
0.49043862275449107,0.00015140705393749992,0.493185628742515,0.00010325365373125,0.49043862275449107,0.00012942526281249991,0.7840548932165698,0.0
0.493185628742515,0.00015215707071124994,0.495935628742515,0.00010503234799999996,0.493185628742515,0.00012987072631249995,0.788246899594205,0.0
0.495935628742515,0.00015402537643749995,0.498685628742515,0.00010602857728124998,0.495935628742515,0.00013218207564562502,0.7924389059718402,0.0
0.498685628742515,0.00015589911469375,0.501438622754491,0.00010727395269147504,0.498685628742515,0.0001338587137687499,0.7966309123494753,0.0
0.501438622754491,0.00015716715200000004,0.5041916167664671,0.00010900742132687498,0.501438622754491,0.00013504718974999998,0.8008229187271103,0.0
0.5041916167664671,0.00015848401343750002,0.5069461077844312,0.00011111360432499999,0.5041916167664671,0.0001370559400000001,0.8050149251047456,0.0
0.5069461077844312,0.00016089305331250006,0.5097035928143713,0.000113442656425,0.5069461077844312,0.00013954978624999996,0.8092069314823807,0.0
0.5097035928143713,0.00016304866881249999,0.5124610778443114,0.0001155934292875,0.5097035928143713,0.00014172792318749994,0.8133989378600157,0.0
0.5124610778443114,0.00016476365256249992,0.5152200598802396,0.00011792837838124992,0.5124610778443114,0.00014393702897499999,0.8175909442376508,0.0
0.5152200598802396,0.00016702735537499992,0.5179805389221557,0.00011932898440624994,0.5152200598802396,0.00014640143365000005,0.8217829506152861,0.0
0.5179805389221557,0.00016896023418750002,0.5207410179640718,0.00012029345137499997,0.5179805389221557,0.00014765450858125,0.8259749569929211,0.0
0.5207410179640718,0.00017089394924375004,0.523504491017964,0.00012211101868749995,0.5207410179640718,0.00014949831183125003,0.8301669633705562,0.0
0.523504491017964,0.0001735206104999999,0.5262694610778443,0.00012393704329375,0.523504491017964,0.00015234332426250003,0.8343589697481915,0.0
0.5262694610778443,0.00017670682614812503,0.5290359281437126,0.00012582594425000003,0.5262694610778443,0.00015545190833124998,0.8385509761258265,0.0
0.5290359281437126,0.00017933189509375,0.5318023952095808,0.00012704815960500008,0.5290359281437126,0.0001578857123875,0.8427429825034616,0.0
0.5318023952095808,0.00018100347287500006,0.5345718562874251,0.00012845857237499999,0.5318023952095808,0.00015912251005625004,0.8469349888810966,0.0
0.5345718562874251,0.00018329215362500008,0.5373413173652695,0.00012980433643750003,0.5345718562874251,0.0001607225852499999,0.8511269952587319,0.0
0.5373413173652695,0.00018526013899375007,0.5401122754491019,0.00013117140837500004,0.5373413173652695,0.00016294881106250007,0.855319001636367,0.0
0.5401122754491019,0.00018755820443749994,0.5428862275449102,0.00013306446186199994,0.5401122754491019,0.00016433794950625002,0.859511008014002,0.0
0.5428862275449102,0.00018902678592499993,0.5456601796407186,0.00013449945376250001,0.5428862275449102,0.00016609282494999995,0.8637030143916372,0.0
0.5456601796407186,0.00019112976581249993,0.548435628742515,0.00013619996251875005,0.5456601796407186,0.000168096259,0.8678950207692724,0.0
0.548435628742515,0.00019278870747500002,0.5512125748502994,0.00013739278426875,0.548435628742515,0.00017025339326250005,0.8720870271469074,0.0
0.5512125748502994,0.0001944019751249999,0.5539910179640719,0.00013971077433124995,0.5512125748502994,0.0001721240181375,0.8762790335245425,0.0
0.5539910179640719,0.00019613838100000005,0.5567709580838324,0.00014144375887500008,0.5539910179640719,0.00017344249362500008,0.8804710399021777,0.0
0.5567709580838324,0.00019778848970000004,0.5595523952095809,0.00014317879651249996,0.5567709580838324,0.00017504300025000002,0.8846630462798127,0.0
0.5595523952095809,0.00019989721649999994,0.5623338323353294,0.00014514140518750003,0.5595523952095809,0.00017652870185625005,0.8888550526574479,0.0
0.5623338323353294,0.00020223098856249995,0.5651182634730539,0.00014715181656250006,0.5623338323353294,0.00017835110606249997,0.8930470590350831,0.0
0.5651182634730539,0.00020550374206250002,0.5679041916167665,0.00014781978149374994,0.5651182634730539,0.00018115531483124997,0.8972390654127181,0.0
0.5679041916167665,0.00020771951387500007,0.570690119760479,0.00014931864915624984,0.5679041916167665,0.00018261762168750008,0.9014310717903532,0.0
0.570690119760479,0.00020954915474999993,0.5734790419161676,0.00015101469440000003,0.570690119760479,0.00018402137768750001,0.9056230781679884,0.0
0.5734790419161676,0.00021175313099999993,0.5762679640718563,0.00015354286681249998,0.5734790419161676,0.000186296166125,0.9098150845456235,0.0
0.5762679640718563,0.0002139096231250002,0.579058383233533,0.0001559512747625,0.5762679640718563,0.0001891408466875,0.9140070909232586,0.0
0.579058383233533,0.0002168660402875,0.5818517964071857,0.00015830426912500007,0.579058383233533,0.0001921322995625,0.9181990973008937,0.0
0.5818517964071857,0.00021936429444374995,0.5846452095808383,0.00015961241937500003,0.5818517964071857,0.00019429895563124997,0.922391103678529,0.0
0.5846452095808383,0.0002216512252950001,0.587440119760479,0.000161609378125,0.5846452095808383,0.0001964405098125,0.926583110056164,0.0
0.587440119760479,0.00022384786149999997,0.5902365269461078,0.00016279221640625003,0.587440119760479,0.00019834018868750012,0.9307751164337991,0.0
0.5902365269461078,0.0002261914138687501,0.5930344311377246,0.00016554642709375,0.5902365269461078,0.00020002156825000002,0.9349671228114341,0.0
0.5930344311377246,0.00022874828174999988,0.5958338323353294,0.00016753309606250011,0.5930344311377246,0.00020273235725,0.9391591291890694,0.0
0.5958338323353294,0.00023152437706250003,0.5986347305389222,0.00016858598513562508,0.5958338323353294,0.00020493407636875007,0.9433511355667045,0.0
0.5986347305389222,0.00023369054839374997,0.6014371257485029,0.00017114360191250008,0.5986347305389222,0.00020712073574999986,0.9475431419443395,0.0
0.6014371257485029,0.00023754653453750006,0.6042395209580839,0.00017276830224999994,0.6014371257485029,0.00021018358726249999,0.9517351483219748,0.0
0.6042395209580839,0.00023995586056250014,0.6070449101796408,0.00017541016360624994,0.6042395209580839,0.00021159970401874993,0.9559271546996099,0.0
0.6070449101796408,0.00024322310623125007,0.6098517964071857,0.0001772453449375,0.6070449101796408,0.0002148028189437501,0.9601191610772449,0.0
0.6098517964071857,0.00024578832828750003,0.6126586826347306,0.000178952831894375,0.6098517964071857,0.00021737851819374996,0.96431116745488,0.0
0.6126586826347306,0.00024788706443749995,0.6154685628742514,0.0001808376493875,0.6126586826347306,0.00021873749149999995,0.9685031738325153,0.0
0.6154685628742514,0.00025019792591875006,0.6182784431137724,0.00018292383168750005,0.6154685628742514,0.00022078167574999998,0.9726951802101503,0.0
0.6182784431137724,0.0002529347808937498,0.6210913173652695,0.00018457039232500002,0.6182784431137724,0.00022359022525000001,0.9768871865877854,0.0
0.6210913173652695,0.00025511872450624984,0.6239041916167665,0.00018655931531250006,0.6210913173652695,0.00022535523556250012,0.9810791929654206,0.0
0.6239041916167665,0.00025727387905875,0.6267185628742515,0.000186953000625,0.6239041916167665,0.00022761850262500004,0.9852711993430557,0.0
0.6267185628742515,0.00025968497968749995,0.6295344311377246,0.0001893411290625001,0.6267185628742515,0.00022969514687500004,0.9894632057206908,0.0
0.6295344311377246,0.0002629240899375001,0.6323532934131737,0.0001922382040625001,0.6295344311377246,0.00023237764493749992,0.993655212098326,0.0
0.6323532934131737,0.00026631223843750004,0.6351721556886228,0.00019375653964062508,0.6323532934131737,0.00023584778956249993,0.997847218475961,0.0
0.6351721556886228,0.00026886125318750017,0.6379925149700599,0.0001953208869375,0.6351721556886228,0.000237973829,1.002039224853596,0.0
0.6379925149700599,0.0002713553385,0.6408143712574851,0.00019708387174999996,0.6379925149700599,0.00024013599635625002,1.0062312312312311,0.0
0.6408143712574851,0.00027426164337499985,0.6436377245508983,0.00019954900162499987,0.6408143712574851,0.00024235910312499996,1.0104232376088664,0.0
0.6436377245508983,0.00027691923768750004,0.6464610778443114,0.0002015352846875,0.6436377245508983,0.00024493490625000005,1.0146152439865015,0.0
0.6464610778443114,0.00028011028550000013,0.6492874251497007,0.00020332750987499997,0.6464610778443114,0.0002473342979999999,1.0188072503641366,0.0
0.6492874251497007,0.0002832202380625,0.6521152694610779,0.00020630473537499994,0.6492874251497007,0.0002503471426875,1.0229992567417718,0.0
0.6521152694610779,0.000286730477125,0.6549446107784431,0.000208704541765625,0.6521152694610779,0.00025371347331250006,1.027191263119407,0.0
0.6549446107784431,0.00028918782965000006,0.6577739520958085,0.00021107106949999998,0.6549446107784431,0.00025626259456250014,1.031383269497042,0.0
0.6577739520958085,0.00029131989449999985,0.6606062874251497,0.00021289261274999994,0.6577739520958085,0.00025842819737499997,1.035575275874677,0.0
0.6606062874251497,0.0002939897661874998,0.6634386227544911,0.00021496429773749996,0.6606062874251497,0.00026026147904999994,1.0397672822523123,0.0
0.6634386227544911,0.00029714941251874987,0.6662739520958084,0.00021726742712499986,0.6634386227544911,0.0002628820986875,1.0439592886299474,0.0
0.6662739520958084,0.00030046864733124993,0.6691092814371258,0.0002192966838750001,0.6662739520958084,0.00026530926312500006,1.0481512950075824,0.0
0.6691092814371258,0.00030308399950000007,0.6719476047904193,0.00022182880793750006,0.6691092814371258,0.00026746851568749995,1.0523433013852177,0.0
0.6719476047904193,0.00030638972200000005,0.6747859281437126,0.0002237299900624999,0.6719476047904193,0.0002705065087500001,1.0565353077628528,0.0
0.6747859281437126,0.00030898062112499984,0.6776257485029941,0.00022704222275625,0.6747859281437126,0.00027295563781249983,1.0607273141404878,0.0
0.6776257485029941,0.00031264163500000007,0.6804685628742516,0.00022946130475000006,0.6776257485029941,0.00027609429418749994,1.0649193205181229,0.0
0.6804685628742516,0.00031589112499999983,0.6833113772455089,0.000231877161375,0.6804685628742516,0.0002784090698125001,1.0691113268957582,0.0
0.6833113772455089,0.0003197832975000002,0.6861556886227546,0.00023478357349999995,0.6833113772455089,0.00028188751762500013,1.0733033332733932,0.0
0.6861556886227546,0.00032288664062499997,0.689001497005988,0.00023740033516875006,0.6861556886227546,0.000284766461375,1.0774953396510283,0.0
0.689001497005988,0.0003261670287500001,0.6918488023952096,0.00023911423187499996,0.689001497005988,0.0002881460228750001,1.0816873460286636,0.0
0.6918488023952096,0.0003290173159374999,0.6946976047904192,0.00024170273399999978,0.6918488023952096,0.00029007475325,1.0858793524062986,0.0
0.6946976047904192,0.00033128153237499977,0.6975479041916168,0.00024383973781249993,0.6946976047904192,0.0002928629458125,1.0900713587839337,0.0
0.6975479041916168,0.000334448358,0.7003997005988025,0.00024580096649999994,0.6975479041916168,0.00029602384312499996,1.0942633651615687,0.0
0.7003997005988025,0.0003369629277500002,0.703252994011976,0.00024803015674999997,0.7003997005988025,0.0002987063110625,1.098455371539204,0.0
0.703252994011976,0.00034005006812499994,0.7061062874251497,0.00025072000768749995,0.703252994011976,0.00030145077668750016,1.102647377916839,0.0
0.7061062874251497,0.0003427784431249999,0.7089625748502995,0.0002529275295000001,0.7061062874251497,0.00030417602998875006,1.1068393842944741,0.0
0.7089625748502995,0.00034608196874999996,0.711820359281437,0.00025531301293750004,0.7089625748502995,0.0003071108099874999,1.1110313906721094,0.0
0.711820359281437,0.00034871596749999997,0.7146796407185629,0.0002583183912874999,0.711820359281437,0.00030942467465624996,1.1152233970497445,0.0
0.7146796407185629,0.0003514120664375001,0.7175389221556887,0.00026105706263749977,0.7146796407185629,0.0003118286791874999,1.1194154034273796,0.0
0.7175389221556887,0.0003545532330625001,0.7204011976047905,0.0002637607805625,0.7175389221556887,0.0003142761319375001,1.1236074098050146,0.0
0.7204011976047905,0.0003583768751250002,0.7232634730538923,0.00026655005056250004,0.7204011976047905,0.00031775771112500003,1.12779941618265,0.0
0.7232634730538923,0.0003624715931250003,0.7261287425149701,0.0002696195816250002,0.7232634730538923,0.00032109227631250004,1.131991422560285,0.0
0.7261287425149701,0.0003662517162500001,0.7289940119760479,0.0002724504288125001,0.7261287425149701,0.0003245753029062499,1.13618342893792,0.0
0.7289940119760479,0.00036911405,0.7318622754491019,0.000274992167,0.7289940119760479,0.0003277130919999999,1.140375435315555,0.0
0.7318622754491019,0.00037249861437500017,0.7347305389221558,0.00027749289487499985,0.7318622754491019,0.0003303743046875001,1.1445674416931904,0.0
0.7347305389221558,0.000375836197625,0.7376002994011976,0.0002804259106875,0.7347305389221558,0.0003333272658750001,1.1487594480708254,0.0
0.7376002994011976,0.0003796693071250001,0.7404730538922156,0.0002830166593562499,0.7376002994011976,0.0003365281653500002,1.1529514544484605,0.0
0.7404730538922156,0.0003821932906250001,0.7433458083832336,0.00028545466118749997,0.7404730538922156,0.0003389280295000001,1.1571434608260955,0.0
0.7433458083832336,0.00038616564456250016,0.7462200598802395,0.0002884634783124999,0.7433458083832336,0.0003424855108124999,1.1613354672037306,0.0
0.7462200598802395,0.0003903190869374999,0.7490958083832336,0.0002914784350874999,0.7462200598802395,0.0003457816333750002,1.1655274735813659,0.0
0.7490958083832336,0.0003941285451687499,0.7519730538922156,0.0002943294584375001,0.7490958083832336,0.0003487879826249999,1.169719479959001,0.0
0.7519730538922156,0.0003974541943749998,0.7548517964071857,0.00029674459187500006,0.7519730538922156,0.0003517654201249999,1.173911486336636,0.0
0.7548517964071857,0.00040171335212500016,0.7577320359281438,0.00029993023481249997,0.7548517964071857,0.00035540177656249994,1.178103492714271,0.0
0.7577320359281438,0.0004055332538125001,0.7606137724550898,0.00030299472883125,0.7577320359281438,0.00035873926306250007,1.1822954990919063,0.0
0.7606137724550898,0.00040939267287500025,0.763497005988024,0.0003063455401875,0.7606137724550898,0.00036208218543749994,1.1864875054695414,0.0
0.763497005988024,0.00041310766281249983,0.7663817365269462,0.00030915668875000017,0.763497005988024,0.0003655065007499999,1.1906795118471765,0.0
0.7663817365269462,0.00041712267731249973,0.7692679640718563,0.000312336327825,0.7663817365269462,0.0003692119793749999,1.1948715182248115,0.0
0.7692679640718563,0.00042113391156250004,0.7721556886227546,0.00031567980439374993,0.7692679640718563,0.00037211151293749993,1.1990635246024466,0.0
0.7721556886227546,0.00042582871993749986,0.7750449101796407,0.00031840283093125026,0.7721556886227546,0.0003763924200000001,1.2032555309800819,0.0
0.7750449101796407,0.0004291276906874999,0.777935628742515,0.0003209149908125001,0.7750449101796407,0.0003795587731250001,1.207447537357717,0.0
0.777935628742515,0.0004321352146250001,0.7808263473053892,0.00032420407706250013,0.777935628742515,0.00038223860687499993,1.211639543735352,0.0
0.7808263473053892,0.00043572146812500005,0.7837200598802395,0.0003264518252500001,0.7808263473053892,0.0003859567437500002,1.2158315501129873,0.0
0.7837200598802395,0.0004387259164750001,0.786615269461078,0.0003290808790624999,0.7837200598802395,0.0003884948900000001,1.2200235564906223,0.0
0.786615269461078,0.00044273432837499996,0.7895119760479041,0.0003315520537312499,0.786615269461078,0.00039180094,1.2242155628682574,0.0
0.7895119760479041,0.000446006180375,0.7924086826347305,0.00033595056275000014,0.7895119760479041,0.00039530123124999986,1.2284075692458925,0.0
0.7924086826347305,0.00045008374143749993,0.795308383233533,0.00033852283159999986,0.7924086826347305,0.0003997146774999999,1.2325995756235275,0.0
0.795308383233533,0.00045374604602124995,0.7982080838323353,0.00034225561956249996,0.795308383233533,0.00040284600375000025,1.2367915820011628,0.0
0.7982080838323353,0.0004578522243125,0.8011107784431138,0.0003446422509375,0.7982080838323353,0.00040642067437499996,1.2409835883787979,0.0
0.8011107784431138,0.0004615201677499999,0.8040134730538921,0.00034776404825,0.8011107784431138,0.0004094271875000002,1.245175594756433,0.0
0.8040134730538921,0.0004649844291250002,0.8069191616766468,0.0003505057319937501,0.8040134730538921,0.00041296122249999997,1.2493676011340682,0.0
0.8069191616766468,0.00046880390249999965,0.8098248502994012,0.00035344459006249996,0.8069191616766468,0.00041628001500000015,1.2535596075117033,0.0
0.8098248502994012,0.00047320671812500005,0.8127335329341318,0.00035661625337499983,0.8098248502994012,0.0004202870693749999,1.2577516138893383,0.0
0.8127335329341318,0.0004765724143750002,0.8156422155688623,0.00035954775400000007,0.8127335329341318,0.0004231608431250002,1.2619436202669734,0.0
0.8156422155688623,0.0004797932754374998,0.8185523952095809,0.0003624720729375002,0.8156422155688623,0.0004266043881249999,1.2661356266446087,0.0
0.8185523952095809,0.0004838930476874999,0.8214655688622755,0.0003655126515625001,0.8185523952095809,0.00042954903624999985,1.2703276330222437,0.0
0.8214655688622755,0.00048828097712500017,0.8243787425149701,0.0003688666831249999,0.8214655688622755,0.0004328669943750001,1.2745196393998788,0.0
0.8243787425149701,0.0004918098391250003,0.8272934131736528,0.00037170670375,0.8243787425149701,0.0004365029893750001,1.278711645777514,0.0
0.8272934131736528,0.0004954935099999999,0.8302110778443115,0.00037458255062499995,0.8272934131736528,0.00044027107125000004,1.282903652155149,0.0
0.8302110778443115,0.0004986978393749998,0.83312874251497,0.00037805478187500014,0.8302110778443115,0.00044343776625000006,1.2870956585327842,0.0
0.83312874251497,0.00050276396125,0.8360479041916169,0.0003814195287499999,0.83312874251497,0.00044734312012499985,1.2912876649104195,0.0
0.8360479041916169,0.0005069920612500004,0.8389685628742515,0.0003843291124999999,0.8360479041916169,0.0004509755580625003,1.2954796712880543,0.0
0.8389685628742515,0.0005102566431250003,0.8418922155688624,0.0003878411200000002,0.8389685628742515,0.0004539600332499999,1.2996716776656896,0.0
0.8418922155688624,0.0005142573850000001,0.8448158682634731,0.0003908249062500001,0.8418922155688624,0.00045807017631249996,1.3038636840433246,0.0
0.8448158682634731,0.0005179968775,0.8477410179640719,0.000393711775,0.8448158682634731,0.00046125161749999995,1.3080556904209597,0.0
0.8477410179640719,0.0005218100950000001,0.8506676646706587,0.0003968255812500002,0.8477410179640719,0.00046463749500000003,1.312247696798595,0.0
0.8506676646706587,0.0005263366412499998,0.8535958083832336,0.00040016934624999983,0.8506676646706587,0.00046862065187500005,1.3164397031762298,0.0
0.8535958083832336,0.00053117417611875,0.8565254491017964,0.00040417305375000013,0.8535958083832336,0.00047232907062499995,1.320631709553865,0.0
0.8565254491017964,0.0005353277534374997,0.8594565868263474,0.00040777263193750014,0.8565254491017964,0.0004764265031250001,1.3248237159315004,0.0
0.8594565868263474,0.0005395957852562498,0.8623892215568864,0.0004110272681249998,0.8594565868263474,0.0004805374866875001,1.3290157223091352,0.0
0.8623892215568864,0.0005433624255624999,0.8653233532934133,0.00041420447187499995,0.8623892215568864,0.00048375845237499997,1.3332077286867705,0.0
0.8653233532934133,0.0005474000273125,0.8682589820359282,0.00041755616,0.8653233532934133,0.000487469277,1.3373997350644058,0.0
0.8682589820359282,0.0005514680814375001,0.8711961077844311,0.0004209262974375001,0.8682589820359282,0.0004905226499874998,1.3415917414420406,0.0
0.8711961077844311,0.0005559763325,0.8741347305389222,0.00042408175499999995,0.8711961077844311,0.0004951046391875001,1.345783747819676,0.0
0.8741347305389222,0.0005595522925,0.8770748502994012,0.00042737487499999987,0.8741347305389222,0.0004982918940624997,1.3499757541973112,0.0
0.8770748502994012,0.000563636001875,0.8800164670658683,0.00043027585999999996,0.8770748502994012,0.0005019323825000001,1.354167760574946,0.0
0.8800164670658683,0.0005674315243749999,0.8829595808383235,0.0004336917056249999,0.8800164670658683,0.0005050397625000001,1.3583597669525813,0.0
0.8829595808383235,0.0005709065200000003,0.8859041916167665,0.00043682908187500007,0.8829595808383235,0.0005082077275000001,1.3625517733302162,0.0
0.8859041916167665,0.0005748540974999997,0.8888488023952096,0.0004397306559375001,0.8859041916167665,0.0005114176018749998,1.3667437797078514,0.0
0.8888488023952096,0.0005791225399999999,0.8917964071856288,0.000443397289625,0.8888488023952096,0.0005150291287500002,1.3709357860854867,0.0
0.8917964071856288,0.000583239796875,0.8947455089820359,0.00044676319875000005,0.8917964071856288,0.0005187103612500001,1.3751277924631216,0.0
0.8947455089820359,0.0005866796093749999,0.8976961077844312,0.0004499266579999999,0.8947455089820359,0.0005226346937500003,1.3793197988407568,0.0
0.8976961077844312,0.00059030974375,0.9006482035928144,0.00045290271999999987,0.8976961077844312,0.0005262466456249999,1.3835118052183921,0.0
0.9006482035928144,0.000594207975,0.9036002994011977,0.00045607421624999984,0.9006482035928144,0.0005298304793749998,1.387703811596027,0.0
0.9036002994011977,0.000598674194375,0.9065553892215569,0.00045941675328750007,0.9036002994011977,0.0005336599718749998,1.3918958179736622,0.0
0.9065553892215569,0.0006025378881250002,0.9095119760479042,0.00046246057981249987,0.9065553892215569,0.0005378569806249999,1.3960878243512973,0.0
0.9095119760479042,0.0006060252112500001,0.9124700598802395,0.00046593588775000003,0.9095119760479042,0.00054111982875,1.4002798307289324,0.0
0.9124700598802395,0.0006096602031250002,0.9154296407185629,0.00046866775925,0.9124700598802395,0.00054484584,1.4044718371065676,0.0
0.9154296407185629,0.0006133950868750001,0.9183892215568862,0.0004719347084374999,0.9154296407185629,0.0005487147225,1.4086638434842027,0.0
0.9183892215568862,0.0006173613543750002,0.9213517964071857,0.0004753216489374997,0.9183892215568862,0.0005527350790625,1.4128558498618378,0.0
0.9213517964071857,0.0006214700562499999,0.9243158682634731,0.00047814741643750004,0.9213517964071857,0.0005563636255624998,1.417047856239473,0.0
0.9243158682634731,0.0006248240956250003,0.9272799401197606,0.00048101955262500024,0.9243158682634731,0.0005591635538749998,1.4212398626171079,0.0
0.9272799401197606,0.0006283064124999997,0.930247005988024,0.0004838766925,0.9272799401197606,0.0005628612277624996,1.4254318689947432,0.0
0.930247005988024,0.0006318602981249999,0.9332155688622755,0.00048743217687500004,0.930247005988024,0.0005658879216874998,1.4296238753723782,0.0
0.9332155688622755,0.000636273056875,0.9361841317365269,0.0004913354656874998,0.9332155688622755,0.0005700603699375001,1.4338158817500133,0.0
0.9361841317365269,0.0006400979750000001,0.9391556886227544,0.0004954560885000002,0.9361841317365269,0.0005734489181250001,1.4380078881276486,0.0
0.9391556886227544,0.000644292690625,0.9421287425149701,0.0004988312191875,0.9391556886227544,0.0005772967275,1.4421998945052836,0.0
0.9421287425149701,0.0006487633868749998,0.9451017964071856,0.0005020884249999997,0.9421287425149701,0.0005808580924999997,1.4463919008829187,0.0
0.9451017964071856,0.0006522797425000001,0.9480778443113773,0.0005056374081250001,0.9451017964071856,0.0005845322243750004,1.450583907260554,0.0
0.9480778443113773,0.0006566979218749997,0.9510553892215569,0.000509081856875,0.9480778443113773,0.0005885638762500001,1.454775913638189,0.0
0.9510553892215569,0.0006604078268750003,0.9540329341317365,0.0005122983475000001,0.9510553892215569,0.0005917180543750001,1.458967920015824,0.0
0.9540329341317365,0.0006645190856250003,0.9570134730538923,0.0005148334206250002,0.9540329341317365,0.000595513009375,1.4631599263934592,0.0
0.9570134730538923,0.0006687065562499997,0.959995508982036,0.0005178864576874998,0.9570134730538923,0.0005993825206249999,1.4673519327710944,0.0
0.959995508982036,0.00067215895625,0.9629775449101797,0.0005210990873750003,0.959995508982036,0.0006027207962500002,1.4715439391487295,0.0
0.9629775449101797,0.0006764771500000005,0.9659625748502995,0.0005245608906249999,0.9629775449101797,0.000606258023125,1.4757359455263646,0.0
0.9659625748502995,0.0006800264187500002,0.9689491017964071,0.0005275326506249997,0.9659625748502995,0.0006097403556249998,1.4799279519039998,0.0
0.9689491017964071,0.0006839501062500002,0.971935628742515,0.0005305917181249997,0.9689491017964071,0.0006133794018749999,1.484119958281635,0.0
0.971935628742515,0.0006881428624999999,0.9749251497005988,0.000533953393125,0.971935628742515,0.0006177565806249998,1.48831196465927,0.0
0.9749251497005988,0.0006926857562500001,0.9779146706586826,0.0005372957118750002,0.9749251497005988,0.00062204637375,1.492503971036905,0.0
0.9779146706586826,0.0006964182125000001,0.9809071856287426,0.0005403933899999999,0.9779146706586826,0.0006250165337500001,1.49669597741454,0.0
0.9809071856287426,0.0007003766687499999,0.9839011976047906,0.000543625386875,0.9809071856287426,0.0006285387462499999,1.5008879837921754,0.0
0.9839011976047906,0.0007046469874999999,0.9868952095808383,0.0005475247006250002,0.9839011976047906,0.0006321077593749999,1.5050799901698104,0.0
0.9868952095808383,0.0007088621062500004,0.9898922155688623,0.0005508901237499997,0.9868952095808383,0.0006355800981249998,1.5092719965474455,0.0
0.9898922155688623,0.0007123618562500003,0.9928907185628743,0.0005543264487500002,0.9898922155688623,0.0006391942224999996,1.5134640029250808,0.0
0.9928907185628743,0.0007166399062500004,0.9958892215568863,0.0005577359068749999,0.9928907185628743,0.0006430820881250004,1.5176560093027156,0.0
0.9958892215568863,0.0007206868812499998,0.9988907185628743,0.0005610217206249999,0.9958892215568863,0.000646999063125,1.5218480156803509,0.0
0.9988907185628743,0.0007241480312499997,1.0018922155688623,0.0005641604493750001,0.9988907185628743,0.0006503834725000001,1.5260400220579862,0.0
1.0018922155688623,0.0007278544249999999,1.0048967065868264,0.0005675987293750001,1.0018922155688623,0.0006537013981249999,1.530232028435621,0.0
1.0048967065868264,0.0007325017187499996,1.0079026946107785,0.0005710109681250001,1.0048967065868264,0.0006574769762499997,1.5344240348132563,0.0
1.0079026946107785,0.0007366073937500001,1.0109086826347304,0.0005745127881250004,1.0079026946107785,0.0006617331006249998,1.5386160411908916,0.0
1.0109086826347304,0.000740479125,1.0139176646706587,0.00057818966,1.0109086826347304,0.0006652497768750007,1.5428080475685264,0.0
1.0139176646706587,0.0007440892500000001,1.0169281437125748,0.0005818298093749999,1.0139176646706587,0.00066911548375,1.5470000539461617,0.0
1.0169281437125748,0.00074789715,1.019938622754491,0.0005849669675000001,1.0169281437125748,0.0006731747106249997,1.5511920603237965,0.0
1.019938622754491,0.0007513557000000003,1.0229520958083833,0.000588308171875,1.019938622754491,0.0006768447337499998,1.5553840667014318,0.0
1.0229520958083833,0.0007554345437500004,1.0259670658682636,0.000591748861875,1.0229520958083833,0.00068047871,1.559576073079067,0.0
1.0259670658682636,0.0007591840062499994,1.0289820359281436,0.0005951349468750003,1.0259670658682636,0.0006842829012500002,1.563768079456702,0.0
1.0289820359281436,0.0007630169624999998,1.032,0.0005984676493750005,1.0289820359281436,0.0006881658606249999,1.5679600858343372,0.0
1.032,0.0007666802125000002,1.0350194610778443,0.0006015295962500002,1.032,0.0006919690981250003,1.5721520922119725,0.0
1.0350194610778443,0.00077025394375,1.0380389221556887,0.0006050705031249999,1.0350194610778443,0.0006953063768750002,1.5763440985896073,0.0
1.0380389221556887,0.0007741494937499999,1.041061377245509,0.0006084912481249999,1.0380389221556887,0.0006991373881249998,1.5805361049672426,0.0
1.041061377245509,0.0007785553812500002,1.0440853293413175,0.0006127303481249997,1.041061377245509,0.0007034321249999999,1.584728111344878,0.0
1.0440853293413175,0.0007833855999999998,1.0471107784431137,0.0006160670287500001,1.0440853293413175,0.0007076595312500001,1.5889201177225127,0.0
1.0471107784431137,0.0007869580999999997,1.0501362275449102,0.0006197601793750002,1.0471107784431137,0.0007114149062499999,1.593112124100148,0.0
1.0501362275449102,0.0007900372437500003,1.0531646706586828,0.0006232249366249999,1.0501362275449102,0.00071479973125,1.5973041304777833,0.0
1.0531646706586828,0.0007933720312500002,1.0561946107784432,0.0006262126906874998,1.0531646706586828,0.0007186733999999999,1.6014961368554181,0.0
1.0561946107784432,0.0007969123125000002,1.0592260479041917,0.0006297621550000002,1.0561946107784432,0.0007219539187500001,1.6056881432330534,0.0
1.0592260479041917,0.0008006183750000001,1.062258982035928,0.0006330147450000002,1.0592260479041917,0.0007252621625000003,1.6098801496106885,0.0
1.062258982035928,0.0008042921749999996,1.0652919161676648,0.0006359504125,1.062258982035928,0.0007288338937499999,1.6140721559883235,0.0
1.0652919161676648,0.0008076087437499999,1.0683278443113773,0.0006391099906249999,1.0652919161676648,0.0007328286624999999,1.6182641623659588,0.0
1.0683278443113773,0.0008111935750000001,1.0713652694610778,0.0006423149693749999,1.0683278443113773,0.0007363012,1.6224561687435937,0.0
1.0713652694610778,0.0008149583125,1.0744041916167664,0.0006453830537500002,1.0713652694610778,0.0007399569125000002,1.626648175121229,0.0
1.0744041916167664,0.0008182650187499995,1.0774446107784432,0.0006485286931250001,1.0744041916167664,0.0007434077125,1.630840181498864,0.0
1.0774446107784432,0.0008221221875,1.080486526946108,0.000652163423125,1.0774446107784432,0.0007472366250000001,1.635032187876499,0.0
1.080486526946108,0.0008254059062499999,1.0835299401197607,0.0006554923443749999,1.080486526946108,0.0007512526437499997,1.6392241942541343,0.0
1.0835299401197607,0.0008285554625,1.0865748502994013,0.0006588385618750002,1.0835299401197607,0.0007546088687500005,1.6434162006317694,0.0
1.0865748502994013,0.0008321609437500008,1.08962125748503,0.0006623494143749998,1.0865748502994013,0.0007578118625000002,1.6476082070094045,0.0
1.08962125748503,0.0008356106874999998,1.0926691616766468,0.0006656970387499998,1.08962125748503,0.0007610359125,1.6518002133870398,0.0
1.0926691616766468,0.0008389780187500002,1.0957185628742516,0.0006690225137500002,1.0926691616766468,0.0007644957500000002,1.6559922197646748,0.0
1.0957185628742516,0.0008427911250000001,1.0987694610778445,0.0006724162812500002,1.0957185628742516,0.0007683410187500001,1.6601842261423099,0.0
1.0987694610778445,0.0008463993437500001,1.1018218562874251,0.0006758901637500001,1.0987694610778445,0.0007721288125000004,1.664376232519945,0.0
1.1018218562874251,0.0008505569249999999,1.104875748502994,0.0006791319062499999,1.1018218562874251,0.0007758071624999997,1.6685682388975802,0.0
1.104875748502994,0.0008542444562499999,1.1079311377245509,0.0006826878499999995,1.104875748502994,0.0007796994062500002,1.6727602452752153,0.0
1.1079311377245509,0.0008577426125000005,1.110988023952096,0.0006861732999999999,1.1079311377245509,0.0007838258437500002,1.6769522516528503,0.0
1.110988023952096,0.0008611987250000003,1.1140464071856289,0.0006893794812500001,1.110988023952096,0.00078759025,1.6811442580304854,0.0
1.1140464071856289,0.0008641992937499999,1.1171062874251498,0.0006925535,1.1140464071856289,0.0007907974250000001,1.6853362644081207,0.0
1.1171062874251498,0.00086782020625,1.1201676646706586,0.0006955121187500002,1.1171062874251498,0.0007941929874999999,1.6895282707857557,0.0
1.1201676646706586,0.0008713264562500002,1.1232305389221557,0.0006987874562499999,1.1201676646706586,0.0007975754562499996,1.6937202771633908,0.0
1.1232305389221557,0.0008745317750000006,1.1262964071856287,0.0007019612750000002,1.1232305389221557,0.0008011553812499999,1.6979122835410259,0.0
1.1262964071856287,0.0008779277812500002,1.1293622754491017,0.0007050246125000001,1.1262964071856287,0.00080454263125,1.7021042899186611,0.0
1.1293622754491017,0.0008813883374999998,1.132429640718563,0.0007076948875000003,1.1293622754491017,0.0008077823312500001,1.7062962962962962,0.0
1.132429640718563,0.0008847306562500001,1.1354985029940121,0.0007106479937499998,1.132429640718563,0.000811257225,1.7104883026739313,0.0
1.1354985029940121,0.0008881897437499996,1.1385703592814371,0.0007135220312500001,1.1354985029940121,0.00081502341875,1.7146803090515665,0.0
1.1385703592814371,0.0008915362375000003,1.1416422155688624,0.00071659736875,1.1385703592814371,0.00081823605,1.7188723154292016,0.0
1.1416422155688624,0.0008950093875000004,1.1447155688622754,0.0007196090937500003,1.1416422155688624,0.000821478025,1.7230643218068367,0.0
1.1447155688622754,0.0008984877375,1.1477919161676646,0.0007221839750000002,1.1447155688622754,0.0008249554374999997,1.727256328184472,0.0
1.1477919161676646,0.0009014796312499997,1.150868263473054,0.0007253306687499997,1.1477919161676646,0.0008280003437500001,1.7314483345621068,0.0
1.150868263473054,0.0009045712187499995,1.1539476047904194,0.0007280634812499999,1.150868263473054,0.0008316498562499997,1.735640340939742,0.0
1.1539476047904194,0.0009079264875,1.1570269461077844,0.0007309353312499998,1.1539476047904194,0.0008351432562499997,1.7398323473173771,0.0
1.1570269461077844,0.0009113900500000001,1.1601092814371259,0.0007332645062499999,1.1570269461077844,0.0008388744937499997,1.7440243536950122,0.0
1.1601092814371259,0.0009140666812499998,1.163191616766467,0.0007363035687499998,1.1601092814371259,0.0008419150187499996,1.7482163600726475,0.0
1.163191616766467,0.0009171643000000001,1.1662769461077844,0.0007392021937500003,1.163191616766467,0.00084535276875,1.7524083664502823,0.0
1.1662769461077844,0.0009202433875,1.169362275449102,0.0007411781124999997,1.1662769461077844,0.0008484780687500005,1.7566003728279176,0.0
1.169362275449102,0.0009230978874999994,1.1724505988023952,0.00074404643125,1.169362275449102,0.0008515997062499998,1.7607923792055529,0.0
1.1724505988023952,0.0009263543124999995,1.1755404191616767,0.0007470729562499997,1.1724505988023952,0.0008549685749999994,1.7649843855831877,0.0
1.1755404191616767,0.0009289390374999995,1.178630239520958,0.0007507990749999998,1.1755404191616767,0.0008582176249999997,1.769176391960823,0.0
1.178630239520958,0.0009319406874999994,1.1817230538922157,0.0007533834437499998,1.178630239520958,0.0008615132187500005,1.7733683983384583,0.0
1.1817230538922157,0.0009350765437499996,1.1848173652694611,0.0007566524687499997,1.1817230538922157,0.0008645266874999999,1.7775604047160931,0.0
1.1848173652694611,0.0009388885000000001,1.1879131736526947,0.0007595268187499999,1.1848173652694611,0.0008683499375000002,1.7817524110937284,0.0
1.1879131736526947,0.0009417415937500002,1.1910089820359282,0.0007619718750000003,1.1879131736526947,0.0008713029250000005,1.7859444174713637,0.0
1.1910089820359282,0.0009446827875000003,1.1941077844311376,0.0007649702624999998,1.1910089820359282,0.0008743359249999997,1.7901364238489985,0.0
1.1941077844311376,0.0009480483937499996,1.1972080838323353,0.00076797599375,1.1941077844311376,0.0008776012812499997,1.7943284302266338,0.0
1.1972080838323353,0.0009506618062499996,1.200309880239521,0.00077080670625,1.1972080838323353,0.0008813189687500005,1.798520436604269,0.0
1.200309880239521,0.0009536938187500001,1.2034131736526947,0.0007746954062499999,1.200309880239521,0.0008844054687500004,1.802712442981904,0.0
1.2034131736526947,0.0009567514312499999,1.2065179640718564,0.0007778396687499998,1.2034131736526947,0.0008883212812500005,1.8069044493595392,0.0
1.2065179640718564,0.0009601230562500002,1.209624251497006,0.000779783525,1.2065179640718564,0.0008914004062500001,1.811096455737174,0.0
1.209624251497006,0.0009623062999999998,1.212732035928144,0.0007825047250000003,1.209624251497006,0.0008941705500000001,1.8152884621148093,0.0
1.212732035928144,0.0009649493937500004,1.2158413173652693,0.0007853828500000001,1.212732035928144,0.0008971578374999999,1.8194804684924446,0.0
1.2158413173652693,0.0009681032687499997,1.2189535928143713,0.0007879424124999999,1.2158413173652693,0.0009007124,1.8236724748700794,0.0
1.2189535928143713,0.0009712226562500002,1.222065868263473,0.0007911004187499999,1.2189535928143713,0.0009041291250000002,1.8278644812477147,0.0
1.222065868263473,0.0009742072312500002,1.2251796407185631,0.0007936696625000003,1.222065868263473,0.0009078279687499996,1.83205648762535,0.0
1.2251796407185631,0.00097682629375,1.2282949101796408,0.0007959192,1.2251796407185631,0.0009109013312499995,1.8362484940029848,0.0
1.2282949101796408,0.0009797551812500008,1.2314131736526945,0.0007988589125000001,1.2282949101796408,0.0009136553187500002,1.8404405003806201,0.0
1.2314131736526945,0.0009828675000000003,1.2345314371257485,0.0008014406125,1.2314131736526945,0.0009166091250000005,1.8446325067582552,0.0
1.2345314371257485,0.0009859003625000003,1.2376511976047904,0.0008037655499999996,1.2345314371257485,0.0009199119999999998,1.8488245131358902,0.0
1.2376511976047904,0.0009891092874999999,1.2407739520958085,0.0008059670624999996,1.2376511976047904,0.0009232483562499994,1.8530165195135255,0.0
1.2407739520958085,0.0009918207999999999,1.2438967065868263,0.0008084923187499999,1.2407739520958085,0.0009262181187500004,1.8572085258911606,0.0
1.2438967065868263,0.00099418970625,1.2470224550898203,0.0008111783374999999,1.2438967065868263,0.0009289356812499999,1.8614005322687956,0.0
1.2470224550898203,0.00099615015,1.2501482035928144,0.0008138103250000002,1.2470224550898203,0.0009318932500000001,1.8655925386464307,0.0
1.2501482035928144,0.0009990445437499998,1.2532769461077846,0.0008165011312499997,1.2501482035928144,0.0009348109000000002,1.8697845450240658,0.0
1.2532769461077846,0.0010020711312499998,1.2564071856287424,0.0008195335062499996,1.2532769461077846,0.0009375638562500001,1.873976551401701,0.0
1.2564071856287424,0.0010059086312499996,1.2595389221556885,0.0008221971249999998,1.2564071856287424,0.0009412770312499997,1.8781685577793361,0.0
1.2595389221556885,0.00100860678125,1.2626706586826348,0.0008249872500000002,1.2595389221556885,0.0009444211812499996,1.8823605641569712,0.0
1.2626706586826348,0.0010111847749999993,1.2658053892215568,0.0008274314625000001,1.2626706586826348,0.00094733449375,1.8865525705346065,0.0
1.2658053892215568,0.00101390823125,1.268941616766467,0.0008300556062499999,1.2658053892215568,0.0009504797687500002,1.8907445769122415,0.0
1.268941616766467,0.00101617733125,1.2720793413173654,0.000832942825,1.268941616766467,0.0009533808874999997,1.8949365832898766,0.0
1.2720793413173654,0.0010186432624999999,1.2752185628742514,0.0008348757312499998,1.2720793413173654,0.0009561506937500001,1.8991285896675116,0.0
1.2752185628742514,0.0010210635062499998,1.2783592814371258,0.0008375034250000001,1.2752185628742514,0.0009585255625,1.903320596045147,0.0
1.2783592814371258,0.0010239668625,1.2815014970059881,0.000840399325,1.2783592814371258,0.0009617802125000003,1.907512602422782,0.0
1.2815014970059881,0.0010268785499999997,1.2846452095808383,0.0008432465499999996,1.2815014970059881,0.0009649856687500005,1.911704608800417,0.0
1.2846452095808383,0.0010296210187500001,1.2877904191616767,0.0008455444249999995,1.2846452095808383,0.0009676749312500001,1.9158966151780523,0.0
1.2877904191616767,0.0010314800999999994,1.290938622754491,0.0008487957249999998,1.2877904191616767,0.0009702096249999997,1.9200886215556874,0.0
1.290938622754491,0.0010340387562500005,1.2940868263473055,0.0008507904875000005,1.290938622754491,0.0009733015062499999,1.9242806279333224,0.0
1.2940868263473055,0.0010365329375000003,1.297236526946108,0.0008533773625,1.2940868263473055,0.0009764972500000002,1.9284726343109575,0.0
1.297236526946108,0.001038174406249999,1.3003892215568864,0.0008562489562499997,1.297236526946108,0.0009787944249999999,1.9326646406885926,0.0
1.3003892215568864,0.0010407102749999996,1.303541916167665,0.0008582704124999998,1.3003892215568864,0.0009819557187500001,1.9368566470662278,0.0
1.303541916167665,0.0010426099749999997,1.3066961077844312,0.0008606191562500001,1.303541916167665,0.00098441395,1.941048653443863,0.0
1.3066961077844312,0.001044887174999999,1.3098532934131737,0.0008632624812499998,1.3066961077844312,0.0009874306437500007,1.945240659821498,0.0
1.3098532934131737,0.0010476975500000004,1.3130119760479042,0.00086547231875,1.3098532934131737,0.0009904751687500005,1.9494326661991332,0.0
1.3130119760479042,0.0010499736249999995,1.316170658682635,0.0008676815562499999,1.3130119760479042,0.0009933496125,1.953624672576768,0.0
1.316170658682635,0.0010518907875000003,1.3193323353293416,0.0008697558437500003,1.316170658682635,0.0009960081999999995,1.9578166789544034,0.0
1.3193323353293416,0.00105412428125,1.322495508982036,0.0008723405374999998,1.3193323353293416,0.000998936200000001,1.9620086853320386,0.0
1.322495508982036,0.0010565195500000007,1.3256601796407186,0.000873954675,1.322495508982036,0.0010022370499999998,1.9662006917096735,0.0
1.3256601796407186,0.0010584316062500004,1.3288248502994013,0.0008762725312499999,1.3256601796407186,0.0010045210562500003,1.9703926980873088,0.0
1.3288248502994013,0.0010603101999999993,1.33199251497006,0.0008785009249999998,1.3288248502994013,0.0010072452749999997,1.974584704464944,0.0
1.33199251497006,0.0010627304249999996,1.3351616766467067,0.0008808721,1.33199251497006,0.0010099409625000002,1.978776710842579,0.0
1.3351616766467067,0.0010648273687499995,1.3383323353293415,0.0008835833437499998,1.3351616766467067,0.0010129762687499998,1.9829687172202142,0.0
1.3383323353293415,0.0010668166874999998,1.3415059880239522,0.0008859677437499998,1.3383323353293415,0.0010155648187500006,1.9871607235978495,0.0
1.3415059880239522,0.0010690958812499998,1.3446796407185628,0.0008879633624999996,1.3415059880239522,0.0010181439375000002,1.9913527299754843,0.0
1.3446796407185628,0.0010717621687500007,1.3478547904191618,0.0008898361562499999,1.3446796407185628,0.0010207432062500003,1.9955447363531196,0.0
1.3478547904191618,0.0010735071374999997,1.3510314371257484,0.0008922809124999999,1.3478547904191618,0.0010228625875,1.9997367427307544,0.0
1.3510314371257484,0.0010756825999999997,1.3542110778443115,0.0008947777687500005,1.3510314371257484,0.0010255040687499992,2.0039287491083897,0.0
1.3542110778443115,0.0010774753124999999,1.3573907185628744,0.0008966165374999998,1.3542110778443115,0.0010280160062500004,2.0081207554860248,0.0
1.3573907185628744,0.0010794846000000001,1.3605733532934132,0.0008988978249999998,1.3573907185628744,0.0010307111125000001,2.01231276186366,0.0
1.3605733532934132,0.0010815747437499996,1.3637559880239523,0.0009013442624999998,1.3605733532934132,0.0010340152125,2.016504768241295,0.0
1.3637559880239523,0.0010837230000000004,1.366941616766467,0.0009035473249999997,1.3637559880239523,0.0010365984250000002,2.0206967746189304,0.0
1.366941616766467,0.0010857448312499996,1.3701272455089821,0.0009052619750000003,1.366941616766467,0.0010393023187500001,2.0248887809965654,0.0
1.3701272455089821,0.0010874704125000004,1.3733158682634732,0.0009074849312499996,1.3701272455089821,0.0010414706374999997,2.0290807873742005,0.0
1.3733158682634732,0.0010886310562499995,1.376505988023952,0.0009093311062499998,1.3733158682634732,0.0010437831125000002,2.0332727937518356,0.0
1.376505988023952,0.0010904160812500003,1.379697604790419,0.0009115675000000002,1.376505988023952,0.0010462899437500002,2.0374648001294706,0.0
1.379697604790419,0.0010928042874999992,1.3828907185628743,0.0009135030749999997,1.379697604790419,0.00104916521875,2.0416568065071057,0.0
1.3828907185628743,0.0010944093624999998,1.3860853293413176,0.0009164039812499999,1.3828907185628743,0.0010515402624999997,2.045848812884741,0.0
1.3860853293413176,0.0010960426749999995,1.3892814371257487,0.0009184778875000003,1.3860853293413176,0.0010539899812499996,2.050040819262376,0.0
1.3892814371257487,0.0010976189250000005,1.3924790419161677,0.0009206448625000002,1.3892814371257487,0.0010564590687499994,2.0542328256400113,0.0
1.3924790419161677,0.0010990020124999997,1.395678143712575,0.0009224168312500003,1.3924790419161677,0.0010586056375000003,2.0584248320176464,0.0
1.395678143712575,0.0011011495,1.398880239520958,0.0009245325749999995,1.395678143712575,0.00106111104375,2.0626168383952814,0.0
1.398880239520958,0.00110252076875,1.4020823353293412,0.0009262287687500003,1.398880239520958,0.0010631066,2.0668088447729165,0.0
1.4020823353293412,0.00110381866875,1.4052859281437124,0.0009282647874999994,1.4020823353293412,0.00106528770625,2.0710008511505515,0.0
1.4052859281437124,0.0011053567937499998,1.40849251497006,0.0009304536999999996,1.4052859281437124,0.0010677201999999997,2.0751928575281866,0.0
1.40849251497006,0.00110672060625,1.4117005988023954,0.00093213740625,1.40849251497006,0.0010704112562499996,2.079384863905822,0.0
1.4117005988023954,0.001107987675,1.4149086826347306,0.0009341014312500001,1.4117005988023954,0.0010726461374999995,2.0835768702834567,0.0
1.4149086826347306,0.0011099964437499999,1.4181197604790419,0.0009363874562499997,1.4149086826347306,0.00107491048125,2.0877688766610922,0.0
1.4181197604790419,0.0011120180375000003,1.4213323353293414,0.0009385821624999997,1.4181197604790419,0.0010768509562499996,2.0919608830387273,0.0
1.4213323353293414,0.0011140227500000008,1.4245464071856286,0.0009407997312500003,1.4213323353293414,0.00107923115625,2.0961528894163624,0.0
1.4245464071856286,0.0011154390812500002,1.4277619760479041,0.0009423619374999999,1.4245464071856286,0.0010812227125000001,2.1003448957939974,0.0
1.4277619760479041,0.0011169557124999997,1.4309790419161676,0.0009438785187500005,1.4277619760479041,0.0010831674187499999,2.104536902171633,0.0
1.4309790419161676,0.0011184906499999996,1.434197604790419,0.0009456675750000004,1.4309790419161676,0.0010855319437499996,2.1087289085492675,0.0
1.434197604790419,0.001119817818750001,1.437417664670659,0.0009474220999999997,1.434197604790419,0.0010875848187499996,2.112920914926903,0.0
1.437417664670659,0.0011213956812500003,1.4406392215568862,0.0009493023999999998,1.437417664670659,0.0010902029937499996,2.1171129213045377,0.0
1.4406392215568862,0.0011230924437500005,1.4438622754491017,0.0009511658124999999,1.4406392215568862,0.0010924370187500002,2.121304927682173,0.0
1.4438622754491017,0.00112445481875,1.4470883233532936,0.0009529903749999997,1.4438622754491017,0.0010945347625000003,2.125496934059808,0.0
1.4470883233532936,0.0011254839499999995,1.450314371257485,0.0009543729250000001,1.4470883233532936,0.0010964131437500003,2.1296889404374433,0.0
1.450314371257485,0.0011267507249999988,1.4535434131736527,0.0009562186874999999,1.450314371257485,0.0010983602624999992,2.1338809468150783,0.0
1.4535434131736527,0.0011279722500000002,1.4567724550898205,0.0009576843812500001,1.4535434131736527,0.0011004696250000003,2.138072953192714,0.0
1.4567724550898205,0.00112939495,1.4600044910179641,0.0009595689624999999,1.4567724550898205,0.0011026250062499997,2.1422649595703485,0.0
1.4600044910179641,0.00113068553125,1.463238023952096,0.0009612948250000003,1.4600044910179641,0.0011046604250000004,2.146456965947984,0.0
1.463238023952096,0.00113212194375,1.4664730538922155,0.0009629367437500001,1.463238023952096,0.0011067740687499997,2.150648972325619,0.0
1.4664730538922155,0.00113360804375,1.4697095808383234,0.0009647106812499999,1.4664730538922155,0.00110916093125,2.154840978703254,0.0
1.4697095808383234,0.0011349082812499999,1.4729476047904193,0.0009659482937500003,1.4697095808383234,0.0011109676999999994,2.159032985080889,0.0
1.4729476047904193,0.0011364028624999995,1.476187125748503,0.0009676510187499997,1.4729476047904193,0.0011130334875000005,2.163224991458524,0.0
1.476187125748503,0.0011378976062500002,1.4794281437125751,0.0009691325249999997,1.476187125748503,0.0011154192875000002,2.1674169978361593,0.0
1.4794281437125751,0.0011389292937500008,1.4826721556886227,0.0009710431062499999,1.4794281437125751,0.0011170463187500006,2.1716090042137948,0.0
1.4826721556886227,0.0011406178062499993,1.4859161676646706,0.0009721901937500005,1.4826721556886227,0.0011191501999999998,2.17580101059143,0.0
1.4859161676646706,0.0011416189999999998,1.4891616766467066,0.0009738608812500001,1.4859161676646706,0.0011210910624999998,2.179993016969065,0.0
1.4891616766467066,0.00114309145625,1.4924101796407188,0.0009756433812499994,1.4891616766467066,0.0011230462812499994,2.1841850233467,0.0
1.4924101796407188,0.00114447065,1.4956601796407185,0.0009771435999999995,1.4924101796407188,0.001125122506249999,2.188377029724335,0.0
1.4956601796407185,0.0011454632437499996,1.4989071856287426,0.0009785644812500003,1.4956601796407185,0.0011269280875000006,2.19256903610197,0.0
1.4989071856287426,0.0011470003624999999,1.5021706586826347,0.0009799124687499996,1.4989071856287426,0.0011289582375,2.196761042479605,0.0
1.5021706586826347,0.0011484389875000005,1.5054191616766468,0.0009813525500000002,1.5021706586826347,0.0011309746374999997,2.20095304885724,0.0
1.5054191616766468,0.00114929988125,1.5086676646706587,0.0009826558812499994,1.5054191616766468,0.00113293149375,2.2051450552348757,0.0
1.5086676646706587,0.0011500430562499996,1.511931137724551,0.0009842498875000003,1.5086676646706587,0.0011345491187500004,2.2093370616125108,0.0
1.511931137724551,0.0011512200562499998,1.515194610778443,0.0009851523062500002,1.511931137724551,0.0011365400624999997,2.213529067990146,0.0
1.515194610778443,0.0011520527062499999,1.5184580838323354,0.0009863081874999997,1.515194610778443,0.0011380343187500001,2.217721074367781,0.0
1.5184580838323354,0.0011529576250000008,1.5217065868263473,0.0009877599375000003,1.5184580838323354,0.0011400016062500001,2.221913080745416,0.0
1.5217065868263473,0.0011539702312499999,1.5249850299401198,0.0009891659249999997,1.5217065868263473,0.0011417949124999998,2.226105087123051,0.0
1.5249850299401198,0.0011548412625000002,1.528248502994012,0.0009905287687500004,1.5249850299401198,0.00114352725,2.230297093500686,0.0
1.528248502994012,0.0011559742937500002,1.5315119760479041,0.0009920688375000006,1.528248502994012,0.001145392137499999,2.2344890998783216,0.0
1.5315119760479041,0.0011571034437499995,1.5347754491017964,0.00099314926875,1.5315119760479041,0.0011474643750000002,2.2386811062559566,0.0
1.5347754491017964,0.0011579048124999993,1.538053892215569,0.0009947584937500002,1.5347754491017964,0.0011489528812499998,2.2428731126335917,0.0
1.538053892215569,0.0011589345937499996,1.541317365269461,0.0009961276125,1.538053892215569,0.00115082934375,2.2470651190112267,0.0
1.541317365269461,0.0011602315187500007,1.5445958083832336,0.0009977115124999998,1.541317365269461,0.0011525762437500002,2.251257125388862,0.0
1.5445958083832336,0.00116128521875,1.547874251497006,0.0009988761562500002,1.5445958083832336,0.0011546224187499996,2.255449131766497,0.0
1.547874251497006,0.00116209439375,1.5511526946107785,0.0010001917187499995,1.547874251497006,0.0011565053375000005,2.259641138144132,0.0
1.5511526946107785,0.0011629608500000005,1.554431137724551,0.0010016855875,1.5511526946107785,0.0011582086562499996,2.263833144521767,0.0
1.554431137724551,0.0011637576062499995,1.5577095808383234,0.0010023702937499996,1.554431137724551,0.0011598628374999997,2.2680251508994025,0.0
1.5577095808383234,0.0011645621437499994,1.560988023952096,0.00100336890625,1.5577095808383234,0.0011614668312499997,2.2722171572770375,0.0
1.560988023952096,0.001165159075,1.5642814371257487,0.0010046281125000007,1.560988023952096,0.0011631738312500007,2.2764091636546726,0.0
1.5642814371257487,0.0011658278125000004,1.567559880239521,0.001006126125,1.5642814371257487,0.0011649965,2.2806011700323077,0.0
1.567559880239521,0.0011665874312499994,1.5708532934131736,0.0010069411437499999,1.567559880239521,0.0011667750562500004,2.2847931764099427,0.0
1.5708532934131736,0.001166853331249999,1.5741317365269463,0.0010080319125000009,1.5708532934131736,0.0011683018937500003,2.288985182787578,0.0
1.5741317365269463,0.0011675319687499996,1.5774251497005989,0.0010093164562500001,1.5741317365269463,0.0011697676624999992,2.2931771891652133,0.0
1.5774251497005989,0.00116813051875,1.5807185628742517,0.0010106067250000004,1.5774251497005989,0.001171339512499999,2.297369195542848,0.0
1.5807185628742517,0.0011686565374999995,1.5840119760479043,0.00101206995,1.5807185628742517,0.0011730301562499995,2.3015612019204834,0.0
1.5840119760479043,0.0011697552624999996,1.587305389221557,0.0010133299874999994,1.5840119760479043,0.0011748810312499998,2.305753208298118,0.0
1.587305389221557,0.0011706184375000002,1.5905988023952096,0.0010145469437500003,1.587305389221557,0.0011766714312500001,2.3099452146757535,0.0
1.5905988023952096,0.0011712125812500002,1.5939071856287426,0.0010159131125000004,1.5905988023952096,0.0011783871875000003,2.3141372210533886,0.0
1.5939071856287426,0.0011720843062499996,1.5972005988023952,0.0010168772375000002,1.5939071856287426,0.0011801938999999992,2.3183292274310237,0.0
1.5972005988023952,0.0011724966750000009,1.6005089820359282,0.0010181574125,1.5972005988023952,0.0011821500687500001,2.3225212338086587,0.0
1.6005089820359282,0.0011732267187500004,1.603802395209581,0.0010191776812499996,1.6005089820359282,0.0011838455937499997,2.326713240186294,0.0
1.603802395209581,0.0011736303687500003,1.6071107784431138,0.001020221875,1.603802395209581,0.0011854638437499999,2.330905246563929,0.0
1.6071107784431138,0.0011743801625000005,1.6104191616766468,0.0010212862562500003,1.6071107784431138,0.0011870846312500003,2.3350972529415643,0.0
1.6104191616766468,0.0011748772187499994,1.6137275449101798,0.00102193445,1.6104191616766468,0.0011885258437499995,2.3392892593191994,0.0
1.6137275449101798,0.0011752115562500003,1.6170359281437126,0.0010227871187500001,1.6137275449101798,0.0011898864937500003,2.3434812656968345,0.0
1.6170359281437126,0.0011757564812500004,1.6203443113772455,0.0010237231375,1.6170359281437126,0.0011912653062500001,2.3476732720744695,0.0
1.6203443113772455,0.00117638988125,1.6236676646706587,0.0010247803937499997,1.6203443113772455,0.0011928468874999993,2.351865278452105,0.0
1.6236676646706587,0.0011764698187500004,1.6269760479041917,0.0010257207812500002,1.6236676646706587,0.001194271425,2.3560572848297396,0.0
1.6269760479041917,0.0011771094125000005,1.6302994011976049,0.0010266443812500003,1.6269760479041917,0.0011956617499999998,2.360249291207375,0.0
1.6302994011976049,0.0011777599375000004,1.633622754491018,0.0010278085062500012,1.6302994011976049,0.0011972441562499998,2.36444129758501,0.0
1.633622754491018,0.0011778594249999999,1.6369311377245508,0.001028843575,1.633622754491018,0.00119836423125,2.3686333039626453,0.0
1.6369311377245508,0.0011783855687499995,1.640254491017964,0.0010298502125000004,1.6369311377245508,0.00119999061875,2.3728253103402803,0.0
1.640254491017964,0.001178656237500001,1.6435778443113773,0.00103091605625,1.640254491017964,0.0012014948624999996,2.3770173167179154,0.0
1.6435778443113773,0.0011793067750000003,1.6469011976047905,0.0010316356125,1.6435778443113773,0.0012031899625000008,2.3812093230955504,0.0
1.6469011976047905,0.0011798316812499999,1.650239520958084,0.0010324852812499993,1.6469011976047905,0.0012047632374999999,2.385401329473186,0.0
1.650239520958084,0.0011802383812499996,1.653562874251497,0.00103340718125,1.650239520958084,0.0012062013624999997,2.3895933358508206,0.0
1.653562874251497,0.001180738575,1.65688622754491,0.00103440900625,1.653562874251497,0.00120775258125,2.393785342228456,0.0
1.65688622754491,0.0011811724562499995,1.6602245508982036,0.0010353445749999995,1.65688622754491,0.0012091586687500001,2.397977348606091,0.0
1.6602245508982036,0.001181428725,1.6635628742514972,0.0010361892125000003,1.6602245508982036,0.0012104271250000004,2.4021693549837266,0.0
1.6635628742514972,0.0011817968375000005,1.6668862275449103,0.001037156737499999,1.6635628742514972,0.0012117130562500002,2.4063613613613617,0.0
1.6668862275449103,0.001181983912500001,1.6702245508982037,0.00103794320625,1.6668862275449103,0.0012130123937500006,2.4105533677389963,0.0
1.6702245508982037,0.0011822501937500001,1.673562874251497,0.00103854904375,1.6702245508982037,0.00121428025625,2.414745374116632,0.0
1.673562874251497,0.00118236676875,1.6769011976047905,0.00103931236875,1.673562874251497,0.00121562189375,2.418937380494267,0.0
1.6769011976047905,0.0011828276937499997,1.6802544910179642,0.0010398511562499998,1.6769011976047905,0.0012168757062500002,2.423129386871902,0.0
1.6802544910179642,0.0011830830749999992,1.6835928143712575,0.0010407309937500004,1.6802544910179642,0.0012180234250000004,2.4273213932495374,0.0
1.6835928143712575,0.0011833437312500003,1.686931137724551,0.00104157365625,1.6835928143712575,0.0012192543812500007,2.4315133996271725,0.0
1.686931137724551,0.0011835991187500003,1.6902844311377248,0.0010423295124999997,1.686931137724551,0.0012205212687500006,2.435705406004807,0.0
1.6902844311377248,0.0011837376812499998,1.6936377245508982,0.0010427861750000001,1.6902844311377248,0.0012217601625,2.4398974123824426,0.0
1.6936377245508982,0.0011839501437499998,1.6969760479041918,0.0010435665812500005,1.6936377245508982,0.0012228231500000003,2.4440894187600777,0.0
1.6969760479041918,0.0011838654687500003,1.7003293413173655,0.0010438893875,1.6969760479041918,0.00122408380625,2.4482814251377127,0.0
1.7003293413173655,0.00118407151875,1.703682634730539,0.0010445590187499996,1.7003293413173655,0.0012251126124999997,2.4524734315153482,0.0
1.703682634730539,0.0011841620062500006,1.7070359281437126,0.0010452907375000005,1.703682634730539,0.0012264287062499993,2.456665437892983,0.0
1.7070359281437126,0.0011845038125,1.7104041916167665,0.0010461140375,1.7070359281437126,0.0012277072875000003,2.460857444270618,0.0
1.7104041916167665,0.0011848654250000007,1.7137574850299402,0.0010467261812500002,1.7104041916167665,0.0012291435562500005,2.465049450648253,0.0
1.7137574850299402,0.0011850489187500003,1.717125748502994,0.00104741219375,1.7137574850299402,0.0012302984499999998,2.4692414570258885,0.0
1.717125748502994,0.00118498859375,1.720479041916168,0.0010479707375,1.717125748502994,0.001231280125,2.4734334634035235,0.0
1.720479041916168,0.0011849025624999995,1.7238473053892216,0.00104898961875,1.720479041916168,0.0012323757875,2.477625469781158,0.0
1.7238473053892216,0.0011850133312499996,1.7272155688622757,0.0010495674437499996,1.7238473053892216,0.0012337230812499995,2.4818174761587937,0.0
1.7272155688622757,0.0011849329374999998,1.7305838323353293,0.0010499803625,1.7272155688622757,0.0012346971562500002,2.4860094825364287,0.0
1.7305838323353293,0.00118474480625,1.7339520958083834,0.0010506023875,1.7305838323353293,0.0012357280749999999,2.490201488914064,0.0
1.7339520958083834,0.001184999025,1.7373203592814372,0.0010514091625,1.7339520958083834,0.0012367989875000003,2.4943934952916993,0.0
1.7373203592814372,0.0011850305687500008,1.740688622754491,0.0010520535437499995,1.7373203592814372,0.0012378295625000005,2.4985855016693344,0.0
1.740688622754491,0.001185153325,1.744056886227545,0.0010526979250000002,1.740688622754491,0.0012389882749999999,2.502777508046969,0.0
1.744056886227545,0.0011854116187500013,1.7474401197604792,0.0010536271687500002,1.744056886227545,0.0012400821937500004,2.5069695144246045,0.0
1.7474401197604792,0.0011855404687500005,1.7508083832335328,0.0010543780687500004,1.7474401197604792,0.0012411656812499998,2.5111615208022395,0.0
1.7508083832335328,0.0011853406499999996,1.754191616766467,0.001054789425,1.7508083832335328,0.0012421541437499996,2.5153535271798746,0.0
1.754191616766467,0.00118530778125,1.7575748502994013,0.0010555518812500003,1.754191616766467,0.0012434014375,2.51954553355751,0.0
1.7575748502994013,0.0011853700875000003,1.7609580838323353,0.0010562800124999999,1.7575748502994013,0.0012445184874999996,2.5237375399351447,0.0
1.7609580838323353,0.0011855908812500005,1.7643413173652696,0.0010570539437499997,1.7609580838323353,0.001245713525,2.5279295463127798,0.0
1.7643413173652696,0.0011854605062500008,1.7677245508982038,0.0010577183124999994,1.7643413173652696,0.0012467583062500001,2.5321215526904153,0.0
1.7677245508982038,0.00118540139375,1.7711077844311378,0.0010583590750000002,1.7677245508982038,0.0012479811937500004,2.5363135590680503,0.0
1.7711077844311378,0.0011853506749999994,1.7745059880239522,0.0010588664562500001,1.7711077844311378,0.00124896575,2.5405055654456854,0.0
1.7745059880239522,0.0011855520125000003,1.7778892215568864,0.0010592444875000002,1.7745059880239522,0.0012499971374999989,2.544697571823321,0.0
1.7778892215568864,0.0011855354375,1.7812874251497006,0.0010599287625000001,1.7778892215568864,0.00125104395625,2.5488895782009555,0.0
1.7812874251497006,0.0011855448187500007,1.7846706586826349,0.001060512625,1.7812874251497006,0.0012522682249999993,2.5530815845785906,0.0
1.7846706586826349,0.0011854641625000002,1.7880688622754493,0.0010610836312499989,1.7846706586826349,0.0012531165749999997,2.557273590956226,0.0
1.7880688622754493,0.0011854634249999995,1.7914670658682637,0.0010616614812500001,1.7880688622754493,0.0012539503374999997,2.561465597333861,0.0
1.7914670658682637,0.001185329656249999,1.7948652694610778,0.0010620552749999997,1.7914670658682637,0.0012548678625000007,2.5656576037114958,0.0
1.7948652694610778,0.0011853328,1.7982784431137724,0.0010625919312499997,1.7948652694610778,0.0012559920062500001,2.5698496100891313,0.0
1.7982784431137724,0.0011850325250000004,1.8016766467065868,0.00106297085,1.7982784431137724,0.0012567865812500001,2.5740416164667663,0.0
1.8016766467065868,0.0011848835437499997,1.8050748502994012,0.0010633769562499997,1.8016766467065868,0.0012577309937499997,2.5782336228444014,0.0
1.8050748502994012,0.0011844941749999999,1.808488023952096,0.0010636694875000006,1.8050748502994012,0.0012584920062499994,2.582425629222037,0.0
1.808488023952096,0.0011845474749999994,1.8118862275449104,0.0010642681812499995,1.808488023952096,0.0012595346874999997,2.586617635599672,0.0
1.8118862275449104,0.0011843498624999995,1.815299401197605,0.00106487448125,1.8118862275449104,0.00126051913125,2.5908096419773066,0.0
1.815299401197605,0.0011840221562499998,1.8187125748502992,0.0010652292125,1.815299401197605,0.0012615175125000005,2.5950016483549416,0.0
1.8187125748502992,0.0011835858624999994,1.822125748502994,0.0010657010562499997,1.8187125748502992,0.00126241805625,2.599193654732577,0.0
1.822125748502994,0.0011835574812500004,1.8255389221556886,0.0010660017374999995,1.822125748502994,0.0012635638687500004,2.603385661110212,0.0
1.8255389221556886,0.0011832020749999999,1.8289520958083834,0.0010662569625,1.8255389221556886,0.0012642558999999992,2.6075776674878473,0.0
1.8289520958083834,0.0011833295812499994,1.832380239520958,0.0010669100000000003,1.8289520958083834,0.001265184325,2.6117696738654828,0.0
1.832380239520958,0.0011829635312500006,1.8357934131736526,0.0010674469874999996,1.832380239520958,0.0012661116749999998,2.6159616802431174,0.0
1.8357934131736526,0.0011828177812499992,1.8392215568862276,0.001067748075,1.8357934131736526,0.0012669454187500004,2.6201536866207524,0.0
1.8392215568862276,0.0011828300562499998,1.8426347305389221,0.0010682945874999992,1.8392215568862276,0.00126802840625,2.624345692998388,0.0
1.8426347305389221,0.0011822930562500008,1.846062874251497,0.0010687086625000004,1.8426347305389221,0.0012690812624999994,2.628537699376023,0.0
1.846062874251497,0.001181960225,1.8494910179640718,0.00106906775625,1.846062874251497,0.0012699778375000006,2.6327297057536576,0.0
1.8494910179640718,0.00118158956875,1.8529191616766467,0.001069603475,1.8494910179640718,0.0012709501562499998,2.636921712131293,0.0
1.8529191616766467,0.0011812982187500004,1.8563473053892217,0.0010700159937499995,1.8529191616766467,0.001271809,2.641113718508928,0.0
1.8563473053892217,0.0011808980875,1.8597754491017964,0.0010706732312500003,1.8563473053892217,0.0012725147312499993,2.6453057248865632,0.0
1.8597754491017964,0.0011806635374999998,1.8632185628742517,0.0010710448562499997,1.8597754491017964,0.0012733401062500005,2.6494977312641987,0.0
1.8632185628742517,0.0011802618250000003,1.8666467065868266,0.0010716638437500005,1.8632185628742517,0.00127405448125,2.653689737641834,0.0
1.8666467065868266,0.0011798890937499997,1.8700898203592815,0.0010718720312499997,1.8666467065868266,0.0012749333624999996,2.6578817440194684,0.0
1.8700898203592815,0.0011796320562499991,1.8735179640718564,0.0010721679562499995,1.8700898203592815,0.00127587018125,2.662073750397104,0.0
1.8735179640718564,0.0011795997500000002,1.8769610778443115,0.0010723196062500003,1.8735179640718564,0.00127648626875,2.666265756774739,0.0
1.8769610778443115,0.0011789216125000007,1.8804041916167664,0.0010725072,1.8769610778443115,0.001277146875,2.670457763152374,0.0
1.8804041916167664,0.0011787005062499994,1.8838473053892215,0.0010727082750000001,1.8804041916167664,0.0012777872937499994,2.6746497695300095,0.0
1.8838473053892215,0.0011783051062500005,1.8872904191616768,0.0010731126875,1.8838473053892215,0.0012784193750000007,2.678841775907644,0.0
1.8872904191616768,0.0011778212312500002,1.890733532934132,0.0010734364062499997,1.8872904191616768,0.0012792663,2.6830337822852792,0.0
1.890733532934132,0.0011776652249999998,1.8941916167664672,0.0010740277375000003,1.890733532934132,0.0012801549,2.6872257886629147,0.0
1.8941916167664672,0.0011774628624999996,1.8976347305389223,0.0010743616500000007,1.8941916167664672,0.00128100223125,2.69141779504055,0.0
1.8976347305389223,0.00117708191875,1.9010928143712575,0.00107478623125,1.8976347305389223,0.0012817838375000002,2.695609801418185,0.0
1.9010928143712575,0.0011768429437500002,1.904550898203593,0.00107496788125,1.9010928143712575,0.00128267879375,2.6998018077958204,0.0
1.904550898203593,0.0011761799687499991,1.907994011976048,0.0010753784937499998,1.904550898203593,0.0012833434625,2.703993814173455,0.0
1.907994011976048,0.0011758645062500011,1.9114520958083832,0.001075639281250001,1.907994011976048,0.0012840205500000007,2.70818582055109,0.0
1.9114520958083832,0.0011755505500000002,1.914925149700599,0.0010757513187500001,1.9114520958083832,0.0012848011312500001,2.7123778269287255,0.0
1.914925149700599,0.00117506055625,1.9183832335329343,0.0010759588250000003,1.914925149700599,0.00128550686875,2.7165698333063606,0.0
1.9183832335329343,0.0011745632187500003,1.9218413173652695,0.0010762841312499996,1.9183832335329343,0.0012861981687499998,2.7207618396839957,0.0
1.9218413173652695,0.0011739852437499996,1.925299401197605,0.0010767419937500002,1.9218413173652695,0.0012870174687499999,2.7249538460616303,0.0
1.925299401197605,0.0011736298624999994,1.9287724550898204,0.00107706205625,1.925299401197605,0.0012879939687500007,2.7291458524392658,0.0
1.9287724550898204,0.0011734330749999995,1.932245508982036,0.0010773254312500006,1.9287724550898204,0.0012886941125000002,2.733337858816901,0.0
1.932245508982036,0.0011731836749999999,1.9357035928143713,0.0010775106249999997,1.932245508982036,0.0012893564187500004,2.737529865194536,0.0
1.9357035928143713,0.0011725550437499998,1.9391766467065867,0.0010777993499999998,1.9357035928143713,0.001289878962499999,2.7417218715721714,0.0
1.9391766467065867,0.00117212640625,1.9426497005988026,0.0010781148312500007,1.9391766467065867,0.0012904531000000013,2.745913877949806,0.0
1.9426497005988026,0.0011714059125000002,1.946122754491018,0.0010784258187500001,1.9426497005988026,0.0012911333749999994,2.750105884327441,0.0
1.946122754491018,0.0011709641499999999,1.949610778443114,0.0010787970937500006,1.946122754491018,0.0012918738812500003,2.7542978907050766,0.0
1.949610778443114,0.0011706425875000006,1.9530838323353295,0.0010788274187500003,1.949610778443114,0.0012925093000000008,2.7584898970827116,0.0
1.9530838323353295,0.0011704467062500004,1.956556886227545,0.0010790476625000005,1.9530838323353295,0.0012931933375000002,2.7626819034603467,0.0
1.956556886227545,0.00116999588125,1.9600449101796407,0.0010791539499999997,1.956556886227545,0.0012937729937499993,2.766873909837982,0.0
1.9600449101796407,0.0011695770687499998,1.9635329341317367,0.0010794669874999998,1.9600449101796407,0.0012944413000000007,2.771065916215617,0.0
1.9635329341317367,0.0011692645624999996,1.9670209580838323,0.0010796674312500002,1.9635329341317367,0.0012951799374999995,2.775257922593252,0.0
1.9670209580838323,0.0011687091937499995,1.9704940119760481,0.00107993176875,1.9670209580838323,0.0012959554875000005,2.7794499289708874,0.0
1.9704940119760481,0.0011683103250000003,1.9739970059880239,0.0010802988500000004,1.9704940119760481,0.0012964855937499997,2.7836419353485224,0.0
1.9739970059880239,0.0011677179000000005,1.9774850299401199,0.0010804577562500005,1.9739970059880239,0.0012971594062499998,2.7878339417261575,0.0
1.9774850299401199,0.0011675442812499998,1.9809730538922157,0.0010807564749999998,1.9774850299401199,0.0012979035500000004,2.7920259481037926,0.0
1.9809730538922157,0.0011670870125,1.9844610778443115,0.0010809025687500006,1.9809730538922157,0.0012985720687499998,2.7962179544814276,0.0
1.9844610778443115,0.0011668970375000001,1.9879640718562877,0.0010811601499999997,1.9844610778443115,0.0012991132499999996,2.8004099608590627,0.0
1.9879640718562877,0.001166446600000001,1.9914670658682636,0.001081386325,1.9879640718562877,0.00129986018125,2.804601967236698,0.0
1.9914670658682636,0.0011660968874999996,1.9949550898203594,0.0010815644250000002,1.9914670658682636,0.0013004058874999996,2.8087939736143333,0.0
1.9949550898203594,0.0011656201624999996,1.9984580838323354,0.00108185828125,1.9949550898203594,0.0013009792625,2.812985979991968,0.0
1.9984580838323354,0.0011650763937500008,2.0019610778443115,0.0010819352000000003,1.9984580838323354,0.0013015560062499998,2.8171779863696034,0.0
2.0019610778443115,0.0011645442000000003,2.0054640718562875,0.0010820020062500002,2.0019610778443115,0.0013021526437500008,2.8213699927472384,0.0
2.0054640718562875,0.0011642244312499998,2.0089670658682635,0.0010819708437499998,2.0054640718562875,0.0013027894625,2.8255619991248735,0.0
2.0089670658682635,0.0011638979624999995,2.01248502994012,0.0010821842187499998,2.0089670658682635,0.0013034366187500003,2.829754005502509,0.0
2.01248502994012,0.0011635372999999995,2.015988023952096,0.0010822709374999995,2.01248502994012,0.0013041323375000003,2.833946011880144,0.0
2.015988023952096,0.0011630745374999999,2.019505988023952,0.0010824396749999998,2.015988023952096,0.0013047557937499996,2.8381380182577787,0.0
2.019505988023952,0.0011626899499999996,2.023008982035928,0.0010824156562499999,2.019505988023952,0.0013054182125000005,2.8423300246354137,0.0
2.023008982035928,0.0011623418499999995,2.0265269461077846,0.0010825850374999997,2.023008982035928,0.0013061293687499993,2.8465220310130492,0.0
2.0265269461077846,0.0011620350374999997,2.0300449101796407,0.0010828471624999996,2.0265269461077846,0.0013069195875,2.8507140373906843,0.0
2.0300449101796407,0.0011614025312500003,2.033562874251497,0.0010828949874999998,2.0300449101796407,0.0013073884875,2.854906043768319,0.0
2.033562874251497,0.0011608770500000005,2.0370808383233534,0.0010828041312500006,2.033562874251497,0.0013078560187499994,2.8590980501459544,0.0
2.0370808383233534,0.00116033275,2.0406137724550897,0.0010829880187500003,2.0370808383233534,0.0013083856687499998,2.8632900565235895,0.0
2.0406137724550897,0.0011597660312499998,2.0441317365269462,0.00108329164375,2.0406137724550897,0.0013088043125000005,2.8674820629012245,0.0
2.0441317365269462,0.0011592267000000004,2.0476646706586825,0.0010834533687499996,2.0441317365269462,0.0013095834749999999,2.87167406927886,0.0
2.0476646706586825,0.0011586234750000002,2.051182634730539,0.0010836547250000002,2.0476646706586825,0.0013100782375000011,2.875866075656495,0.0
2.051182634730539,0.0011582157562499997,2.0547155688622754,0.0010837343124999997,2.051182634730539,0.00131055109375,2.8800580820341297,0.0
2.0547155688622754,0.00115783465,2.058248502994012,0.0010838201375000006,2.0547155688622754,0.0013111584750000003,2.8842500884117652,0.0
2.058248502994012,0.0011571764937500005,2.061781437125749,0.0010840065812499995,2.058248502994012,0.0013116608375000002,2.8884420947894003,0.0
2.061781437125749,0.0011565133937500003,2.065314371257485,0.00108433535,2.061781437125749,0.0013122843374999992,2.8926341011670353,0.0
2.065314371257485,0.0011561606750000004,2.068847305389222,0.0010843477124999998,2.065314371257485,0.0013128188000000004,2.896826107544671,0.0
2.068847305389222,0.0011555735875000005,2.072380239520958,0.0010846434375,2.068847305389222,0.0013132883937500002,2.901018113922306,0.0
2.072380239520958,0.0011551116624999994,2.075928143712575,0.0010848047624999989,2.072380239520958,0.0013138360562500004,2.9052101202999405,0.0
2.075928143712575,0.0011548201125000002,2.0794610778443117,0.001084853875,2.075928143712575,0.0013142688812499991,2.909402126677576,0.0
2.0794610778443117,0.0011542806437499999,2.083008982035928,0.0010848854249999997,2.0794610778443117,0.0013148339312499995,2.913594133055211,0.0
2.083008982035928,0.0011537794749999996,2.086556886227545,0.0010849005312500001,2.083008982035928,0.0013152563937500004,2.917786139432846,0.0
2.086556886227545,0.00115335405,2.090104790419162,0.0010849046374999999,2.086556886227545,0.001315756231249999,2.9219781458104817,0.0
2.090104790419162,0.0011528552750000001,2.0936526946107783,0.0010850922999999996,2.090104790419162,0.0013163646000000002,2.9261701521881163,0.0
2.0936526946107783,0.0011525434374999998,2.097200598802395,0.0010852165374999998,2.0936526946107783,0.001316926,2.9303621585657513,0.0
2.097200598802395,0.00115226795625,2.100748502994012,0.0010852014812500006,2.097200598802395,0.00131740206875,2.934554164943387,0.0
2.100748502994012,0.0011517416375,2.104311377245509,0.0010854541374999993,2.100748502994012,0.0013177792062500002,2.938746171321022,0.0
2.104311377245509,0.0011512442812499995,2.107859281437126,0.0010858174499999995,2.104311377245509,0.0013181973937499995,2.942938177698657,0.0
2.107859281437126,0.00115049460625,2.111422155688623,0.001085987325,2.107859281437126,0.00131869545,2.9471301840762925,0.0
2.111422155688623,0.0011502550500000004,2.11498502994012,0.00108618045,2.111422155688623,0.0013192966187500006,2.951322190453927,0.0
2.11498502994012,0.0011499168625000002,2.1185479041916166,0.0010862232999999991,2.11498502994012,0.0013198275625000003,2.955514196831562,0.0
2.1185479041916166,0.0011493500437500003,2.122110778443114,0.0010864083750000003,2.1185479041916166,0.0013201898249999996,2.9597062032091976,0.0
2.122110778443114,0.0011488701437500002,2.1256736526946107,0.0010865426687500003,2.122110778443114,0.0013205084062500002,2.9638982095868327,0.0
2.1256736526946107,0.0011483951375000005,2.1292365269461078,0.0010866971937500006,2.1256736526946107,0.0013209965687499996,2.9680902159644673,0.0
2.1292365269461078,0.0011479486437500001,2.132799401197605,0.0010869410624999997,2.1292365269461078,0.0013214722374999999,2.9722822223421024,0.0
2.132799401197605,0.0011474554250000002,2.1363772455089824,0.0010870603187499999,2.132799401197605,0.0013219236249999993,2.976474228719738,0.0
2.1363772455089824,0.0011467849875000003,2.139940119760479,0.0010871860187500002,2.1363772455089824,0.0013223364374999992,2.980666235097373,0.0
2.139940119760479,0.0011463281874999997,2.1435179640718562,0.0010873436812499997,2.139940119760479,0.0013226233124999996,2.984858241475008,0.0
2.1435179640718562,0.0011454788312499993,2.1470958083832334,0.0010874450500000011,2.1435179640718562,0.0013230114062500002,2.9890502478526435,0.0
2.1470958083832334,0.0011449462562500006,2.150673652694611,0.0010875741124999996,2.1470958083832334,0.0013234562625,2.993242254230278,0.0
2.150673652694611,0.0011444530499999993,2.1542514970059883,0.0010877051375000008,2.150673652694611,0.00132403186875,2.997434260607913,0.0
2.1542514970059883,0.0011439495812500002,2.1578293413173655,0.0010878377625000001,2.1542514970059883,0.0013243950375000004,3.0016262669855487,0.0
2.1578293413173655,0.0011432381500000002,2.1614071856287427,0.0010877021312500003,2.1578293413173655,0.0013248103062499998,3.0058182733631837,0.0
2.1614071856287427,0.0011427563249999995,2.165,0.0010879519187499995,2.1614071856287427,0.0013252072374999994,3.010010279740819,0.0
2.165,0.0011423714312499994,2.1685778443113772,0.0010879439750000005,2.165,0.0013257132124999999,3.0142022861184543,0.0
2.1685778443113772,0.0011415338999999998,2.1721706586826346,0.0010880505437499996,2.1685778443113772,0.0013261409624999994,3.018394292496089,0.0
2.1721706586826346,0.0011408159249999992,2.1757634730538924,0.0010881623874999997,2.1721706586826346,0.001326522675,3.022586298873724,0.0
2.1757634730538924,0.0011404113562500004,2.1793562874251498,0.00108822055,2.1757634730538924,0.0013270039687500001,3.0267783052513595,0.0
2.1793562874251498,0.0011399048562500006,2.1829491017964076,0.0010884219875000004,2.1793562874251498,0.0013274868687499996,3.0309703116289946,0.0
2.1829491017964076,0.0011394615749999997,2.186541916167665,0.0010885264749999994,2.1829491017964076,0.00132791365,3.035162318006629,0.0
2.186541916167665,0.0011388644312499995,2.1901347305389223,0.0010886047937500001,2.186541916167665,0.001328379131249999,3.0393543243842647,0.0
2.1901347305389223,0.00113842415625,2.19374251497006,0.0010885507312499993,2.1901347305389223,0.0013286983437500002,3.0435463307618997,0.0
2.19374251497006,0.001137774962500001,2.1973353293413176,0.0010886668687500004,2.19374251497006,0.0013290407125000005,3.047738337139535,0.0
2.1973353293413176,0.0011371486312500006,2.200943113772455,0.0010887436687500001,2.1973353293413176,0.0013293767000000002,3.0519303435171703,0.0
2.200943113772455,0.0011364500375000003,2.204550898203593,0.00108863063125,2.200943113772455,0.0013296306874999995,3.0561223498948054,0.0
2.204550898203593,0.0011360168687499998,2.2081437125748504,0.0010887688250000001,2.204550898203593,0.0013300300499999999,3.06031435627244,0.0
2.2081437125748504,0.0011355057562500005,2.211751497005988,0.0010887662312500004,2.2081437125748504,0.0013304514249999995,3.0645063626500755,0.0
2.211751497005988,0.0011348699937500004,2.215359281437126,0.0010888724687499998,2.211751497005988,0.0013308240937499988,3.0686983690277105,0.0
2.215359281437126,0.0011341604124999992,2.218982035928144,0.00108911068125,2.215359281437126,0.0013311349999999998,3.0728903754053456,0.0
2.218982035928144,0.0011335105687499997,2.2225898203592815,0.0010891845562499996,2.218982035928144,0.0013316179812500005,3.077082381782981,0.0
2.2225898203592815,0.0011327352187500005,2.2262125748502997,0.0010894049437500009,2.2225898203592815,0.0013319767875,3.0812743881606157,0.0
2.2262125748502997,0.0011322676249999998,2.229820359281437,0.0010894261875,2.2262125748502997,0.0013324002499999995,3.085466394538251,0.0
2.229820359281437,0.0011316709062500004,2.2334431137724553,0.0010894910062500002,2.229820359281437,0.0013326555874999995,3.0896584009158863,0.0
2.2334431137724553,0.0011311032375000004,2.237065868263473,0.0010895544437499996,2.2334431137724553,0.001332938331249999,3.0938504072935213,0.0
2.237065868263473,0.0011303512937499997,2.240688622754491,0.0010895748562500004,2.237065868263473,0.00133320805625,3.0980424136711564,0.0
2.240688622754491,0.0011296798750000004,2.244311377245509,0.0010897255375000004,2.240688622754491,0.0013334587562500004,3.102234420048791,0.0
2.244311377245509,0.0011288903312500005,2.247934131736527,0.0010898080375000003,2.244311377245509,0.00133380929375,3.1064264264264265,0.0
2.247934131736527,0.0011284453625000003,2.251556886227545,0.0010899147562500001,2.247934131736527,0.0013341820312500004,3.1106184328040616,0.0
2.251556886227545,0.0011277961124999997,2.2551946107784433,0.0010898979249999996,2.251556886227545,0.001334445600000001,3.1148104391816966,0.0
2.2551946107784433,0.0011271593875000002,2.2588173652694614,0.0010898724812500008,2.2551946107784433,0.0013347333125000003,3.119002445559332,0.0
2.2588173652694614,0.0011263216374999998,2.2624550898203597,0.0010899747812500003,2.2588173652694614,0.0013350025500000005,3.123194451936967,0.0
2.2624550898203597,0.0011255250625,2.2660928143712575,0.0010900459625000003,2.2624550898203597,0.001335269156249999,3.127386458314602,0.0
2.2660928143712575,0.0011249286499999994,2.269730538922156,0.0010902177500000001,2.2660928143712575,0.00133562818125,3.1315784646922373,0.0
2.269730538922156,0.0011241899937499997,2.273368263473054,0.0010903823250000004,2.269730538922156,0.0013359861187500002,3.1357704710698724,0.0
2.273368263473054,0.00112355993125,2.2770059880239524,0.0010904475499999996,2.273368263473054,0.0013363830124999993,3.1399624774475074,0.0
2.2770059880239524,0.0011229530687499997,2.28064371257485,0.0010903930125,2.2770059880239524,0.0013367428187500002,3.144154483825143,0.0
2.28064371257485,0.0011223452687499998,2.2842964071856287,0.001090355525,2.28064371257485,0.0013370261250000002,3.1483464902027776,0.0
2.2842964071856287,0.0011215372437500001,2.287934131736527,0.0010904172000000003,2.2842964071856287,0.0013373079812499997,3.1525384965804126,0.0
2.287934131736527,0.0011209598375000007,2.2915868263473054,0.0010903800062500003,2.287934131736527,0.0013375787562500004,3.156730502958048,0.0
2.2915868263473054,0.0011204217625000001,2.295239520958084,0.0010904213874999996,2.2915868263473054,0.0013379276187499996,3.160922509335683,0.0
2.295239520958084,0.0011197121187499996,2.2988922155688623,0.0010904043500000002,2.295239520958084,0.0013382969000000002,3.1651145157133183,0.0
2.2988922155688623,0.0011190605562500003,2.3025449101796407,0.0010906165312500001,2.2988922155688623,0.0013385307875000002,3.1693065220909538,0.0
2.3025449101796407,0.0011185830625000002,2.306197604790419,0.00109063345625,2.3025449101796407,0.0013388574625,3.1734985284685884,0.0
2.306197604790419,0.0011179045812500002,2.3098502994011976,0.0010906463500000004,2.306197604790419,0.0013392374,3.1776905348462234,0.0
2.3098502994011976,0.0011172772937499999,2.313502994011976,0.0010906826749999998,2.3098502994011976,0.0013395377312500002,3.181882541223859,0.0
2.313502994011976,0.0011169136000000004,2.3171706586826346,0.0010907281312500005,2.313502994011976,0.0013398775312499999,3.186074547601494,0.0
2.3171706586826346,0.0011163044187499998,2.3208383233532937,0.0010907113062499996,2.3171706586826346,0.0013402247187500002,3.190266553979129,0.0
2.3208383233532937,0.0011157274374999993,2.324491017964072,0.0010908663874999996,2.3208383233532937,0.001340489006249999,3.194458560356764,0.0
2.324491017964072,0.0011152065562499993,2.3281586826347307,0.0010908817812500002,2.324491017964072,0.0013407862375000002,3.198650566734399,0.0
2.3281586826347307,0.0011146996625000006,2.3318263473053893,0.0010909853187500004,2.3281586826347307,0.0013411537125,3.2028425731120342,0.0
2.3318263473053893,0.0011141588125000005,2.335494011976048,0.0010910694062499996,2.3318263473053893,0.00134149400625,3.2070345794896697,0.0
2.335494011976048,0.0011135409312500002,2.339176646706587,0.0010911231375000008,2.335494011976048,0.0013417295125000002,3.211226585867305,0.0
2.339176646706587,0.0011130461437500005,2.3428443113772457,0.0010910415812499998,2.339176646706587,0.0013421375937499999,3.2154185922449394,0.0
2.3428443113772457,0.0011125390250000002,2.3465119760479043,0.0010909799500000003,2.3428443113772457,0.0013424838187499997,3.219610598622575,0.0
2.3465119760479043,0.0011118569375000004,2.350194610778443,0.0010910491062499999,2.3465119760479043,0.0013427149312500004,3.22380260500021,0.0
2.350194610778443,0.001111373162499999,2.3538772455089823,0.0010911580187499997,2.350194610778443,0.00134299065,3.227994611377845,0.0
2.3538772455089823,0.0011106284312500001,2.357559880239521,0.00109127405625,2.3538772455089823,0.0013433269312499991,3.23218661775548,0.0
2.357559880239521,0.0011098805062500002,2.3612425149700598,0.0010913001437500003,2.357559880239521,0.00134366324375,3.2363786241331156,0.0
2.3612425149700598,0.0011092499437499995,2.364925149700599,0.0010913269187499998,2.3612425149700598,0.00134392185625,3.2405706305107502,0.0
2.364925149700599,0.0011086396375000007,2.3686077844311377,0.00109134110625,2.364925149700599,0.001344162725,3.2447626368883853,0.0
2.3686077844311377,0.0011080348000000004,2.372290419161677,0.0010913845062499998,2.3686077844311377,0.0013443717000000005,3.248954643266021,0.0
2.372290419161677,0.0011074744875000002,2.375988023952096,0.0010913777687500004,2.372290419161677,0.0013446353000000004,3.253146649643656,0.0
2.375988023952096,0.0011069347499999998,2.379670658682635,0.0010914598687499998,2.375988023952096,0.0013449894062500002,3.257338656021291,0.0
2.379670658682635,0.0011065163937500004,2.383368263473054,0.0010914250562500008,2.379670658682635,0.0013452427750000001,3.261530662398926,0.0
2.383368263473054,0.00110592725625,2.3870658682634733,0.0010913495749999996,2.383368263473054,0.0013455427374999998,3.265722668776561,0.0
2.3870658682634733,0.0011053116750000009,2.3907634730538923,0.0010913931375,2.3870658682634733,0.0013457311562499997,3.269914675154196,0.0
2.3907634730538923,0.0011049704312499993,2.394461077844311,0.0010914064625000004,2.3907634730538923,0.0013459679562499989,3.2741066815318316,0.0
2.394461077844311,0.0011043442187499998,2.3981586826347305,0.0010914592499999991,2.394461077844311,0.0013462417749999993,3.2782986879094667,0.0
2.3981586826347305,0.0011038284750000001,2.40187125748503,0.0010914588000000003,2.3981586826347305,0.0013465876437500004,3.2824906942871013,0.0
2.40187125748503,0.001103387225,2.405568862275449,0.0010914586562499997,2.40187125748503,0.0013468566374999998,3.286682700664737,0.0
2.405568862275449,0.0011027626187499998,2.409281437125749,0.0010914716500000001,2.405568862275449,0.0013471048125000002,3.290874707042372,0.0
2.409281437125749,0.0011021382750000003,2.412979041916168,0.0010915733250000002,2.409281437125749,0.0013472324812499998,3.295066713420007,0.0
2.412979041916168,0.0011016633062500005,2.416691616766467,0.0010917230312500002,2.412979041916168,0.0013475472625000004,3.2992587197976424,0.0
2.416691616766467,0.0011012576562499995,2.4204041916167665,0.00109175771875,2.416691616766467,0.0013478134375,3.3034507261752775,0.0
2.4204041916167665,0.0011007098562499994,2.424116766467066,0.0010918294062500008,2.4204041916167665,0.001348057700000001,3.307642732552912,0.0
2.424116766467066,0.0011003136687499995,2.4278443113772457,0.00109187475625,2.424116766467066,0.0013483311624999995,3.3118347389305476,0.0
2.4278443113772457,0.0010997435437499997,2.4315568862275447,0.0010919242562500001,2.4278443113772457,0.0013486028500000003,3.3160267453081826,0.0
2.4315568862275447,0.0010990936812499993,2.4352694610778447,0.0010918509250000003,2.4315568862275447,0.00134890123125,3.3202187516858177,0.0
2.4352694610778447,0.0010984036124999993,2.438997005988024,0.001091857625,2.4352694610778447,0.001349113424999999,3.324410758063453,0.0
2.438997005988024,0.0010979261437499993,2.4427245508982036,0.001091895525,2.438997005988024,0.0013493146375000002,3.328602764441088,0.0
2.4427245508982036,0.0010972905499999999,2.4464371257485027,0.0010918735062500002,2.4427245508982036,0.0013495940999999996,3.332794770818723,0.0
2.4464371257485027,0.0010968362249999999,2.450164670658683,0.001091890175,2.4464371257485027,0.0013498778625,3.3369867771963584,0.0
2.450164670658683,0.0010963490249999998,2.4539071856287427,0.0010919697999999998,2.450164670658683,0.0013500788562500002,3.3411787835739934,0.0
2.4539071856287427,0.00109578805625,2.4576347305389223,0.0010920059437499999,2.4539071856287427,0.0013503593312500003,3.3453707899516285,0.0
2.4576347305389223,0.0010950712562499995,2.461362275449102,0.0010920702375,2.4576347305389223,0.0013505090937499986,3.349562796329263,0.0
2.461362275449102,0.0010946283187500004,2.4651047904191614,0.001092137475,2.461362275449102,0.0013507666312500002,3.3537548027068986,0.0
2.4651047904191614,0.0010942968499999997,2.4688323353293415,0.0010921884375000002,2.4651047904191614,0.0013509652437499995,3.3579468090845337,0.0
2.4688323353293415,0.0010938339124999998,2.4725748502994014,0.0010922256687499999,2.4688323353293415,0.0013511779687499996,3.3621388154621688,0.0
2.4725748502994014,0.001093265575,2.476317365269461,0.0010923178562500001,2.4725748502994014,0.0013514967000000004,3.3663308218398043,0.0
2.476317365269461,0.0010927792749999997,2.480059880239521,0.0010924166187499995,2.476317365269461,0.0013517950000000007,3.3705228282174393,0.0
2.480059880239521,0.00109211105,2.483802395209581,0.0010924870312499998,2.480059880239521,0.0013520236437499999,3.374714834595074,0.0
2.483802395209581,0.0010914595437499996,2.487544910179641,0.0010924656062500002,2.483802395209581,0.0013523092687500004,3.3789068409727094,0.0
2.487544910179641,0.0010909482124999994,2.4912874251497006,0.00109242835625,2.487544910179641,0.0013525283124999994,3.3830988473503445,0.0
2.4912874251497006,0.0010904910187499997,2.4950449101796406,0.00109238906875,2.4912874251497006,0.0013527006124999998,3.3872908537279796,0.0
2.4950449101796406,0.0010898896937499999,2.498787425149701,0.0010924703062500005,2.4950449101796406,0.0013528107749999998,3.391482860105615,0.0
2.498787425149701,0.0010893745062499998,2.5025449101796404,0.0010925286875,2.498787425149701,0.001353024256249999,3.3956748664832497,0.0
2.5025449101796404,0.0010888104937500005,2.506302395209581,0.0010924688249999996,2.5025449101796404,0.0013532776374999998,3.3998668728608847,0.0
2.506302395209581,0.0010882816624999997,2.510059880239521,0.0010924455562500003,2.506302395209581,0.001353402218750001,3.4040588792385202,0.0
2.510059880239521,0.001087810025,2.5138173652694613,0.001092439124999999,2.510059880239521,0.0013535229937499994,3.4082508856161553,0.0
2.5138173652694613,0.0010873526812500002,2.5175748502994013,0.0010925112374999997,2.5138173652694613,0.0013537185625,3.4124428919937904,0.0
2.5175748502994013,0.0010868750937500006,2.5213323353293418,0.0010924765875000005,2.5175748502994013,0.0013539269249999994,3.416634898371426,0.0
2.5213323353293418,0.0010861128312500002,2.5251047904191615,0.0010923850000000006,2.5213323353293418,0.0013540908562500007,3.4208269047490605,0.0
2.5251047904191615,0.0010853947562499996,2.528862275449102,0.0010923636312500005,2.5251047904191615,0.0013542668499999994,3.4250189111266955,0.0
2.528862275449102,0.0010847655562500002,2.532634730538922,0.0010923398437500005,2.528862275449102,0.0013544209375000002,3.429210917504331,0.0
2.532634730538922,0.0010841708562499995,2.5364071856287427,0.0010923080374999996,2.532634730538922,0.001354708006249999,3.433402923881966,0.0
2.5364071856287427,0.0010836391374999992,2.540179640718563,0.0010922900624999999,2.5364071856287427,0.0013549308750000005,3.4375949302596007,0.0
2.540179640718563,0.0010829319375,2.5439520958083834,0.0010923270374999998,2.540179640718563,0.0013551829437499993,3.4417869366372362,0.0
2.5439520958083834,0.0010825053625000002,2.5477245508982036,0.0010923938437500003,2.5439520958083834,0.0013554148937500005,3.4459789430148713,0.0
2.5477245508982036,0.0010819435874999995,2.5515119760479044,0.001092389875,2.5477245508982036,0.0013555864687499993,3.4501709493925063,0.0
2.5515119760479044,0.0010813781437499998,2.5552844311377245,0.00109234088125,2.5515119760479044,0.0013557512937500001,3.454362955770142,0.0
2.5552844311377245,0.0010809450125,2.5590718562874253,0.0010923469187500005,2.5552844311377245,0.0013559451062499991,3.458554962147777,0.0
2.5590718562874253,0.0010803018062500009,2.562844311377246,0.0010923707062500002,2.5590718562874253,0.0013561067874999998,3.4627469685254115,0.0
2.562844311377246,0.0010796851812499998,2.566631736526946,0.0010924511312499997,2.562844311377246,0.0013562760874999999,3.466938974903047,0.0
2.566631736526946,0.0010790071687500004,2.570419161676647,0.0010924561249999998,2.566631736526946,0.0013564553499999996,3.471130981280682,0.0
2.570419161676647,0.0010784570750000007,2.5742065868263473,0.00109257405,2.570419161676647,0.0013566549375000005,3.475322987658317,0.0
2.5742065868263473,0.0010779516500000002,2.578008982035928,0.0010925657375,2.5742065868263473,0.0013568575812499992,3.479514994035952,0.0
2.578008982035928,0.00107742560625,2.581796407185629,0.0010925553187500002,2.578008982035928,0.0013570587125000006,3.4837070004135877,0.0
2.581796407185629,0.0010767935937500003,2.5855838323353293,0.0010925717937499996,2.581796407185629,0.0013571961249999995,3.4878990067912223,0.0
2.5855838323353293,0.00107624649375,2.58938622754491,0.0010926139499999995,2.5855838323353293,0.001357380625,3.4920910131688574,0.0
2.58938622754491,0.0010757497437500004,2.5931886227544916,0.00109266875625,2.58938622754491,0.0013575108499999998,3.496283019546493,0.0
2.5931886227544916,0.0010751564562499997,2.596991017964072,0.0010926902062499994,2.5931886227544916,0.0013576874812500001,3.500475025924128,0.0
2.596991017964072,0.0010744430812499998,2.600793413173653,0.0010927346437500005,2.596991017964072,0.0013579169125000003,3.5046670323017626,0.0
2.600793413173653,0.0010739372937500003,2.604595808383234,0.00109276253125,2.600793413173653,0.0013581439687500004,3.508859038679398,0.0
2.604595808383234,0.001073486875,2.6083982035928144,0.0010928024,2.604595808383234,0.0013583643625000006,3.513051045057033,0.0
2.6083982035928144,0.0010729807437500002,2.6122005988023953,0.0010927834125000003,2.6083982035928144,0.0013585518125000004,3.517243051434668,0.0
2.6122005988023953,0.00107239038125,2.616017964071857,0.0010927469125,2.6122005988023953,0.001358729812500001,3.5214350578123037,0.0
2.616017964071857,0.0010718982312500004,2.6198353293413175,0.0010928277937499995,2.616017964071857,0.0013588912062500007,3.5256270641899388,0.0
2.6198353293413175,0.0010714543500000002,2.6236377245508984,0.0010928377500000002,2.6198353293413175,0.0013590699312499995,3.5298190705675734,0.0
2.6236377245508984,0.0010708724374999998,2.6274550898203595,0.0010928444750000002,2.6236377245508984,0.0013592027062500002,3.534011076945209,0.0
2.6274550898203595,0.0010703542125000004,2.63127245508982,0.00109276928125,2.6274550898203595,0.00135935383125,3.538203083322844,0.0
2.63127245508982,0.0010698130375000003,2.6350898203592816,0.0010927857812500002,2.63127245508982,0.0013594505937499996,3.542395089700479,0.0
2.6350898203592816,0.0010693597875000003,2.638922155688623,0.0010927643437499998,2.6350898203592816,0.0013595288187500001,3.5465870960781145,0.0
2.638922155688623,0.0010689162749999996,2.642739520958084,0.0010927158687500003,2.638922155688623,0.0013596682125000012,3.550779102455749,0.0
2.642739520958084,0.0010683799874999997,2.646571856287425,0.00109269995,2.642739520958084,0.0013598297375000006,3.554971108833384,0.0
2.646571856287425,0.0010677851624999997,2.6503892215568863,0.0010926613062499997,2.646571856287425,0.0013599973750000002,3.5591631152110197,0.0
2.6503892215568863,0.0010673205124999998,2.6542215568862275,0.0010926724125000006,2.6503892215568863,0.0013601730812500008,3.5633551215886548,0.0
2.6542215568862275,0.0010669806875,2.658053892215569,0.0010926859499999996,2.6542215568862275,0.0013602660062500005,3.56754712796629,0.0
2.658053892215569,0.0010663232687500002,2.6618862275449104,0.0010926865375,2.658053892215569,0.00136044694375,3.5717391343439253,0.0
2.6618862275449104,0.0010657591437499996,2.6657185628742512,0.0010927076687499994,2.6618862275449104,0.0013605668312500006,3.57593114072156,0.0
2.6657185628742512,0.0010653706312500006,2.669550898203593,0.0010927900187500002,2.6657185628742512,0.0013607947499999996,3.580123147099195,0.0
2.669550898203593,0.0010648140812500007,2.6733982035928143,0.00109280645625,2.669550898203593,0.0013610022812499995,3.5843151534768305,0.0
2.6733982035928143,0.001064177637499999,2.677230538922156,0.0010927901125000004,2.6733982035928143,0.0013611663437499994,3.5885071598544656,0.0
2.677230538922156,0.0010637462875000003,2.6810778443113774,0.0010927510062500004,2.677230538922156,0.0013613461937499998,3.5926991662321006,0.0
2.6810778443113774,0.0010633276999999998,2.6849251497005993,0.0010927555937499996,2.6810778443113774,0.0013615201062500003,3.596891172609736,0.0
2.6849251497005993,0.0010627541499999994,2.68877245508982,0.0010927753875000002,2.6849251497005993,0.00136172110625,3.6010831789873707,0.0
2.68877245508982,0.0010622952437500002,2.692619760479042,0.001092801050000001,2.68877245508982,0.00136183429375,3.605275185365006,0.0
2.692619760479042,0.0010617450687499998,2.6964670658682635,0.0010927401250000006,2.692619760479042,0.0013619787187500007,3.609467191742641,0.0
2.6964670658682635,0.00106118400625,2.7003143712574853,0.0010927723375,2.6964670658682635,0.0013620457687500002,3.6136591981202764,0.0
2.7003143712574853,0.0010605180249999998,2.704176646706587,0.0010927556187500004,2.7003143712574853,0.001362179625,3.617851204497911,0.0
2.704176646706587,0.0010600292437499994,2.7080239520958087,0.0010928115875,2.704176646706587,0.0013623226562499999,3.622043210875546,0.0
2.7080239520958087,0.0010594381749999997,2.7118862275449103,0.00109278551875,2.7080239520958087,0.0013624577312499992,3.6262352172531815,0.0
2.7118862275449103,0.00105897151875,2.7157485029940123,0.0010927076625000002,2.7118862275449103,0.0013625979187500002,3.6304272236308166,0.0
2.7157485029940123,0.0010584179062499998,2.7196107784431143,0.0010927316500000004,2.7157485029940123,0.0013626818562499994,3.6346192300084517,0.0
2.7196107784431143,0.0010580301125,2.7234730538922154,0.0010927677875000005,2.7196107784431143,0.001362812862500001,3.638811236386087,0.0
2.7234730538922154,0.0010575422375000002,2.7273353293413174,0.0010927862000000002,2.7234730538922154,0.0013630171000000003,3.643003242763722,0.0
2.7273353293413174,0.0010569329062499995,2.731212574850299,0.0010927300812499997,2.7273353293413174,0.0013631538000000005,3.647195249141357,0.0
2.731212574850299,0.0010565322874999997,2.735074850299401,0.0010927309937500001,2.731212574850299,0.0013632859500000006,3.6513872555189923,0.0
2.735074850299401,0.0010560244750000005,2.7389520958083833,0.0010927144249999999,2.735074850299401,0.0013634332750000003,3.6555792618966274,0.0
2.7389520958083833,0.0010555002562500002,2.742814371257485,0.0010927215812500004,2.7389520958083833,0.0013635891125000005,3.6597712682742625,0.0
2.742814371257485,0.0010549029062499997,2.746691616766467,0.0010927348625,2.742814371257485,0.0013637258062500004,3.6639632746518975,0.0
2.746691616766467,0.0010544051812499998,2.750568862275449,0.0010927213375,2.746691616766467,0.0013639062062499997,3.6681552810295326,0.0
2.750568862275449,0.00105395011875,2.7544461077844313,0.0010926642874999996,2.750568862275449,0.0013640135250000001,3.6723472874071676,0.0
2.7544461077844313,0.0010534118250000001,2.758338323353293,0.0010925980000000002,2.7544461077844313,0.001364145,3.676539293784803,0.0
2.758338323353293,0.0010527093062499989,2.7622155688622754,0.0010926760312500003,2.758338323353293,0.0013642830624999997,3.680731300162438,0.0
2.7622155688622754,0.0010521982312500001,2.7661077844311377,0.001092662025,2.7622155688622754,0.00136449900625,3.684923306540073,0.0
2.7661077844311377,0.0010515179312499993,2.76998502994012,0.0010926779749999998,2.7661077844311377,0.0013646442874999996,3.6891153129177083,0.0
2.76998502994012,0.0010509930749999998,2.773877245508982,0.0010926847000000005,2.76998502994012,0.0013648034687499997,3.6933073192953434,0.0
2.773877245508982,0.0010505487687499997,2.777769461077844,0.001092723256249999,2.773877245508982,0.00136493881875,3.6974993256729785,0.0
2.777769461077844,0.0010501874812499997,2.7816616766467064,0.0010927427374999997,2.777769461077844,0.0013650610437499998,3.701691332050614,0.0
2.7816616766467064,0.0010497608875,2.785553892215569,0.0010927777500000003,2.7816616766467064,0.0013652062562499996,3.705883338428249,0.0
2.785553892215569,0.0010492576562499997,2.7894461077844315,0.0010928150437500002,2.785553892215569,0.0013653824749999999,3.7100753448058836,0.0
2.7894461077844315,0.0010487336874999997,2.793353293413174,0.0010927245375000002,2.7894461077844315,0.0013655542312499993,3.714267351183519,0.0
2.793353293413174,0.0010482589375000006,2.7972455089820363,0.0010927005062500003,2.793353293413174,0.0013656573062500003,3.718459357561154,0.0
2.7972455089820363,0.0010478113812499995,2.8011526946107788,0.0010926835374999995,2.7972455089820363,0.0013657802749999998,3.7226513639387893,0.0
2.8011526946107788,0.0010472637624999999,2.8050598802395212,0.0010926710187499993,2.8011526946107788,0.0013659335187499997,3.7268433703164243,0.0
2.8050598802395212,0.0010466406875000007,2.8089670658682637,0.0010927340124999999,2.8050598802395212,0.001366041324999999,3.7310353766940594,0.0
2.8089670658682637,0.0010461956562499992,2.8128742514970058,0.0010926987375000001,2.8089670658682637,0.0013662085687500003,3.7352273830716944,0.0
2.8128742514970058,0.0010456854,2.8167814371257482,0.0010927490687500005,2.8128742514970058,0.0013663235750000003,3.7394193894493295,0.0
2.8167814371257482,0.0010451903562499996,2.8206886227544907,0.0010927105624999997,2.8167814371257482,0.001366445425,3.743611395826965,0.0
2.8206886227544907,0.0010447528125,2.8246107784431143,0.0010927017249999997,2.8206886227544907,0.0013665379062500003,3.7478034022046,0.0
2.8246107784431143,0.0010443175312500003,2.828532934131737,0.0010927722812500008,2.8246107784431143,0.00136659254375,3.7519954085822347,0.0
2.828532934131737,0.0010438851312500003,2.8324401197604794,0.0010928107124999996,2.828532934131737,0.0013666990562499997,3.75618741495987,0.0
2.8324401197604794,0.0010434481625,2.836362275449102,0.0010928056625000003,2.8324401197604794,0.0013668537062500004,3.7603794213375052,0.0
2.836362275449102,0.0010429578750000008,2.8402844311377247,0.00109284948125,2.836362275449102,0.0013669656187499997,3.7645714277151403,0.0
2.8402844311377247,0.0010426129375,2.8442065868263477,0.0010928893499999996,2.8402844311377247,0.0013670845749999996,3.768763434092776,0.0
2.8442065868263477,0.0010421537687500006,2.8481287425149704,0.0010929242249999999,2.8442065868263477,0.0013672239500000002,3.772955440470411,0.0
2.8481287425149704,0.0010418307937499999,2.852065868263473,0.001092900218749999,2.8481287425149704,0.0013673902125000002,3.7771474468480455,0.0
2.852065868263473,0.0010414313562500004,2.855988023952096,0.0010929135437499995,2.852065868263473,0.00136753891875,3.781339453225681,0.0
2.855988023952096,0.0010410432499999994,2.8599251497005986,0.0010928985499999997,2.855988023952096,0.0013676843749999995,3.785531459603316,0.0
2.8599251497005986,0.0010406477875000008,2.863862275449102,0.0010929349749999992,2.8599251497005986,0.0013677704749999998,3.789723465980951,0.0
2.863862275449102,0.0010400992624999997,2.867799401197605,0.0010929262624999989,2.863862275449102,0.0013678912499999999,3.7939154723585866,0.0
2.867799401197605,0.0010396324375000002,2.871736526946108,0.0010928972937500005,2.867799401197605,0.0013679900124999992,3.7981074787362212,0.0
2.871736526946108,0.0010390454937500005,2.8756736526946107,0.0010929291999999997,2.871736526946108,0.0013680656875000006,3.8022994851138563,0.0
2.8756736526946107,0.0010386439125000004,2.879610778443114,0.0010929103624999997,2.8756736526946107,0.0013682400624999995,3.806491491491492,0.0
2.879610778443114,0.0010381707000000008,2.883562874251497,0.0010929626312499998,2.879610778443114,0.00136836494375,3.810683497869127,0.0
2.883562874251497,0.0010378470312500004,2.8875,0.001092994775,2.883562874251497,0.00136849029375,3.814875504246762,0.0
2.8875,0.0010373787124999996,2.8914520958083836,0.0010930026937500004,2.8875,0.00136865850625,3.8190675106243974,0.0
2.8914520958083836,0.0010369125,2.8954041916167665,0.0010930528437500002,2.8914520958083836,0.0013687806187499992,3.823259517002032,0.0
2.8954041916167665,0.0010364043000000004,2.8993562874251495,0.0010930574687500001,2.8954041916167665,0.0013688966937499994,3.827451523379667,0.0
2.8993562874251495,0.00103606531875,2.9033083832335334,0.00109305153125,2.8993562874251495,0.0013690021750000002,3.8316435297573026,0.0
2.9033083832335334,0.00103555288125,2.9072604790419163,0.0010930760250000005,2.9033083832335334,0.0013690921499999998,3.8358355361349377,0.0
2.9072604790419163,0.0010351692874999998,2.9112275449101794,0.0010930883,2.9072604790419163,0.0013691604062500001,3.8400275425125727,0.0
2.9112275449101794,0.0010348170874999994,2.9151796407185633,0.00109308591875,2.9112275449101794,0.0013692914625000002,3.844219548890208,0.0
2.9151796407185633,0.0010344658249999996,2.9191467065868264,0.0010930294375000006,2.9151796407185633,0.0013693814625000008,3.848411555267843,0.0
2.9191467065868264,0.0010339504437500001,2.9230988023952094,0.0010930086187499993,2.9191467065868264,0.0013694593625,3.852603561645478,0.0
2.9230988023952094,0.0010335270562499997,2.9270658682634734,0.0010929979374999996,2.9230988023952094,0.0013695325312499996,3.856795568023113,0.0
2.9270658682634734,0.0010330485562499998,2.9310329341317365,0.0010929530812500002,2.9270658682634734,0.0013695920187500007,3.8609875744007485,0.0
2.9310329341317365,0.0010325190624999997,2.93501497005988,0.0010929454,2.9310329341317365,0.0013697032499999991,3.865179580778383,0.0
2.93501497005988,0.0010319481625000004,2.9389820359281438,0.0010929895374999995,2.93501497005988,0.0013697478750000003,3.869371587156018,0.0
2.9389820359281438,0.0010314318374999997,2.9429491017964073,0.0010930000750000001,2.9389820359281438,0.0013698689375000006,3.8735635935336536,0.0
2.9429491017964073,0.0010309570874999997,2.946931137724551,0.0010929636125000001,2.9429491017964073,0.0013699716312500008,3.8777555999112887,0.0
2.946931137724551,0.0010304796999999993,2.9508982035928146,0.0010929318062499998,2.946931137724551,0.00137002835,3.8819476062889238,0.0
2.9508982035928146,0.0010301139125000005,2.9548802395209584,0.0010929357687500005,2.9508982035928146,0.00137009499375,3.8861396126665593,0.0
2.9548802395209584,0.0010296447562499994,2.958862275449102,0.0010929651687499992,2.9548802395209584,0.0013701996124999996,3.890331619044194,0.0
2.958862275449102,0.0010293248999999993,2.9628443113772454,0.00109301405,2.958862275449102,0.0013703053875000009,3.894523625421829,0.0
2.9628443113772454,0.0010289107312499999,2.9668413173652697,0.0010930053187500005,2.9628443113772454,0.0013703406,3.8987156317994645,0.0
2.9668413173652697,0.00102859101875,2.970823353293413,0.0010930215812500004,2.9668413173652697,0.00137041884375,3.9029076381770995,0.0
2.970823353293413,0.001028185587500001,2.974805389221557,0.00109300541875,2.970823353293413,0.0013705218437500006,3.907099644554734,0.0
2.974805389221557,0.0010277360625,2.9788023952095806,0.0010930333437499998,2.974805389221557,0.0013706091624999992,3.9112916509323696,0.0
2.9788023952095806,0.00102725085625,2.982799401197605,0.0010930655937500004,2.9788023952095806,0.00137072911875,3.9154836573100047,0.0
2.982799401197605,0.0010267950062499995,2.9867964071856288,0.0010930588000000008,2.982799401197605,0.0013708513624999994,3.9196756636876398,0.0
2.9867964071856288,0.0010263405249999996,2.9907934131736527,0.0010929722437500004,2.9867964071856288,0.0013709571437499988,3.9238676700652753,0.0
2.9907934131736527,0.0010258835812500002,2.9947904191616765,0.0010930292812499998,2.9907934131736527,0.0013710087499999993,3.9280596764429103,0.0
2.9947904191616765,0.0010254602,2.998787425149701,0.0010930648687499998,2.9947904191616765,0.00137110910625,3.932251682820545,0.0
2.998787425149701,0.0010250599749999992,3.0027994011976054,0.0010930630312500002,2.998787425149701,0.0013712295062500003,3.9364436891981804,0.0
3.0027994011976054,0.0010246908250000001,3.006796407185629,0.0010930610500000007,3.0027994011976054,0.0013713055875000007,3.9406356955758155,0.0
3.006796407185629,0.0010243741125000006,3.0108083832335333,0.0010930241500000002,3.006796407185629,0.0013713943249999995,3.9448277019534506,0.0
3.0108083832335333,0.0010238980124999998,3.0148203592814373,0.0010930181374999997,3.0108083832335333,0.0013714832437500004,3.949019708331086,0.0
3.0148203592814373,0.0010234958499999998,3.0188323353293414,0.0010930110812500003,3.0148203592814373,0.0013715231687499998,3.953211714708721,0.0
3.0188323353293414,0.001023065975,3.0228443113772454,0.0010929807437499999,3.0188323353293414,0.001371646825,3.9574037210863557,0.0
3.0228443113772454,0.0010226984937500001,3.02685628742515,0.0010929620687500003,3.0228443113772454,0.0013716971062500004,3.9615957274639912,0.0
3.02685628742515,0.0010223404749999999,3.0308682634730544,0.0010929939687500004,3.02685628742515,0.00137177054375,3.9657877338416263,0.0
3.0308682634730544,0.0010218288125000002,3.0348952095808386,0.0010929980687499996,3.0308682634730544,0.0013718663500000001,3.9699797402192614,0.0
3.0348952095808386,0.0010213197812499993,3.0389071856287426,0.0010929992375,3.0348952095808386,0.001371921756250001,3.974171746596897,0.0
3.0389071856287426,0.0010208721250000003,3.042934131736527,0.0010930060875000004,3.0389071856287426,0.0013720345749999997,3.9783637529745315,0.0
3.042934131736527,0.0010205672562499993,3.0469610778443115,0.00109300869375,3.042934131736527,0.0013721121187499998,3.9825557593521665,0.0
3.0469610778443115,0.0010202042000000003,3.050988023952096,0.0010930297750000005,3.0469610778443115,0.0013721726125000004,3.9867477657298016,0.0
3.050988023952096,0.00101971246875,3.0550149700598803,0.0010930531750000002,3.050988023952096,0.0013722625125000003,3.990939772107437,0.0
3.0550149700598803,0.001019205200000001,3.059056886227545,0.0010931292625,3.0550149700598803,0.0013723361312499998,3.995131778485072,0.0
3.059056886227545,0.0010187922937499995,3.0630838323353298,0.0010931123,3.059056886227545,0.0013724450812500001,3.999323784862707,0.0
3.0630838323353298,0.0010182777250000005,3.067125748502994,0.0010930848812499999,3.0630838323353298,0.0013725121625,4.003515791240343,0.0
3.067125748502994,0.0010178695812499998,3.0711526946107783,0.00109307745,3.067125748502994,0.0013725596687499996,4.007707797617978,0.0
3.0711526946107783,0.0010173896812499987,3.0751946107784436,0.001093091925,3.0711526946107783,0.00137267046875,4.011899803995612,0.0
3.0751946107784436,0.0010170851437500004,3.0792365269461075,0.0010931062687499992,3.0751946107784436,0.0013727357750000003,4.016091810373248,0.0
3.0792365269461075,0.0010167100125000005,3.0832784431137723,0.0010931323812499996,3.0792365269461075,0.001372804825,4.020283816750883,0.0
3.0832784431137723,0.0010162838375,3.0873353293413177,0.001093154856249999,3.0832784431137723,0.0013729063187499996,4.024475823128518,0.0
3.0873353293413177,0.0010159706500000002,3.0913772455089825,0.00109319371875,3.0873353293413177,0.0013729855687500008,4.028667829506153,0.0
3.0913772455089825,0.0010156720374999999,3.095434131736527,0.0010931975562499996,3.0913772455089825,0.00137305781875,4.032859835883788,0.0
3.095434131736527,0.0010153126749999999,3.099476047904192,0.0010931697249999999,3.095434131736527,0.00137313355625,4.037051842261423,0.0
3.099476047904192,0.0010148083625,3.103532934131737,0.0010931863937500002,3.099476047904192,0.001373204831249999,4.041243848639058,0.0
3.103532934131737,0.0010144121312499993,3.1075898203592818,0.0010931517312499997,3.103532934131737,0.0013732635124999995,4.045435855016693,0.0
3.1075898203592818,0.0010140702562500003,3.1116467065868263,0.0010931654000000007,3.1075898203592818,0.0013733139250000003,4.049627861394328,0.0
3.1116467065868263,0.001013560906250001,3.1157035928143713,0.0010931525999999991,3.1116467065868263,0.0013733822187499993,4.053819867771964,0.0
3.1157035928143713,0.0010132624437499994,3.1197604790419162,0.0010931869624999993,3.1157035928143713,0.0013734691500000005,4.0580118741495985,0.0
3.1197604790419162,0.0010127080312500006,3.1238323353293413,0.0010932218750000003,3.1197604790419162,0.0013735328249999997,4.062203880527234,0.0
3.1238323353293413,0.0010122025000000004,3.127904191616767,0.00109323274375,3.1238323353293413,0.0013736301812500005,4.0663958869048695,0.0
3.127904191616767,0.0010117031125,3.131961077844312,0.0010932826624999996,3.127904191616767,0.001373735175000001,4.070587893282505,0.0
3.131961077844312,0.0010112769375000001,3.1360329341317366,0.0010932642875,3.131961077844312,0.0013738236437499994,4.07477989966014,0.0
3.1360329341317366,0.0010110042312499999,3.1401047904191617,0.0010932643000000001,3.1360329341317366,0.0013738624875,4.078971906037775,0.0
3.1401047904191617,0.0010106180125,3.144176646706587,0.0010932845437500007,3.1401047904191617,0.0013739210437499999,4.08316391241541,0.0
3.144176646706587,0.00101009551875,3.1482634730538925,0.0010932825187500003,3.144176646706587,0.0013740435437500005,4.087355918793045,0.0
3.1482634730538925,0.0010097857437500002,3.1523353293413177,0.0010932806375,3.1482634730538925,0.0013741106375,4.09154792517068,0.0
3.1523353293413177,0.0010093853187500001,3.156422155688623,0.00109328769375,3.1523353293413177,0.0013741732687500012,4.095739931548315,0.0
3.156422155688623,0.00100914451875,3.160494011976048,0.0010932927312500003,3.156422155688623,0.00137422893125,4.09993193792595,0.0
3.160494011976048,0.0010087682812500007,3.1645808383233534,0.0010933076125000003,3.160494011976048,0.0013742867812499991,4.104123944303585,0.0
3.1645808383233534,0.0010084367875,3.1686676646706586,0.0010933183624999999,3.1645808383233534,0.0013743878062500003,4.10831595068122,0.0
3.1686676646706586,0.001008091475,3.172754491017964,0.0010933428437500002,3.1686676646706586,0.0013744637625000002,4.112507957058855,0.0
3.172754491017964,0.0010077186124999994,3.1768413173652696,0.0010933149250000004,3.172754491017964,0.0013745493749999995,4.11669996343649,0.0
3.1768413173652696,0.0010073683999999995,3.180943113772455,0.0010933178625000006,3.1768413173652696,0.001374631275,4.120891969814126,0.0
3.180943113772455,0.0010069208749999994,3.1850299401197604,0.001093270243750001,3.180943113772455,0.0013747139125000005,4.12508397619176,0.0
3.1850299401197604,0.0010066191062499993,3.1891317365269463,0.0010932745875000005,3.1850299401197604,0.00137478610625,4.129275982569395,0.0
3.1891317365269463,0.00100626,3.1932335329341317,0.0010933094062499998,3.1891317365269463,0.0013748529187500007,4.133467988947031,0.0
3.1932335329341317,0.0010059017750000002,3.1973353293413176,0.0010933198124999993,3.1932335329341317,0.0013749271999999996,4.137659995324666,0.0
3.1973353293413176,0.0010055376875000006,3.201437125748503,0.0010933203062499998,3.1973353293413176,0.0013749811499999998,4.141852001702301,0.0
3.201437125748503,0.0010052729624999996,3.205538922155689,0.0010932740750000005,3.201437125748503,0.0013750585437499996,4.146044008079937,0.0
3.205538922155689,0.0010048258312499994,3.2096407185628744,0.0010932938249999997,3.205538922155689,0.00137512126875,4.150236014457572,0.0
3.2096407185628744,0.0010043909750000004,3.2137574850299404,0.0010933082,3.2096407185628744,0.0013752078624999998,4.154428020835207,0.0
3.2137574850299404,0.0010041121375000002,3.217859281437126,0.0010933080625000005,3.2137574850299404,0.0013752503312500007,4.158620027212842,0.0
3.217859281437126,0.0010037862,3.221976047904192,0.0010932761125,3.217859281437126,0.0013753385562500005,4.162812033590477,0.0
3.221976047904192,0.0010034290000000001,3.2260928143712575,0.0010932749624999998,3.221976047904192,0.0013753707312500001,4.167004039968112,0.0
3.2260928143712575,0.0010029509999999998,3.2302095808383235,0.0010932429249999997,3.2260928143712575,0.0013754199562499994,4.171196046345747,0.0
3.2302095808383235,0.0010025381187499997,3.234326347305389,0.0010932343312500003,3.2302095808383235,0.00137545419375,4.175388052723382,0.0
3.234326347305389,0.0010022446124999995,3.2384580838323354,0.0010932476687500001,3.234326347305389,0.0013755103375000003,4.179580059101017,0.0
3.2384580838323354,0.0010019032750000002,3.2425748502994014,0.0010932512875,3.2384580838323354,0.0013755980874999999,4.183772065478653,0.0
3.2425748502994014,0.00100149816875,3.246706586826347,0.0010932580562499996,3.2425748502994014,0.0013756578562500003,4.187964071856288,0.0
3.246706586826347,0.0010011292125000004,3.250823353293413,0.0010933012500000006,3.246706586826347,0.0013757206062499992,,
3.250823353293413,0.0010007498812500003,3.254955089820359,0.00109329450625,3.250823353293413,0.0013757844499999996,,
3.254955089820359,0.0010004297062499996,3.2590868263473056,0.0010932933687500001,3.254955089820359,0.0013758136499999998,,
3.2590868263473056,0.0009999701437500004,3.263218562874252,0.0010933033187499998,3.2590868263473056,0.0013758695875000012,,
3.263218562874252,0.0009995698187499995,3.267365269461078,0.0010933112750000002,3.263218562874252,0.0013759355999999998,,
3.267365269461078,0.00099920175,3.271497005988024,0.0010933235375000009,3.267365269461078,0.0013760240437499997,,
3.271497005988024,0.0009989252500000006,3.2756437125748503,0.0010933504187499996,3.271497005988024,0.0013760818749999995,,
3.2756437125748503,0.0009987408437500006,3.2797754491017965,0.0010933558874999998,3.2756437125748503,0.00137610391875,,
3.2797754491017965,0.0009984112187500006,3.283922155688623,0.0010933617062499998,3.2797754491017965,0.0013761927875000004,,
3.283922155688623,0.000998195487499999,3.2880688622754493,0.0010933616125,3.283922155688623,0.0013762404624999998,,
3.2880688622754493,0.0009979504937500001,3.2922155688622756,0.0010933539375000006,3.2880688622754493,0.0013762899749999995,,
3.2922155688622756,0.0009975361125,3.296362275449102,0.0010933433937500004,3.2922155688622756,0.0013763484875000003,,
3.296362275449102,0.0009972731374999998,3.3005239520958085,0.0010933256250000001,3.296362275449102,0.0013764173749999994,,
3.3005239520958085,0.0009969212499999997,3.304670658682635,0.0010933275500000002,3.3005239520958085,0.0013764757687500003,,
3.304670658682635,0.0009966440312500003,3.308832335329342,0.001093318125,3.304670658682635,0.0013765545374999997,,
3.308832335329342,0.0009962465312499998,3.3129940119760484,0.0010933303374999997,3.308832335329342,0.0013766028875000003,,
3.3129940119760484,0.0009959000937499996,3.3171556886227545,0.0010933536999999996,3.3129940119760484,0.001376642162499999,,
3.3171556886227545,0.0009954391,3.321317365269461,0.0010933782999999998,3.3171556886227545,0.0013766975249999997,,
3.321317365269461,0.0009951781624999996,3.325479041916168,0.0010933953875,3.321317365269461,0.0013767585562500001,,
3.325479041916168,0.0009948182375000003,3.3296407185628745,0.0010933918999999999,3.325479041916168,0.0013768209250000004,,
3.3296407185628745,0.0009943550187500008,3.333817365269461,0.0010933960250000007,3.3296407185628745,0.0013768633687499994,,
3.333817365269461,0.0009939973937500006,3.3379790419161677,0.0010933987687499998,3.333817365269461,0.0013769114562500002,,
3.3379790419161677,0.00099355191875,3.342155688622755,0.0010933960749999997,3.3379790419161677,0.0013769826125,,
3.342155688622755,0.0009933046062499998,3.3463323353293415,0.0010933996999999997,3.342155688622755,0.0013770381562500005,,
3.3463323353293415,0.0009928554375000004,3.350508982035928,0.0010933642062499992,3.3463323353293415,0.0013771277749999994,,
3.350508982035928,0.0009925584937500005,3.3546856287425153,0.0010933602000000008,3.350508982035928,0.001377190375000001,,
3.3546856287425153,0.0009923034062499997,3.358877245508982,0.001093343456249999,3.3546856287425153,0.00137724305625,,
3.358877245508982,0.0009918202937499998,3.363053892215569,0.0010933227249999998,3.358877245508982,0.0013773304687500001,,
3.363053892215569,0.0009915629125000001,3.367245508982036,0.0010933271187500006,3.363053892215569,0.0013773937562499997,,
3.367245508982036,0.0009911036499999997,3.371422155688623,0.00109331631875,3.367245508982036,0.00137744015625,,
3.371422155688623,0.0009906753124999997,3.3756137724550896,0.0010933529687499987,3.371422155688623,0.0013774863312499997,,
3.3756137724550896,0.0009902881062500003,3.3798053892215574,0.00109336885625,3.3756137724550896,0.0013775297875,,
3.3798053892215574,0.0009899996062500004,3.383997005988024,0.0010934105749999994,3.3798053892215574,0.0013776105000000004,,
3.383997005988024,0.00098966268125,3.3882035928143712,0.0010933849875,3.383997005988024,0.0013776805937500002,,
3.3882035928143712,0.0009893122062499993,3.3923952095808385,0.0010933678375000006,3.3882035928143712,0.00137769991875,,
3.3923952095808385,0.0009890739687499997,3.3966017964071855,0.0010933500937500005,3.3923952095808385,0.0013777202124999996,,
3.3966017964071855,0.0009887429625,3.4008083832335334,0.0010933790625,3.3966017964071855,0.0013777660874999993,,
3.4008083832335334,0.0009884911562499997,3.4050000000000002,0.0010933745312499995,3.4008083832335334,0.0013778446562500001,,
3.4050000000000002,0.0009882660750000004,3.4092065868263473,0.0010933393999999997,3.4050000000000002,0.0013778749562499994,,
3.4092065868263473,0.0009879647125000002,3.413428143712575,0.00109332899375,3.4092065868263473,0.0013779253312500002,,
3.413428143712575,0.0009876000062499992,3.4176347305389223,0.0010933217187499996,3.413428143712575,0.001377976606249999,,
3.4176347305389223,0.0009872939937499996,3.4218413173652698,0.0010933175062499997,3.4176347305389223,0.001378046481249999,,
3.4218413173652698,0.0009869980749999997,3.426062874251497,0.0010933319875,3.4218413173652698,0.00137808999375,,
3.426062874251497,0.0009865848875000006,3.430284431137725,0.0010933368687499998,3.426062874251497,0.0013781409625000006,,
3.430284431137725,0.0009861844312500005,3.434491017964072,0.0010933162312500007,3.430284431137725,0.001378170825,,
3.434491017964072,0.0009857351375000003,3.4387125748502996,0.0010933458187500004,3.434491017964072,0.0013782173500000003,,
3.4387125748502996,0.0009853454374999997,3.4429491017964073,0.0010933430999999997,3.4387125748502996,0.00137826331875,,
3.4429491017964073,0.00098501513125,3.447170658682635,0.0010933347312499998,3.4429491017964073,0.00137831286875,,
3.447170658682635,0.0009846360125000003,3.451392215568862,0.001093338575000001,3.447170658682635,0.0013783422000000001,,
3.451392215568862,0.0009843414312500002,3.4556287425149703,0.0010933451062499996,3.451392215568862,0.0013783963874999998,,
3.4556287425149703,0.0009840647625,3.4598502994011975,0.0010933396062499999,3.4556287425149703,0.0013784371562499999,,
3.4598502994011975,0.0009838503249999997,3.4640868263473057,0.0010933052500000007,3.4598502994011975,0.00137848155,,
3.4640868263473057,0.0009835470562499994,3.468323353293413,0.0010933190874999996,3.4640868263473057,0.0013785170312499999,,
3.468323353293413,0.0009831317312500004,3.4725598802395212,0.0010933189937500003,3.468323353293413,0.0013785526000000003,,
3.4725598802395212,0.0009827758625,3.476811377245509,0.0010933261999999996,3.4725598802395212,0.0013785889750000003,,
3.476811377245509,0.0009824452312499998,3.481047904191617,0.00109331603125,3.476811377245509,0.0013786600749999996,,
3.481047904191617,0.00098210131875,3.485299401197605,0.0010933147125000004,3.481047904191617,0.0013787126437500002,,
3.485299401197605,0.0009817879187500004,3.4895359281437126,0.0010933093750000004,3.485299401197605,0.0013787812312499995,,
3.4895359281437126,0.0009814539937499996,3.4937874251497005,0.00109330586875,3.4895359281437126,0.00137881923125,,
3.4937874251497005,0.0009812473125000007,3.498038922155689,0.0010933190812500006,3.4937874251497005,0.001378839575,,
3.498038922155689,0.0009808701312500002,3.502290419161677,0.0010932885937499995,3.498038922155689,0.0013788855375000012,,
3.502290419161677,0.0009806704000000002,3.506556886227545,0.00109327741875,3.502290419161677,0.00137892195,,
3.506556886227545,0.0009803670250000001,3.5108083832335333,0.001093309425,3.506556886227545,0.0013789728124999991,,
3.5108083832335333,0.000980065375,3.5150598802395208,0.0010932754812499998,3.5108083832335333,0.0013789814624999997,,
3.5150598802395208,0.0009796963875,3.5193263473053893,0.0010932918812500002,3.5150598802395208,0.0013790177562499992,,
3.5193263473053893,0.0009792844,3.523592814371258,0.0010932953312500003,3.5193263473053893,0.0013790527250000003,,
3.523592814371258,0.0009789636625,3.527859281437126,0.0010932804,3.523592814371258,0.0013790888625,,
3.527859281437126,0.0009787449812500002,3.532125748502994,0.0010932921249999998,3.527859281437126,0.0013791318562499993,,
3.532125748502994,0.0009783882187499994,3.5363922155688625,0.0010932873187500004,3.532125748502994,0.0013791659374999998,,
3.5363922155688625,0.00097810186875,3.540673652694611,0.0010932787999999995,3.5363922155688625,0.0013791949687499997,,
3.540673652694611,0.0009777532374999997,3.5449401197604793,0.001093281575000001,3.540673652694611,0.0013792394,,
3.5449401197604793,0.0009775516687500004,3.5492215568862275,0.0010932847750000003,3.5449401197604793,0.0013792812249999989,,
3.5492215568862275,0.0009772688062500002,3.5535029940119762,0.0010932673125000005,3.5492215568862275,0.0013793412562500002,,
3.5535029940119762,0.0009769402875000005,3.5577844311377245,0.0010932712125,3.5535029940119762,0.0013793638874999997,,
3.5577844311377245,0.00097665705,3.562065868263473,0.0010932443062500003,3.5577844311377245,0.0013794094500000009,,
3.562065868263473,0.0009762320250000005,3.566347305389222,0.0010932695312499995,3.562065868263473,0.0013794393375,,
3.566347305389222,0.0009758752374999997,3.5706437125748507,0.0010932691062499997,3.566347305389222,0.0013794963875000004,,
3.5706437125748507,0.0009755260312500002,3.5749251497005994,0.0010932797375000003,3.5706437125748507,0.0013795432937500002,,
3.5749251497005994,0.0009752378124999996,3.5792215568862273,0.0010932659062500003,3.5749251497005994,0.0013795843812500004,,
3.5792215568862273,0.0009749398437500006,3.583517964071856,0.0010932464937499992,3.5792215568862273,0.0013796084,,
3.583517964071856,0.000974623,3.587814371257485,0.0010932555937500001,3.583517964071856,0.0013796435187500005,,
3.587814371257485,0.0009742267687500002,3.592110778443114,0.0010932579437499998,3.587814371257485,0.0013796597437500005,,
3.592110778443114,0.0009738939937499996,3.5964071856287427,0.0010932764562500005,3.592110778443114,0.0013796931937499995,,
3.5964071856287427,0.0009736159562499996,3.6007035928143716,0.0010932713875000002,3.5964071856287427,0.0013797213750000002,,
3.6007035928143716,0.0009731562249999997,3.60501497005988,0.0010932676437500001,3.6007035928143716,0.0013797543624999996,,
3.60501497005988,0.0009728403124999998,3.609326347305389,0.0010933019937500001,3.60501497005988,0.0013797685437500003,,
3.609326347305389,0.0009725248437500004,3.613622754491018,0.0010932951874999999,3.609326347305389,0.00137981176875,,
3.613622754491018,0.0009722522187500003,3.617934131736527,0.0010932832374999997,3.613622754491018,0.0013798512875,,
3.617934131736527,0.0009720050750000001,3.622260479041916,0.0010932885875,3.617934131736527,0.0013798761500000002,,
3.622260479041916,0.0009716283312499994,3.626571856287425,0.00109327679375,3.622260479041916,0.0013799097374999998,,
3.626571856287425,0.0009713477812499999,3.630883233532934,0.001093290675,3.626571856287425,0.0013799445562500002,,
3.630883233532934,0.0009709641250000001,3.635209580838324,0.0010932680875,3.630883233532934,0.001379994587500001,,
3.635209580838324,0.0009707151187499999,3.639535928143713,0.0010932563874999995,3.635209580838324,0.0013800054937500004,,
3.639535928143713,0.0009704128937500003,3.643847305389222,0.00109323355,3.639535928143713,0.0013800235062499996,,
3.643847305389222,0.0009702613437499996,3.648173652694611,0.0010932253625,3.643847305389222,0.0013800465249999996,,
3.648173652694611,0.0009700728124999999,3.6525149700598805,0.00109324075,3.648173652694611,0.0013800657625000004,,
3.6525149700598805,0.0009697481062500002,3.6568413173652696,0.0010932462124999996,3.6525149700598805,0.0013801125937500003,,
3.6568413173652696,0.0009694515687499997,3.6611676646706592,0.0010932708750000001,3.6568413173652696,0.0013801689500000003,,
3.6611676646706592,0.0009691921812500003,3.6655089820359286,0.00109329008125,3.6611676646706592,0.0013802200812499995,,
3.6655089820359286,0.0009689617624999995,3.669850299401198,0.00109328693125,3.6655089820359286,0.0013802567437499998,,
3.669850299401198,0.0009687445999999999,3.674176646706587,0.0010932812562499997,3.669850299401198,0.0013802836624999995,,
3.674176646706587,0.0009684789874999996,3.678517964071857,0.0010932705437499998,3.674176646706587,0.00138032326875,,
3.678517964071857,0.0009682200624999996,3.6828742514970063,0.0010932854250000003,3.678517964071857,0.001380352625,,
3.6828742514970063,0.0009678146312499999,3.6872155688622756,0.0010933051937500001,3.6828742514970063,0.0013804015062499997,,
3.6872155688622756,0.0009675135437499999,3.6915568862275454,0.0010932893687500005,3.6872155688622756,0.0013804327437500004,,
3.6915568862275454,0.0009672789375,3.695913173652695,0.0010932909687500004,3.6915568862275454,0.0013804536562500003,,
3.695913173652695,0.00096702645625,3.7002694610778444,0.0010932808875,3.695913173652695,0.0013805052624999996,,
3.7002694610778444,0.0009666784062499998,3.7046257485029943,0.0010932810937500002,3.7002694610778444,0.0013805312437499997,,
3.7046257485029943,0.0009663213812500003,3.708982035928144,0.0010932732687499998,3.7046257485029943,0.0013805532437500003,,
3.708982035928144,0.0009661544749999999,3.7133383233532933,0.0010932743874999995,3.708982035928144,0.0013805747562500004,,
3.7133383233532933,0.00096588996875,3.717694610778443,0.0010932882874999993,3.7133383233532933,0.0013806077937499996,,
3.717694610778443,0.0009656935187499997,3.7220508982035927,0.0010932864125000003,3.717694610778443,0.0013806449187499998,,
3.7220508982035927,0.0009653235312499997,3.726422155688623,0.00109326666875,3.7220508982035927,0.0013806671562500007,,
3.726422155688623,0.0009650207187500003,3.730793413173653,0.0010932760250000003,3.726422155688623,0.0013806727124999999,,
3.730793413173653,0.0009647758437499992,3.735164670658683,0.00109327380625,3.730793413173653,0.0013806909124999985,,
3.735164670658683,0.00096434829375,3.7395359281437126,0.0010932631375000002,3.735164670658683,0.0013806974687499995,,
3.7395359281437126,0.0009641428125000001,3.7439071856287427,0.0010932573249999998,3.7395359281437126,0.001380710156249999,,
3.7439071856287427,0.0009638622999999997,3.7482784431137723,0.0010932563437499993,3.7439071856287427,0.00138073684375,,
3.7482784431137723,0.0009635586687500001,3.7526646706586826,0.0010932460187500002,3.7482784431137723,0.0013807556312500006,,
3.7526646706586826,0.0009632995312499999,3.757035928143713,0.0010932323125,3.7526646706586826,0.0013807785562500003,,
3.757035928143713,0.0009631190375000001,3.761422155688623,0.0010932589000000007,3.757035928143713,0.0013807915375000002,,
3.761422155688623,0.0009627964750000002,3.765808383233533,0.0010932341312500002,3.761422155688623,0.0013808329625000005,,
3.765808383233533,0.0009625401187500001,3.770194610778443,0.0010932262000000002,3.765808383233533,0.0013808615624999999,,
3.770194610778443,0.0009623497312499999,3.7745808383233537,0.0010932378500000002,3.770194610778443,0.0013808837000000005,,
3.7745808383233537,0.000962082425,3.778982035928144,0.0010932565625000005,3.7745808383233537,0.0013809107937499995,,
3.778982035928144,0.0009617820812499999,3.783368263473054,0.0010932471937499996,3.778982035928144,0.0013809333499999997,,
3.783368263473054,0.0009613562874999997,3.7877694610778443,0.0010932518937500006,3.783368263473054,0.0013809602749999992,,
3.7877694610778443,0.0009610907749999998,3.792170658682635,0.0010932371937500001,3.7877694610778443,0.0013810070812500003,,
3.792170658682635,0.0009608407187499995,3.7965718562874256,0.0010932274187499995,3.792170658682635,0.0013810152500000003,,
3.7965718562874256,0.000960498525,3.8009730538922155,0.0010932227687499995,3.7965718562874256,0.0013810305312499996,,
3.8009730538922155,0.0009602126750000002,3.805374251497006,0.0010932398750000008,3.8009730538922155,0.0013810597499999996,,
3.805374251497006,0.0009600313687500002,3.8097754491017968,0.00109324096875,3.805374251497006,0.0013810830875000003,,
3.8097754491017968,0.0009596481249999998,3.8141916167664673,0.0010932430374999999,3.8097754491017968,0.0013811321187500005,,
3.8141916167664673,0.0009593520187499997,3.8186077844311375,0.0010932279374999995,3.8141916167664673,0.0013811536187499996,,
3.8186077844311375,0.0009590756374999998,3.8230239520958085,0.0010932315937499995,3.8186077844311375,0.00138119256875,,
3.8230239520958085,0.0009588647625000002,3.827440119760479,0.0010932568499999998,3.8230239520958085,0.0013812051124999997,,
3.827440119760479,0.0009586412250000006,3.83185628742515,0.0010932550937500004,3.827440119760479,0.00138123429375,,
3.83185628742515,0.0009583927062499997,3.8362724550898206,0.0010932633187499998,3.83185628742515,0.001381258912500001,,
3.8362724550898206,0.0009581174249999999,3.840688622754491,0.0010932812062500001,3.8362724550898206,0.0013812841812500007,,
3.840688622754491,0.0009579367062500005,3.8451197604790424,0.0010932644749999994,3.840688622754491,0.0013813215187500002,,
3.8451197604790424,0.0009577247312499996,3.849550898203593,0.0010932407375000002,3.8451197604790424,0.0013813433750000002,,
3.849550898203593,0.0009574668125000004,3.853982035928144,0.00109322650625,3.849550898203593,0.0013813620687499993,,
3.853982035928144,0.000957180075,3.858413173652695,0.00109325244375,3.853982035928144,0.0013813969312500005,,
3.858413173652695,0.0009567755187500004,3.8628443113772457,0.0010932524062499996,3.858413173652695,0.0013814397125,,
3.8628443113772457,0.0009565021062500005,3.867275449101797,0.0010932636874999991,3.8628443113772457,0.0013814675812499995,,
3.867275449101797,0.0009562256687499994,3.8717065868263476,0.0010932731125,3.867275449101797,0.0013815089687499993,,
3.8717065868263476,0.0009560457312500001,3.876152694610779,0.0010932590937499998,3.8717065868263476,0.0013815194875000003,,
3.876152694610779,0.0009558311875000003,3.88059880239521,0.0010932690187499998,3.876152694610779,0.0013815369249999998,,
3.88059880239521,0.0009556676000000003,3.885044910179641,0.0010932675874999996,3.88059880239521,0.0013815754687500005,,
3.885044910179641,0.0009554507749999994,3.889491017964072,0.0010932630812500001,3.885044910179641,0.0013816064562500005,,
3.889491017964072,0.0009551461937499994,3.8939371257485034,0.0010932703375,3.889491017964072,0.0013816085687499999,,
3.8939371257485034,0.0009547776562499997,3.8983832335329343,0.0010932650812499997,3.8939371257485034,0.0013816546437499999,,
3.8983832335329343,0.0009544589749999998,3.9028443113772457,0.0010932612999999993,3.8983832335329343,0.0013816791874999984,,
3.9028443113772457,0.0009541299374999998,3.907305389221557,0.0010932603749999998,3.9028443113772457,0.0013817036437499997,,
3.907305389221557,0.0009539772375000008,3.9117514970059886,0.0010932716374999999,3.907305389221557,0.001381720949999999,,
3.9117514970059886,0.0009536212812499998,3.9162125748502996,0.0010932787374999995,3.9117514970059886,0.0013817462749999999,,
3.9162125748502996,0.0009532923062500002,3.920673652694611,0.0010932808374999995,3.9162125748502996,0.0013817564562499996,,
3.920673652694611,0.0009531194625,3.9251497005988023,0.0010932860000000002,3.920673652694611,0.0013817768625000002,,
3.9251497005988023,0.0009529609500000003,3.929610778443114,0.00109328255,3.9251497005988023,0.0013818127562500006,,
3.929610778443114,0.0009526163999999997,3.9340868263473054,0.001093260737499999,3.929610778443114,0.0013818457687499997,,
3.9340868263473054,0.0009523119062499995,3.938547904191617,0.0010932780749999997,3.9340868263473054,0.0013818562937500001,,
3.938547904191617,0.0009520574749999997,3.9430239520958086,0.0010932816624999995,3.938547904191617,0.0013818823562499994,,
3.9430239520958086,0.0009517338437499996,3.9475000000000002,0.00109325749375,3.9430239520958086,0.0013819071874999996,,
3.9475000000000002,0.0009513606750000002,3.951976047904192,0.0010932651937499995,3.9475000000000002,0.0013819134562499998,,
3.951976047904192,0.0009511461625000002,3.9564670658682637,0.00109327725625,3.951976047904192,0.00138195353125,,
3.9564670658682637,0.0009508772687500002,3.9609431137724553,0.0010932829375,3.9564670658682637,0.0013819890500000002,,
3.9609431137724553,0.0009506385437499994,3.965434131736527,0.001093292025,3.9609431137724553,0.0013820116625000007,,
3.965434131736527,0.0009503208687499998,3.9699101796407184,0.0010932883500000003,3.965434131736527,0.0013820458000000002,,
3.9699101796407184,0.0009500451562500005,3.9744011976047906,0.0010932927749999993,3.9699101796407184,0.0013820761500000001,,
3.9744011976047906,0.0009497718062500005,3.9788922155688624,0.00109328944375,3.9744011976047906,0.0013820900750000004,,
3.9788922155688624,0.0009494809374999998,3.9833832335329347,0.00109329689375,3.9788922155688624,0.001382117806249999,,
3.9833832335329347,0.0009491470062499999,3.987889221556886,0.0010932928812499999,3.9833832335329347,0.0013821484125000009,,
3.987889221556886,0.0009488332062500002,3.9923802395209584,0.00109327498125,3.987889221556886,0.0013821696624999997,,
3.9923802395209584,0.0009485643312500001,3.9968862275449104,0.0010932943874999994,3.9923802395209584,0.0013821963375000002,,
3.9968862275449104,0.0009482262687499998,4.001392215568862,0.0010932970062500008,3.9968862275449104,0.0013822246999999994,,
4.001392215568862,0.0009479726187500004,4.005898203592815,0.0010933066687499999,4.001392215568862,0.0013822604500000001,,
4.005898203592815,0.0009475812249999995,4.010404191616766,0.0010932950500000004,4.005898203592815,0.0013823075249999998,,
4.010404191616766,0.0009474260687499996,4.014910179640719,0.0010932920125,4.010404191616766,0.0013823276874999992,,
4.014910179640719,0.0009470291874999998,4.01941616766467,0.0010932907500000003,4.014910179640719,0.0013823582937499996,,
4.01941616766467,0.0009467364562499994,4.023937125748503,0.0010932891562499994,4.01941616766467,0.0013823844062500004,,
4.023937125748503,0.0009465383250000002,4.028458083832335,0.0010932927750000004,4.023937125748503,0.00138239124375,,
4.028458083832335,0.0009463594812499995,4.0329790419161675,0.0010932909062499998,4.028458083832335,0.00138241090625,,
4.0329790419161675,0.0009461571937499994,4.0375000000000005,0.00109330433125,4.0329790419161675,0.0013824387937500006,,
4.0375000000000005,0.0009458757937500003,4.042020958083833,0.0010932975437500001,4.0375000000000005,0.001382481025,,
4.042020958083833,0.0009457322437499999,4.046541916167665,0.0010932977437499989,4.042020958083833,0.0013824817000000005,,
4.046541916167665,0.0009454664749999999,4.051062874251497,0.0010933071187500005,4.046541916167665,0.0013825005750000004,,
4.051062874251497,0.0009451551250000002,4.05559880239521,0.0010933040125000004,4.051062874251497,0.001382517825,,
4.05559880239521,0.0009448732625,4.060134730538922,0.0010932889187499997,4.05559880239521,0.00138252906875,,
4.060134730538922,0.0009446661625,4.064670658682635,0.0010933011437500005,4.060134730538922,0.0013825464812499994,,
4.064670658682635,0.0009444679125000001,4.069206586826348,0.0010933163500000003,4.064670658682635,0.0013825679874999999,,
4.069206586826348,0.0009442895687500003,4.07374251497006,0.0010933147124999995,4.069206586826348,0.0013825895375000007,,
4.07374251497006,0.0009439874750000006,4.078278443113772,0.0010933064812500004,4.07374251497006,0.0013826016812500002,,
4.078278443113772,0.0009438265999999999,4.082829341317365,0.00109330423125,4.078278443113772,0.0013826242812499988,,
4.082829341317365,0.0009435704812499997,4.087380239520958,0.0010933057999999998,4.082829341317365,0.0013826484124999994,,
4.087380239520958,0.0009432909687499995,4.091916167664671,0.0010933179124999995,4.087380239520958,0.0013826753312500004,,
4.091916167664671,0.00094302256875,4.096467065868263,0.0010933231062499992,4.091916167664671,0.0013826888437499989,,
4.096467065868263,0.0009426782812500005,4.101032934131736,0.0010933128250000003,4.096467065868263,0.0013827094937500003,,
4.101032934131736,0.0009425300562499997,4.10558383233533,0.0010933082312499997,4.101032934131736,0.0013827190249999994,,
4.10558383233533,0.0009424058562499998,4.110134730538922,0.001093305381250001,4.10558383233533,0.0013827396062500003,,
4.110134730538922,0.0009422222500000002,4.114700598802395,0.0010933003562500004,4.110134730538922,0.0013827566812500002,,
4.114700598802395,0.0009419906625000001,4.119266467065868,0.0010932965749999993,4.114700598802395,0.00138276881875,,
4.119266467065868,0.0009418174374999999,4.123817365269462,0.0010932892000000004,4.119266467065868,0.0013827867249999995,,
4.123817365269462,0.0009416798562499999,4.128383233532935,0.0010932911062500003,4.123817365269462,0.0013827890000000004,,
4.128383233532935,0.0009414008125,4.1329640718562874,0.0010933006937499997,4.128383233532935,0.0013828054062499995,,
4.1329640718562874,0.0009412365312499995,4.1375299401197605,0.0010932998375000002,4.1329640718562874,0.0013828272062500003,,
4.1375299401197605,0.0009409414625000001,4.142110778443114,0.0010932794437499998,4.1375299401197605,0.0013828470499999998,,
4.142110778443114,0.0009406359187499996,4.146676646706587,0.0010932758875,4.142110778443114,0.0013828480000000003,,
4.146676646706587,0.0009403651187499999,4.15125748502994,0.0010932788124999994,4.146676646706587,0.0013828537687499997,,
4.15125748502994,0.0009401503000000004,4.155838323353294,0.0010932909,4.15125748502994,0.0013828690625000003,,
4.155838323353294,0.0009400250312499995,4.160419161676646,0.0010932802312500008,4.155838323353294,0.0013828915312500002,,
4.160419161676646,0.0009397855437500005,4.165,0.0010932805312499998,4.160419161676646,0.0013829027749999992,,
4.165,0.0009395262812500005,4.169595808383234,0.0010932805375,4.165,0.0013829134874999993,,
4.169595808383234,0.0009392561625000005,4.174176646706587,0.0010932815874999994,4.169595808383234,0.0013829380187500003,,
4.174176646706587,0.0009391841062499999,4.17877245508982,0.0010932555749999999,4.174176646706587,0.0013829535187499997,,
4.17877245508982,0.0009390065500000004,4.183368263473054,0.0010932682499999995,4.17877245508982,0.0013829528562500002,,
4.183368263473054,0.0009387364000000007,4.187964071856288,0.0010932765124999993,4.183368263473054,0.0013829692187500007,,
4.187964071856288,0.0009384577375000005,,,4.187964071856288,0.0013829923375000002,,


==> anc/v3E_0_14_errorbars.dat <==
v3_2to0_err	v3_2to2_err	v3_SingleHit_err
1.25e-05	1.25e-05	1.25e-05


==> anc/v3_0_02.dat <==
# time_2to0,v3_2to0,time_2to2,v3_2to2,time_SingleHit,v3_SingleHit,time_loss,v3_loss
0.0,-2.9331835312500045e-06,0.0,-2.9331835312500045e-06,0.0,-2.9331835312500045e-06,0.014970059880239523,0.0
0.0025025000000000004,-2.926134937499994e-06,0.0025025000000000004,-2.7745109349999973e-06,0.0025025000000000004,-2.7746640564375026e-06,0.01914723106339873,0.0
0.005006257485029941,-2.8250720593750033e-06,0.005006257485029941,-2.770033603124999e-06,0.005006257485029941,-2.7721675218750004e-06,0.023324402246557935,0.0
0.00751127245508982,-2.839192368749997e-06,0.00751127245508982,-2.8280230937500063e-06,0.00751127245508982,-2.8264978749999987e-06,0.027501573429717145,0.0
0.01001752994011976,-2.916210656250001e-06,0.01001752994011976,-2.801170353125001e-06,0.01001752994011976,-2.8025478625000057e-06,0.031678744612876356,0.0
0.01252504491017964,-2.8501856562499995e-06,0.01252504491017964,-2.699378634375003e-06,0.01252504491017964,-2.705766593750001e-06,0.03585591579603556,0.0
0.015033832335329343,-2.7513400843750056e-06,0.015033832335329343,-2.651126187500005e-06,0.015033832335329343,-2.6650499343750035e-06,0.04003308697919477,0.0
0.017543862275449105,-2.7667411031249994e-06,0.017543862275449105,-2.687090428124999e-06,0.017543862275449105,-2.706794021874998e-06,0.04421025816235397,0.0
0.020055089820359282,-2.7684760624999998e-06,0.020055089820359282,-2.8492158187500013e-06,0.020055089820359282,-2.8582838781250013e-06,0.048387429345513176,0.0
0.022567664670658683,-2.768374187499995e-06,0.022567664670658683,-3.0228977812499994e-06,0.022567664670658683,-3.030687303125004e-06,0.05256460052867239,0.0
0.025081437125748503,-2.600517015625002e-06,0.025081437125748503,-2.8184413584375e-06,0.025081437125748503,-2.8187722718750044e-06,0.05674177171183159,0.0
0.027596556886227547,-2.4616249912499984e-06,0.027596556886227547,-2.601627187500002e-06,0.027596556886227547,-2.598055937499997e-06,0.06091894289499081,0.0
0.03011287425149701,-2.562511618750002e-06,0.03011287425149701,-2.867654618750004e-06,0.03011287425149701,-2.860292087500002e-06,0.06509611407815001,0.0
0.03263038922155689,-2.5208583281249915e-06,0.03263038922155689,-2.7585511249999985e-06,0.03263038922155689,-2.751997312499999e-06,0.06927328526130923,0.0
0.03514925149700599,-2.3845557687500033e-06,0.03514925149700599,-2.502536756249997e-06,0.03514925149700599,-2.4948691874999974e-06,0.07345045644446842,0.0
0.03766931137724551,-2.3680734743750018e-06,0.03766931137724551,-2.456736524999997e-06,0.03766931137724551,-2.4528650062499964e-06,0.07762762762762762,0.0
0.040190718562874254,-2.377495009406249e-06,0.040190718562874254,-2.413583164374997e-06,0.040190718562874254,-2.412441431250004e-06,0.08180479881078684,0.0
0.04271332335329341,-2.3183268906249954e-06,0.04271332335329341,-2.301605799999999e-06,0.04271332335329341,-2.304382674874998e-06,0.08598196999394604,0.0
0.045237125748503,-2.129745778124999e-06,0.045237125748503,-2.1262657656250024e-06,0.045237125748503,-2.123477634374998e-06,0.09015914117710525,0.0
0.0477622754491018,-2.0653644968749983e-06,0.0477622754491018,-2.019142109374999e-06,0.0477622754491018,-2.012544259374998e-06,0.09433631236026446,0.0
0.05028877245508982,-2.0349292684375e-06,0.05028877245508982,-2.063885687499999e-06,0.05028877245508982,-2.0575400937500018e-06,0.09851348354342365,0.0
0.05281646706586827,-1.9807088281249994e-06,0.05281646706586827,-1.8745893125000031e-06,0.05281646706586827,-1.8655706906250038e-06,0.10269065472658287,0.0
0.05534535928143713,-1.7098196624999958e-06,0.05534535928143713,-1.7820496225000057e-06,0.05534535928143713,-1.7655030749999982e-06,0.10686782590974207,0.0
0.057875598802395206,-1.6758255406250004e-06,0.057875598802395206,-1.7682435240625023e-06,0.057875598802395206,-1.7527761968750069e-06,0.11104499709290128,0.0
0.06040703592814372,-1.5633773662500035e-06,0.06040703592814372,-1.552059500000006e-06,0.06040703592814372,-1.5324919999999978e-06,0.1152221682760605,0.0
0.06293982035928143,-1.4570570718749997e-06,0.06293982035928143,-1.4860842500000028e-06,0.06293982035928143,-1.4608469687499975e-06,0.1193993394592197,0.0
0.06547380239520958,-1.3306443437499988e-06,0.06547380239520958,-1.315234943749999e-06,0.06547380239520958,-1.286644981249997e-06,0.12357651064237891,0.0
0.06800898203592814,-1.2838682000000025e-06,0.06800898203592814,-1.3851795937500001e-06,0.06800898203592814,-1.3726563437500008e-06,0.12775368182553812,0.0
0.07054550898203593,-1.0396060812499955e-06,0.07054550898203593,-1.1201264687500006e-06,0.07054550898203593,-1.0896285000000023e-06,0.1319308530086973,0.0
0.07308338323353293,-8.55678599062506e-07,0.07308338323353293,-1.08643953125e-06,0.07308338323353293,-1.0550894374999993e-06,0.13610802419185652,0.0
0.07562245508982036,-8.213996781249992e-07,0.07562245508982036,-9.886090937500007e-07,0.07562245508982036,-9.716885625e-07,0.14028519537501574,0.0
0.07816287425149701,-9.073209156249974e-07,0.07816287425149701,-1.0761528125e-06,0.07816287425149701,-1.042178406250005e-06,0.14446236655817496,0.0
0.08070449101796408,-8.859458718750042e-07,0.08070449101796408,-1.1181390031249997e-06,0.08070449101796408,-1.0741791250000032e-06,0.14863953774133415,0.0
0.08324730538922157,-8.852739687500011e-07,0.08324730538922157,-1.178078737499998e-06,0.08324730538922157,-1.1166875659374996e-06,0.15281670892449337,0.0
0.08579146706586827,-7.535988749999989e-07,0.08579146706586827,-9.797784781249966e-07,0.08579146706586827,-9.139312874999997e-07,0.15699388010765258,0.0
0.0883369760479042,-6.804255062499995e-07,0.0883369760479042,-9.271499790625012e-07,0.0883369760479042,-8.882697746875033e-07,0.16117105129081177,0.0
0.09088368263473054,-8.192839062500046e-07,0.09088368263473054,-1.031753243749998e-06,0.09088368263473054,-1.0205336249999976e-06,0.165348222473971,0.0
0.09343158682634731,-7.791703125000021e-07,0.09343158682634731,-9.765508687499975e-07,0.09343158682634731,-9.894101562500028e-07,0.1695253936571302,0.0
0.0959809880239521,-7.654996093749968e-07,0.0959809880239521,-1.0283813499999984e-06,0.0959809880239521,-1.0547625212500028e-06,0.17370256484028943,0.0
0.09853143712574851,-7.46091581249997e-07,0.09853143712574851,-1.0747019312500028e-06,0.09853143712574851,-1.1126783750000042e-06,0.1778797360234486,0.0
0.10108323353293412,-7.20639406250002e-07,0.10108323353293412,-1.137453791250003e-06,0.10108323353293412,-1.187675396875003e-06,0.1820569072066078,0.0
0.10363637724550899,-7.074092499999961e-07,0.10363637724550899,-1.1474651624999958e-06,0.10363637724550899,-1.1826650218749992e-06,0.18623407838976702,0.0
0.10619071856287426,-6.677001250000009e-07,0.10619071856287426,-1.1165878437499965e-06,0.10619071856287426,-1.1414424874999992e-06,0.19041124957292624,0.0
0.10874640718562875,-4.886734156250059e-07,0.10874640718562875,-8.663449999999949e-07,0.10874640718562875,-8.995411562499986e-07,0.19458842075608543,0.0
0.11130329341317366,-4.236000000000005e-07,0.11130329341317366,-6.458360937499947e-07,0.11130329341317366,-6.773693749999998e-07,0.19876559193924465,0.0
0.1138615269461078,-4.3946928124999774e-07,0.1138615269461078,-7.806585624999976e-07,0.1138615269461078,-7.955796562499991e-07,0.20294276312240386,0.0
0.11642095808383235,-4.1254766875000075e-07,0.11642095808383235,-6.306088749999998e-07,0.11642095808383235,-6.471800312500013e-07,0.20711993430556305,0.0
0.11898173652694612,-3.3131755937499643e-07,0.11898173652694612,-6.880741250000014e-07,0.11898173652694612,-6.985565937499984e-07,0.21129710548872227,0.0
0.12154386227544911,-2.4613348437500095e-07,0.12154386227544911,-6.543494750000007e-07,0.12154386227544911,-6.569044415625013e-07,0.2154742766718815,0.0
0.12410718562874253,-4.2341284374999266e-07,0.12410718562874253,-8.707632125000001e-07,0.12410718562874253,-8.584507031249997e-07,0.21965144785504068,0.0
0.12667185628742517,-3.723494125000032e-07,0.12667185628742517,-8.229314562499978e-07,0.12667185628742517,-7.778378437499998e-07,0.2238286190381999,0.0
0.12923772455089821,-1.725752499999999e-07,0.12923772455089821,-7.390247937500002e-07,0.12923772455089821,-6.827528906250055e-07,0.2280057902213591,0.0
0.1318049401197605,-1.2307287499999876e-07,0.1318049401197605,-5.820192656250014e-07,0.1318049401197605,-5.334484468750003e-07,0.23218296140451833,0.0
0.13437335329341318,-7.781116249999716e-08,0.13437335329341318,-5.771219906249965e-07,0.13437335329341318,-5.099894187500001e-07,0.2363601325876775,0.0
0.1369431137724551,-7.094588750000285e-08,0.1369431137724551,-7.42000375000002e-07,0.1369431137724551,-6.649670312499985e-07,0.2405373037708367,0.0
0.13951422155688623,-3.062717812500246e-08,0.13951422155688623,-6.551947812500012e-07,0.13951422155688623,-6.030931875000022e-07,0.24471447495399593,0.0
0.1420865269461078,-2.3315231250001326e-08,0.1420865269461078,-7.846839062500026e-07,0.1420865269461078,-7.369030937499968e-07,0.24889164613715511,0.0
0.14466017964071856,1.3031002187500095e-07,0.14466017964071856,-6.079754687499974e-07,0.14466017964071856,-5.504463687500004e-07,0.25306881732031433,0.0
0.14723502994011978,2.690869062499961e-07,0.14723502994011978,-5.794161874999963e-07,0.14723502994011978,-5.17365374999998e-07,0.2572459885034736,0.0
0.14981137724550897,2.650424375000035e-07,0.14981137724550897,-6.907349687500029e-07,0.14981137724550897,-6.314630781249981e-07,0.26142315968663277,0.0
0.15238922155688622,3.9583971874999935e-07,0.15238922155688622,-5.32539587499999e-07,0.15238922155688622,-4.6033901874999483e-07,0.26560033086979196,0.0
0.15496706586826348,4.899947021874992e-07,0.15496706586826348,-4.015389468750013e-07,0.15496706586826348,-3.3405875625000485e-07,0.26977750205295115,0.0
0.15754790419161677,5.561850375000008e-07,0.15754790419161677,-3.419130312499989e-07,0.15754790419161677,-2.953663281249993e-07,0.2739546732361104,0.0
0.16012874251497008,6.023277593749986e-07,0.16012874251497008,-2.490295937500032e-07,0.16012874251497008,-2.2846890625000025e-07,0.2781318444192696,0.0
0.16271107784431138,5.39152493749997e-07,0.16271107784431138,-3.288324781249934e-07,0.16271107784431138,-3.274736781250004e-07,0.28230901560242877,0.0
0.16529491017964074,6.727348312499972e-07,0.16529491017964074,-1.9593312812500062e-07,0.16529491017964074,-2.041538000000003e-07,0.286486186785588,0.0
0.1678802395209581,7.283551406249993e-07,0.1678802395209581,-9.497585624999502e-08,0.1678802395209581,-9.929635937499994e-08,0.2906633579687472,0.0
0.17046706586826346,7.75087125e-07,0.17046706586826346,-6.971281875000539e-08,0.17046706586826346,-5.5483449999999106e-08,0.2948405291519064,0.0
0.1730553892215569,7.507303156250013e-07,0.1730553892215569,-1.8302894687499888e-07,0.1730553892215569,-1.693635249999989e-07,0.29901770033506564,0.0
0.1756437125748503,9.665563437500018e-07,0.1756437125748503,-3.5851471875000475e-08,0.1756437125748503,-4.5612485937500034e-08,0.30319487151822483,0.0
0.17823502994011975,9.386146093749984e-07,0.17823502994011975,-1.1577253124999666e-07,0.17823502994011975,-1.6377512500000278e-07,0.307372042701384,0.0
0.18082634730538924,9.932831562500011e-07,0.18082634730538924,-5.8574003125001215e-08,0.18082634730538924,-1.0437924337499867e-07,0.3115492138845432,0.0
0.18341916167664674,1.1330212125000015e-06,0.18341916167664674,1.276996562499982e-07,0.18341916167664674,8.72926281249999e-08,0.31572638506770245,0.0
0.1860134730538922,1.4448116000000022e-06,0.1860134730538922,3.566386406250006e-07,0.1860134730538922,3.2587099999999547e-07,0.31990355625086164,0.0
0.18860928143712577,1.6283551249999993e-06,0.18860928143712577,5.666610624999951e-07,0.18860928143712577,5.520070874999963e-07,0.3240807274340209,0.0
0.19120658682634734,1.762081684375002e-06,0.19120658682634734,7.080228656249998e-07,0.19120658682634734,6.970616824999997e-07,0.3282578986171801,0.0
0.19380389221556887,1.9432045968749965e-06,0.19380389221556887,7.917075937500011e-07,0.19380389221556887,7.880869187499985e-07,0.3324350698003393,0.0
0.19640419161676648,1.8247597281250012e-06,0.19640419161676648,6.696010218750008e-07,0.19640419161676648,7.100308718750013e-07,0.3366122409834985,0.0
0.19900449101796408,1.9220459749999966e-06,0.19900449101796408,6.080711062500002e-07,0.19900449101796408,6.486767281249979e-07,0.34078941216665765,0.0
0.20160628742514972,1.913497281250003e-06,0.20160628742514972,6.125925718749987e-07,0.20160628742514972,6.638907187500027e-07,0.3449665833498169,0.0
0.20420958083832336,2.0145620625000044e-06,0.20420958083832336,5.941147500000048e-07,0.20420958083832336,6.548826656250007e-07,0.3491437545329761,0.0
0.20681437125748506,2.066248115624995e-06,0.20681437125748506,7.415505093750001e-07,0.20681437125748506,8.120583250000008e-07,0.3533209257161353,0.0
0.20942065868263474,2.1060943124999974e-06,0.20942065868263474,9.207861218750019e-07,0.20942065868263474,9.813464281249976e-07,0.3574980968992945,0.0
0.21202844311377247,2.2960803125000007e-06,0.21202844311377247,1.182761184374999e-06,0.21202844311377247,1.2619512199062466e-06,0.36167526808245376,0.0
0.21463622754491019,2.5567377812499994e-06,0.21463622754491019,1.3467331434375004e-06,0.21463622754491019,1.4177936781250008e-06,0.36585243926561295,0.0
0.217247005988024,2.6701373812500035e-06,0.217247005988024,1.5205320856250094e-06,0.217247005988024,1.553860353125009e-06,0.37002961044877214,0.0
0.21985778443113774,2.7962160156250034e-06,0.21985778443113774,1.3944459812499984e-06,0.21985778443113774,1.4125069062500002e-06,0.37420678163193133,0.0
0.22247005988023952,2.95798255e-06,0.22247005988023952,1.4647203125000011e-06,0.22247005988023952,1.488014437499999e-06,0.3783839528150906,0.0
0.22508383233532936,2.8964085247718773e-06,0.22508383233532936,1.4172691062499951e-06,0.22508383233532936,1.4375424249999973e-06,0.38256112399824976,0.0
0.2276991017964072,2.906008862500001e-06,0.2276991017964072,1.388499307249998e-06,0.2276991017964072,1.44199618125e-06,0.386738295181409,0.0
0.23031586826347308,3.044823503125005e-06,0.23031586826347308,1.4784110937499996e-06,0.23031586826347308,1.5370114687499976e-06,0.3909154663645682,0.0
0.23293413173652697,2.991967966562497e-06,0.23293413173652697,1.4222366156250015e-06,0.23293413173652697,1.469527918750004e-06,0.39509263754772733,0.0
0.23555239520958085,3.037671093749998e-06,0.23555239520958085,1.6591411875000026e-06,0.23555239520958085,1.6906764093750006e-06,0.3992698087308866,0.0
0.23817365269461077,3.2168332906249978e-06,0.23817365269461077,1.8903538124999958e-06,0.23817365269461077,1.9025681499999986e-06,0.40344697991404577,0.0
0.24079491017964075,3.3656240406250006e-06,0.24079491017964075,2.0587286875000043e-06,0.24079491017964075,2.04587184375e-06,0.407624151097205,0.0
0.2434176646706587,3.3951417718750006e-06,0.2434176646706587,1.9069253437499963e-06,0.2434176646706587,1.889157750000005e-06,0.4118013222803642,0.0
0.24604191616766466,3.3145983562499983e-06,0.24604191616766466,1.795855843749999e-06,0.24604191616766466,1.7813833031249976e-06,0.41597849346352345,0.0
0.2486676646706587,3.3807521768750016e-06,0.2486676646706587,1.972041093749999e-06,0.2486676646706587,1.9914536249999997e-06,0.42015566464668264,0.0
0.25129491017964073,3.386479468750001e-06,0.25129491017964073,1.922171499999999e-06,0.25129491017964073,1.9071798749999973e-06,0.4243328358298418,0.0
0.2539236526946108,3.4645030749999956e-06,0.2539236526946108,2.0797936250000017e-06,0.2539236526946108,2.038208999999997e-06,0.428510007013001,0.0
0.25655239520958084,3.451851028125001e-06,0.25655239520958084,2.050650930625e-06,0.25655239520958084,1.9830274156250014e-06,0.43268717819616026,0.0
0.25918413173652693,3.488546462499993e-06,0.25918413173652693,2.1222659312499977e-06,0.25918413173652693,2.0466164062499984e-06,0.43686434937931945,0.0
0.2618158682634731,3.565327906250005e-06,0.2618158682634731,2.1925709375000018e-06,0.2618158682634731,2.1294830418749976e-06,0.4410415205624787,0.0
0.26444910179640724,3.6470554343749977e-06,0.26444910179640724,2.2357289999999998e-06,0.26444910179640724,2.1813300499999976e-06,0.4452186917456379,0.0
0.26708383233532934,3.742421081875003e-06,0.26708383233532934,2.2596270624999973e-06,0.26708383233532934,2.1999019375000006e-06,0.44939586292879713,0.0
0.26972005988023956,3.648705915312497e-06,0.26972005988023956,2.1483044687499993e-06,0.26972005988023956,2.081251468749997e-06,0.45357303411195626,0.0
0.27235778443113773,3.81820195625e-06,0.27235778443113773,2.4333359374999983e-06,0.27235778443113773,2.363502687500004e-06,0.45775020529511545,0.0
0.27499700598802396,3.810554651562504e-06,0.27499700598802396,2.247376656250002e-06,0.27499700598802396,2.203909124999999e-06,0.4619273764782747,0.0
0.2776362275449102,3.800528184375002e-06,0.2776362275449102,2.192751062499998e-06,0.2776362275449102,2.1513516874999993e-06,0.4661045476614339,0.0
0.2802784431137725,3.7841839812500017e-06,0.2802784431137725,2.0706007499999993e-06,0.2802784431137725,2.0792451937499993e-06,0.47028171884459313,0.0
0.2829206586826347,3.8014474656249937e-06,0.2829206586826347,2.026364968750001e-06,0.2829206586826347,2.035557562499997e-06,0.4744588900277523,0.0
0.2855658682634731,3.694018481249997e-06,0.2855658682634731,1.9605798343750016e-06,0.2855658682634731,1.9547604374999945e-06,0.47863606121091157,0.0
0.2882110778443114,3.7914253315624975e-06,0.2882110778443114,2.1876736343750007e-06,0.2882110778443114,2.1503861562499954e-06,0.4828132323940707,0.0
0.29085778443113774,3.6465028156249954e-06,0.29085778443113774,2.0958466874999963e-06,0.29085778443113774,2.062663403124996e-06,0.48699040357722995,0.0
0.2935059880239521,3.5266009406249975e-06,0.2935059880239521,1.8904283749999948e-06,0.2935059880239521,1.8797162187499991e-06,0.49116757476038914,0.0
0.2961541916167665,3.526464584375e-06,0.2961541916167665,1.9754291918750023e-06,0.2961541916167665,1.943198125000003e-06,0.4953447459435484,0.0
0.29880538922155686,3.5812263718750017e-06,0.29880538922155686,2.057579928125001e-06,0.29880538922155686,2.0079240000000048e-06,0.49952191712670757,0.0
0.3014580838323353,3.6723325e-06,0.3014580838323353,2.377783781249998e-06,0.3014580838323353,2.322738312500007e-06,0.5036990883098668,0.0
0.3041107784431138,3.766354265624997e-06,0.3041107784431138,2.334880371875e-06,0.3041107784431138,2.26198096875e-06,0.507876259493026,0.0
0.30676646706586824,3.8480613934375e-06,0.30676646706586824,2.5051737625000007e-06,0.30676646706586824,2.4186401875000004e-06,0.5120534306761851,0.0
0.3094221556886228,3.951749996875005e-06,0.3094221556886228,2.5207922812499983e-06,0.3094221556886228,2.433409437500002e-06,0.5162306018593443,0.0
0.3120793413173653,3.977010893749999e-06,0.3120793413173653,2.5786804687499976e-06,0.3120793413173653,2.4955601281250022e-06,0.5204077730425036,0.0
0.3147380239520958,4.106796924999995e-06,0.3147380239520958,2.7474076250000027e-06,0.3147380239520958,2.664881509375005e-06,0.5245849442256628,0.0
0.3173982035928144,4.1810989218750014e-06,0.3173982035928144,2.9362572187499983e-06,0.3173982035928144,2.882833968750002e-06,0.528762115408822,0.0
0.320059880239521,4.164679590625e-06,0.320059880239521,2.9768752124999994e-06,0.320059880239521,2.9258121468750005e-06,0.5329392865919812,0.0
0.32272155688622756,4.223125821875005e-06,0.32272155688622756,2.889511901874996e-06,0.32272155688622756,2.8260991906250016e-06,0.5371164577751404,0.0
0.32538622754491014,4.190980193749996e-06,0.32538622754491014,2.8261328812499968e-06,0.32538622754491014,2.735522437500004e-06,0.5412936289582996,0.0
0.32805089820359284,4.223612821874994e-06,0.32805089820359284,2.958700115625001e-06,0.32805089820359284,2.860391803124996e-06,0.5454708001414589,0.0
0.3307185628742515,4.110340406250004e-06,0.3307185628742515,2.8324194093749995e-06,0.3307185628742515,2.7376313187499936e-06,0.5496479713246181,0.0
0.3333862275449102,4.138527025e-06,0.3333862275449102,2.755031249999997e-06,0.3333862275449102,2.6792287406249995e-06,0.5538251425077773,0.0
0.3360553892215569,4.096449353125005e-06,0.3360553892215569,2.744928831250006e-06,0.3360553892215569,2.6386677187499996e-06,0.5580023136909364,0.0
0.33872604790419164,4.196664309375003e-06,0.33872604790419164,2.6478832053124976e-06,0.33872604790419164,2.5700042531250043e-06,0.5621794848740957,0.0
0.34139820359281436,4.280571099999998e-06,0.34139820359281436,2.8150360562499963e-06,0.34139820359281436,2.7386705e-06,0.5663566560572548,0.0
0.34407185628742515,4.191563340625003e-06,0.34407185628742515,2.736676525000002e-06,0.34407185628742515,2.6648304534375024e-06,0.570533827240414,0.0
0.34674700598802394,4.221531318749998e-06,0.34674700598802394,2.868123040624998e-06,0.34674700598802394,2.777651031250002e-06,0.5747109984235733,0.0
0.3494221556886228,4.138925290625007e-06,0.3494221556886228,2.701784406249999e-06,0.3494221556886228,2.5961272296875028e-06,0.5788881696067325,0.0
0.35210029940119764,4.130138703124996e-06,0.35210029940119764,2.662928624999996e-06,0.35210029940119764,2.525358103125005e-06,0.5830653407898917,0.0
0.3547784431137725,4.154862887500001e-06,0.3547784431137725,2.629537796875009e-06,0.3547784431137725,2.5050630218749956e-06,0.5872425119730509,0.0
0.35745808383233535,4.345208606250002e-06,0.35745808383233535,2.7724877596875e-06,0.35745808383233535,2.668268271875001e-06,0.5914196831562102,0.0
0.36013922155688627,4.536644606249999e-06,0.36013922155688627,2.912235750000002e-06,0.36013922155688627,2.804702046875e-06,0.5955968543393693,0.0
0.3628233532934132,4.759537981249995e-06,0.3628233532934132,3.048958218750001e-06,0.3628233532934132,2.940248140624998e-06,0.5997740255225286,0.0
0.3655074850299402,4.8368437874999965e-06,0.3655074850299402,3.1277378874999955e-06,0.3655074850299402,3.0058779874999982e-06,0.6039511967056876,0.0
0.36819161676646706,4.771870415625e-06,0.36819161676646706,2.884999659375e-06,0.36819161676646706,2.8017508906250006e-06,0.6081283678888469,0.0
0.37087874251497005,4.9040461437499945e-06,0.37087874251497005,3.003845703124999e-06,0.37087874251497005,2.913847687499995e-06,0.6123055390720061,0.0
0.37356736526946105,4.863753734374994e-06,0.37356736526946105,2.972822087500001e-06,0.37356736526946105,2.8933898875000048e-06,0.6164827102551652,0.0
0.3762559880239521,5.076930698749996e-06,0.3762559880239521,3.0657244446875022e-06,0.3762559880239521,3.033690550000004e-06,0.6206598814383245,0.0
0.37894760479041917,5.1258496906249966e-06,0.37894760479041917,3.0959854593749992e-06,0.37894760479041917,3.034012423374999e-06,0.6248370526214837,0.0
0.38163922155688623,5.1815531249999955e-06,0.38163922155688623,3.1108673084374965e-06,0.38163922155688623,3.0563625593750026e-06,0.629014223804643,0.0
0.38433233532934136,5.1072497187499995e-06,0.38433233532934136,2.8443453343749984e-06,0.38433233532934136,2.814238406249997e-06,0.6331913949878021,0.0
0.3870284431137725,5.248076374999996e-06,0.3870284431137725,3.041714771874998e-06,0.3870284431137725,3.0023919312500034e-06,0.6373685661709613,0.0
0.38972455089820357,5.292381875e-06,0.38972455089820357,3.101756731562501e-06,0.38972455089820357,3.0803779687499997e-06,0.6415457373541206,0.0
0.39242215568862276,5.421367093750006e-06,0.39242215568862276,3.141220971875002e-06,0.39242215568862276,3.1386284343749975e-06,0.6457229085372798,0.0
0.3951212574850299,5.3588114343750035e-06,0.3951212574850299,3.161173096874998e-06,0.3951212574850299,3.1067034890625e-06,0.649900079720439,0.0
0.3978203592814371,5.4991421874999996e-06,0.3978203592814371,3.2811795968750025e-06,0.3978203592814371,3.256444281250004e-06,0.6540772509035981,0.0
0.4005224550898204,5.621442037499995e-06,0.4005224550898204,3.454357656249997e-06,0.4005224550898204,3.4049607812499996e-06,0.6582544220867574,0.0
0.40322604790419164,5.7122318437499966e-06,0.40322604790419164,3.4825645468750014e-06,0.40322604790419164,3.4633555937499993e-06,0.6624315932699165,0.0
0.40592964071856286,5.748562212500002e-06,0.40592964071856286,3.4465359031249986e-06,0.40592964071856286,3.455289906250003e-06,0.6666087644530757,0.0
0.4086347305389222,5.772299565625005e-06,0.4086347305389222,3.307264562499996e-06,0.4086347305389222,3.31966115625e-06,0.670785935636235,0.0
0.4113428143712575,5.569734040624996e-06,0.4113428143712575,3.166729625000003e-06,0.4113428143712575,3.1936353125000027e-06,0.6749631068193942,0.0
0.4140508982035928,5.58386490625e-06,0.4140508982035928,3.148492343750001e-06,0.4140508982035928,3.169449593750003e-06,0.6791402780025534,0.0
0.4167604790419162,5.561580550000007e-06,0.4167604790419162,3.1394957500000036e-06,0.4167604790419162,3.207086999999997e-06,0.6833174491857126,0.0
0.41947155688622756,5.670064634374994e-06,0.41947155688622756,3.4017928000000008e-06,0.41947155688622756,3.4534576249999953e-06,0.6874946203688719,0.0
0.42218413173652697,5.758160128124992e-06,0.42218413173652697,3.535234594687499e-06,0.42218413173652697,3.545820187500002e-06,0.6916717915520311,0.0
0.4248982035928144,5.716521266562503e-06,0.4248982035928144,3.5145614499999906e-06,0.4248982035928144,3.5085351968750064e-06,0.6958489627351901,0.0
0.42761377245508986,5.845433443749999e-06,0.42761377245508986,3.7476430343749992e-06,0.42761377245508986,3.747475587499996e-06,0.7000261339183494,0.0
0.4303293413173653,5.859289865624997e-06,0.4303293413173653,3.759987290624998e-06,0.4303293413173653,3.7571170781249944e-06,0.7042033051015086,0.0
0.43304790419161676,5.943149437499996e-06,0.43304790419161676,3.7679448281249987e-06,0.43304790419161676,3.7829218281250007e-06,0.7083804762846679,0.0
0.4357664670658683,6.0498548715625025e-06,0.4357664670658683,3.883207375e-06,0.4357664670658683,3.89544515625e-06,0.712557647467827,0.0
0.43848802395209585,6.122674159375006e-06,0.43848802395209585,3.878714290625006e-06,0.43848802395209585,3.897779153125003e-06,0.7167348186509863,0.0
0.4412095808383234,6.314262031249997e-06,0.4412095808383234,4.0228780500000015e-06,0.4412095808383234,4.046992284374999e-06,0.7209119898341455,0.0
0.4439326347305389,6.3876739312499995e-06,0.4439326347305389,4.30848223071875e-06,0.4439326347305389,4.353776793750005e-06,0.7250891610173046,0.0
0.4466571856287425,6.298601656249994e-06,0.4466571856287425,4.281385859374996e-06,0.4466571856287425,4.331560687500004e-06,0.7292663322004639,0.0
0.44938323353293413,6.5070114187500056e-06,0.44938323353293413,4.587714578125001e-06,0.44938323353293413,4.618550590625002e-06,0.7334435033836231,0.0
0.45211077844311376,6.496305112499997e-06,0.45211077844311376,4.4829442531249986e-06,0.45211077844311376,4.506300165624995e-06,0.7376206745667824,0.0
0.4548398203592815,6.462709531249996e-06,0.4548398203592815,4.521313946874998e-06,0.4548398203592815,4.521441896875002e-06,0.7417978457499415,0.0
0.45757035928143713,6.578656762499999e-06,0.45757035928143713,4.5512310312500045e-06,0.45757035928143713,4.537044209375001e-06,0.7459750169331008,0.0
0.4603008982035928,6.619830712499999e-06,0.4603008982035928,4.665085296874997e-06,0.4603008982035928,4.663141937500003e-06,0.7501521881162599,0.0
0.4630344311377246,6.66054802281249e-06,0.4630344311377246,4.770415956249999e-06,0.4630344311377246,4.761910328125009e-06,0.7543293592994191,0.0
0.46576796407185633,6.657472518749995e-06,0.46576796407185633,4.885071562500007e-06,0.46576796407185633,4.9001911374999955e-06,0.7585065304825783,0.0
0.4685044910179641,6.6772502524999984e-06,0.4685044910179641,4.887018031249999e-06,0.4685044910179641,4.914005218750004e-06,0.7626837016657375,0.0
0.47124101796407186,6.6482943000000055e-06,0.47124101796407186,4.906779312499999e-06,0.47124101796407186,4.945583874999999e-06,0.7668608728488968,0.0
0.47397904191616774,6.715388156249996e-06,0.47397904191616774,4.923169703125001e-06,0.47397904191616774,4.981350656250001e-06,0.771038044032056,0.0
0.4767185628742516,6.73428912715625e-06,0.4767185628742516,5.0195948781250005e-06,0.4767185628742516,5.067955278125001e-06,0.7752152152152151,0.0
0.47945958083832335,6.84274728124999e-06,0.47945958083832335,5.25926316875e-06,0.47945958083832335,5.286883369375005e-06,0.7793923863983744,0.0
0.48220209580838325,6.8729688093749975e-06,0.48220209580838325,5.366748453124998e-06,0.48220209580838325,5.365567415625003e-06,0.7835695575815336,0.0
0.48494610778443115,6.803967562500003e-06,0.48494610778443115,5.396051231250002e-06,0.48494610778443115,5.3967992499999985e-06,0.7877467287646929,0.0
0.48769161676646705,6.759615303125005e-06,0.48769161676646705,5.329629828124999e-06,0.48769161676646705,5.335511837499996e-06,0.791923899947852,0.0
0.49043862275449107,6.758228015624997e-06,0.49043862275449107,5.171003850000003e-06,0.49043862275449107,5.206678374999996e-06,0.7961010711310113,0.0
0.493185628742515,6.648840859375e-06,0.493185628742515,5.068273396875002e-06,0.493185628742515,5.119591250000003e-06,0.8002782423141704,0.0
0.495935628742515,6.685994156249995e-06,0.495935628742515,5.196900021874995e-06,0.495935628742515,5.226911603125006e-06,0.8044554134973295,0.0
0.498685628742515,6.902660781250005e-06,0.498685628742515,5.4061326093750025e-06,0.498685628742515,5.389242562499993e-06,0.8086325846804888,0.0
0.501438622754491,6.837374745312497e-06,0.501438622754491,5.387703215312501e-06,0.501438622754491,5.392729531250002e-06,0.812809755863648,0.0
0.5041916167664671,6.905434843749997e-06,0.5041916167664671,5.423418340625003e-06,0.5041916167664671,5.438001687499997e-06,0.8169869270468073,0.0
0.5069461077844312,6.876492656250001e-06,0.5069461077844312,5.392406156250004e-06,0.5069461077844312,5.456524599999998e-06,0.8211640982299664,0.0
0.5097035928143713,6.9272244468749955e-06,0.5097035928143713,5.544796234374997e-06,0.5097035928143713,5.600221334375001e-06,0.8253412694131257,0.0
0.5124610778443114,6.9443159437500075e-06,0.5124610778443114,5.532824484375001e-06,0.5124610778443114,5.572559056249996e-06,0.8295184405962849,0.0
0.5152200598802396,7.0508338125000024e-06,0.5152200598802396,5.6847805062500005e-06,0.5152200598802396,5.6951214968749935e-06,0.833695611779444,0.0
0.5179805389221557,6.993422371875001e-06,0.5179805389221557,5.727355999999994e-06,0.5179805389221557,5.733538928124997e-06,0.8378727829626033,0.0
0.5207410179640718,7.033646565624997e-06,0.5207410179640718,5.792484687499998e-06,0.5207410179640718,5.7924329562499996e-06,0.8420499541457624,0.0
0.523504491017964,7.04443709375e-06,0.523504491017964,5.81060059375e-06,0.523504491017964,5.8020745718749995e-06,0.8462271253289217,0.0
0.5262694610778443,7.077243446875e-06,0.5262694610778443,5.893944518749999e-06,0.5262694610778443,5.9168999812500025e-06,0.8504042965120808,0.0
0.5290359281437126,7.200652332499997e-06,0.5290359281437126,6.090115750000011e-06,0.5290359281437126,6.129585003125002e-06,0.8545814676952401,0.0
0.5318023952095808,7.0982722249999956e-06,0.5318023952095808,6.050607685312504e-06,0.5318023952095808,6.0707018218749985e-06,0.8587586388783993,0.0
0.5345718562874251,7.143951509062501e-06,0.5345718562874251,5.914960906250004e-06,0.5345718562874251,5.9649117668749985e-06,0.8629358100615585,0.0
0.5373413173652695,7.225565584375e-06,0.5373413173652695,5.984156409375002e-06,0.5373413173652695,6.0554271406250005e-06,0.8671129812447177,0.0
0.5401122754491019,7.319735043750001e-06,0.5401122754491019,6.091773071875003e-06,0.5401122754491019,6.135112743749994e-06,0.8712901524278769,0.0
0.5428862275449102,7.336359140624999e-06,0.5428862275449102,6.092103906249997e-06,0.5428862275449102,6.1584704390624945e-06,0.8754673236110362,0.0
0.5456601796407186,7.402508106249996e-06,0.5456601796407186,6.218116562500004e-06,0.5456601796407186,6.291583800000004e-06,0.8796444947941954,0.0
0.548435628742515,7.463460902500001e-06,0.548435628742515,6.3806911625e-06,0.548435628742515,6.44785608125e-06,0.8838216659773546,0.0
0.5512125748502994,7.445482442187502e-06,0.5512125748502994,6.426121521875002e-06,0.5512125748502994,6.487405744687501e-06,0.8879988371605138,0.0
0.5539910179640719,7.505711711812501e-06,0.5539910179640719,6.524393656250004e-06,0.5539910179640719,6.5966972593750046e-06,0.8921760083436729,0.0
0.5567709580838324,7.594019853124996e-06,0.5567709580838324,6.6117385625e-06,0.5567709580838324,6.654795996875001e-06,0.8963531795268322,0.0
0.5595523952095809,7.609533524687504e-06,0.5595523952095809,6.715443243749996e-06,0.5595523952095809,6.743273196875002e-06,0.9005303507099913,0.0
0.5623338323353294,7.68842544375e-06,0.5623338323353294,6.821043740624997e-06,0.5623338323353294,6.849048859375e-06,0.9047075218931506,0.0
0.5651182634730539,7.706024359375003e-06,0.5651182634730539,6.876087875000001e-06,0.5651182634730539,6.956753525000009e-06,0.9088846930763098,0.0
0.5679041916167665,7.83266926875001e-06,0.5679041916167665,7.010107212499998e-06,0.5679041916167665,7.137325405312505e-06,0.9130618642594691,0.0
0.570690119760479,7.833253462499998e-06,0.570690119760479,7.192547790625e-06,0.570690119760479,7.346094813750003e-06,0.9172390354426282,0.0
0.5734790419161676,7.7897404875e-06,0.5734790419161676,7.233590368750001e-06,0.5734790419161676,7.3780782812499976e-06,0.9214162066257874,0.0
0.5762679640718563,7.774777231562503e-06,0.5762679640718563,7.346010156250005e-06,0.5762679640718563,7.458847890624994e-06,0.9255933778089467,0.0
0.579058383233533,7.827408352812503e-06,0.579058383233533,7.419235687500009e-06,0.579058383233533,7.526171478125003e-06,0.9297705489921058,0.0
0.5818517964071857,7.921194448749993e-06,0.5818517964071857,7.495105196874999e-06,0.5818517964071857,7.645163906250003e-06,0.9339477201752651,0.0
0.5846452095808383,7.944311406250005e-06,0.5846452095808383,7.504936934374993e-06,0.5846452095808383,7.649614353125002e-06,0.9381248913584243,0.0
0.587440119760479,7.973874240625003e-06,0.587440119760479,7.702220781250002e-06,0.587440119760479,7.870915331250002e-06,0.9423020625415836,0.0
0.5902365269461078,8.065965956249997e-06,0.5902365269461078,7.85177478125e-06,0.5902365269461078,8.015191262500002e-06,0.9464792337247426,0.0
0.5930344311377246,8.210980054999999e-06,0.5930344311377246,8.005177812499996e-06,0.5930344311377246,8.1695938603125e-06,0.9506564049079018,0.0
0.5958338323353294,8.221768334375e-06,0.5958338323353294,8.030435956250002e-06,0.5958338323353294,8.189507293750002e-06,0.9548335760910611,0.0
0.5986347305389222,8.128238634375002e-06,0.5986347305389222,7.955167065625002e-06,0.5986347305389222,8.082216565625003e-06,0.9590107472742202,0.0
0.6014371257485029,8.322577156250004e-06,0.6014371257485029,7.993856759375005e-06,0.6014371257485029,8.151600700000005e-06,0.9631879184573795,0.0
0.6042395209580839,8.505278962499995e-06,0.6042395209580839,8.223539540625001e-06,0.6042395209580839,8.408210528124998e-06,0.9673650896405387,0.0
0.6070449101796408,8.496501884375003e-06,0.6070449101796408,8.303427543750007e-06,0.6070449101796408,8.425121109375002e-06,0.971542260823698,0.0
0.6098517964071857,8.608272825000001e-06,0.6098517964071857,8.423502921874997e-06,0.6098517964071857,8.566881071875002e-06,0.9757194320068571,0.0
0.6126586826347306,8.696635696875003e-06,0.6126586826347306,8.513491487500002e-06,0.6126586826347306,8.645676281250003e-06,0.9798966031900163,0.0
0.6154685628742514,8.866200821875003e-06,0.6154685628742514,8.690983371875001e-06,0.6154685628742514,8.8256246875e-06,0.9840737743731756,0.0
0.6182784431137724,8.697426849062494e-06,0.6182784431137724,8.54561684062501e-06,0.6182784431137724,8.668536250000004e-06,0.9882509455563347,0.0
0.6210913173652695,8.610459634374995e-06,0.6210913173652695,8.479282624999999e-06,0.6210913173652695,8.573595553125008e-06,0.9924281167394939,0.0
0.6239041916167665,8.604031537500006e-06,0.6239041916167665,8.478549906250006e-06,0.6239041916167665,8.607239640625002e-06,0.9966052879226531,0.0
0.6267185628742515,8.549422218750011e-06,0.6267185628742515,8.26275490625e-06,0.6267185628742515,8.413144781249996e-06,1.0007824591058123,0.0
0.6295344311377246,8.754900514062505e-06,0.6295344311377246,8.485213312499999e-06,0.6295344311377246,8.602091609375007e-06,1.0049596302889716,0.0
0.6323532934131737,8.749428310968752e-06,0.6323532934131737,8.431400874999993e-06,0.6323532934131737,8.558929930937503e-06,1.0091368014721307,0.0
0.6351721556886228,8.746487903124998e-06,0.6351721556886228,8.505590734374995e-06,0.6351721556886228,8.638407806249996e-06,1.01331397265529,0.0
0.6379925149700599,8.800645803124997e-06,0.6379925149700599,8.593160906250001e-06,0.6379925149700599,8.7082024e-06,1.017491143838449,0.0
0.6408143712574851,8.78719441875e-06,0.6408143712574851,8.562696562500004e-06,0.6408143712574851,8.679751275e-06,1.0216683150216084,0.0
0.6436377245508983,8.60792585625e-06,0.6436377245508983,8.350333287499998e-06,0.6436377245508983,8.46952203125e-06,1.0258454862047677,0.0
0.6464610778443114,8.688437181250002e-06,0.6464610778443114,8.422290203687488e-06,0.6464610778443114,8.503486653125e-06,1.0300226573879268,0.0
0.6492874251497007,8.603718500000004e-06,0.6492874251497007,8.434990393750002e-06,0.6492874251497007,8.499576784374998e-06,1.034199828571086,0.0
0.6521152694610779,8.8242859375e-06,0.6521152694610779,8.590387531249999e-06,0.6521152694610779,8.65742130625001e-06,1.0383769997542451,0.0
0.6549446107784431,8.902205787499998e-06,0.6549446107784431,8.614059284375002e-06,0.6549446107784431,8.696590383125005e-06,1.0425541709374044,0.0
0.6577739520958085,8.84063556875e-06,0.6577739520958085,8.578530706250013e-06,0.6577739520958085,8.645329268750001e-06,1.0467313421205635,0.0
0.6606062874251497,8.9286762580625e-06,0.6606062874251497,8.633705000000016e-06,0.6606062874251497,8.695921437499991e-06,1.0509085133037228,0.0
0.6634386227544911,8.951309428125002e-06,0.6634386227544911,8.772812603125004e-06,0.6634386227544911,8.7846036125e-06,1.0550856844868821,0.0
0.6662739520958084,9.045759565624994e-06,0.6662739520958084,8.979812531250002e-06,0.6662739520958084,8.999117184375006e-06,1.0592628556700412,0.0
0.6691092814371258,9.1119127915625e-06,0.6691092814371258,9.126868612500007e-06,0.6691092814371258,9.190117368749998e-06,1.0634400268532005,0.0
0.6719476047904193,9.283378821875e-06,0.6719476047904193,9.399413262500002e-06,0.6719476047904193,9.440258718750004e-06,1.0676171980363596,0.0
0.6747859281437126,9.332239328124994e-06,0.6747859281437126,9.529995468749995e-06,0.6747859281437126,9.587522999999995e-06,1.0717943692195189,0.0
0.6776257485029941,9.53436104062499e-06,0.6776257485029941,9.686886093749995e-06,0.6776257485029941,9.743734259374996e-06,1.075971540402678,0.0
0.6804685628742516,9.706757009375004e-06,0.6804685628742516,9.889613506249996e-06,0.6804685628742516,1.00080455e-05,1.0801487115858373,0.0
0.6833113772455089,9.571935871875004e-06,0.6833113772455089,9.637302634375011e-06,0.6833113772455089,9.79090668437501e-06,1.0843258827689966,0.0
0.6861556886227546,9.632680925000008e-06,0.6861556886227546,9.788408568749998e-06,0.6861556886227546,9.943714890624994e-06,1.0885030539521556,0.0
0.689001497005988,9.700207781875e-06,0.689001497005988,9.893116540625002e-06,0.689001497005988,1.0071191031250003e-05,1.092680225135315,0.0
0.6918488023952096,9.790672209375009e-06,0.6918488023952096,9.90163040625e-06,0.6918488023952096,1.0151524262500005e-05,1.096857396318474,0.0
0.6946976047904192,9.839820478124998e-06,0.6946976047904192,1.009328696875e-05,0.6946976047904192,1.0297745043749991e-05,1.1010345675016333,0.0
0.6975479041916168,9.912044687500002e-06,0.6975479041916168,1.0287442528125004e-05,0.6975479041916168,1.0473367699999995e-05,1.1052117386847926,0.0
0.7003997005988025,9.923703218750005e-06,0.7003997005988025,1.0388543419687497e-05,0.7003997005988025,1.0570261006249998e-05,1.1093889098679517,0.0
0.703252994011976,9.916885749999989e-06,0.703252994011976,1.0344018440625001e-05,0.703252994011976,1.0569867784375001e-05,1.113566081051111,0.0
0.7061062874251497,9.896404843750002e-06,0.7061062874251497,1.0152531149062501e-05,0.7061062874251497,1.0413838746874997e-05,1.11774325223427,0.0
0.7089625748502995,9.970468790625001e-06,0.7089625748502995,1.0158998462499994e-05,0.7089625748502995,1.04118535625e-05,1.1219204234174294,0.0
0.711820359281437,9.879386003125007e-06,0.711820359281437,1.014389398687501e-05,0.711820359281437,1.0404982337500002e-05,1.1260975946005884,0.0
0.7146796407185629,9.945816368750001e-06,0.7146796407185629,1.0225370156250003e-05,0.7146796407185629,1.0495384153125004e-05,1.1302747657837477,0.0
0.7175389221556887,1.0016568634375006e-05,0.7175389221556887,1.0279530031249996e-05,0.7175389221556887,1.05575045625e-05,1.134451936966907,0.0
0.7204011976047905,1.0023460556250003e-05,0.7204011976047905,1.0422559465624996e-05,0.7204011976047905,1.0648090000000003e-05,1.1386291081500663,0.0
0.7232634730538923,1.0027213534374997e-05,0.7232634730538923,1.0339016428124998e-05,0.7232634730538923,1.0603928281249994e-05,1.1428062793332254,0.0
0.7261287425149701,1.0111950784374999e-05,0.7261287425149701,1.033017851874999e-05,0.7261287425149701,1.0608361468750005e-05,1.1469834505163845,0.0
0.7289940119760479,1.0156917728125003e-05,0.7289940119760479,1.034467270625001e-05,0.7289940119760479,1.0638266118749994e-05,1.1511606216995438,0.0
0.7318622754491019,1.0168601190624986e-05,0.7318622754491019,1.0388122271875e-05,0.7318622754491019,1.0685829543749996e-05,1.1553377928827029,0.0
0.7347305389221558,1.0265831449999994e-05,0.7347305389221558,1.044765281250001e-05,0.7347305389221558,1.0706388062499993e-05,1.1595149640658622,0.0
0.7376002994011976,1.0260403531249997e-05,0.7376002994011976,1.0464909306250002e-05,0.7376002994011976,1.07680388125e-05,1.1636921352490215,0.0
0.7404730538922156,1.0142648603125e-05,0.7404730538922156,1.0350846490624995e-05,0.7404730538922156,1.0675973746875008e-05,1.1678693064321808,0.0
0.7433458083832336,1.0267731706249995e-05,0.7433458083832336,1.0380402203124998e-05,0.7433458083832336,1.07486484375e-05,1.1720464776153399,0.0
0.7462200598802395,1.0453691628124997e-05,0.7462200598802395,1.0623811221874998e-05,0.7462200598802395,1.0983645906250004e-05,1.176223648798499,0.0
0.7490958083832336,1.0388070437500004e-05,0.7490958083832336,1.0417952324999992e-05,0.7490958083832336,1.0798121156249998e-05,1.1804008199816582,0.0
0.7519730538922156,1.0402309125000003e-05,0.7519730538922156,1.0438540884374992e-05,0.7519730538922156,1.0816475249999994e-05,1.1845779911648175,0.0
0.7548517964071857,1.0418281093750006e-05,0.7548517964071857,1.0436392062499995e-05,0.7548517964071857,1.0814712865624996e-05,1.1887551623479766,0.0
0.7577320359281438,1.0510487540625e-05,0.7577320359281438,1.0580042603125001e-05,0.7577320359281438,1.0971949593749999e-05,1.192932333531136,0.0
0.7606137724550898,1.0652038725e-05,0.7606137724550898,1.0677888421875004e-05,0.7606137724550898,1.1058191531249992e-05,1.197109504714295,0.0
0.763497005988024,1.0688312734375e-05,0.763497005988024,1.0746195046874993e-05,0.763497005988024,1.1130852031250006e-05,1.2012866758974545,0.0
0.7663817365269462,1.0665656200000003e-05,0.7663817365269462,1.0747748195937494e-05,0.7663817365269462,1.1136277625000005e-05,1.2054638470806134,0.0
0.7692679640718563,1.0724743465625007e-05,0.7692679640718563,1.0811668842187498e-05,0.7692679640718563,1.1217903687499988e-05,1.2096410182637727,0.0
0.7721556886227546,1.078479117187499e-05,0.7721556886227546,1.0843575753125e-05,0.7721556886227546,1.1239519906249995e-05,1.213818189446932,0.0
0.7750449101796407,1.0729395225e-05,0.7750449101796407,1.0805566046875e-05,0.7750449101796407,1.1253383812500002e-05,1.217995360630091,0.0
0.777935628742515,1.0780498809374996e-05,0.777935628742515,1.0955371968750007e-05,0.777935628742515,1.1403015375000004e-05,1.2221725318132504,0.0
0.7808263473053892,1.0726969843749991e-05,0.7808263473053892,1.0919038500000009e-05,0.7808263473053892,1.135617025e-05,1.2263497029964097,0.0
0.7837200598802395,1.0695072849999992e-05,0.7837200598802395,1.0855343593750003e-05,0.7837200598802395,1.1334146312500002e-05,1.2305268741795685,0.0
0.786615269461078,1.0633726440625007e-05,0.786615269461078,1.0897621906250004e-05,0.786615269461078,1.132962675e-05,1.2347040453627278,0.0
0.7895119760479041,1.0705693184374999e-05,0.7895119760479041,1.1001796093749996e-05,0.7895119760479041,1.1425157146874997e-05,1.2388812165458871,0.0
0.7924086826347305,1.0691327456250004e-05,0.7924086826347305,1.0977554343749994e-05,0.7924086826347305,1.1422635909375e-05,1.2430583877290464,0.0
0.795308383233533,1.0731584043749996e-05,0.795308383233533,1.097838565625e-05,0.795308383233533,1.1444622834375003e-05,1.2472355589122055,0.0
0.7982080838323353,1.0733969709374997e-05,0.7982080838323353,1.0985484496874993e-05,0.7982080838323353,1.1438138568750002e-05,1.2514127300953648,0.0
0.8011107784431138,1.0782110649999997e-05,0.8011107784431138,1.1058107628124998e-05,0.8011107784431138,1.1534120521874997e-05,1.255589901278524,0.0
0.8040134730538921,1.0849115712499992e-05,0.8040134730538921,1.1105497737500002e-05,0.8040134730538921,1.1603320110625004e-05,1.2597670724616832,0.0
0.8069191616766468,1.1034805265624989e-05,0.8069191616766468,1.1283878256249998e-05,0.8069191616766468,1.178078731874999e-05,1.2639442436448423,0.0
0.8098248502994012,1.1139017018749997e-05,0.8098248502994012,1.1376844875000003e-05,0.8098248502994012,1.1887390903124999e-05,1.2681214148280016,0.0
0.8127335329341318,1.1191500959374998e-05,0.8127335329341318,1.1353506458437498e-05,0.8127335329341318,1.1906093662499995e-05,1.2722985860111609,0.0
0.8156422155688623,1.133410145625e-05,0.8156422155688623,1.1460122093749997e-05,0.8156422155688623,1.1987440243750005e-05,1.27647575719432,0.0
0.8185523952095809,1.1430958465625009e-05,0.8185523952095809,1.1544193749999986e-05,0.8185523952095809,1.2032291284375e-05,1.2806529283774792,0.0
0.8214655688622755,1.1519512687500004e-05,0.8214655688622755,1.1623407625000001e-05,0.8214655688622755,1.2147722512499998e-05,1.2848300995606385,0.0
0.8243787425149701,1.1550631593750005e-05,0.8243787425149701,1.1722011593749997e-05,0.8243787425149701,1.227067365937499e-05,1.2890072707437976,0.0
0.8272934131736528,1.1730873420000009e-05,0.8272934131736528,1.2056379515625006e-05,0.8272934131736528,1.2597560281249999e-05,1.293184441926957,0.0
0.8302110778443115,1.1817707274999996e-05,0.8302110778443115,1.2137511750000008e-05,0.8302110778443115,1.272300088125e-05,1.297361613110116,0.0
0.83312874251497,1.18274122875e-05,0.83312874251497,1.222198925e-05,0.83312874251497,1.2823162084374994e-05,1.3015387842932753,0.0
0.8360479041916169,1.1932991025968746e-05,0.8360479041916169,1.2293843343750007e-05,0.8360479041916169,1.2945063968750004e-05,1.3057159554764344,0.0
0.8389685628742515,1.189567395896875e-05,0.8389685628742515,1.2333277893749999e-05,0.8389685628742515,1.3002299759374996e-05,1.3098931266595937,0.0
0.8418922155688624,1.1994231090624994e-05,0.8418922155688624,1.2282783824999993e-05,0.8418922155688624,1.2983069156249997e-05,1.314070297842753,0.0
0.8448158682634731,1.2032101778125e-05,0.8448158682634731,1.2366152556249995e-05,0.8448158682634731,1.3050778662499993e-05,1.318247469025912,0.0
0.8477410179640719,1.2130939834374998e-05,0.8477410179640719,1.2404648890625001e-05,0.8477410179640719,1.3117206262499986e-05,1.3224246402090714,0.0
0.8506676646706587,1.2305614403124997e-05,0.8506676646706587,1.2585003121874984e-05,0.8506676646706587,1.3272847546875004e-05,1.3266018113922307,0.0
0.8535958083832336,1.2418589249999992e-05,0.8535958083832336,1.2694427593749983e-05,0.8535958083832336,1.3387108112500003e-05,1.3307789825753897,0.0
0.8565254491017964,1.2428475884374994e-05,0.8565254491017964,1.2706279871875002e-05,0.8565254491017964,1.3419901528125008e-05,1.3349561537585488,0.0
0.8594565868263474,1.2575937353125004e-05,0.8594565868263474,1.2732139071874987e-05,0.8594565868263474,1.3505369312499992e-05,1.3391333249417081,0.0
0.8623892215568864,1.2621189881249989e-05,0.8623892215568864,1.2822442093750002e-05,0.8623892215568864,1.3601512546875008e-05,1.3433104961248674,0.0
0.8653233532934133,1.2545542821875e-05,0.8653233532934133,1.2760716156250015e-05,0.8653233532934133,1.3517183908750007e-05,1.3474876673080265,0.0
0.8682589820359282,1.2603962218750002e-05,0.8682589820359282,1.2790443215625003e-05,0.8682589820359282,1.354189472500001e-05,1.3516648384911858,0.0
0.8711961077844311,1.2614012156250004e-05,0.8711961077844311,1.2874596624999997e-05,0.8711961077844311,1.3579094956250013e-05,1.355842009674345,0.0
0.8741347305389222,1.2646919843750003e-05,0.8741347305389222,1.2799195156250009e-05,0.8741347305389222,1.353936658750001e-05,1.3600191808575042,0.0
0.8770748502994012,1.262681771875001e-05,0.8770748502994012,1.2746759556249985e-05,0.8770748502994012,1.3547124812500005e-05,1.3641963520406633,0.0
0.8800164670658683,1.2648201384374984e-05,0.8800164670658683,1.2834056059375003e-05,0.8800164670658683,1.3634125884375002e-05,1.3683735232238226,0.0
0.8829595808383235,1.2645698206250003e-05,0.8829595808383235,1.2898394562500001e-05,0.8829595808383235,1.3673487812500002e-05,1.3725506944069819,0.0
0.8859041916167665,1.2687636156250007e-05,0.8859041916167665,1.278988674375e-05,0.8859041916167665,1.3618962983750005e-05,1.376727865590141,0.0
0.8888488023952096,1.2722043062499987e-05,0.8888488023952096,1.2776005224999994e-05,0.8888488023952096,1.3658085906250001e-05,1.3809050367733002,0.0
0.8917964071856288,1.2806079656249992e-05,0.8917964071856288,1.2797946034374981e-05,0.8917964071856288,1.3679970984374992e-05,1.3850822079564595,0.0
0.8947455089820359,1.2848763593750005e-05,0.8947455089820359,1.275521265937501e-05,0.8947455089820359,1.3682641396874987e-05,1.3892593791396188,0.0
0.8976961077844312,1.28173300625e-05,0.8976961077844312,1.2641969687500001e-05,0.8976961077844312,1.3593143634375005e-05,1.3934365503227777,0.0
0.9006482035928144,1.289540390625e-05,0.9006482035928144,1.2620192871875004e-05,0.9006482035928144,1.3590624459375003e-05,1.397613721505937,0.0
0.9036002994011977,1.3054122837500006e-05,0.9036002994011977,1.2776531587500008e-05,0.9036002994011977,1.3784831303125008e-05,1.4017908926890963,0.0
0.9065553892215569,1.3087558000000012e-05,0.9065553892215569,1.2808084443749993e-05,0.9065553892215569,1.3825782534375007e-05,1.4059680638722554,0.0
0.9095119760479042,1.3135970375000004e-05,0.9095119760479042,1.2835763500000007e-05,0.9095119760479042,1.3877341512499996e-05,1.4101452350554147,0.0
0.9124700598802395,1.3214865875000004e-05,0.9124700598802395,1.2945547665624997e-05,0.9124700598802395,1.3976402878125007e-05,1.414322406238574,0.0
0.9154296407185629,1.3210700874999995e-05,0.9154296407185629,1.3048173603125e-05,0.9154296407185629,1.4074804784375017e-05,1.4184995774217333,0.0
0.9183892215568862,1.3185633903125012e-05,0.9183892215568862,1.2986159381250003e-05,0.9183892215568862,1.4031044749156254e-05,1.4226767486048921,0.0
0.9213517964071857,1.3298597000000002e-05,0.9213517964071857,1.3093346984374997e-05,0.9213517964071857,1.4102428685625e-05,1.4268539197880514,0.0
0.9243158682634731,1.3350458031249988e-05,0.9243158682634731,1.325728733125001e-05,0.9243158682634731,1.4261108743749993e-05,1.4310310909712107,0.0
0.9272799401197606,1.3516477875000004e-05,0.9272799401197606,1.3441297487499997e-05,0.9272799401197606,1.4426628279374995e-05,1.4352082621543698,0.0
0.930247005988024,1.3586379562499994e-05,0.930247005988024,1.3487552446875001e-05,0.930247005988024,1.4485860225000008e-05,1.439385433337529,0.0
0.9332155688622755,1.3815072187500017e-05,0.9332155688622755,1.3665816950000003e-05,0.9332155688622755,1.466621253125e-05,1.4435626045206884,0.0
0.9361841317365269,1.3987018968750006e-05,0.9361841317365269,1.3810832093750004e-05,0.9361841317365269,1.4876037137499987e-05,1.4477397757038477,0.0
0.9391556886227544,1.4018226187500005e-05,0.9391556886227544,1.3789866553124997e-05,0.9391556886227544,1.4885329184374999e-05,1.4519169468870066,0.0
0.9421287425149701,1.4173263874999996e-05,0.9421287425149701,1.3884466218750002e-05,0.9421287425149701,1.4950513687500001e-05,1.4560941180701659,0.0
0.9451017964071856,1.418732815625e-05,0.9451017964071856,1.3862769906250006e-05,0.9451017964071856,1.492601162499999e-05,1.4602712892533252,0.0
0.9480778443113773,1.4218700281249982e-05,0.9480778443113773,1.3787059306562494e-05,0.9480778443113773,1.4878794634375005e-05,1.4644484604364842,0.0
0.9510553892215569,1.4285488906249996e-05,0.9510553892215569,1.3798199459374988e-05,0.9510553892215569,1.4890064049999987e-05,1.4686256316196435,0.0
0.9540329341317365,1.4445481343749986e-05,0.9540329341317365,1.3976958581249989e-05,0.9540329341317365,1.5077830540312497e-05,1.4728028028028028,0.0
0.9570134730538923,1.4555471375000004e-05,0.9570134730538923,1.400724253125e-05,0.9570134730538923,1.5145353381249986e-05,1.4769799739859621,0.0
0.959995508982036,1.4702985015625005e-05,0.959995508982036,1.4143057865625001e-05,0.959995508982036,1.5316650886874997e-05,1.481157145169121,0.0
0.9629775449101797,1.4745973581249994e-05,0.9629775449101797,1.4125049662499998e-05,0.9629775449101797,1.5319725545312497e-05,1.4853343163522803,0.0
0.9659625748502995,1.4841999496875e-05,0.9659625748502995,1.4288436203124986e-05,0.9659625748502995,1.5525987437500006e-05,1.4895114875354396,0.0
0.9689491017964071,1.4852148656249998e-05,0.9689491017964071,1.441537390312499e-05,0.9689491017964071,1.5688546031250013e-05,1.4936886587185987,0.0
0.971935628742515,1.49465054e-05,0.971935628742515,1.4515064121875003e-05,0.971935628742515,1.5796510874999997e-05,1.497865829901758,0.0
0.9749251497005988,1.5049172687499989e-05,0.9749251497005988,1.4478178803124992e-05,0.9749251497005988,1.5778908125000004e-05,1.5020430010849173,0.0
0.9779146706586826,1.5033449173437506e-05,0.9779146706586826,1.4499076681250011e-05,0.9779146706586826,1.580163092812499e-05,1.5062201722680766,0.0
0.9809071856287426,1.5107553946875013e-05,0.9809071856287426,1.4689886437500003e-05,0.9809071856287426,1.5990078593749995e-05,1.5103973434512357,0.0
0.9839011976047906,1.5169549959375e-05,0.9839011976047906,1.4714574875000002e-05,0.9839011976047906,1.6083109940625e-05,1.5145745146343947,0.0
0.9868952095808383,1.5171733899999984e-05,0.9868952095808383,1.4661886906249997e-05,0.9868952095808383,1.602703124999999e-05,1.518751685817554,0.0
0.9898922155688623,1.5299224368749996e-05,0.9898922155688623,1.4854515106250003e-05,0.9898922155688623,1.624180775937499e-05,1.5229288570007131,0.0
0.9928907185628743,1.539819609374998e-05,0.9928907185628743,1.4826418981249997e-05,0.9928907185628743,1.6258670018749994e-05,1.5271060281838724,0.0
0.9958892215568863,1.5436136062499998e-05,0.9958892215568863,1.4892873656250015e-05,0.9958892215568863,1.6301915181249995e-05,1.5312831993670317,0.0
0.9988907185628743,1.5509277571875014e-05,0.9988907185628743,1.5040021849999996e-05,0.9988907185628743,1.64542515625e-05,1.5354603705501908,0.0
1.0018922155688623,1.5599163934375004e-05,1.0018922155688623,1.5027593874999994e-05,1.0018922155688623,1.6480178715624993e-05,1.53963754173335,0.0
1.0048967065868264,1.5666572275000014e-05,1.0048967065868264,1.5033946521874998e-05,1.0048967065868264,1.6483424728124996e-05,1.5438147129165094,0.0
1.0079026946107785,1.577895315e-05,1.0079026946107785,1.5196308484374992e-05,1.0079026946107785,1.666883168749999e-05,1.5479918840996685,0.0
1.0109086826347304,1.5929461534375004e-05,1.0109086826347304,1.5333624810312508e-05,1.0109086826347304,1.6797786783437512e-05,1.5521690552828276,0.0
1.0139176646706587,1.5945275759375e-05,1.0139176646706587,1.5351081040937506e-05,1.0139176646706587,1.6838708031250004e-05,1.5563462264659869,0.0
1.0169281437125748,1.5883652065625003e-05,1.0169281437125748,1.5273864749999998e-05,1.0169281437125748,1.6742115065625007e-05,1.5605233976491462,0.0
1.019938622754491,1.587569866562501e-05,1.019938622754491,1.5136592496874999e-05,1.019938622754491,1.6595930728125012e-05,1.5647005688323052,0.0
1.0229520958083833,1.594571053125e-05,1.0229520958083833,1.5123175300000013e-05,1.0229520958083833,1.6584290053750003e-05,1.5688777400154645,0.0
1.0259670658682636,1.6007944818749992e-05,1.0259670658682636,1.5157375828125003e-05,1.0259670658682636,1.664457613124999e-05,1.5730549111986238,0.0
1.0289820359281436,1.6041703946875005e-05,1.0289820359281436,1.5177936065937508e-05,1.0289820359281436,1.6718458765624988e-05,1.5772320823817831,0.0
1.032,1.6006465205625e-05,1.032,1.5227477662500016e-05,1.032,1.6741142384375006e-05,1.581409253564942,0.0
1.0350194610778443,1.605418470000001e-05,1.0350194610778443,1.52035982165625e-05,1.0350194610778443,1.670368884687498e-05,1.5855864247481013,0.0
1.0380389221556887,1.6039977794687486e-05,1.0380389221556887,1.532933231687499e-05,1.0380389221556887,1.676267980625001e-05,1.5897635959312606,0.0
1.041061377245509,1.6132767709375e-05,1.041061377245509,1.531830600312498e-05,1.041061377245509,1.67750107125e-05,1.5939407671144197,0.0
1.0440853293413175,1.6136753006250005e-05,1.0440853293413175,1.537676968125e-05,1.0440853293413175,1.6874318690625015e-05,1.598117938297579,0.0
1.0471107784431137,1.6275828018749997e-05,1.0471107784431137,1.5501808749999987e-05,1.0471107784431137,1.699620205875e-05,1.6022951094807383,0.0
1.0501362275449102,1.6246348065624998e-05,1.0501362275449102,1.5590234237500007e-05,1.0501362275449102,1.7131548656250006e-05,1.6064722806638976,0.0
1.0531646706586828,1.621151396874999e-05,1.0531646706586828,1.560961352812499e-05,1.0531646706586828,1.7119781778125004e-05,1.6106494518470564,0.0
1.0561946107784432,1.6319785525e-05,1.0561946107784432,1.5695928508124985e-05,1.0561946107784432,1.7229338856250002e-05,1.6148266230302157,0.0
1.0592260479041917,1.643825712500001e-05,1.0592260479041917,1.58619273375e-05,1.0592260479041917,1.7409063554374988e-05,1.619003794213375,0.0
1.062258982035928,1.6574157865624992e-05,1.062258982035928,1.6066148506249986e-05,1.062258982035928,1.7639012103125e-05,1.6231809653965341,0.0
1.0652919161676648,1.6644614816875005e-05,1.0652919161676648,1.6031695121875008e-05,1.0652919161676648,1.7649570340625e-05,1.6273581365796934,0.0
1.0683278443113773,1.6705291371875005e-05,1.0683278443113773,1.6184245675624998e-05,1.0683278443113773,1.7786482937500004e-05,1.6315353077628527,0.0
1.0713652694610778,1.6746846499999997e-05,1.0713652694610778,1.624629038750002e-05,1.0713652694610778,1.7884816915625e-05,1.635712478946012,0.0
1.0744041916167664,1.6744813524999997e-05,1.0744041916167664,1.6183343679687513e-05,1.0744041916167664,1.7891862499999998e-05,1.6398896501291709,0.0
1.0774446107784432,1.6810637293750002e-05,1.0774446107784432,1.6292294543437498e-05,1.0774446107784432,1.797917879062501e-05,1.6440668213123302,0.0
1.080486526946108,1.687685481249998e-05,1.080486526946108,1.6385804228124983e-05,1.080486526946108,1.805744093124999e-05,1.6482439924954895,0.0
1.0835299401197607,1.6909249403124997e-05,1.0835299401197607,1.6402625968749996e-05,1.0835299401197607,1.8080087687500005e-05,1.6524211636786486,0.0
1.0865748502994013,1.6929754237499994e-05,1.0865748502994013,1.6472006843750004e-05,1.0865748502994013,1.8143646656250004e-05,1.6565983348618079,0.0
1.08962125748503,1.6913314625000016e-05,1.08962125748503,1.6482119893749987e-05,1.08962125748503,1.8187040656249987e-05,1.6607755060449672,0.0
1.0926691616766468,1.6897583968749992e-05,1.0926691616766468,1.650241215625001e-05,1.0926691616766468,1.821912575e-05,1.6649526772281265,0.0
1.0957185628742516,1.692948475e-05,1.0957185628742516,1.6584921500000003e-05,1.0957185628742516,1.8313435812499996e-05,1.6691298484112853,0.0
1.0987694610778445,1.6940756395625012e-05,1.0987694610778445,1.6618910734375012e-05,1.0987694610778445,1.836547737499999e-05,1.6733070195944446,0.0
1.1018218562874251,1.7022057490624983e-05,1.1018218562874251,1.6727254530000007e-05,1.1018218562874251,1.8457504056250006e-05,1.677484190777604,0.0
1.104875748502994,1.7116071047656267e-05,1.104875748502994,1.6888435528125007e-05,1.104875748502994,1.8625657918750013e-05,1.681661361960763,0.0
1.1079311377245509,1.7080110737500007e-05,1.1079311377245509,1.6926675468749988e-05,1.1079311377245509,1.8695282528125003e-05,1.6858385331439223,0.0
1.110988023952096,1.7068164245624998e-05,1.110988023952096,1.689618456875e-05,1.110988023952096,1.8676349565624994e-05,1.6900157043270816,0.0
1.1140464071856289,1.700069356812497e-05,1.1140464071856289,1.6851864356249988e-05,1.1140464071856289,1.8634101306249988e-05,1.694192875510241,0.0
1.1171062874251498,1.704617735937501e-05,1.1171062874251498,1.6885963178125028e-05,1.1171062874251498,1.8674871228125014e-05,1.6983700466934,0.0
1.1201676646706586,1.7127122915624992e-05,1.1201676646706586,1.6946421875e-05,1.1201676646706586,1.8757483718749992e-05,1.702547217876559,0.0
1.1232305389221557,1.7246374531249998e-05,1.1232305389221557,1.716690265624998e-05,1.1232305389221557,1.8988579156249995e-05,1.7067243890597183,0.0
1.1262964071856287,1.730983512499999e-05,1.1262964071856287,1.7240286493750003e-05,1.1262964071856287,1.9116256812500012e-05,1.7109015602428774,0.0
1.1293622754491017,1.7363880625e-05,1.1293622754491017,1.740419272187501e-05,1.1293622754491017,1.9287951437499997e-05,1.7150787314260367,0.0
1.132429640718563,1.7460817244062488e-05,1.132429640718563,1.7499235890624996e-05,1.132429640718563,1.9423466656250013e-05,1.719255902609196,0.0
1.1354985029940121,1.7553635865625012e-05,1.1354985029940121,1.7629564406249998e-05,1.1354985029940121,1.959948479687499e-05,1.7234330737923553,0.0
1.1385703592814371,1.7511815818750007e-05,1.1385703592814371,1.7563299299374985e-05,1.1385703592814371,1.9548795312499986e-05,1.7276102449755144,0.0
1.1416422155688624,1.7629777593749997e-05,1.1416422155688624,1.7655305796875028e-05,1.1416422155688624,1.9675741625000025e-05,1.7317874161586735,0.0
1.1447155688622754,1.7588967553125024e-05,1.1447155688622754,1.7578973659375005e-05,1.1447155688622754,1.9645995953124997e-05,1.7359645873418328,0.0
1.1477919161676646,1.7621537021875e-05,1.1477919161676646,1.760185905937499e-05,1.1477919161676646,1.9708027625000007e-05,1.7401417585249919,0.0
1.150868263473054,1.7607892378125e-05,1.150868263473054,1.7660363990624998e-05,1.150868263473054,1.98043178125e-05,1.7443189297081512,0.0
1.1539476047904194,1.7674140234375006e-05,1.1539476047904194,1.7813818146875006e-05,1.1539476047904194,1.993104393749998e-05,1.7484961008913105,0.0
1.1570269461077844,1.767108182187502e-05,1.1570269461077844,1.7879684024999995e-05,1.1570269461077844,1.997913849656249e-05,1.7526732720744698,0.0
1.1601092814371259,1.7633405603125006e-05,1.1601092814371259,1.7889953518749992e-05,1.1601092814371259,2.004004288424999e-05,1.7568504432576288,0.0
1.163191616766467,1.7737216981874986e-05,1.163191616766467,1.7998101993750007e-05,1.163191616766467,2.0187524224999993e-05,1.7610276144407881,0.0
1.1662769461077844,1.7853123718750017e-05,1.1662769461077844,1.817518171874999e-05,1.1662769461077844,2.0355797162499992e-05,1.7652047856239472,0.0
1.169362275449102,1.7993163993124993e-05,1.169362275449102,1.8187201999999993e-05,1.169362275449102,2.0409660640624983e-05,1.7693819568071063,0.0
1.1724505988023952,1.8136116253750005e-05,1.1724505988023952,1.8364230665624993e-05,1.1724505988023952,2.0566849312499987e-05,1.7735591279902656,0.0
1.1755404191616767,1.8163482753124994e-05,1.1755404191616767,1.839180640625e-05,1.1755404191616767,2.062328459375e-05,1.777736299173425,0.0
1.178630239520958,1.8152504475000004e-05,1.178630239520958,1.8475351140624998e-05,1.178630239520958,2.0691067906249992e-05,1.7819134703565842,0.0
1.1817230538922157,1.8253320965625005e-05,1.1817230538922157,1.8543051246875008e-05,1.1817230538922157,2.082801451625e-05,1.7860906415397433,0.0
1.1848173652694611,1.8318902284375006e-05,1.1848173652694611,1.8604291725000002e-05,1.1848173652694611,2.0952191375e-05,1.7902678127229026,0.0
1.1879131736526947,1.842752653124999e-05,1.1879131736526947,1.879178965625e-05,1.1879131736526947,2.1180317031249994e-05,1.7944449839060619,0.0
1.1910089820359282,1.8449671174375008e-05,1.1910089820359282,1.8881232875000012e-05,1.1910089820359282,2.1255626312499983e-05,1.7986221550892207,0.0
1.1941077844311376,1.8426768577187485e-05,1.1941077844311376,1.89291654625e-05,1.1941077844311376,2.1324857753124978e-05,1.80279932627238,0.0
1.1972080838323353,1.8527460468749997e-05,1.1972080838323353,1.9066813567187513e-05,1.1972080838323353,2.1505840175000008e-05,1.8069764974555393,0.0
1.200309880239521,1.8603762584375002e-05,1.200309880239521,1.9144321584375e-05,1.200309880239521,2.153043626281251e-05,1.8111536686386986,0.0
1.2034131736526947,1.8686221187499997e-05,1.2034131736526947,1.9288473081250002e-05,1.2034131736526947,2.169758656562499e-05,1.8153308398218577,0.0
1.2065179640718564,1.8660110356249998e-05,1.2065179640718564,1.9296746190624995e-05,1.2065179640718564,2.1730535968749997e-05,1.819508011005017,0.0
1.209624251497006,1.8735404987500007e-05,1.209624251497006,1.930689844750001e-05,1.209624251497006,2.1742666562499992e-05,1.8236851821881763,0.0
1.212732035928144,1.8869800312499982e-05,1.212732035928144,1.9433038540624985e-05,1.212732035928144,2.187926406250001e-05,1.8278623533713352,0.0
1.2158413173652693,1.8930141628124986e-05,1.2158413173652693,1.960028390312501e-05,1.2158413173652693,2.2068652487499994e-05,1.8320395245544945,0.0
1.2189535928143713,1.8988359540624996e-05,1.2189535928143713,1.9627439296875003e-05,1.2189535928143713,2.2135326331250004e-05,1.8362166957376538,0.0
1.222065868263473,1.892746926562501e-05,1.222065868263473,1.9640027343749997e-05,1.222065868263473,2.2173628134375e-05,1.840393866920813,0.0
1.2251796407185631,1.904253184062501e-05,1.2251796407185631,1.9794978343749994e-05,1.2251796407185631,2.2310495187500012e-05,1.8445710381039722,0.0
1.2282949101796408,1.907272309062501e-05,1.2282949101796408,1.9826628437499986e-05,1.2282949101796408,2.2363008281249983e-05,1.8487482092871315,0.0
1.2314131736526945,1.916067537187501e-05,1.2314131736526945,1.995864931562502e-05,1.2314131736526945,2.2520277828125006e-05,1.8529253804702908,0.0
1.2345314371257485,1.9236277565624975e-05,1.2345314371257485,2.0011020853125005e-05,1.2345314371257485,2.2585977378125005e-05,1.8571025516534496,0.0
1.2376511976047904,1.9364880643749983e-05,1.2376511976047904,2.0128816596875e-05,1.2376511976047904,2.2698142193749988e-05,1.861279722836609,0.0
1.2407739520958085,1.9396055215624995e-05,1.2407739520958085,2.0217484890624997e-05,1.2407739520958085,2.281460903125e-05,1.8654568940197682,0.0
1.2438967065868263,1.9416317312499994e-05,1.2438967065868263,2.0184040512499986e-05,1.2438967065868263,2.2816839937500005e-05,1.8696340652029275,0.0
1.2470224550898203,1.952384170312501e-05,1.2470224550898203,2.0296104025000006e-05,1.2470224550898203,2.2939589334375e-05,1.8738112363860866,0.0
1.2501482035928144,1.9646474287500002e-05,1.2501482035928144,2.046981404687499e-05,1.2501482035928144,2.313102453125001e-05,1.877988407569246,0.0
1.2532769461077846,1.9726745393749996e-05,1.2532769461077846,2.0510313545625e-05,1.2532769461077846,2.3242283031249993e-05,1.8821655787524052,0.0
1.2564071856287424,1.978846726412499e-05,1.2564071856287424,2.0662258496874994e-05,1.2564071856287424,2.3380172343750002e-05,1.886342749935564,0.0
1.2595389221556885,1.9724152281250014e-05,1.2595389221556885,2.0640506046875e-05,1.2595389221556885,2.3397988971875008e-05,1.8905199211187234,0.0
1.2626706586826348,1.9760879781250002e-05,1.2626706586826348,2.0737221062500006e-05,1.2626706586826348,2.3477433434374992e-05,1.8946970923018827,0.0
1.2658053892215568,1.9775448284374997e-05,1.2658053892215568,2.0628954603125e-05,1.2658053892215568,2.34163499875e-05,1.898874263485042,0.0
1.268941616766467,1.9764824924999996e-05,1.268941616766467,2.0747895468750003e-05,1.268941616766467,2.3561774834375013e-05,1.903051434668201,0.0
1.2720793413173654,1.98418876875e-05,1.2720793413173654,2.0846865093750016e-05,1.2720793413173654,2.366433172812499e-05,1.9072286058513603,0.0
1.2752185628742514,1.9904972457187507e-05,1.2752185628742514,2.098225946875001e-05,1.2752185628742514,2.3781756225e-05,1.9114057770345196,0.0
1.2783592814371258,1.9997614648124998e-05,1.2783592814371258,2.106154373750001e-05,1.2783592814371258,2.3870361221875e-05,1.9155829482176787,0.0
1.2815014970059881,2.0081906856250012e-05,1.2815014970059881,2.1235542153125005e-05,1.2815014970059881,2.4031446312500006e-05,1.9197601194008378,0.0
1.2846452095808383,2.0146770337500006e-05,1.2846452095808383,2.137365904875e-05,1.2846452095808383,2.4207714718750008e-05,1.923937290583997,0.0
1.2877904191616767,2.0177979320625018e-05,1.2877904191616767,2.14486628875e-05,1.2877904191616767,2.4298054465625014e-05,1.9281144617671564,0.0
1.290938622754491,2.022060720625001e-05,1.290938622754491,2.153939022653127e-05,1.290938622754491,2.4394203437500014e-05,1.9322916329503155,0.0
1.2940868263473055,2.033813404375e-05,1.2940868263473055,2.171055150312499e-05,1.2940868263473055,2.457689878125002e-05,1.9364688041334748,0.0
1.297236526946108,2.0439789062499983e-05,1.297236526946108,2.1966885502500006e-05,1.297236526946108,2.483459721875002e-05,1.940645975316634,0.0
1.3003892215568864,2.056543128124999e-05,1.3003892215568864,2.218493168749998e-05,1.3003892215568864,2.5043309234375005e-05,1.9448231464997932,0.0
1.303541916167665,2.0642566590625007e-05,1.303541916167665,2.2276975290625006e-05,1.303541916167665,2.5094856659375002e-05,1.9490003176829525,0.0
1.3066961077844312,2.0706645128125008e-05,1.3066961077844312,2.237088512187502e-05,1.3066961077844312,2.5177279343750005e-05,1.9531774888661115,0.0
1.3098532934131737,2.0828119624999998e-05,1.3098532934131737,2.2575744206250004e-05,1.3098532934131737,2.5392367918750015e-05,1.9573546600492706,0.0
1.3130119760479042,2.0865918781249986e-05,1.3130119760479042,2.259834637812499e-05,1.3130119760479042,2.5437593781250017e-05,1.96153183123243,0.0
1.316170658682635,2.0841859089687496e-05,1.316170658682635,2.265128816875003e-05,1.316170658682635,2.5482156750000008e-05,1.9657090024155892,0.0
1.3193323353293416,2.0885003728125e-05,1.3193323353293416,2.271743834062499e-05,1.3193323353293416,2.5568842962500007e-05,1.9698861735987485,0.0
1.322495508982036,2.0918755150000005e-05,1.322495508982036,2.2754553646249986e-05,1.322495508982036,2.5641887303125e-05,1.9740633447819076,0.0
1.3256601796407186,2.0899271237499997e-05,1.3256601796407186,2.2737892590625004e-05,1.3256601796407186,2.5607648909375002e-05,1.978240515965067,0.0
1.3288248502994013,2.102556125e-05,1.3288248502994013,2.2901732468749997e-05,1.3288248502994013,2.5775725100000008e-05,1.9824176871482262,0.0
1.33199251497006,2.1178003437499993e-05,1.33199251497006,2.307395735312498e-05,1.33199251497006,2.593851384375001e-05,1.986594858331385,0.0
1.3351616766467067,2.1299939999999995e-05,1.3351616766467067,2.313807824687501e-05,1.3351616766467067,2.6014604949687517e-05,1.9907720295145444,0.0
1.3383323353293415,2.1397888218750007e-05,1.3383323353293415,2.329251395e-05,1.3383323353293415,2.616574543437501e-05,1.9949492006977037,0.0
1.3415059880239522,2.1426149249999998e-05,1.3415059880239522,2.332085271250002e-05,1.3415059880239522,2.6214516490625005e-05,1.999126371880863,0.0
1.3446796407185628,2.1442838656249992e-05,1.3446796407185628,2.3341168843750002e-05,1.3446796407185628,2.621530635312501e-05,2.003303543064022,0.0
1.3478547904191618,2.1487266159375006e-05,1.3478547904191618,2.345353668750001e-05,1.3478547904191618,2.6352442446874976e-05,2.007480714247181,0.0
1.3510314371257484,2.1543645500000003e-05,1.3510314371257484,2.352914758125e-05,1.3510314371257484,2.6434891121875e-05,2.0116578854303406,0.0
1.3542110778443115,2.1651314343750008e-05,1.3542110778443115,2.3634780137499998e-05,1.3542110778443115,2.6542253000000007e-05,2.0158350566134997,0.0
1.3573907185628744,2.1713852250000003e-05,1.3573907185628744,2.3790665493750003e-05,1.3573907185628744,2.6680384468749984e-05,2.020012227796659,0.0
1.3605733532934132,2.1744859312500016e-05,1.3605733532934132,2.3854688624999985e-05,1.3605733532934132,2.6734545218750005e-05,2.0241893989798183,0.0
1.3637559880239523,2.1727736971875013e-05,1.3637559880239523,2.390094698656251e-05,1.3637559880239523,2.6751847781249992e-05,2.0283665701629774,0.0
1.366941616766467,2.175176848124999e-05,1.366941616766467,2.389592825625001e-05,1.366941616766467,2.6790512459375017e-05,2.0325437413461365,0.0
1.3701272455089821,2.1713323437500006e-05,1.3701272455089821,2.383477622812501e-05,1.3701272455089821,2.6742682918812503e-05,2.0367209125292955,0.0
1.3733158682634732,2.173224524999999e-05,1.3733158682634732,2.3924792249999985e-05,1.3733158682634732,2.68356315875e-05,2.040898083712455,0.0
1.376505988023952,2.17726040625e-05,1.376505988023952,2.3939555056249995e-05,1.376505988023952,2.6887277968749996e-05,2.045075254895614,0.0
1.379697604790419,2.1893031906250003e-05,1.379697604790419,2.4099789428124986e-05,1.379697604790419,2.7055597496875006e-05,2.0492524260787732,0.0
1.3828907185628743,2.1945648524999986e-05,1.3828907185628743,2.4137784498125e-05,1.3828907185628743,2.7119791379375018e-05,2.0534295972619327,0.0
1.3860853293413176,2.2079389593750005e-05,1.3860853293413176,2.433828259999999e-05,1.3860853293413176,2.7303250848124986e-05,2.057606768445092,0.0
1.3892814371257487,2.211029108125002e-05,1.3892814371257487,2.44050334125e-05,1.3892814371257487,2.7401036568750006e-05,2.061783939628251,0.0
1.3924790419161677,2.2212079312499978e-05,1.3924790419161677,2.4464861249406246e-05,1.3924790419161677,2.746447094062501e-05,2.06596111081141,0.0
1.395678143712575,2.228828953124999e-05,1.395678143712575,2.4564990412499972e-05,1.395678143712575,2.7552178178125e-05,2.0701382819945695,0.0
1.398880239520958,2.2319250218750014e-05,1.398880239520958,2.4560975499999994e-05,1.398880239520958,2.7557280932499995e-05,2.0743154531777286,0.0
1.4020823353293412,2.2360830678125e-05,1.4020823353293412,2.466049518749999e-05,1.4020823353293412,2.7683279622500023e-05,2.0784926243608877,0.0
1.4052859281437124,2.23928849625e-05,1.4052859281437124,2.472446159999999e-05,1.4052859281437124,2.779231546249998e-05,2.082669795544047,0.0
1.40849251497006,2.2467302612499997e-05,1.40849251497006,2.4851084340624992e-05,1.40849251497006,2.7915164947500015e-05,2.0868469667272063,0.0
1.4117005988023954,2.2559234553125e-05,1.4117005988023954,2.486291885343751e-05,1.4117005988023954,2.7949106265312487e-05,2.0910241379103653,0.0
1.4149086826347306,2.2548651981250003e-05,1.4149086826347306,2.4923884059374997e-05,1.4149086826347306,2.801263244062503e-05,2.0952013090935244,0.0
1.4181197604790419,2.2677063590625e-05,1.4181197604790419,2.5064186799999998e-05,1.4181197604790419,2.8173789127187494e-05,2.099378480276684,0.0
1.4213323353293414,2.2753320271874993e-05,1.4213323353293414,2.5106863134374998e-05,1.4213323353293414,2.824270063437499e-05,2.103555651459843,0.0
1.4245464071856286,2.2780980099999998e-05,1.4245464071856286,2.508947116562501e-05,1.4245464071856286,2.8250209578125002e-05,2.107732822643002,0.0
1.4277619760479041,2.2787156528124982e-05,1.4277619760479041,2.5104393511031247e-05,1.4277619760479041,2.827393777156248e-05,2.1119099938261616,0.0
1.4309790419161676,2.2874135384375004e-05,1.4309790419161676,2.5167477206249985e-05,1.4309790419161676,2.8379798675000024e-05,2.1160871650093207,0.0
1.434197604790419,2.2917933015625017e-05,1.434197604790419,2.5309198796875003e-05,1.434197604790419,2.851638284687501e-05,2.12026433619248,0.0
1.437417664670659,2.287215543749999e-05,1.437417664670659,2.529027531875e-05,1.437417664670659,2.8484598621875025e-05,2.124441507375639,0.0
1.4406392215568862,2.2890662468750005e-05,1.4406392215568862,2.530061504062501e-05,1.4406392215568862,2.84944821e-05,2.1286186785587984,0.0
1.4438622754491017,2.2953680469687513e-05,1.4438622754491017,2.5376561324999996e-05,1.4438622754491017,2.8630199650000002e-05,2.1327958497419575,0.0
1.4470883233532936,2.3046126262499987e-05,1.4470883233532936,2.5489468234375016e-05,1.4470883233532936,2.875304027187498e-05,2.1369730209251165,0.0
1.450314371257485,2.30875504375e-05,1.450314371257485,2.559351314375e-05,1.450314371257485,2.8848419531249983e-05,2.141150192108276,0.0
1.4535434131736527,2.315078197187501e-05,1.4535434131736527,2.5702971428125005e-05,1.4535434131736527,2.8942670687499978e-05,2.145327363291435,0.0
1.4567724550898205,2.3134952309375006e-05,1.4567724550898205,2.572906478437499e-05,1.4567724550898205,2.8988537281249992e-05,2.149504534474594,0.0
1.4600044910179641,2.3167654764062495e-05,1.4600044910179641,2.5823861225e-05,1.4600044910179641,2.9070394968749988e-05,2.1536817056577533,0.0
1.463238023952096,2.3301414721874985e-05,1.463238023952096,2.5907052921874986e-05,1.463238023952096,2.9140120312499982e-05,2.157858876840913,0.0
1.4664730538922155,2.3404386165625005e-05,1.4664730538922155,2.6088319159375013e-05,1.4664730538922155,2.9350744874999997e-05,2.162036048024072,0.0
1.4697095808383234,2.340299363125e-05,1.4697095808383234,2.6114005028125005e-05,1.4697095808383234,2.9369728781249994e-05,2.166213219207231,0.0
1.4729476047904193,2.353913620312501e-05,1.4729476047904193,2.6264131812500023e-05,1.4729476047904193,2.9544044125000007e-05,2.1703903903903905,0.0
1.476187125748503,2.360772687812499e-05,1.476187125748503,2.6367273093750003e-05,1.476187125748503,2.9649271296874987e-05,2.1745675615735496,0.0
1.4794281437125751,2.3652901428125005e-05,1.4794281437125751,2.6504518087500014e-05,1.4794281437125751,2.9787058412499994e-05,2.1787447327567087,0.0
1.4826721556886227,2.3729471346875006e-05,1.4826721556886227,2.6612671284375e-05,1.4826721556886227,2.992853409374999e-05,2.182921903939868,0.0
1.4859161676646706,2.3747939562500008e-05,1.4859161676646706,2.6665285965624993e-05,1.4859161676646706,3.0009836824999977e-05,2.1870990751230273,0.0
1.4891616766467066,2.3714880706249977e-05,1.4891616766467066,2.660874790625e-05,1.4891616766467066,2.9978307015624993e-05,2.1912762463061863,0.0
1.4924101796407188,2.3795824715625007e-05,1.4924101796407188,2.6660963574999985e-05,1.4924101796407188,3.0056038696875008e-05,2.1954534174893454,0.0
1.4956601796407185,2.3821240824999995e-05,1.4956601796407185,2.6767233496875023e-05,1.4956601796407185,3.0186320906250004e-05,2.199630588672505,0.0
1.4989071856287426,2.3904970843749987e-05,1.4989071856287426,2.6856466684375035e-05,1.4989071856287426,3.027582107187501e-05,2.203807759855664,0.0
1.5021706586826347,2.3939786593749997e-05,1.5021706586826347,2.6996044600000014e-05,1.5021706586826347,3.0367752400000006e-05,2.207984931038823,0.0
1.5054191616766468,2.4015707687499987e-05,1.5054191616766468,2.7123605415625006e-05,1.5054191616766468,3.0496877162499988e-05,2.2121621022219826,0.0
1.5086676646706587,2.4119447937499983e-05,1.5086676646706587,2.7259656703124996e-05,1.5086676646706587,3.064188837843754e-05,2.2163392734051417,0.0
1.511931137724551,2.4174116375000005e-05,1.511931137724551,2.7368967196875005e-05,1.511931137724551,3.074693332031248e-05,2.2205164445883008,0.0
1.515194610778443,2.419361431250001e-05,1.515194610778443,2.741643114375e-05,1.515194610778443,3.0828243325e-05,2.22469361577146,0.0
1.5184580838323354,2.4188345218749992e-05,1.5184580838323354,2.7434020596874997e-05,1.5184580838323354,3.0848242346875044e-05,2.2288707869546194,0.0
1.5217065868263473,2.423465615937499e-05,1.5217065868263473,2.751378509375e-05,1.5217065868263473,3.092778443750001e-05,2.2330479581377785,0.0
1.5249850299401198,2.4232330343749996e-05,1.5249850299401198,2.7624829078125e-05,1.5249850299401198,3.100355058749998e-05,2.2372251293209375,0.0
1.528248502994012,2.4269943187499993e-05,1.528248502994012,2.762612408750002e-05,1.528248502994012,3.102290295e-05,2.241402300504097,0.0
1.5315119760479041,2.434668753125002e-05,1.5315119760479041,2.7736103518749972e-05,1.5315119760479041,3.1157625462499975e-05,2.245579471687256,0.0
1.5347754491017964,2.4398473584374986e-05,1.5347754491017964,2.779037819375002e-05,1.5347754491017964,3.124975734062497e-05,2.249756642870415,0.0
1.538053892215569,2.447611968749999e-05,1.538053892215569,2.7907139346875014e-05,1.538053892215569,3.1345278703124997e-05,2.2539338140535743,0.0
1.541317365269461,2.45003200625e-05,1.541317365269461,2.7956881646874997e-05,1.541317365269461,3.1375019693750005e-05,2.258110985236734,0.0
1.5445958083832336,2.4520208437500003e-05,1.5445958083832336,2.7984718212499976e-05,1.5445958083832336,3.1422589681249995e-05,2.262288156419893,0.0
1.547874251497006,2.461550531562501e-05,1.547874251497006,2.8112549762499987e-05,1.547874251497006,3.157201563437501e-05,2.266465327603052,0.0
1.5511526946107785,2.46370106125e-05,1.5511526946107785,2.826857735312503e-05,1.5511526946107785,3.1736731350000006e-05,2.2706424987862115,0.0
1.554431137724551,2.4713260781250004e-05,1.554431137724551,2.8401183303124993e-05,1.554431137724551,3.186049829062501e-05,2.2748196699693706,0.0
1.5577095808383234,2.473501428750001e-05,1.5577095808383234,2.8478349543749997e-05,1.5577095808383234,3.1968487031249954e-05,2.2789968411525297,0.0
1.560988023952096,2.4781327759374995e-05,1.560988023952096,2.8494501546468763e-05,1.560988023952096,3.2049438125e-05,2.2831740123356887,0.0
1.5642814371257487,2.4832132871875004e-05,1.5642814371257487,2.8588134553125018e-05,1.5642814371257487,3.214986704687499e-05,2.2873511835188483,0.0
1.567559880239521,2.4850502237500003e-05,1.567559880239521,2.8559424375000017e-05,1.567559880239521,3.213567664375004e-05,2.2915283547020073,0.0
1.5708532934131736,2.4820878387500004e-05,1.5708532934131736,2.8581816580000015e-05,1.5708532934131736,3.216034288125002e-05,2.2957055258851664,0.0
1.5741317365269463,2.4906579612499992e-05,1.5741317365269463,2.8679223443749988e-05,1.5741317365269463,3.228625942937502e-05,2.299882697068326,0.0
1.5774251497005989,2.4940367143749998e-05,1.5774251497005989,2.87857961875e-05,1.5774251497005989,3.2374168128125014e-05,2.304059868251485,0.0
1.5807185628742517,2.4938178590625e-05,1.5807185628742517,2.8922903146875004e-05,1.5807185628742517,3.2502880018750005e-05,2.308237039434644,0.0
1.5840119760479043,2.4956320331250013e-05,1.5840119760479043,2.8937461671874996e-05,1.5840119760479043,3.2554376662500005e-05,2.312414210617803,0.0
1.587305389221557,2.4998023265624995e-05,1.587305389221557,2.9046215406249986e-05,1.587305389221557,3.2654591409375e-05,2.3165913818009627,0.0
1.5905988023952096,2.508541993125e-05,1.5905988023952096,2.9099849540624992e-05,1.5905988023952096,3.2730182705312495e-05,2.3207685529841218,0.0
1.5939071856287426,2.5160084500000008e-05,1.5939071856287426,2.9180079531250016e-05,1.5939071856287426,3.281910319375002e-05,2.324945724167281,0.0
1.5972005988023952,2.5159201762500002e-05,1.5972005988023952,2.9228810728124983e-05,1.5972005988023952,3.288689568437497e-05,2.3291228953504404,0.0
1.6005089820359282,2.5261486621874985e-05,1.6005089820359282,2.9363993200000013e-05,1.6005089820359282,3.305020693750002e-05,2.3333000665335994,0.0
1.603802395209581,2.5267869696875003e-05,1.603802395209581,2.9355000679687497e-05,1.603802395209581,3.302419984375003e-05,2.3374772377167585,0.0
1.6071107784431138,2.5363590765937506e-05,1.6071107784431138,2.9469138012499976e-05,1.6071107784431138,3.316778040624996e-05,2.3416544088999176,0.0
1.6104191616766468,2.5358236334375007e-05,1.6104191616766468,2.95591390125e-05,1.6104191616766468,3.325680259374999e-05,2.345831580083077,0.0
1.6137275449101798,2.5440808837500016e-05,1.6137275449101798,2.9661615678124984e-05,1.6137275449101798,3.337145637500002e-05,2.350008751266236,0.0
1.6170359281437126,2.5457191871875014e-05,1.6170359281437126,2.971253524687497e-05,1.6170359281437126,3.3409113015624973e-05,2.3541859224493953,0.0
1.6203443113772455,2.5513875468750003e-05,1.6203443113772455,2.9793156314999987e-05,1.6203443113772455,3.349842962499998e-05,2.358363093632555,0.0
1.6236676646706587,2.5516621225000004e-05,1.6236676646706587,2.986146781249999e-05,1.6236676646706587,3.363464634374999e-05,2.362540264815714,0.0
1.6269760479041917,2.564202224968748e-05,1.6269760479041917,3.0002789546874994e-05,1.6269760479041917,3.3794029062499974e-05,2.366717435998873,0.0
1.6302994011976049,2.5667328431249987e-05,1.6302994011976049,3.0025403681250023e-05,1.6302994011976049,3.382382651874999e-05,2.3708946071820325,0.0
1.633622754491018,2.5730146471874996e-05,1.633622754491018,3.008684698437501e-05,1.633622754491018,3.394141445625002e-05,2.3750717783651916,0.0
1.6369311377245508,2.5746770750000004e-05,1.6369311377245508,3.0164848193750023e-05,1.6369311377245508,3.40169834625e-05,2.3792489495483506,0.0
1.640254491017964,2.5777342118749997e-05,1.640254491017964,3.0213347540624992e-05,1.640254491017964,3.411484200937497e-05,2.3834261207315097,0.0
1.6435778443113773,2.5854053271562505e-05,1.6435778443113773,3.035611081249999e-05,1.6435778443113773,3.426665344375e-05,2.3876032919146692,0.0
1.6469011976047905,2.5860188226249995e-05,1.6469011976047905,3.0403510062499988e-05,1.6469011976047905,3.43201199015625e-05,2.3917804630978283,0.0
1.650239520958084,2.5908699209375013e-05,1.650239520958084,3.054322051500003e-05,1.650239520958084,3.446064744687503e-05,2.395957634280988,0.0
1.653562874251497,2.5886899984374994e-05,1.653562874251497,3.0625113954062473e-05,1.653562874251497,3.454193591562498e-05,2.400134805464147,0.0
1.65688622754491,2.6044262693749986e-05,1.65688622754491,3.080335044999997e-05,1.65688622754491,3.473476864687499e-05,2.4043119766473064,0.0
1.6602245508982036,2.6103666203125015e-05,1.6602245508982036,3.09172542209375e-05,1.6602245508982036,3.4864218693749996e-05,2.408489147830465,0.0
1.6635628742514972,2.608186180625e-05,1.6635628742514972,3.093472575312499e-05,1.6635628742514972,3.4916937203125e-05,2.412666319013625,0.0
1.6668862275449103,2.613981561875001e-05,1.6668862275449103,3.1001413009374994e-05,1.6668862275449103,3.5021725978124996e-05,2.4168434901967837,0.0
1.6702245508982037,2.6183758353124997e-05,1.6702245508982037,3.1046407453125026e-05,1.6702245508982037,3.508655150312502e-05,2.4210206613799428,0.0
1.673562874251497,2.6183063493750005e-05,1.673562874251497,3.109785036562503e-05,1.673562874251497,3.516719090625003e-05,2.4251978325631023,0.0
1.6769011976047905,2.6279386068749995e-05,1.6769011976047905,3.1204467574999974e-05,1.6769011976047905,3.530105104062501e-05,2.4293750037462614,0.0
1.6802544910179642,2.6335405635625012e-05,1.6802544910179642,3.124513286874998e-05,1.6802544910179642,3.536506580937498e-05,2.4335521749294204,0.0
1.6835928143712575,2.6346104456249993e-05,1.6835928143712575,3.1335288321875e-05,1.6835928143712575,3.5475917874999966e-05,2.43772934611258,0.0
1.686931137724551,2.642953610937499e-05,1.686931137724551,3.142111026562504e-05,1.686931137724551,3.554361703124999e-05,2.441906517295739,0.0
1.6902844311377248,2.6458780228124994e-05,1.6902844311377248,3.1512178856874995e-05,1.6902844311377248,3.564075221562501e-05,2.446083688478898,0.0
1.6936377245508982,2.6448021509374988e-05,1.6936377245508982,3.1563828518750035e-05,1.6936377245508982,3.5694845568750016e-05,2.4502608596620576,0.0
1.6969760479041918,2.6481935531249998e-05,1.6969760479041918,3.162857146875002e-05,1.6969760479041918,3.575063109375003e-05,2.4544380308452167,0.0
1.7003293413173655,2.6499931371875e-05,1.7003293413173655,3.1619704353124975e-05,1.7003293413173655,3.5772637996875e-05,2.4586152020283762,0.0
1.703682634730539,2.6505214128124992e-05,1.703682634730539,3.166204203437497e-05,1.703682634730539,3.583787440937498e-05,2.4627923732115353,0.0
1.7070359281437126,2.6640031003125e-05,1.7070359281437126,3.174976134062503e-05,1.7070359281437126,3.595167561250001e-05,2.4669695443946944,0.0
1.7104041916167665,2.6700015931249977e-05,1.7104041916167665,3.1911432728125e-05,1.7104041916167665,3.609816744374998e-05,2.471146715577854,0.0
1.7137574850299402,2.6671589327500004e-05,1.7137574850299402,3.183515753124998e-05,1.7137574850299402,3.604839814374999e-05,2.4753238867610126,0.0
1.717125748502994,2.6734474262499998e-05,1.717125748502994,3.1864347374999986e-05,1.717125748502994,3.612138391062499e-05,2.4795010579441716,0.0
1.720479041916168,2.6761708978124987e-05,1.720479041916168,3.197082318437498e-05,1.720479041916168,3.62388143340625e-05,2.483678229127331,0.0
1.7238473053892216,2.6741252281250012e-05,1.7238473053892216,3.200642980937498e-05,1.7238473053892216,3.6276759803125e-05,2.4878554003104902,0.0
1.7272155688622757,2.6788101234375004e-05,1.7272155688622757,3.2066602056249975e-05,1.7272155688622757,3.635857622187501e-05,2.4920325714936493,0.0
1.7305838323353293,2.6829680183125007e-05,1.7305838323353293,3.2135368271874974e-05,1.7305838323353293,3.6459165040937505e-05,2.496209742676809,0.0
1.7339520958083834,2.684352425218749e-05,1.7339520958083834,3.223662425312503e-05,1.7339520958083834,3.6583584537499986e-05,2.500386913859968,0.0
1.7373203592814372,2.6901832590625e-05,1.7373203592814372,3.230977678124999e-05,1.7373203592814372,3.664105844687502e-05,2.504564085043127,0.0
1.740688622754491,2.699570485312502e-05,1.740688622754491,3.2428275759374965e-05,1.740688622754491,3.67730160625e-05,2.5087412562262865,0.0
1.744056886227545,2.6987763415624988e-05,1.744056886227545,3.243434024531248e-05,1.744056886227545,3.6800874875000014e-05,2.5129184274094456,0.0
1.7474401197604792,2.7048696918750007e-05,1.7474401197604792,3.2488351909374984e-05,1.7474401197604792,3.687971031249998e-05,2.517095598592605,0.0
1.7508083832335328,2.7100448481250002e-05,1.7508083832335328,3.259339148125002e-05,1.7508083832335328,3.698519104062499e-05,2.521272769775764,0.0
1.754191616766467,2.7100854003125e-05,1.754191616766467,3.258321396562499e-05,1.754191616766467,3.700102618124999e-05,2.5254499409589233,0.0
1.7575748502994013,2.7125242115625e-05,1.7575748502994013,3.268753307812499e-05,1.7575748502994013,3.709172587499998e-05,2.529627112142083,0.0
1.7609580838323353,2.7121682925e-05,1.7609580838323353,3.2718849714999996e-05,1.7609580838323353,3.711082355625004e-05,2.533804283325242,0.0
1.7643413173652696,2.7145674179062496e-05,1.7643413173652696,3.2772479932187515e-05,1.7643413173652696,3.7170391262500024e-05,2.5379814545084005,0.0
1.7677245508982038,2.7178388375000016e-05,1.7677245508982038,3.2846788968750036e-05,1.7677245508982038,3.727204798749999e-05,2.54215862569156,0.0
1.7711077844311378,2.7235286487499985e-05,1.7711077844311378,3.294867740624997e-05,1.7711077844311378,3.736156545625001e-05,2.546335796874719,0.0
1.7745059880239522,2.72762889553125e-05,1.7745059880239522,3.305661746562499e-05,1.7745059880239522,3.746361547812504e-05,2.550512968057878,0.0
1.7778892215568864,2.7315184437362503e-05,1.7778892215568864,3.310281490624999e-05,1.7778892215568864,3.752191599687497e-05,2.5546901392410377,0.0
1.7812874251497006,2.738353395312498e-05,1.7812874251497006,3.3310809753125e-05,1.7812874251497006,3.772003015625002e-05,2.558867310424197,0.0
1.7846706586826349,2.7435285271874978e-05,1.7846706586826349,3.332546356562503e-05,1.7846706586826349,3.7743125499999994e-05,2.563044481607356,0.0
1.7880688622754493,2.7475695009374996e-05,1.7880688622754493,3.335211291562501e-05,1.7880688622754493,3.780520365624998e-05,2.5672216527905154,0.0
1.7914670658682637,2.757514428750001e-05,1.7914670658682637,3.3489094953124964e-05,1.7914670658682637,3.794401578124998e-05,2.5713988239736745,0.0
1.7948652694610778,2.7600272875000014e-05,1.7948652694610778,3.3546078249999966e-05,1.7948652694610778,3.802298003124998e-05,2.575575995156834,0.0
1.7982784431137724,2.765831724062501e-05,1.7982784431137724,3.363031628843747e-05,1.7982784431137724,3.8110049625000004e-05,2.579753166339993,0.0
1.8016766467065868,2.7705969421875006e-05,1.8016766467065868,3.3756355606250027e-05,1.8016766467065868,3.825169357812499e-05,2.583930337523152,0.0
1.8050748502994012,2.7748478618750023e-05,1.8050748502994012,3.375183106874999e-05,1.8050748502994012,3.826967178437501e-05,2.5881075087063117,0.0
1.808488023952096,2.7790343590624986e-05,1.808488023952096,3.389402704531249e-05,1.808488023952096,3.8403659778124995e-05,2.5922846798894708,0.0
1.8118862275449104,2.780249353750002e-05,1.8118862275449104,3.396341647812504e-05,1.8118862275449104,3.8473509124999994e-05,2.5964618510726294,0.0
1.815299401197605,2.7836835878124992e-05,1.815299401197605,3.406889344999998e-05,1.815299401197605,3.859258718750001e-05,2.6006390222557894,0.0
1.8187125748502992,2.7863947778124995e-05,1.8187125748502992,3.414839521250002e-05,1.8187125748502992,3.868180484375e-05,2.604816193438948,0.0
1.822125748502994,2.783471371875001e-05,1.822125748502994,3.416215364999999e-05,1.822125748502994,3.8733484218749986e-05,2.608993364622107,0.0
1.8255389221556886,2.7852512912500013e-05,1.8255389221556886,3.419823001562501e-05,1.8255389221556886,3.878048953124999e-05,2.6131705358052666,0.0
1.8289520958083834,2.7866983571874985e-05,1.8289520958083834,3.4271967277187496e-05,1.8289520958083834,3.886432715625002e-05,2.6173477069884257,0.0
1.832380239520958,2.7903293581249995e-05,1.832380239520958,3.432529939687501e-05,1.832380239520958,3.8917686240624994e-05,2.6215248781715847,0.0
1.8357934131736526,2.7972977040625013e-05,1.8357934131736526,3.439456853750001e-05,1.8357934131736526,3.899872712187501e-05,2.6257020493547443,0.0
1.8392215568862276,2.800144965937501e-05,1.8392215568862276,3.450316025624996e-05,1.8392215568862276,3.911900593125003e-05,2.6298792205379034,0.0
1.8426347305389221,2.8083413572187485e-05,1.8426347305389221,3.4538668140625e-05,1.8426347305389221,3.919738044375e-05,2.6340563917210624,0.0
1.846062874251497,2.812869607343751e-05,1.846062874251497,3.4593563687499996e-05,1.846062874251497,3.927376445937501e-05,2.638233562904222,0.0
1.8494910179640718,2.8150647853125e-05,1.8494910179640718,3.464304568750002e-05,1.8494910179640718,3.931746206249998e-05,2.642410734087381,0.0
1.8529191616766467,2.818256318125001e-05,1.8529191616766467,3.4688307896875e-05,1.8529191616766467,3.937777990625002e-05,2.6465879052705406,0.0
1.8563473053892217,2.8232431375000018e-05,1.8563473053892217,3.4763502568749995e-05,1.8563473053892217,3.9464964968749987e-05,2.6507650764536996,0.0
1.8597754491017964,2.8256276531249988e-05,1.8597754491017964,3.483900055937502e-05,1.8597754491017964,3.955046544375e-05,2.6549422476368587,0.0
1.8632185628742517,2.8274355043750006e-05,1.8632185628742517,3.488379754624999e-05,1.8632185628742517,3.9608548593750015e-05,2.6591194188200182,0.0
1.8666467065868266,2.8351952750000008e-05,1.8666467065868266,3.495447872499999e-05,1.8666467065868266,3.970949434374999e-05,2.663296590003177,0.0
1.8700898203592815,2.8388157531250028e-05,1.8700898203592815,3.497761799374998e-05,1.8700898203592815,3.974753025000002e-05,2.667473761186336,0.0
1.8735179640718564,2.8414834625000005e-05,1.8735179640718564,3.503659580625001e-05,1.8735179640718564,3.9804672184375e-05,2.6716509323694955,0.0
1.8769610778443115,2.8439310031249998e-05,1.8769610778443115,3.511896821875e-05,1.8769610778443115,3.9896691337500016e-05,2.6758281035526545,0.0
1.8804041916167664,2.843876840625001e-05,1.8804041916167664,3.510291851562499e-05,1.8804041916167664,3.9906094193750016e-05,2.6800052747358136,0.0
1.8838473053892215,2.8453060562499982e-05,1.8838473053892215,3.5144488415625016e-05,1.8838473053892215,3.9979762353124996e-05,2.684182445918973,0.0
1.8872904191616768,2.8478286728125022e-05,1.8872904191616768,3.516267915000002e-05,1.8872904191616768,4.0015234612499976e-05,2.6883596171021322,0.0
1.890733532934132,2.8487521187499998e-05,1.890733532934132,3.523127876718751e-05,1.890733532934132,4.0073493192500024e-05,2.6925367882852913,0.0
1.8941916167664672,2.8456183843749967e-05,1.8941916167664672,3.529193216875001e-05,1.8941916167664672,4.013847143437499e-05,2.696713959468451,0.0
1.8976347305389223,2.8473843759375e-05,1.8976347305389223,3.5324179246874995e-05,1.8976347305389223,4.0188930396875e-05,2.70089113065161,0.0
1.9010928143712575,2.844813551875002e-05,1.9010928143712575,3.529630978749999e-05,1.9010928143712575,4.016761466874999e-05,2.7050683018347694,0.0
1.904550898203593,2.8468004671874994e-05,1.904550898203593,3.5384123634374994e-05,1.904550898203593,4.0229725081249996e-05,2.7092454730179285,0.0
1.907994011976048,2.8477241428124995e-05,1.907994011976048,3.545040115937498e-05,1.907994011976048,4.029449173062498e-05,2.7134226442010876,0.0
1.9114520958083832,2.8511688643749987e-05,1.9114520958083832,3.550331440312499e-05,1.9114520958083832,4.0373677846874965e-05,2.717599815384247,0.0
1.914925149700599,2.8530366190625003e-05,1.914925149700599,3.556299684375e-05,1.914925149700599,4.041607440624999e-05,2.721776986567406,0.0
1.9183832335329343,2.8530074821874987e-05,1.9183832335329343,3.5613603043750026e-05,1.9183832335329343,4.048642165625003e-05,2.725954157750565,0.0
1.9218413173652695,2.856515396875001e-05,1.9218413173652695,3.5659226271874994e-05,1.9218413173652695,4.0551284624999986e-05,2.7301313289337243,0.0
1.925299401197605,2.8670892743749983e-05,1.925299401197605,3.5824327925000015e-05,1.925299401197605,4.071402163750002e-05,2.7343085001168834,0.0
1.9287724550898204,2.8667041621875006e-05,1.9287724550898204,3.5797508959374994e-05,1.9287724550898204,4.071360122187501e-05,2.7384856713000425,0.0
1.932245508982036,2.8693741234374977e-05,1.932245508982036,3.582786652187501e-05,1.932245508982036,4.0753876696875016e-05,2.742662842483202,0.0
1.9357035928143713,2.8715572981250004e-05,1.9357035928143713,3.586721613749999e-05,1.9357035928143713,4.0812026184375e-05,2.746840013666361,0.0
1.9391766467065867,2.875422744062503e-05,1.9391766467065867,3.596655020312504e-05,1.9391766467065867,4.0921721949999955e-05,2.75101718484952,0.0
1.9426497005988026,2.8765672866687484e-05,1.9426497005988026,3.604985358125004e-05,1.9426497005988026,4.1014630031249994e-05,2.7551943560326797,0.0
1.946122754491018,2.8799637156250012e-05,1.946122754491018,3.6093336749999984e-05,1.946122754491018,4.1056357332812504e-05,2.759371527215839,0.0
1.949610778443114,2.8846792118749985e-05,1.949610778443114,3.619165937499999e-05,1.949610778443114,4.1174492971875e-05,2.7635486983989983,0.0
1.9530838323353295,2.8882419549999996e-05,1.9530838323353295,3.6177890687499995e-05,1.9530838323353295,4.1185510040625016e-05,2.7677258695821574,0.0
1.956556886227545,2.8900195071875012e-05,1.956556886227545,3.6282577874999984e-05,1.956556886227545,4.1296090556250004e-05,2.7719030407653165,0.0
1.9600449101796407,2.8952215621875006e-05,1.9600449101796407,3.637934140625001e-05,1.9600449101796407,4.139122618437499e-05,2.776080211948476,0.0
1.9635329341317367,2.8986758999999966e-05,1.9635329341317367,3.649373000000002e-05,1.9635329341317367,4.150468252593748e-05,2.780257383131635,0.0
1.9670209580838323,2.8997336156250016e-05,1.9670209580838323,3.654192250000001e-05,1.9670209580838323,4.155743415625001e-05,2.7844345543147937,0.0
1.9704940119760481,2.9007941262499985e-05,1.9704940119760481,3.6598301309375e-05,1.9704940119760481,4.161053516249997e-05,2.788611725497953,0.0
1.9739970059880239,2.8992450178124978e-05,1.9739970059880239,3.664040112500001e-05,1.9739970059880239,4.164267728749999e-05,2.7927888966811123,0.0
1.9774850299401199,2.897759527499998e-05,1.9774850299401199,3.664199759374999e-05,1.9774850299401199,4.164439097812507e-05,2.7969660678642714,0.0
1.9809730538922157,2.899682250937499e-05,1.9809730538922157,3.668159518749999e-05,1.9809730538922157,4.1696793075e-05,2.801143239047431,0.0
1.9844610778443115,2.899445709374998e-05,1.9844610778443115,3.670592759375001e-05,1.9844610778443115,4.172251773124998e-05,2.80532041023059,0.0
1.9879640718562877,2.9012901187499986e-05,1.9879640718562877,3.674569718749997e-05,1.9879640718562877,4.178530234999997e-05,2.809497581413749,0.0
1.9914670658682636,2.8997587406250005e-05,1.9914670658682636,3.67777808125e-05,1.9914670658682636,4.1829802646249977e-05,2.8136747525969086,0.0
1.9949550898203594,2.8994801874999998e-05,1.9949550898203594,3.681213615624997e-05,1.9949550898203594,4.1864151199999994e-05,2.8178519237800677,0.0
1.9984580838323354,2.9009063562500003e-05,1.9984580838323354,3.682249337499996e-05,1.9984580838323354,4.188721250937499e-05,2.822029094963227,0.0
2.0019610778443115,2.9015838281249973e-05,2.0019610778443115,3.682803781249998e-05,2.0019610778443115,4.190049455000001e-05,2.8262062661463863,0.0
2.0054640718562875,2.9040466781250032e-05,2.0054640718562875,3.685977525000002e-05,2.0054640718562875,4.1950486490625016e-05,2.8303834373295453,0.0
2.0089670658682635,2.9085930009375016e-05,2.0089670658682635,3.693870578124999e-05,2.0089670658682635,4.203179269062499e-05,2.834560608512705,0.0
2.01248502994012,2.908602638437499e-05,2.01248502994012,3.697954600000001e-05,2.01248502994012,4.2080136846875036e-05,2.838737779695864,0.0
2.015988023952096,2.906309572812502e-05,2.015988023952096,3.69567323125e-05,2.015988023952096,4.2066741584374976e-05,2.8429149508790226,0.0
2.019505988023952,2.9018865874999995e-05,2.019505988023952,3.697377606249999e-05,2.019505988023952,4.2094414703125024e-05,2.8470921220621825,0.0
2.023008982035928,2.904670153125003e-05,2.023008982035928,3.7063383125e-05,2.023008982035928,4.219976811562497e-05,2.851269293245341,0.0
2.0265269461077846,2.9066219603125018e-05,2.0265269461077846,3.710665256250002e-05,2.0265269461077846,4.224397687500001e-05,2.8554464644285003,0.0
2.0300449101796407,2.9049225665624987e-05,2.0300449101796407,3.7126300696875e-05,2.0300449101796407,4.227039176874998e-05,2.8596236356116598,0.0
2.033562874251497,2.905900002500001e-05,2.033562874251497,3.7200176843750055e-05,2.033562874251497,4.2352940179687504e-05,2.863800806794819,0.0
2.0370808383233534,2.9048762500000013e-05,2.0370808383233534,3.721948348437501e-05,2.0370808383233534,4.238785670062503e-05,2.867977977977978,0.0
2.0406137724550897,2.904390584375e-05,2.0406137724550897,3.725858453125e-05,2.0406137724550897,4.2443418718125006e-05,2.8721551491611375,0.0
2.0441317365269462,2.9128504843749995e-05,2.0441317365269462,3.7396681250000015e-05,2.0441317365269462,4.2575865990625e-05,2.8763323203442965,0.0
2.0476646706586825,2.9152871450000013e-05,2.0476646706586825,3.742478081249998e-05,2.0476646706586825,4.262188753750003e-05,2.880509491527456,0.0
2.051182634730539,2.920233978125002e-05,2.051182634730539,3.7517463437500005e-05,2.051182634730539,4.2736516282812473e-05,2.884686662710615,0.0
2.0547155688622754,2.9227608906249983e-05,2.0547155688622754,3.758055515624996e-05,2.0547155688622754,4.2794339678125014e-05,2.888863833893774,0.0
2.058248502994012,2.9225751656250004e-05,2.058248502994012,3.7671863468750005e-05,2.058248502994012,4.288651018749999e-05,2.8930410050769337,0.0
2.061781437125749,2.9290279999999985e-05,2.061781437125749,3.775850703125001e-05,2.061781437125749,4.2992344284375e-05,2.897218176260093,0.0
2.065314371257485,2.9330589415624976e-05,2.065314371257485,3.782016999999999e-05,2.065314371257485,4.3037863021874974e-05,2.901395347443252,0.0
2.068847305389222,2.9386663499999984e-05,2.068847305389222,3.790628134374998e-05,2.068847305389222,4.312560284374999e-05,2.9055725186264114,0.0
2.072380239520958,2.944884215625001e-05,2.072380239520958,3.796263209374999e-05,2.072380239520958,4.320725430625002e-05,2.90974968980957,0.0
2.075928143712575,2.944905489687501e-05,2.075928143712575,3.799541471250001e-05,2.075928143712575,4.3252338124999996e-05,2.913926860992729,0.0
2.0794610778443117,2.943707639062497e-05,2.0794610778443117,3.797715704999999e-05,2.0794610778443117,4.3235841484374946e-05,2.9181040321758887,0.0
2.083008982035928,2.9428248325e-05,2.083008982035928,3.800601470625e-05,2.083008982035928,4.3268779121874994e-05,2.9222812033590477,0.0
2.086556886227545,2.9418761690625e-05,2.086556886227545,3.80550224625e-05,2.086556886227545,4.330131367500001e-05,2.926458374542207,0.0
2.090104790419162,2.9442460999999995e-05,2.090104790419162,3.815030888749999e-05,2.090104790419162,4.3388145165625e-05,2.9306355457253663,0.0
2.0936526946107783,2.9433821712499958e-05,2.0936526946107783,3.8116142093749966e-05,2.0936526946107783,4.3366656243749986e-05,2.9348127169085254,0.0
2.097200598802395,2.9458433978124997e-05,2.097200598802395,3.8143424656250015e-05,2.097200598802395,4.3408315505937486e-05,2.938989888091685,0.0
2.100748502994012,2.9512756918750027e-05,2.100748502994012,3.8209620656250006e-05,2.100748502994012,4.349559374687501e-05,2.943167059274844,0.0
2.104311377245509,2.9506378593750007e-05,2.104311377245509,3.824988996875001e-05,2.104311377245509,4.354531790937501e-05,2.947344230458003,0.0
2.107859281437126,2.947231421874999e-05,2.107859281437126,3.826256349999998e-05,2.107859281437126,4.355615243124999e-05,2.9515214016411626,0.0
2.111422155688623,2.9518990906250002e-05,2.111422155688623,3.831872946250004e-05,2.111422155688623,4.3613845859375006e-05,2.9556985728243217,0.0
2.11498502994012,2.9547009343750007e-05,2.11498502994012,3.8383934049999985e-05,2.11498502994012,4.3691587534374985e-05,2.9598757440074808,0.0
2.1185479041916166,2.9581040093750013e-05,2.1185479041916166,3.840148394999998e-05,2.1185479041916166,4.3701415209374966e-05,2.9640529151906403,0.0
2.122110778443114,2.9596145199999996e-05,2.122110778443114,3.8462766018750003e-05,2.122110778443114,4.3756553215624995e-05,2.9682300863737994,0.0
2.1256736526946107,2.962082131250003e-05,2.1256736526946107,3.847164967499997e-05,2.1256736526946107,4.378600895312497e-05,2.972407257556958,0.0
2.1292365269461078,2.9668814193750003e-05,2.1292365269461078,3.855359955e-05,2.1292365269461078,4.3899600637499956e-05,2.9765844287401175,0.0
2.132799401197605,2.9686417853125005e-05,2.132799401197605,3.857118403125001e-05,2.132799401197605,4.393672675000002e-05,2.9807615999232766,0.0
2.1363772455089824,2.969524685000003e-05,2.1363772455089824,3.8623089781250007e-05,2.1363772455089824,4.4012983234375027e-05,2.9849387711064357,0.0
2.139940119760479,2.9691512168749984e-05,2.139940119760479,3.864733130625001e-05,2.139940119760479,4.405261871874999e-05,2.989115942289595,0.0
2.1435179640718562,2.9703769924999993e-05,2.1435179640718562,3.870783183124997e-05,2.1435179640718562,4.411174921875002e-05,2.9932931134727543,0.0
2.1470958083832334,2.9700460259374992e-05,2.1470958083832334,3.8761240093750013e-05,2.1470958083832334,4.4174926893749986e-05,2.997470284655914,0.0
2.150673652694611,2.974467835e-05,2.150673652694611,3.885379135000002e-05,2.150673652694611,4.427652397499998e-05,3.001647455839073,0.0
2.1542514970059883,2.977335583437502e-05,2.1542514970059883,3.8916800731250015e-05,2.1542514970059883,4.434587999375003e-05,3.005824627022232,0.0
2.1578293413173655,2.982150035624998e-05,2.1578293413173655,3.8952040259375006e-05,2.1578293413173655,4.4386591834375e-05,3.0100017982053915,0.0
2.1614071856287427,2.980655765687502e-05,2.1614071856287427,3.8981964434375004e-05,2.1614071856287427,4.4416563050937515e-05,3.0141789693885506,0.0
2.165,2.9842346918125e-05,2.165,3.905052230624999e-05,2.165,4.4490274393750013e-05,3.0183561405717096,0.0
2.1685778443113772,2.9868504996874964e-05,2.1685778443113772,3.906698253749999e-05,2.1685778443113772,4.4531036106249986e-05,3.022533311754869,0.0
2.1721706586826346,2.9845185024999977e-05,2.1721706586826346,3.9064390334375e-05,2.1721706586826346,4.4553341240625e-05,3.0267104829380282,0.0
2.1757634730538924,2.985599140312502e-05,2.1757634730538924,3.912598096875001e-05,2.1757634730538924,4.461043736250002e-05,3.030887654121187,0.0
2.1793562874251498,2.9889759392812496e-05,2.1793562874251498,3.916293740624998e-05,2.1793562874251498,4.4658328663125e-05,3.035064825304347,0.0
2.1829491017964076,2.9926921209374995e-05,2.1829491017964076,3.923673040937504e-05,2.1829491017964076,4.4726822787500016e-05,3.0392419964875055,0.0
2.186541916167665,2.9948920053124987e-05,2.186541916167665,3.9261181312499996e-05,2.186541916167665,4.476256540937501e-05,3.0434191676706646,0.0
2.1901347305389223,2.9957175459375017e-05,2.1901347305389223,3.933283057812498e-05,2.1901347305389223,4.482681889687503e-05,3.047596338853824,0.0
2.19374251497006,2.993611602187501e-05,2.19374251497006,3.938058852812499e-05,2.19374251497006,4.487218298125002e-05,3.051773510036983,0.0
2.1973353293413176,2.9980372121874982e-05,2.1973353293413176,3.942783295625002e-05,2.1973353293413176,4.494811378125002e-05,3.0559506812201422,0.0
2.200943113772455,2.997975135624999e-05,2.200943113772455,3.940478707499999e-05,2.200943113772455,4.494833918750002e-05,3.0601278524033018,0.0
2.204550898203593,2.9999273634374994e-05,2.204550898203593,3.944945020000001e-05,2.204550898203593,4.5007321078125016e-05,3.064305023586461,0.0
2.2081437125748504,2.9996156712500024e-05,2.2081437125748504,3.946262153125e-05,2.2081437125748504,4.503023327499997e-05,3.0684821947696204,0.0
2.211751497005988,3.0007140596874996e-05,2.211751497005988,3.950843381249999e-05,2.211751497005988,4.5082601321875004e-05,3.0726593659527794,0.0
2.215359281437126,3.0025841196875e-05,2.215359281437126,3.954077421875003e-05,2.215359281437126,4.513062605937503e-05,3.0768365371359385,0.0
2.218982035928144,2.9995733375000024e-05,2.218982035928144,3.9584708531250014e-05,2.218982035928144,4.517147804374999e-05,3.081013708319098,0.0
2.2225898203592815,2.998207342187501e-05,2.2225898203592815,3.9630825218750035e-05,2.2225898203592815,4.520839811249999e-05,3.085190879502257,0.0
2.2262125748502997,2.9952570178124994e-05,2.2262125748502997,3.9617518468749985e-05,2.2262125748502997,4.519416841249999e-05,3.089368050685416,0.0
2.229820359281437,2.9960567421250005e-05,2.229820359281437,3.9658513625e-05,2.229820359281437,4.5230703871875016e-05,3.0935452218685757,0.0
2.2334431137724553,2.99581221625e-05,2.2334431137724553,3.9730483593750006e-05,2.2334431137724553,4.530079174062501e-05,3.0977223930517344,0.0
2.237065868263473,2.9910226171875035e-05,2.237065868263473,3.97347553125e-05,2.237065868263473,4.5315756287499994e-05,3.1018995642348934,0.0
2.240688622754491,2.98871765625e-05,2.240688622754491,3.974394356250002e-05,2.240688622754491,4.531836936562496e-05,3.106076735418053,0.0
2.244311377245509,2.9897929090312492e-05,2.244311377245509,3.978689849999998e-05,2.244311377245509,4.537781246874999e-05,3.110253906601212,0.0
2.247934131736527,2.9880861834999984e-05,2.247934131736527,3.9787128781250025e-05,2.247934131736527,4.536823779999997e-05,3.114431077784371,0.0
2.251556886227545,2.9895792362499985e-05,2.251556886227545,3.9868045693749964e-05,2.251556886227545,4.545945513437499e-05,3.1186082489675306,0.0
2.2551946107784433,2.988714834406251e-05,2.2551946107784433,3.988951781875001e-05,2.2551946107784433,4.5487775437500005e-05,3.1227854201506897,0.0
2.2588173652694614,2.9902921271874986e-05,2.2588173652694614,3.9910377803124996e-05,2.2588173652694614,4.5509289421875e-05,3.1269625913338492,0.0
2.2624550898203597,2.990512499374999e-05,2.2624550898203597,3.9905192224999995e-05,2.2624550898203597,4.551573129999999e-05,3.1311397625170083,0.0
2.2660928143712575,2.9922231671874988e-05,2.2660928143712575,3.997457308031253e-05,2.2660928143712575,4.559385934374999e-05,3.1353169337001674,0.0
2.269730538922156,2.995344898750001e-05,2.269730538922156,4.004772075906251e-05,2.269730538922156,4.5667382021875e-05,3.139494104883327,0.0
2.273368263473054,2.9977487224999988e-05,2.273368263473054,4.009333867500001e-05,2.273368263473054,4.571473423125e-05,3.143671276066486,0.0
2.2770059880239524,2.999474446562502e-05,2.2770059880239524,4.0104284321874984e-05,2.2770059880239524,4.575174349437502e-05,3.147848447249645,0.0
2.28064371257485,3.000569826875001e-05,2.28064371257485,4.013964073750002e-05,2.28064371257485,4.578763100156246e-05,3.1520256184328046,0.0
2.2842964071856287,2.9999280762500016e-05,2.2842964071856287,4.0196200271874963e-05,2.2842964071856287,4.584972118124998e-05,3.1562027896159637,0.0
2.287934131736527,3.0004792490625003e-05,2.287934131736527,4.02071865875e-05,2.287934131736527,4.5861345657187484e-05,3.1603799607991223,0.0
2.2915868263473054,3.0031935478125e-05,2.2915868263473054,4.029175701875004e-05,2.2915868263473054,4.595871633750004e-05,3.164557131982282,0.0
2.295239520958084,3.003743483125002e-05,2.295239520958084,4.031239278750001e-05,2.295239520958084,4.598943140000006e-05,3.168734303165441,0.0
2.2988922155688623,3.0023707487499995e-05,2.2988922155688623,4.0295526199999975e-05,2.2988922155688623,4.5978942765625e-05,3.1729114743486,0.0
2.3025449101796407,3.0020380649999995e-05,2.3025449101796407,4.029077760656249e-05,2.3025449101796407,4.5996389440624976e-05,3.1770886455317595,0.0
2.306197604790419,3.0012288700000026e-05,2.306197604790419,4.028676009999999e-05,2.306197604790419,4.600162928437499e-05,3.1812658167149186,0.0
2.3098502994011976,3.0067319563125014e-05,2.3098502994011976,4.037923890999995e-05,2.3098502994011976,4.609152302187494e-05,3.185442987898078,0.0
2.313502994011976,3.0042256271874996e-05,2.313502994011976,4.041271331874998e-05,2.313502994011976,4.6118685596875016e-05,3.189620159081237,0.0
2.3171706586826346,3.0054004065625004e-05,2.3171706586826346,4.0428552165937505e-05,2.3171706586826346,4.6129535200000025e-05,3.1937973302643963,0.0
2.3208383233532937,3.005810070625003e-05,2.3208383233532937,4.0457452902500004e-05,2.3208383233532937,4.6176015531250026e-05,3.197974501447556,0.0
2.324491017964072,3.0034144611874983e-05,2.324491017964072,4.048296764375001e-05,2.324491017964072,4.6205048793750015e-05,3.202151672630715,0.0
2.3281586826347307,3.0039781868750016e-05,2.3281586826347307,4.050508554062501e-05,2.3281586826347307,4.6227760938437494e-05,3.206328843813874,0.0
2.3318263473053893,3.004142909999999e-05,2.3318263473053893,4.055173691250001e-05,2.3318263473053893,4.6275529115625e-05,3.2105060149970335,0.0
2.335494011976048,3.0048624443749995e-05,2.335494011976048,4.058934964687497e-05,2.335494011976048,4.630794997499998e-05,3.2146831861801926,0.0
2.339176646706587,3.0062892350000015e-05,2.339176646706587,4.0648399446874965e-05,2.339176646706587,4.636200961562498e-05,3.218860357363351,0.0
2.3428443113772457,3.005683304999998e-05,2.3428443113772457,4.067316565312499e-05,2.3428443113772457,4.6382956174999994e-05,3.223037528546511,0.0
2.3465119760479043,3.0067921162187502e-05,2.3465119760479043,4.068587427187498e-05,2.3465119760479043,4.6409328909375005e-05,3.22721469972967,0.0
2.350194610778443,3.0089535606250025e-05,2.350194610778443,4.0729482753125014e-05,2.350194610778443,4.645286180249998e-05,3.231391870912829,0.0
2.3538772455089823,3.0075272356250006e-05,2.3538772455089823,4.075702447375003e-05,2.3538772455089823,4.6484763922499976e-05,3.2355690420959884,0.0
2.357559880239521,3.006635726562503e-05,2.357559880239521,4.077672248749998e-05,2.357559880239521,4.651429042500003e-05,3.2397462132791475,0.0
2.3612425149700598,3.005355065624998e-05,2.3612425149700598,4.076997372187499e-05,2.3612425149700598,4.651914991250001e-05,3.243923384462307,0.0
2.364925149700599,3.0072524740624995e-05,2.364925149700599,4.079204948437501e-05,2.364925149700599,4.6546296265625013e-05,3.248100555645466,0.0
2.3686077844311377,3.006229808750001e-05,2.3686077844311377,4.0791103378125006e-05,2.3686077844311377,4.653480728218752e-05,3.252277726828625,0.0
2.372290419161677,3.0048586309374997e-05,2.372290419161677,4.077891045624999e-05,2.372290419161677,4.654352319374997e-05,3.2564548980117847,0.0
2.375988023952096,3.0067239412499986e-05,2.375988023952096,4.082380070000001e-05,2.375988023952096,4.659816095125e-05,3.2606320691949437,0.0
2.379670658682635,3.007917123437497e-05,2.379670658682635,4.084097970312501e-05,2.379670658682635,4.6607981594375026e-05,3.264809240378103,0.0
2.383368263473054,3.008840875624998e-05,2.383368263473054,4.088064801562497e-05,2.383368263473054,4.665124846250002e-05,3.2689864115612624,0.0
2.3870658682634733,3.009333883750002e-05,2.3870658682634733,4.093401808437499e-05,2.3870658682634733,4.669899685000002e-05,3.2731635827444214,0.0
2.3907634730538923,3.0063043734375e-05,2.3907634730538923,4.094828131875e-05,2.3907634730538923,4.671409496562501e-05,3.2773407539275805,0.0
2.394461077844311,3.0044858365625e-05,2.394461077844311,4.096109939375002e-05,2.394461077844311,4.673382751218752e-05,3.28151792511074,0.0
2.3981586826347305,3.0059853653125e-05,2.3981586826347305,4.099666121875e-05,2.3981586826347305,4.6771565712500035e-05,3.2856950962938987,0.0
2.40187125748503,3.0064612531249987e-05,2.40187125748503,4.102676895624999e-05,2.40187125748503,4.680381122812501e-05,3.2898722674770577,0.0
2.405568862275449,3.0042867509374992e-05,2.405568862275449,4.103483142812501e-05,2.405568862275449,4.680733999999998e-05,3.2940494386602173,0.0
2.409281437125749,3.0036291778125012e-05,2.409281437125749,4.10573880625e-05,2.409281437125749,4.684112040625e-05,3.2982266098433763,0.0
2.412979041916168,3.0032623312499996e-05,2.412979041916168,4.105207962500001e-05,2.412979041916168,4.6839168131249974e-05,3.302403781026536,0.0
2.416691616766467,3.003512135312499e-05,2.416691616766467,4.105128093749999e-05,2.416691616766467,4.6837632890625e-05,3.306580952209695,0.0
2.4204041916167665,3.005953575000005e-05,2.4204041916167665,4.1105131624999996e-05,2.4204041916167665,4.689082180000001e-05,3.310758123392854,0.0
2.424116766467066,3.0054434937499987e-05,2.424116766467066,4.113992129687498e-05,2.424116766467066,4.691072786874998e-05,3.3149352945760135,0.0
2.4278443113772457,3.0058714062499992e-05,2.4278443113772457,4.114163150625002e-05,2.4278443113772457,4.6915264374999974e-05,3.3191124657591726,0.0
2.4315568862275447,3.0084034437500007e-05,2.4315568862275447,4.118272304374998e-05,2.4315568862275447,4.6953467025000035e-05,3.3232896369423317,0.0
2.4352694610778447,3.0101110156249996e-05,2.4352694610778447,4.121781941875002e-05,2.4352694610778447,4.69955231853125e-05,3.3274668081254912,0.0
2.438997005988024,3.012455943749998e-05,2.438997005988024,4.1230037309375e-05,2.438997005988024,4.702198135625e-05,3.3316439793086503,0.0
2.4427245508982036,3.0155065343750015e-05,2.4427245508982036,4.1287097424999986e-05,2.4427245508982036,4.708132537812499e-05,3.3358211504918094,0.0
2.4464371257485027,3.0160970781249996e-05,2.4464371257485027,4.130947825000001e-05,2.4464371257485027,4.71169199378125e-05,3.339998321674969,0.0
2.450164670658683,3.0129548499999993e-05,2.450164670658683,4.1309808049999986e-05,2.450164670658683,4.71273614625e-05,3.344175492858128,0.0
2.4539071856287427,3.0147321403125015e-05,2.4539071856287427,4.131549205625001e-05,2.4539071856287427,4.7141698625625024e-05,3.3483526640412866,0.0
2.4576347305389223,3.0125682531249984e-05,2.4576347305389223,4.1345387612500004e-05,2.4576347305389223,4.717558395281252e-05,3.352529835224446,0.0
2.461362275449102,3.0122803343749975e-05,2.461362275449102,4.1369488537500076e-05,2.461362275449102,4.7196026428437496e-05,3.356707006407605,0.0
2.4651047904191614,3.0119558687500025e-05,2.4651047904191614,4.1363415965625e-05,2.4651047904191614,4.719108373499999e-05,3.3608841775907647,0.0
2.4688323353293415,3.0129044468750004e-05,2.4688323353293415,4.1376120625e-05,2.4688323353293415,4.720531401718749e-05,3.365061348773924,0.0
2.4725748502994014,3.016665777812501e-05,2.4725748502994014,4.1420482003124974e-05,2.4725748502994014,4.726308595531254e-05,3.369238519957083,0.0
2.476317365269461,3.0155415281249996e-05,2.476317365269461,4.14478633375e-05,2.476317365269461,4.729721716562503e-05,3.3734156911402424,0.0
2.480059880239521,3.0158442528124992e-05,2.480059880239521,4.144938128749999e-05,2.480059880239521,4.731487616062501e-05,3.3775928623234015,0.0
2.483802395209581,3.015358909687499e-05,2.483802395209581,4.146915638749999e-05,2.483802395209581,4.7337302128125e-05,3.3817700335065606,0.0
2.487544910179641,3.0139324543749975e-05,2.487544910179641,4.1428492365624993e-05,2.487544910179641,4.729991880312499e-05,3.38594720468972,0.0
2.4912874251497006,3.0107044959374973e-05,2.4912874251497006,4.142450473162496e-05,2.4912874251497006,4.730497425343755e-05,3.390124375872879,0.0
2.4950449101796406,3.009881908749995e-05,2.4950449101796406,4.1453078827499986e-05,2.4950449101796406,4.7341411049375025e-05,3.3943015470560383,0.0
2.498787425149701,3.0116240266562503e-05,2.498787425149701,4.148146394062499e-05,2.498787425149701,4.738284637187501e-05,3.398478718239198,0.0
2.5025449101796404,3.012587340624998e-05,2.5025449101796404,4.152912183125001e-05,2.5025449101796404,4.744181900624997e-05,3.402655889422357,0.0
2.506302395209581,3.012441989062497e-05,2.506302395209581,4.155798411250004e-05,2.506302395209581,4.7479985990625e-05,3.4068330606055155,0.0
2.510059880239521,3.014223935000003e-05,2.510059880239521,4.162944270312499e-05,2.510059880239521,4.75540940190625e-05,3.4110102317886755,0.0
2.5138173652694613,3.0145650896874983e-05,2.5138173652694613,4.1647967396875026e-05,2.5138173652694613,4.7570249822187514e-05,3.415187402971834,0.0
2.5175748502994013,3.012527693750001e-05,2.5175748502994013,4.1647116121875004e-05,2.5175748502994013,4.757814675624999e-05,3.4193645741549936,0.0
2.5213323353293418,3.0127003290624973e-05,2.5213323353293418,4.1660670446874976e-05,2.5213323353293418,4.76027568525e-05,3.4235417453381527,0.0
2.5251047904191615,3.0136467384687502e-05,2.5251047904191615,4.1672826218750016e-05,2.5251047904191615,4.761689740187504e-05,3.4277189165213118,0.0
2.528862275449102,3.017539487343755e-05,2.528862275449102,4.1709003737500025e-05,2.528862275449102,4.7657591439374995e-05,3.4318960877044713,0.0
2.532634730538922,3.0176875812500018e-05,2.532634730538922,4.1705014393749994e-05,2.532634730538922,4.7659031575000006e-05,3.4360732588876304,0.0
2.5364071856287427,3.0171683553124988e-05,2.5364071856287427,4.175177604843749e-05,2.5364071856287427,4.7697505624999986e-05,3.4402504300707895,0.0
2.540179640718563,3.0180625292499974e-05,2.540179640718563,4.1787465816562526e-05,2.540179640718563,4.773756051250004e-05,3.444427601253949,0.0
2.5439520958083834,3.0200831246875002e-05,2.5439520958083834,4.1850598320312485e-05,2.5439520958083834,4.7795773276843774e-05,3.448604772437108,0.0
2.5477245508982036,3.0188108059374992e-05,2.5477245508982036,4.189806262500004e-05,2.5477245508982036,4.783829579999997e-05,3.452781943620267,0.0
2.5515119760479044,3.0179253031249985e-05,2.5515119760479044,4.195332940624998e-05,2.5515119760479044,4.7888704003124995e-05,3.4569591148034267,0.0
2.5552844311377245,3.0203528212499993e-05,2.5552844311377245,4.201519761875001e-05,2.5552844311377245,4.795327560312498e-05,3.4611362859865857,0.0
2.5590718562874253,3.0216215806249986e-05,2.5590718562874253,4.2083186850000014e-05,2.5590718562874253,4.801993038281251e-05,3.465313457169745,0.0
2.562844311377246,3.0222717162499992e-05,2.562844311377246,4.2110563310312514e-05,2.562844311377246,4.8038089371875e-05,3.4694906283529043,0.0
2.566631736526946,3.0220816071875026e-05,2.566631736526946,4.216831511562502e-05,2.566631736526946,4.809932786500002e-05,3.473667799536063,0.0
2.570419161676647,3.022352763749999e-05,2.570419161676647,4.219736161093751e-05,2.570419161676647,4.813070235293748e-05,3.477844970719222,0.0
2.5742065868263473,3.023466081562499e-05,2.5742065868263473,4.2227550415625005e-05,2.5742065868263473,4.8168734990625006e-05,3.4820221419023816,0.0
2.578008982035928,3.020811145312497e-05,2.578008982035928,4.2237416068750026e-05,2.578008982035928,4.819568982437499e-05,3.4861993130855407,0.0
2.581796407185629,3.0216062209375014e-05,2.581796407185629,4.228132666250001e-05,2.581796407185629,4.823453532187503e-05,3.4903764842687,0.0
2.5855838323353293,3.0229240259374958e-05,2.5855838323353293,4.2321439846875004e-05,2.5855838323353293,4.8266671884375036e-05,3.4945536554518593,0.0
2.58938622754491,3.0235897400000015e-05,2.58938622754491,4.234918543749999e-05,2.58938622754491,4.828985418125002e-05,3.4987308266350183,0.0
2.5931886227544916,3.0219362718749984e-05,2.5931886227544916,4.237089377468752e-05,2.5931886227544916,4.8314251395625026e-05,3.502907997818178,0.0
2.596991017964072,3.0201725696874972e-05,2.596991017964072,4.23763061125e-05,2.596991017964072,4.832587225e-05,3.507085169001337,0.0
2.600793413173653,3.0196120390625e-05,2.600793413173653,4.237717340124997e-05,2.600793413173653,4.832695255312503e-05,3.511262340184496,0.0
2.604595808383234,3.0206554593749964e-05,2.604595808383234,4.2395929055e-05,2.604595808383234,4.835423450625002e-05,3.5154395113676555,0.0
2.6083982035928144,3.0185327359374986e-05,2.6083982035928144,4.241867071875001e-05,2.6083982035928144,4.839095115937502e-05,3.5196166825508146,0.0
2.6122005988023953,3.0160033415624972e-05,2.6122005988023953,4.244731919687501e-05,2.6122005988023953,4.841096559687499e-05,3.5237938537339737,0.0
2.616017964071857,3.0156257415625017e-05,2.616017964071857,4.245943083093749e-05,2.616017964071857,4.841877699687498e-05,3.527971024917133,0.0
2.6198353293413175,3.014278756562501e-05,2.6198353293413175,4.247541015625e-05,2.6198353293413175,4.844248340937501e-05,3.532148196100292,0.0
2.6236377245508984,3.0144667365624973e-05,2.6236377245508984,4.2503096600000015e-05,2.6236377245508984,4.8467336765624984e-05,3.536325367283451,0.0
2.6274550898203595,3.0180969256250024e-05,2.6274550898203595,4.250765745312503e-05,2.6274550898203595,4.848345660312501e-05,3.5405025384666104,0.0
2.63127245508982,3.0185485749687516e-05,2.63127245508982,4.248821615625001e-05,2.63127245508982,4.8461392078124994e-05,3.5446797096497695,0.0
2.6350898203592816,3.021728178343753e-05,2.6350898203592816,4.250481184625003e-05,2.6350898203592816,4.847838043749998e-05,3.548856880832929,0.0
2.638922155688623,3.022753229687499e-05,2.638922155688623,4.2508119886874984e-05,2.638922155688623,4.848921768125002e-05,3.553034052016088,0.0
2.642739520958084,3.0219262043749983e-05,2.642739520958084,4.254931664999998e-05,2.642739520958084,4.852531993499999e-05,3.557211223199247,0.0
2.646571856287425,3.0213663090625035e-05,2.646571856287425,4.2561941334375006e-05,2.646571856287425,4.8543366771874996e-05,3.5613883943824067,0.0
2.6503892215568863,3.0197079484374993e-05,2.6503892215568863,4.2574839384374984e-05,2.6503892215568863,4.855901001874998e-05,3.565565565565566,0.0
2.6542215568862275,3.016284426250002e-05,2.6542215568862275,4.2541891565624996e-05,2.6542215568862275,4.8532044593750034e-05,3.569742736748725,0.0
2.658053892215569,3.0140298596875005e-05,2.658053892215569,4.2533435209374995e-05,2.658053892215569,4.853844867812498e-05,3.5739199079318844,0.0
2.6618862275449104,3.012972747812499e-05,2.6618862275449104,4.2532704296875e-05,2.6618862275449104,4.854291591874999e-05,3.5780970791150435,0.0
2.6657185628742512,3.0107293637187527e-05,2.6657185628742512,4.250194851562499e-05,2.6657185628742512,4.851787865312502e-05,3.5822742502982026,0.0
2.669550898203593,3.0113395114062485e-05,2.669550898203593,4.25185143125e-05,2.669550898203593,4.853444595937502e-05,3.586451421481362,0.0
2.6733982035928143,3.0124262922500003e-05,2.6733982035928143,4.254984492499994e-05,2.6733982035928143,4.856953596249997e-05,3.590628592664521,0.0
2.677230538922156,3.0109455185000013e-05,2.677230538922156,4.256335263125001e-05,2.677230538922156,4.858478872499998e-05,3.59480576384768,0.0
2.6810778443113774,3.0095847828125016e-05,2.6810778443113774,4.2543299787499976e-05,2.6810778443113774,4.8570045162500005e-05,3.5989829350308393,0.0
2.6849251497005993,3.010411453437501e-05,2.6849251497005993,4.2575815928124996e-05,2.6849251497005993,4.859643739374998e-05,3.6031601062139984,0.0
2.68877245508982,3.0097953103125032e-05,2.68877245508982,4.2591193149999974e-05,2.68877245508982,4.8613773108125035e-05,3.607337277397158,0.0
2.692619760479042,3.0099334684374972e-05,2.692619760479042,4.260074624374998e-05,2.692619760479042,4.862977528750004e-05,3.611514448580317,0.0
2.6964670658682635,3.0105346296874982e-05,2.6964670658682635,4.262570121562498e-05,2.6964670658682635,4.865125195625002e-05,3.615691619763476,0.0
2.7003143712574853,3.0072205749999984e-05,2.7003143712574853,4.2633700487500026e-05,2.7003143712574853,4.866402298750004e-05,3.6198687909466356,0.0
2.704176646706587,3.0077699143750008e-05,2.704176646706587,4.266201106874997e-05,2.704176646706587,4.870073847812498e-05,3.6240459621297947,0.0
2.7080239520958087,3.0067596526562472e-05,2.7080239520958087,4.267986990937497e-05,2.7080239520958087,4.8724847750000004e-05,3.6282231333129538,0.0
2.7118862275449103,3.0067791153125023e-05,2.7118862275449103,4.2704436890625e-05,2.7118862275449103,4.8752431960937475e-05,3.6324003044961133,0.0
2.7157485029940123,3.0046295253125032e-05,2.7157485029940123,4.2713612762500004e-05,2.7157485029940123,4.8757009300000014e-05,3.6365774756792724,0.0
2.7196107784431143,3.0062629434374997e-05,2.7196107784431143,4.271373846843752e-05,2.7196107784431143,4.8761560662500004e-05,3.6407546468624314,0.0
2.7234730538922154,3.0050527325000017e-05,2.7234730538922154,4.2701742171875e-05,2.7234730538922154,4.875218489999999e-05,3.644931818045591,0.0
2.7273353293413174,3.0024806518749984e-05,2.7273353293413174,4.273838106250002e-05,2.7273353293413174,4.8780984765624986e-05,3.64910898922875,0.0
2.731212574850299,3.0044040709375018e-05,2.731212574850299,4.275198276874999e-05,2.731212574850299,4.8803593868750014e-05,3.6532861604119087,0.0
2.735074850299401,3.002131887187499e-05,2.735074850299401,4.275237445624999e-05,2.735074850299401,4.8797477009375014e-05,3.6574633315950686,0.0
2.7389520958083833,3.0023569462499996e-05,2.7389520958083833,4.2770772121874994e-05,2.7389520958083833,4.8828432109374975e-05,3.6616405027782273,0.0
2.742814371257485,3.0001287316593754e-05,2.742814371257485,4.2764132837500005e-05,2.742814371257485,4.882879860937501e-05,3.665817673961387,0.0
2.746691616766467,3.000868324999999e-05,2.746691616766467,4.278443042187503e-05,2.746691616766467,4.884451296250001e-05,3.669994845144546,0.0
2.750568862275449,3.0051388209374997e-05,2.750568862275449,4.2851846790624965e-05,2.750568862275449,4.890851258124999e-05,3.674172016327705,0.0
2.7544461077844313,3.0062667406250008e-05,2.7544461077844313,4.286937756312499e-05,2.7544461077844313,4.892324067500002e-05,3.6783491875108645,0.0
2.758338323353293,3.0059068734687536e-05,2.758338323353293,4.2886582562500006e-05,2.758338323353293,4.8940185206249977e-05,3.6825263586940236,0.0
2.7622155688622754,3.0054823208125003e-05,2.7622155688622754,4.290498994999999e-05,2.7622155688622754,4.896390567500003e-05,3.6867035298771826,0.0
2.7661077844311377,3.0039031215625006e-05,2.7661077844311377,4.2916318465625e-05,2.7661077844311377,4.8976224687499976e-05,3.690880701060342,0.0
2.76998502994012,3.0030586862500004e-05,2.76998502994012,4.293321503437501e-05,2.76998502994012,4.8991724978437505e-05,3.6950578722435012,0.0
2.773877245508982,3.0026066624999998e-05,2.773877245508982,4.294785459687499e-05,2.773877245508982,4.901233197187497e-05,3.6992350434266603,0.0
2.777769461077844,3.0040627718749982e-05,2.777769461077844,4.2960840871874994e-05,2.777769461077844,4.9033666790625023e-05,3.70341221460982,0.0
2.7816616766467064,3.0027774281250015e-05,2.7816616766467064,4.296484216874999e-05,2.7816616766467064,4.9033237265937484e-05,3.707589385792979,0.0
2.785553892215569,3.0021442937499974e-05,2.785553892215569,4.298411811562497e-05,2.785553892215569,4.9042252371875035e-05,3.711766556976138,0.0
2.7894461077844315,3.0029962937499974e-05,2.7894461077844315,4.3005963040625015e-05,2.7894461077844315,4.9062201199999985e-05,3.7159437281592975,0.0
2.793353293413174,3.0005045625000012e-05,2.793353293413174,4.3050878037499996e-05,2.793353293413174,4.9115029978125003e-05,3.720120899342456,0.0
2.7972455089820363,3.000643875000001e-05,2.7972455089820363,4.3084411943750016e-05,2.7972455089820363,4.9147281131249955e-05,3.724298070525616,0.0
2.8011526946107788,2.9976694718749994e-05,2.8011526946107788,4.30829662875e-05,2.8011526946107788,4.914476308624996e-05,3.7284752417087748,0.0
2.8050598802395212,2.9950084374999964e-05,2.8050598802395212,4.308896925937501e-05,2.8050598802395212,4.915600026656248e-05,3.732652412891934,0.0
2.8089670658682637,2.9962414156249987e-05,2.8089670658682637,4.3088598721874994e-05,2.8089670658682637,4.9162465493749925e-05,3.7368295840750934,0.0
2.8128742514970058,2.9967064531249975e-05,2.8128742514970058,4.310211345e-05,2.8128742514970058,4.917589156562496e-05,3.7410067552582524,0.0
2.8167814371257482,2.9971937093750018e-05,2.8167814371257482,4.312606483437496e-05,2.8167814371257482,4.9202850956249985e-05,3.7451839264414115,0.0
2.8206886227544907,2.9955955437499998e-05,2.8206886227544907,4.3119978940718776e-05,2.8206886227544907,4.920342724062496e-05,3.749361097624571,0.0
2.8246107784431143,2.9960590615624995e-05,2.8246107784431143,4.3129170034375e-05,2.8246107784431143,4.9218335787500035e-05,3.75353826880773,0.0
2.828532934131737,2.9945665299999996e-05,2.828532934131737,4.3115092293750004e-05,2.828532934131737,4.9200611112500004e-05,3.757715439990889,0.0
2.8324401197604794,2.9936288118750008e-05,2.8324401197604794,4.313712570312502e-05,2.8324401197604794,4.922028739687501e-05,3.7618926111740487,0.0
2.836362275449102,2.9912220187500002e-05,2.836362275449102,4.313057245624999e-05,2.836362275449102,4.9215204315625e-05,3.766069782357208,0.0
2.8402844311377247,2.992145706249999e-05,2.8402844311377247,4.316311493749997e-05,2.8402844311377247,4.9253735964375005e-05,3.770246953540367,0.0
2.8442065868263477,2.990999131249999e-05,2.8442065868263477,4.3166904290625e-05,2.8442065868263477,4.9256703703125e-05,3.7744241247235264,0.0
2.8481287425149704,2.991592218750001e-05,2.8481287425149704,4.3177500981250005e-05,2.8481287425149704,4.9265223071875e-05,3.7786012959066855,0.0
2.852065868263473,2.9926631687499974e-05,2.852065868263473,4.319841040624997e-05,2.852065868263473,4.928238657500001e-05,3.782778467089845,0.0
2.855988023952096,2.9924559343749974e-05,2.855988023952096,4.3199183709375014e-05,2.855988023952096,4.9291442906250005e-05,3.7869556382730036,0.0
2.8599251497005986,2.9936150874999996e-05,2.8599251497005986,4.322208007812502e-05,2.8599251497005986,4.931934519062501e-05,3.7911328094561627,0.0
2.863862275449102,2.9922921781250022e-05,2.863862275449102,4.32380931125e-05,2.863862275449102,4.934487694374998e-05,3.7953099806393222,0.0
2.867799401197605,2.9906645406249984e-05,2.867799401197605,4.3243936846874985e-05,2.867799401197605,4.9348709643750016e-05,3.7994871518224813,0.0
2.871736526946108,2.9894923031249987e-05,2.871736526946108,4.324846857812504e-05,2.871736526946108,4.9351247174375025e-05,3.8036643230056404,0.0
2.8756736526946107,2.989512881249996e-05,2.8756736526946107,4.325920722187498e-05,2.8756736526946107,4.936967397500002e-05,3.8078414941888,0.0
2.879610778443114,2.991214840625001e-05,2.879610778443114,4.329797397187501e-05,2.879610778443114,4.9422247234375e-05,3.812018665371959,0.0
2.883562874251497,2.9920622031250023e-05,2.883562874251497,4.3328194900000004e-05,2.883562874251497,4.9455252756249964e-05,3.816195836555118,0.0
2.8875,2.9939231406249996e-05,2.8875,4.3349969521249986e-05,2.8875,4.94750658125e-05,3.8203730077382776,0.0
2.8914520958083836,2.991437140625001e-05,2.8914520958083836,4.334194981750002e-05,2.8914520958083836,4.947158554999999e-05,3.8245501789214367,0.0
2.8954041916167665,2.9882838750000026e-05,2.8954041916167665,4.3360423437499994e-05,2.8954041916167665,4.948529334375e-05,3.8287273501045958,0.0
2.8993562874251495,2.987803903125002e-05,2.8993562874251495,4.337291720625e-05,2.8993562874251495,4.9497631812500034e-05,3.8329045212877553,0.0
2.9033083832335334,2.9865836624999987e-05,2.9033083832335334,4.337885133125002e-05,2.9033083832335334,4.951046525e-05,3.8370816924709144,0.0
2.9072604790419163,2.9879255749999987e-05,2.9072604790419163,4.340310276468752e-05,2.9072604790419163,4.953390321875004e-05,3.841258863654074,0.0
2.9112275449101794,2.989681456249999e-05,2.9112275449101794,4.343975191562499e-05,2.9112275449101794,4.956980493749998e-05,3.845436034837233,0.0
2.9151796407185633,2.9892758281249997e-05,2.9151796407185633,4.344123610593752e-05,2.9151796407185633,4.9570993875e-05,3.8496132060203916,0.0
2.9191467065868264,2.9894601937500026e-05,2.9191467065868264,4.346801210937498e-05,2.9191467065868264,4.9597537843750026e-05,3.853790377203551,0.0
2.9230988023952094,2.988753259375e-05,2.9230988023952094,4.347615009999999e-05,2.9230988023952094,4.9604158937499997e-05,3.85796754838671,0.0
2.9270658682634734,2.9874976874999965e-05,2.9270658682634734,4.350291480000002e-05,2.9270658682634734,4.9632152149999985e-05,3.8621447195698693,0.0
2.9310329341317365,2.986164846875002e-05,2.9310329341317365,4.352848758125003e-05,2.9310329341317365,4.9658732525000006e-05,3.866321890753029,0.0
2.93501497005988,2.9848492062499985e-05,2.93501497005988,4.351979668937504e-05,2.93501497005988,4.964562926562499e-05,3.870499061936188,0.0
2.9389820359281438,2.985625656249999e-05,2.9389820359281438,4.3536505611562504e-05,2.9389820359281438,4.966172789062501e-05,3.874676233119347,0.0
2.9429491017964073,2.9850227187500018e-05,2.9429491017964073,4.355854338125003e-05,2.9429491017964073,4.9683888109375014e-05,3.8788534043025065,0.0
2.946931137724551,2.9847059031250002e-05,2.946931137724551,4.3551256099999995e-05,2.946931137724551,4.9679586303125e-05,3.8830305754856655,0.0
2.9508982035928146,2.986514831249999e-05,2.9508982035928146,4.3587256656249985e-05,2.9508982035928146,4.9716878218749984e-05,3.8872077466688246,0.0
2.9548802395209584,2.9847981750000008e-05,2.9548802395209584,4.358712798437502e-05,2.9548802395209584,4.971859910624999e-05,3.891384917851984,0.0
2.958862275449102,2.9844165500000004e-05,2.958862275449102,4.358331057812498e-05,2.958862275449102,4.972817642499999e-05,3.8955620890351432,0.0
2.9628443113772454,2.983322156249999e-05,2.9628443113772454,4.360530094375002e-05,2.9628443113772454,4.975052257812499e-05,3.8997392602183023,0.0
2.9668413173652697,2.9839983624999993e-05,2.9668413173652697,4.3596783150000024e-05,2.9668413173652697,4.974738836562501e-05,3.903916431401462,0.0
2.970823353293413,2.982313146875e-05,2.970823353293413,4.3605488324999984e-05,2.970823353293413,4.9752520206250005e-05,3.9080936025846205,0.0
2.974805389221557,2.981350215625002e-05,2.974805389221557,4.361263081875002e-05,2.974805389221557,4.976024386875001e-05,3.9122707737677804,0.0
2.9788023952095806,2.981028918750003e-05,2.9788023952095806,4.3626599218750044e-05,2.9788023952095806,4.9779154756250016e-05,3.916447944950939,0.0
2.982799401197605,2.9803244406249964e-05,2.982799401197605,4.362406203125e-05,2.982799401197605,4.978130836249999e-05,3.920625116134098,0.0
2.9867964071856288,2.982606981250002e-05,2.9867964071856288,4.3649108656250015e-05,2.9867964071856288,4.9815049484374955e-05,3.9248022873172577,0.0
2.9907934131736527,2.981823821874998e-05,2.9907934131736527,4.368527328125002e-05,2.9907934131736527,4.98538926375e-05,3.9289794585004167,0.0
2.9947904191616765,2.9830150187500007e-05,2.9947904191616765,4.369912990625005e-05,2.9947904191616765,4.986804010312497e-05,3.933156629683576,0.0
2.998787425149701,2.98249451875e-05,2.998787425149701,4.3712366687500016e-05,2.998787425149701,4.9887387096874986e-05,3.9373338008667353,0.0
3.0027994011976054,2.9810955250000026e-05,3.0027994011976054,4.372918474999998e-05,3.0027994011976054,4.989648046562499e-05,3.9415109720498944,0.0
3.006796407185629,2.9803169187499997e-05,3.006796407185629,4.375585065625002e-05,3.006796407185629,4.9913750137499976e-05,3.9456881432330535,0.0
3.0108083832335333,2.979221671875001e-05,3.0108083832335333,4.3777779375000014e-05,3.0108083832335333,4.993053678749999e-05,3.949865314416213,0.0
3.0148203592814373,2.9796217374999972e-05,3.0148203592814373,4.3790517124999986e-05,3.0148203592814373,4.9948414084374974e-05,3.954042485599372,0.0
3.0188323353293414,2.9794360843750005e-05,3.0188323353293414,4.3815690250000006e-05,3.0188323353293414,4.9969070473718755e-05,3.958219656782531,0.0
3.0228443113772454,2.977584293750001e-05,3.0228443113772454,4.383476846874999e-05,3.0228443113772454,4.9986465806250016e-05,3.9623968279656907,0.0
3.02685628742515,2.9774806375000013e-05,3.02685628742515,4.3847191250000044e-05,3.02685628742515,5.000624592812502e-05,3.96657399914885,0.0
3.0308682634730544,2.9788913062499997e-05,3.0308682634730544,4.385050490625001e-05,3.0308682634730544,5.001273357187499e-05,3.9707511703320093,0.0
3.0348952095808386,2.978209304375003e-05,3.0348952095808386,4.385682890625e-05,3.0348952095808386,5.001965436249998e-05,3.974928341515168,0.0
3.0389071856287426,2.977771999999999e-05,3.0389071856287426,4.384507512500002e-05,3.0389071856287426,5.001641846875002e-05,3.979105512698327,0.0
3.042934131736527,2.9774737371875012e-05,3.042934131736527,4.386647140625003e-05,3.042934131736527,5.004354529062502e-05,3.9832826838814865,0.0
3.0469610778443115,2.9786310906249987e-05,3.0469610778443115,4.3889572062500004e-05,3.0469610778443115,5.006636108749999e-05,3.9874598550646456,0.0
3.050988023952096,2.9774539131249962e-05,3.050988023952096,4.391199187500001e-05,3.050988023952096,5.009155231874996e-05,3.9916370262478047,0.0
3.0550149700598803,2.9759173187499993e-05,3.0550149700598803,4.3930455062500006e-05,3.0550149700598803,5.0108233637499974e-05,3.995814197430964,0.0
3.059056886227545,2.9772208018749987e-05,3.059056886227545,4.3957276843749964e-05,3.059056886227545,5.014020659375e-05,3.9999913686141233,0.0
3.0630838323353298,2.978071021562499e-05,3.0630838323353298,4.395786918750001e-05,3.0630838323353298,5.014647214687499e-05,4.004168539797282,0.0
3.067125748502994,2.9775573306250017e-05,3.067125748502994,4.397073484375002e-05,3.067125748502994,5.0164801425e-05,4.008345710980442,0.0
3.0711526946107783,2.976373718124999e-05,3.0711526946107783,4.3980083781249986e-05,3.0711526946107783,5.017509390312498e-05,4.0125228821636005,0.0
3.0751946107784436,2.9757031009374982e-05,3.0751946107784436,4.40067336875e-05,3.0751946107784436,5.020687673750001e-05,4.01670005334676,0.0
3.0792365269461075,2.9748522903124985e-05,3.0792365269461075,4.401817396875003e-05,3.0792365269461075,5.021689835468748e-05,4.02087722452992,0.0
3.0832784431137723,2.9731668584374994e-05,3.0832784431137723,4.4011280750000006e-05,3.0832784431137723,5.0209149324999976e-05,4.025054395713078,0.0
3.0873353293413177,2.974289620624999e-05,3.0873353293413177,4.4022847031250024e-05,3.0873353293413177,5.0216743715624995e-05,4.029231566896238,0.0
3.0913772455089825,2.9745623393750033e-05,3.0913772455089825,4.403463681250002e-05,3.0913772455089825,5.0227556996875007e-05,4.033408738079397,0.0
3.095434131736527,2.971393534687497e-05,3.095434131736527,4.403096365625e-05,3.095434131736527,5.023029505e-05,4.037585909262556,0.0
3.099476047904192,2.973562608437501e-05,3.099476047904192,4.406435928125001e-05,3.099476047904192,5.026549857499997e-05,4.041763080445715,0.0
3.103532934131737,2.975677258750001e-05,3.103532934131737,4.407700590625004e-05,3.103532934131737,5.0277331228124986e-05,4.045940251628875,0.0
3.1075898203592818,2.9766730009374964e-05,3.1075898203592818,4.408596318749997e-05,3.1075898203592818,5.0286036028124995e-05,4.050117422812034,0.0
3.1116467065868263,2.9750613071874976e-05,3.1116467065868263,4.408226734375002e-05,3.1116467065868263,5.0277382453125e-05,4.054294593995193,0.0
3.1157035928143713,2.9748698159375032e-05,3.1157035928143713,4.408060890625e-05,3.1157035928143713,5.027296836875e-05,4.058471765178353,0.0
3.1197604790419162,2.974455054062501e-05,3.1197604790419162,4.410358162499996e-05,3.1197604790419162,5.0291160921874984e-05,4.062648936361511,0.0
3.1238323353293413,2.9731691328125006e-05,3.1238323353293413,4.412875717500001e-05,3.1238323353293413,5.032140060625e-05,4.066826107544671,0.0
3.127904191616767,2.9720625662499996e-05,3.127904191616767,4.413146036562501e-05,3.127904191616767,5.032386428874997e-05,4.071003278727829,0.0
3.131961077844312,2.9683787968750013e-05,3.131961077844312,4.412429075000003e-05,3.131961077844312,5.0314753228125e-05,4.075180449910989,0.0
3.1360329341317366,2.9696845874999983e-05,3.1360329341317366,4.414587791250002e-05,3.1360329341317366,5.0332638270937485e-05,4.0793576210941485,0.0
3.1401047904191617,2.9695558156249978e-05,3.1401047904191617,4.4171775553124984e-05,3.1401047904191617,5.0362649243750006e-05,4.083534792277307,0.0
3.144176646706587,2.9683340124999983e-05,3.144176646706587,4.416856059999999e-05,3.144176646706587,5.036036672812499e-05,4.087711963460467,0.0
3.1482634730538925,2.9689581112499995e-05,3.1482634730538925,4.4177903425000005e-05,3.1482634730538925,5.036435364374998e-05,4.091889134643626,0.0
3.1523353293413177,2.9693075187499996e-05,3.1523353293413177,4.418633464375001e-05,3.1523353293413177,5.0375624040624986e-05,4.096066305826785,0.0
3.156422155688623,2.967372491249998e-05,3.156422155688623,4.4185239668750007e-05,3.156422155688623,5.038021957499997e-05,4.100243477009944,0.0
3.160494011976048,2.9679766531249998e-05,3.160494011976048,4.418950671249998e-05,3.160494011976048,5.0390847875000024e-05,4.104420648193104,0.0
3.1645808383233534,2.966970137499999e-05,3.1645808383233534,4.4204718096875e-05,3.1645808383233534,5.0403291181250015e-05,4.1085978193762624,0.0
3.1686676646706586,2.9658151812499986e-05,3.1686676646706586,4.4236375943749975e-05,3.1686676646706586,5.0438629631249984e-05,4.112774990559422,0.0
3.172754491017964,2.965999943750002e-05,3.172754491017964,4.426266643125001e-05,3.172754491017964,5.0458091106249996e-05,4.1169521617425815,0.0
3.1768413173652696,2.965315343749996e-05,3.1768413173652696,4.426039604374999e-05,3.1768413173652696,5.0465023709375025e-05,4.12112933292574,0.0
3.180943113772455,2.965922306249998e-05,3.180943113772455,4.428724155937502e-05,3.180943113772455,5.0488646831249954e-05,4.1253065041089,0.0
3.1850299401197604,2.966904131250002e-05,3.1850299401197604,4.4302537562499984e-05,3.1850299401197604,5.0514629524999964e-05,4.129483675292058,0.0
3.1891317365269463,2.9658519125000012e-05,3.1891317365269463,4.42976040625e-05,3.1891317365269463,5.051171762500001e-05,4.133660846475218,0.0
3.1932335329341317,2.966230505e-05,3.1932335329341317,4.4293326431249975e-05,3.1932335329341317,5.050895949062499e-05,4.137838017658377,0.0
3.1973353293413176,2.9663822231249995e-05,3.1973353293413176,4.428872857187498e-05,3.1973353293413176,5.050043440624999e-05,4.142015188841536,0.0
3.201437125748503,2.9671363928125006e-05,3.201437125748503,4.430948187500002e-05,3.201437125748503,5.051471235937503e-05,4.1461923600246955,0.0
3.205538922155689,2.9671263612500014e-05,3.205538922155689,4.4336456342812494e-05,3.205538922155689,5.0545163000000004e-05,4.150369531207855,0.0
3.2096407185628744,2.966538923437501e-05,3.2096407185628744,4.434461605156251e-05,3.2096407185628744,5.0557587124999975e-05,4.154546702391014,0.0
3.2137574850299404,2.968046530625003e-05,3.2137574850299404,4.437106686875003e-05,3.2137574850299404,5.0583515468749994e-05,4.158723873574173,0.0
3.217859281437126,2.9684648475e-05,3.217859281437126,4.4390821012500024e-05,3.217859281437126,5.060527378124997e-05,4.162901044757333,0.0
3.221976047904192,2.9692220397187513e-05,3.221976047904192,4.440050427812495e-05,3.221976047904192,5.0609787406250014e-05,4.167078215940491,0.0
3.2260928143712575,2.9720283446875e-05,3.2260928143712575,4.443573999124998e-05,3.2260928143712575,5.064940240624999e-05,4.171255387123651,0.0
3.2302095808383235,2.9696484634375e-05,3.2302095808383235,4.4439271449999996e-05,3.2302095808383235,5.0654713875e-05,4.17543255830681,0.0
3.234326347305389,2.9693280081249993e-05,3.234326347305389,4.4463284331250016e-05,3.234326347305389,5.067779440625002e-05,4.179609729489969,0.0
3.2384580838323354,2.9689507834374982e-05,3.2384580838323354,4.446245067875e-05,3.2384580838323354,5.0679260531249996e-05,4.1837869006731285,0.0
3.2425748502994014,2.967978395312501e-05,3.2425748502994014,4.447957618750006e-05,3.2425748502994014,5.070234923750001e-05,4.187964071856288,0.0
3.246706586826347,2.967894627500002e-05,3.246706586826347,4.4498201561875e-05,3.246706586826347,5.0714608478125005e-05,,
3.250823353293413,2.9682574834374977e-05,3.250823353293413,4.452048302031248e-05,3.250823353293413,5.073665016875001e-05,,
3.254955089820359,2.968660211250001e-05,3.254955089820359,4.4526035156250016e-05,3.254955089820359,5.0740962887500025e-05,,
3.2590868263473056,2.9690636374999956e-05,3.2590868263473056,4.453193786250003e-05,3.2590868263473056,5.0740638028125015e-05,,
3.263218562874252,2.9707534531250004e-05,3.263218562874252,4.4524707243750004e-05,3.263218562874252,5.073642021249999e-05,,
3.267365269461078,2.9709070249999987e-05,3.267365269461078,4.452530120937499e-05,3.267365269461078,5.0732277553124975e-05,,
3.271497005988024,2.9708113468749985e-05,3.271497005988024,4.454644507500002e-05,3.271497005988024,5.0760226859375003e-05,,
3.2756437125748503,2.9705630037500006e-05,3.2756437125748503,4.454390967812501e-05,3.2756437125748503,5.0760526503125e-05,,
3.2797754491017965,2.971517141249998e-05,3.2797754491017965,4.4559723609375e-05,3.2797754491017965,5.077739454375003e-05,,
3.283922155688623,2.972373587812503e-05,3.283922155688623,4.4568388970000006e-05,3.283922155688623,5.0787847153124994e-05,,
3.2880688622754493,2.9722192690625006e-05,3.2880688622754493,4.4565151625000015e-05,3.2880688622754493,5.078382012500002e-05,,
3.2922155688622756,2.9723256228125007e-05,3.2922155688622756,4.457194639999998e-05,3.2922155688622756,5.0798173693750006e-05,,
3.296362275449102,2.9725514631250007e-05,3.296362275449102,4.4582845562499983e-05,3.296362275449102,5.081508024999998e-05,,
3.3005239520958085,2.971049714687502e-05,3.3005239520958085,4.457118872500001e-05,3.3005239520958085,5.080767320937499e-05,,
3.304670658682635,2.9708614843749994e-05,3.304670658682635,4.4592628421875e-05,3.304670658682635,5.082899639687502e-05,,
3.308832335329342,2.9709833031249995e-05,3.308832335329342,4.461184904062501e-05,3.308832335329342,5.084374806250002e-05,,
3.3129940119760484,2.970512478124999e-05,3.3129940119760484,4.462472543750001e-05,3.3129940119760484,5.085874088124997e-05,,
3.3171556886227545,2.9717819187499973e-05,3.3171556886227545,4.465178888749997e-05,3.3171556886227545,5.088824774687499e-05,,
3.321317365269461,2.9713816371875027e-05,3.321317365269461,4.4660942368749986e-05,3.321317365269461,5.0901110425e-05,,
3.325479041916168,2.972932044375e-05,3.325479041916168,4.466725202187498e-05,3.325479041916168,5.090926084374996e-05,,
3.3296407185628745,2.9712251250000005e-05,3.3296407185628745,4.4668900846874974e-05,3.3296407185628745,5.0905240540625e-05,,
3.333817365269461,2.9704386178124996e-05,3.333817365269461,4.4689512534375e-05,3.333817365269461,5.092229618437503e-05,,
3.3379790419161677,2.970326066874999e-05,3.3379790419161677,4.468482686250003e-05,3.3379790419161677,5.0918010934375004e-05,,
3.342155688622755,2.9703625540625026e-05,3.342155688622755,4.468846212500002e-05,3.342155688622755,5.092706160624998e-05,,
3.3463323353293415,2.9682922146875032e-05,3.3463323353293415,4.468119000624998e-05,3.3463323353293415,5.0921101965624945e-05,,
3.350508982035928,2.9676452378125006e-05,3.350508982035928,4.470120485937499e-05,3.350508982035928,5.093781618750001e-05,,
3.3546856287425153,2.9681996873124998e-05,3.3546856287425153,4.471024622812501e-05,3.3546856287425153,5.0950244037500004e-05,,
3.358877245508982,2.965064816374999e-05,3.358877245508982,4.472087226875e-05,3.358877245508982,5.096467002500002e-05,,
3.363053892215569,2.9645684290624986e-05,3.363053892215569,4.4737594071875e-05,3.363053892215569,5.0983710443750016e-05,,
3.367245508982036,2.9652441940625002e-05,3.367245508982036,4.475631090624998e-05,3.367245508982036,5.100165767499997e-05,,
3.371422155688623,2.9661439308749974e-05,3.371422155688623,4.4759327299999985e-05,3.371422155688623,5.100779624062501e-05,,
3.3756137724550896,2.9638291804687516e-05,3.3756137724550896,4.474843346875e-05,3.3756137724550896,5.0995731075e-05,,
3.3798053892215574,2.9616447918749992e-05,3.3798053892215574,4.4762246906249965e-05,3.3798053892215574,5.100786378218748e-05,,
3.383997005988024,2.9606712405000003e-05,3.383997005988024,4.476366640625004e-05,3.383997005988024,5.101062999125002e-05,,
3.3882035928143712,2.956952392187501e-05,3.3882035928143712,4.475929834375001e-05,3.3882035928143712,5.101350248437496e-05,,
3.3923952095808385,2.9559409639062498e-05,3.3923952095808385,4.476753000000001e-05,3.3923952095808385,5.10274752625e-05,,
3.3966017964071855,2.9561520388750026e-05,3.3966017964071855,4.477782725000001e-05,3.3966017964071855,5.103649476562497e-05,,
3.4008083832335334,2.955875457812501e-05,3.4008083832335334,4.4785361656250024e-05,3.4008083832335334,5.1048823568750004e-05,,
3.4050000000000002,2.9572639058749984e-05,3.4050000000000002,4.479180143749999e-05,3.4050000000000002,5.106016341874998e-05,,
3.4092065868263473,2.956535433125002e-05,3.4092065868263473,4.479932649999999e-05,3.4092065868263473,5.106703565625e-05,,
3.413428143712575,2.955854311250002e-05,3.413428143712575,4.479369299999999e-05,3.413428143712575,5.1066601225e-05,,
3.4176347305389223,2.958147312187499e-05,3.4176347305389223,4.480357349999998e-05,3.4176347305389223,5.108151991040625e-05,,
3.4218413173652698,2.9586463437499992e-05,3.4218413173652698,4.4802324625e-05,3.4218413173652698,5.108391852812501e-05,,
3.426062874251497,2.9594992262499978e-05,3.426062874251497,4.4800871406250026e-05,3.426062874251497,5.1080251556249944e-05,,
3.430284431137725,2.9578471490625e-05,3.430284431137725,4.480882303125001e-05,3.430284431137725,5.108514217812506e-05,,
3.434491017964072,2.956553459531245e-05,3.434491017964072,4.4797570562500015e-05,3.434491017964072,5.107274720625001e-05,,
3.4387125748502996,2.9557053280625024e-05,3.4387125748502996,4.4796568687499994e-05,3.4387125748502996,5.107184275937503e-05,,
3.4429491017964073,2.954122579749999e-05,3.4429491017964073,4.479507259374998e-05,3.4429491017964073,5.1068781012499986e-05,,
3.447170658682635,2.9523751262500006e-05,3.447170658682635,4.4797158625000035e-05,3.447170658682635,5.106784168749999e-05,,
3.451392215568862,2.952816281250003e-05,3.451392215568862,4.479101953125e-05,3.451392215568862,5.106639492500002e-05,,
3.4556287425149703,2.9541874012906266e-05,3.4556287425149703,4.4791889281249976e-05,3.4556287425149703,5.107225290625e-05,,
3.4598502994011975,2.952519558750002e-05,3.4598502994011975,4.479558337499997e-05,3.4598502994011975,5.107508130937499e-05,,
3.4640868263473057,2.9550720884375e-05,3.4640868263473057,4.4803696374999993e-05,3.4640868263473057,5.1084062687499974e-05,,
3.468323353293413,2.9553172767500003e-05,3.468323353293413,4.4813217406249984e-05,3.468323353293413,5.109384788125e-05,,
3.4725598802395212,2.953742465937497e-05,3.4725598802395212,4.480792881250002e-05,3.4725598802395212,5.1087415543749984e-05,,
3.476811377245509,2.9535215496874998e-05,3.476811377245509,4.481543012500002e-05,3.476811377245509,5.109477023437497e-05,,
3.481047904191617,2.9530073904999992e-05,3.481047904191617,4.4816726437500024e-05,3.481047904191617,5.110206205937504e-05,,
3.485299401197605,2.955141124375001e-05,3.485299401197605,4.4831329375e-05,3.485299401197605,5.111585986562495e-05,,
3.4895359281437126,2.95418229375e-05,3.4895359281437126,4.483038334375001e-05,3.4895359281437126,5.1114339856250034e-05,,
3.4937874251497005,2.9547484121874998e-05,3.4937874251497005,4.481985706249998e-05,3.4937874251497005,5.110477345000003e-05,,
3.498038922155689,2.9549167709406256e-05,3.498038922155689,4.483878449999997e-05,3.498038922155689,5.1125136118750016e-05,,
3.502290419161677,2.9533648128125008e-05,3.502290419161677,4.4849909843750014e-05,3.502290419161677,5.113712838125e-05,,
3.506556886227545,2.9527904237499985e-05,3.506556886227545,4.4852149624999995e-05,3.506556886227545,5.1142534893750026e-05,,
3.5108083832335333,2.9526237906687502e-05,3.5108083832335333,4.486472571874996e-05,3.5108083832335333,5.115567113124996e-05,,
3.5150598802395208,2.9518918243750013e-05,3.5150598802395208,4.487488299999997e-05,3.5150598802395208,5.1161166193749965e-05,,
3.5193263473053893,2.9527064709999983e-05,3.5193263473053893,4.487636340624995e-05,3.5193263473053893,5.116649490312501e-05,,
3.523592814371258,2.9530838961875e-05,3.523592814371258,4.488219656250001e-05,3.523592814371258,5.117251481875e-05,,
3.527859281437126,2.9551424284375004e-05,3.527859281437126,4.489246665625002e-05,3.527859281437126,5.118489349999999e-05,,
3.532125748502994,2.9536289171874993e-05,3.532125748502994,4.488950621875004e-05,3.532125748502994,5.1182783384375e-05,,
3.5363922155688625,2.9539455465625e-05,3.5363922155688625,4.488764690624997e-05,3.5363922155688625,5.118248400625001e-05,,
3.540673652694611,2.9528924959374988e-05,3.540673652694611,4.4893829093750006e-05,3.540673652694611,5.1194753353125025e-05,,
3.5449401197604793,2.9522376625e-05,3.5449401197604793,4.491263053124998e-05,3.5449401197604793,5.121015430625001e-05,,
3.5492215568862275,2.952145917812502e-05,3.5492215568862275,4.4925234812500025e-05,3.5492215568862275,5.1220127003125004e-05,,
3.5535029940119762,2.950579795937499e-05,3.5535029940119762,4.4923256906249987e-05,3.5535029940119762,5.121701378750001e-05,,
3.5577844311377245,2.9499094328124972e-05,3.5577844311377245,4.492411584375003e-05,3.5577844311377245,5.122289130312504e-05,,
3.562065868263473,2.9503932958125013e-05,3.562065868263473,4.494323284374999e-05,3.562065868263473,5.1237335487499995e-05,,
3.566347305389222,2.949825299937499e-05,3.566347305389222,4.4945408843750024e-05,3.566347305389222,5.1243978503125e-05,,
3.5706437125748507,2.9487576684375035e-05,3.5706437125748507,4.495433118749999e-05,3.5706437125748507,5.125275650937497e-05,,
3.5749251497005994,2.9489495107812477e-05,3.5749251497005994,4.495585840625002e-05,3.5749251497005994,5.1259204740625e-05,,
3.5792215568862273,2.9478197390312494e-05,3.5792215568862273,4.4967672906250006e-05,3.5792215568862273,5.126888103750001e-05,,
3.583517964071856,2.9490081918749992e-05,3.583517964071856,4.4985647781250004e-05,3.583517964071856,5.128654892812497e-05,,
3.587814371257485,2.9483906963749988e-05,3.587814371257485,4.499773353124996e-05,3.587814371257485,5.1300392015625006e-05,,
3.592110778443114,2.9475755953125e-05,3.592110778443114,4.5021810875000014e-05,3.592110778443114,5.1325047703125034e-05,,
3.5964071856287427,2.9462199473125023e-05,3.5964071856287427,4.502521037499998e-05,3.5964071856287427,5.1326672312499986e-05,,
3.6007035928143716,2.9447126228124996e-05,3.6007035928143716,4.5031921218749995e-05,3.6007035928143716,5.133256087500002e-05,,
3.60501497005988,2.94531375146875e-05,3.60501497005988,4.504342871874998e-05,3.60501497005988,5.133917337500001e-05,,
3.609326347305389,2.945186655937502e-05,3.609326347305389,4.504882578125003e-05,3.609326347305389,5.1349164340625e-05,,
3.613622754491018,2.943835496093751e-05,3.613622754491018,4.5040417437499974e-05,3.613622754491018,5.133785991562499e-05,,
3.617934131736527,2.94265527625e-05,3.617934131736527,4.5047078406249996e-05,3.617934131736527,5.134465337812503e-05,,
3.622260479041916,2.942580888125002e-05,3.622260479041916,4.504520596874998e-05,3.622260479041916,5.134864993124997e-05,,
3.626571856287425,2.9414462841562518e-05,3.626571856287425,4.5057740406249995e-05,3.626571856287425,5.1355821812500015e-05,,
3.630883233532934,2.940089632000002e-05,3.630883233532934,4.506157031249998e-05,3.630883233532934,5.136080679999999e-05,,
3.635209580838324,2.938060943437501e-05,3.635209580838324,4.506218884375001e-05,3.635209580838324,5.1364140588124975e-05,,
3.639535928143713,2.9377070765624995e-05,3.639535928143713,4.5086806500000025e-05,3.639535928143713,5.138532398374999e-05,,
3.643847305389222,2.93809106853125e-05,3.643847305389222,4.509875393749999e-05,3.643847305389222,5.140174559375002e-05,,
3.648173652694611,2.9357766289062508e-05,3.648173652694611,4.509705381249998e-05,3.648173652694611,5.1402004418750014e-05,,
3.6525149700598805,2.935899554437498e-05,3.6525149700598805,4.512083565625e-05,3.6525149700598805,5.142568945906249e-05,,
3.6568413173652696,2.9362768703749984e-05,3.6568413173652696,4.5135335187499996e-05,3.6568413173652696,5.1436999262499996e-05,,
3.6611676646706592,2.9369449103125012e-05,3.6611676646706592,4.51364025625e-05,3.6611676646706592,5.1441670099999995e-05,,
3.6655089820359286,2.9380040671874997e-05,3.6655089820359286,4.514293803125003e-05,3.6655089820359286,5.1442175593750044e-05,,
3.669850299401198,2.9380380937500006e-05,3.669850299401198,4.514316621875003e-05,3.669850299401198,5.144329522281249e-05,,
3.674176646706587,2.9387174056249995e-05,3.674176646706587,4.515005899999998e-05,3.674176646706587,5.1445698778124997e-05,,
3.678517964071857,2.9383609515625014e-05,3.678517964071857,4.515655853124996e-05,3.678517964071857,5.144973560624997e-05,,
3.6828742514970063,2.937950670312504e-05,3.6828742514970063,4.5163030156250036e-05,3.6828742514970063,5.146191690812503e-05,,
3.6872155688622756,2.935414750625e-05,3.6872155688622756,4.515591037499999e-05,3.6872155688622756,5.145529725625003e-05,,
3.6915568862275454,2.9349274137499986e-05,3.6915568862275454,4.517269703125001e-05,3.6915568862275454,5.1468561673125025e-05,,
3.695913173652695,2.936691735624999e-05,3.695913173652695,4.518066018750001e-05,3.695913173652695,5.14798469125e-05,,
3.7002694610778444,2.936321469999999e-05,3.7002694610778444,4.5190833812500015e-05,3.7002694610778444,5.148655128218747e-05,,
3.7046257485029943,2.9366405562187484e-05,3.7046257485029943,4.521177362499998e-05,3.7046257485029943,5.150481129031252e-05,,
3.708982035928144,2.93762030390625e-05,3.708982035928144,4.5227015e-05,3.708982035928144,5.151727980937501e-05,,
3.7133383233532933,2.937898981249999e-05,3.7133383233532933,4.522511971875e-05,3.7133383233532933,5.1515385050625035e-05,,
3.717694610778443,2.937479112187501e-05,3.717694610778443,4.524450234375001e-05,3.717694610778443,5.153144237906248e-05,,
3.7220508982035927,2.936968786249996e-05,3.7220508982035927,4.52516008125e-05,3.7220508982035927,5.153808200937497e-05,,
3.726422155688623,2.936084138437501e-05,3.726422155688623,4.524800696875001e-05,3.726422155688623,5.1534838941874966e-05,,
3.730793413173653,2.9370511637500008e-05,3.730793413173653,4.5250861281250017e-05,3.730793413173653,5.154057427968748e-05,,
3.735164670658683,2.936816330312502e-05,3.735164670658683,4.5254475187499976e-05,3.735164670658683,5.154629186093748e-05,,
3.7395359281437126,2.9358881765625013e-05,3.7395359281437126,4.525864384375e-05,3.7395359281437126,5.155487638124999e-05,,
3.7439071856287427,2.9366514228124986e-05,3.7439071856287427,4.526395159375e-05,3.7439071856287427,5.155990964687498e-05,,
3.7482784431137723,2.934693368043751e-05,3.7482784431137723,4.5272695843749994e-05,3.7482784431137723,5.156615877812501e-05,,
3.7526646706586826,2.9341338196875e-05,3.7526646706586826,4.5282136937500027e-05,3.7526646706586826,5.157195967656252e-05,,
3.757035928143713,2.934845218749997e-05,3.757035928143713,4.52839164375e-05,3.757035928143713,5.157338790937496e-05,,
3.761422155688623,2.9341409587500024e-05,3.761422155688623,4.528594987499998e-05,3.761422155688623,5.1577337609374984e-05,,
3.765808383233533,2.932738079500003e-05,3.765808383233533,4.5292420562499966e-05,3.765808383233533,5.158127016249999e-05,,
3.770194610778443,2.9314970465624983e-05,3.770194610778443,4.5308546406250026e-05,3.770194610778443,5.159752199374998e-05,,
3.7745808383233537,2.931627102500002e-05,3.7745808383233537,4.530189893749999e-05,3.7745808383233537,5.1593712556250026e-05,,
3.778982035928144,2.9312005509374983e-05,3.778982035928144,4.530094543749998e-05,3.778982035928144,5.1593966421875006e-05,,
3.783368263473054,2.929646013437499e-05,3.783368263473054,4.529367506249996e-05,3.783368263473054,5.158957924999998e-05,,
3.7877694610778443,2.9296649540625007e-05,3.7877694610778443,4.5285378625000016e-05,3.7877694610778443,5.158090883125e-05,,
3.792170658682635,2.9282986003125002e-05,3.792170658682635,4.5276939156250006e-05,3.792170658682635,5.157178349687502e-05,,
3.7965718562874256,2.9273884125000017e-05,3.7965718562874256,4.527789831875003e-05,3.7965718562874256,5.157118743437499e-05,,
3.8009730538922155,2.9274925562499976e-05,3.8009730538922155,4.528440374999999e-05,3.8009730538922155,5.157801540312504e-05,,
3.805374251497006,2.9290475100000027e-05,3.805374251497006,4.530220204374997e-05,3.805374251497006,5.1594484200000035e-05,,
3.8097754491017968,2.9276029434374997e-05,3.8097754491017968,4.5311887959375015e-05,3.8097754491017968,5.160417299062499e-05,,
3.8141916167664673,2.9282165468749998e-05,3.8141916167664673,4.5306058281249994e-05,3.8141916167664673,5.1600298890625026e-05,,
3.8186077844311375,2.929833917500003e-05,3.8186077844311375,4.53032848940625e-05,3.8186077844311375,5.1598552878124965e-05,,
3.8230239520958085,2.930384979687502e-05,3.8230239520958085,4.531806523674999e-05,3.8230239520958085,5.161335401249999e-05,,
3.827440119760479,2.930398188125e-05,3.827440119760479,4.5335123711874985e-05,3.827440119760479,5.162888289062503e-05,,
3.83185628742515,2.9296389331249997e-05,3.83185628742515,4.533030483124999e-05,3.83185628742515,5.162413299375004e-05,,
3.8362724550898206,2.9309090193750004e-05,3.8362724550898206,4.5339101534375004e-05,3.8362724550898206,5.163156946562504e-05,,
3.840688622754491,2.9321543134375016e-05,3.840688622754491,4.5349127278124986e-05,3.840688622754491,5.1638605653125026e-05,,
3.8451197604790424,2.933071903437501e-05,3.8451197604790424,4.535621761562502e-05,3.8451197604790424,5.164465914374998e-05,,
3.849550898203593,2.9312485828125007e-05,3.849550898203593,4.535791500937503e-05,3.849550898203593,5.164373071500001e-05,,
3.853982035928144,2.9306220471875006e-05,3.853982035928144,4.5379090778125e-05,3.853982035928144,5.166410155e-05,,
3.858413173652695,2.92893142125e-05,3.858413173652695,4.537031832187502e-05,3.858413173652695,5.165503896875001e-05,,
3.8628443113772457,2.9291497974999996e-05,3.8628443113772457,4.535490049687498e-05,3.8628443113772457,5.1642765121875e-05,,
3.867275449101797,2.929663786875e-05,3.867275449101797,4.536609193125e-05,3.867275449101797,5.165177284062499e-05,,
3.8717065868263476,2.9305560112500026e-05,3.8717065868263476,4.537902993124996e-05,3.8717065868263476,5.165846323437499e-05,,
3.876152694610779,2.9293890784375e-05,3.876152694610779,4.537574513749998e-05,3.876152694610779,5.1655489025000025e-05,,
3.88059880239521,2.9282432881250002e-05,3.88059880239521,4.5357756759375006e-05,3.88059880239521,5.163973763124996e-05,,
3.885044910179641,2.9278611543749973e-05,3.885044910179641,4.534397730000002e-05,3.885044910179641,5.162942448750001e-05,,
3.889491017964072,2.927157097812498e-05,3.889491017964072,4.5352937606249993e-05,3.889491017964072,5.163658837499997e-05,,
3.8939371257485034,2.9255561256249992e-05,3.8939371257485034,4.5351843000000006e-05,3.8939371257485034,5.1636766628125e-05,,
3.8983832335329343,2.9244231981249985e-05,3.8983832335329343,4.533563680312498e-05,3.8983832335329343,5.1624853537500016e-05,,
3.9028443113772457,2.922470174999999e-05,3.9028443113772457,4.533807494375e-05,3.9028443113772457,5.1624901309375e-05,,
3.907305389221557,2.9217217462499995e-05,3.907305389221557,4.5336501778125e-05,3.907305389221557,5.162270395312499e-05,,
3.9117514970059886,2.9199334171875023e-05,3.9117514970059886,4.533753536875e-05,3.9117514970059886,5.162043354687499e-05,,
3.9162125748502996,2.919443299999999e-05,3.9162125748502996,4.534671797187496e-05,3.9162125748502996,5.1625280068750006e-05,,
3.920673652694611,2.920742314687503e-05,3.920673652694611,4.5364031153124996e-05,3.920673652694611,5.1642661190625035e-05,,
3.9251497005988023,2.9198262121874994e-05,3.9251497005988023,4.536665884687501e-05,3.9251497005988023,5.164273757812495e-05,,
3.929610778443114,2.922025630937502e-05,3.929610778443114,4.5376032374999986e-05,3.929610778443114,5.165586635624995e-05,,
3.9340868263473054,2.9226649096874992e-05,3.9340868263473054,4.5388159012500005e-05,3.9340868263473054,5.1670114162499995e-05,,
3.938547904191617,2.9205011431249982e-05,3.938547904191617,4.538762341249997e-05,3.938547904191617,5.167204816250001e-05,,
3.9430239520958086,2.9196084209375018e-05,3.9430239520958086,4.5385341257187513e-05,3.9430239520958086,5.1671637943749984e-05,,
3.9475000000000002,2.9176355826875018e-05,3.9475000000000002,4.5383355175000036e-05,3.9475000000000002,5.167249835624999e-05,,
3.951976047904192,2.917590350624997e-05,3.951976047904192,4.538708465312501e-05,3.951976047904192,5.167221235000002e-05,,
3.9564670658682637,2.916104886875e-05,3.9564670658682637,4.539679703750001e-05,3.9564670658682637,5.167534048437499e-05,,
3.9609431137724553,2.9148333174999975e-05,3.9609431137724553,4.539378574375e-05,3.9609431137724553,5.1672964409374994e-05,,
3.965434131736527,2.9146083853124976e-05,3.965434131736527,4.539017571875003e-05,3.965434131736527,5.1667101643750015e-05,,
3.9699101796407184,2.9155518146874996e-05,3.9699101796407184,4.539611488124999e-05,3.9699101796407184,5.167428601562499e-05,,
3.9744011976047906,2.9160487093750017e-05,3.9744011976047906,4.53951506875e-05,3.9744011976047906,5.167427516562502e-05,,
3.9788922155688624,2.9159750062499994e-05,3.9788922155688624,4.5409089596875e-05,3.9788922155688624,5.168874625312501e-05,,
3.9833832335329347,2.9155658628124984e-05,3.9833832335329347,4.5410289496874966e-05,3.9833832335329347,5.1692079509375e-05,,
3.987889221556886,2.9155015706249985e-05,3.987889221556886,4.540958564062503e-05,3.987889221556886,5.1689897924999965e-05,,
3.9923802395209584,2.914471434062501e-05,3.9923802395209584,4.540228966250002e-05,3.9923802395209584,5.1684772721875034e-05,,
3.9968862275449104,2.9129913928125018e-05,3.9968862275449104,4.5398309881249975e-05,3.9968862275449104,5.167949315000005e-05,,
4.001392215568862,2.9122020118750023e-05,4.001392215568862,4.538988659375002e-05,4.001392215568862,5.167637929374999e-05,,
4.005898203592815,2.9118712737500002e-05,4.005898203592815,4.5395155649999984e-05,4.005898203592815,5.168176440624999e-05,,
4.010404191616766,2.9104725781249988e-05,4.010404191616766,4.5402791093750014e-05,4.010404191616766,5.168731906250002e-05,,
4.014910179640719,2.9096465281249998e-05,4.014910179640719,4.5410302065624996e-05,4.014910179640719,5.169353464687501e-05,,
4.01941616766467,2.9096312593750012e-05,4.01941616766467,4.5418689337500016e-05,4.01941616766467,5.169958976249999e-05,,
4.023937125748503,2.9102488553124985e-05,4.023937125748503,4.542621256875003e-05,4.023937125748503,5.170371463749997e-05,,
4.028458083832335,2.911235890312503e-05,4.028458083832335,4.543750990312499e-05,4.028458083832335,5.171676973437496e-05,,
4.0329790419161675,2.910732887500002e-05,4.0329790419161675,4.5443010143750035e-05,4.0329790419161675,5.17243041e-05,,
4.0375000000000005,2.9107238187500008e-05,4.0375000000000005,4.5440546325000015e-05,4.0375000000000005,5.172172415624999e-05,,
4.042020958083833,2.911417934375e-05,4.042020958083833,4.545462416250002e-05,4.042020958083833,5.173355256562501e-05,,
4.046541916167665,2.910321159375001e-05,4.046541916167665,4.545079261249999e-05,4.046541916167665,5.173045531250003e-05,,
4.051062874251497,2.9099004093749994e-05,4.051062874251497,4.545813020937502e-05,4.051062874251497,5.173950124687497e-05,,
4.05559880239521,2.9096513843750007e-05,4.05559880239521,4.545858455625e-05,4.05559880239521,5.174013377187502e-05,,
4.060134730538922,2.9104684553125016e-05,4.060134730538922,4.547407742500001e-05,4.060134730538922,5.175903815312503e-05,,
4.064670658682635,2.910239018125e-05,4.064670658682635,4.5492277340624984e-05,4.064670658682635,5.1773266715625016e-05,,
4.069206586826348,2.9083161090624983e-05,4.069206586826348,4.548850734062499e-05,4.069206586826348,5.176942636250002e-05,,
4.07374251497006,2.908787538749999e-05,4.07374251497006,4.550015603437499e-05,4.07374251497006,5.17798531875e-05,,
4.078278443113772,2.9093255159374987e-05,4.078278443113772,4.550983970000002e-05,4.078278443113772,5.178830296250003e-05,,
4.082829341317365,2.9109378896874974e-05,4.082829341317365,4.552086017812499e-05,4.082829341317365,5.179894587500001e-05,,
4.087380239520958,2.912634964375002e-05,4.087380239520958,4.553596542187502e-05,4.087380239520958,5.181111909375e-05,,
4.091916167664671,2.9135449725000002e-05,4.091916167664671,4.554357988124999e-05,4.091916167664671,5.181847221874998e-05,,
4.096467065868263,2.911988434687501e-05,4.096467065868263,4.5535775349999994e-05,4.096467065868263,5.1810279281249975e-05,,
4.101032934131736,2.9127910109375e-05,4.101032934131736,4.5539475124999984e-05,4.101032934131736,5.1813205750000005e-05,,
4.10558383233533,2.915848892187502e-05,4.10558383233533,4.554444233749999e-05,4.10558383233533,5.181831159375e-05,,
4.110134730538922,2.9153616118749976e-05,4.110134730538922,4.555225224062499e-05,4.110134730538922,5.182887543749998e-05,,
4.114700598802395,2.9164270528125008e-05,4.114700598802395,4.5564435315625004e-05,4.114700598802395,5.183678824999999e-05,,
4.119266467065868,2.916149126875e-05,4.119266467065868,4.556240965312501e-05,4.119266467065868,5.183608887500001e-05,,
4.123817365269462,2.916117606562499e-05,4.123817365269462,4.5559552150000006e-05,4.123817365269462,5.1833823249999993e-05,,
4.128383233532935,2.916156818125002e-05,4.128383233532935,4.556760709062501e-05,4.128383233532935,5.184370709375002e-05,,
4.1329640718562874,2.915797604999999e-05,4.1329640718562874,4.55680697625e-05,4.1329640718562874,5.1842936375e-05,,
4.1375299401197605,2.9151668021874985e-05,4.1375299401197605,4.5577337750000034e-05,4.1375299401197605,5.185044803125001e-05,,
4.142110778443114,2.9140945078124997e-05,4.142110778443114,4.5581301275000007e-05,4.142110778443114,5.184930228125004e-05,,
4.146676646706587,2.9149558437500013e-05,4.146676646706587,4.5592520459375e-05,4.146676646706587,5.185960990624998e-05,,
4.15125748502994,2.9143177021874988e-05,4.15125748502994,4.5614212362500015e-05,4.15125748502994,5.188068650000005e-05,,
4.155838323353294,2.9130548137499993e-05,4.155838323353294,4.5618900675000025e-05,4.155838323353294,5.187987478125003e-05,,
4.160419161676646,2.910370807812502e-05,4.160419161676646,4.561672271249998e-05,4.160419161676646,5.1877435124999994e-05,,
4.165,2.911994124375001e-05,4.165,4.5621225890625e-05,4.165,5.18847064375e-05,,
4.169595808383234,2.9128154856250005e-05,4.169595808383234,4.5623144221874996e-05,4.169595808383234,5.1885668500000035e-05,,
4.174176646706587,2.9117133209375e-05,4.174176646706587,4.5617847771875e-05,4.174176646706587,5.187882350624999e-05,,
4.17877245508982,2.9131872340624994e-05,4.17877245508982,4.562506931875004e-05,4.17877245508982,5.1888267262499975e-05,,
4.183368263473054,2.911900901249998e-05,4.183368263473054,4.562358754062501e-05,4.183368263473054,5.188599512500001e-05,,
4.187964071856288,2.911592014374999e-05,4.187964071856288,4.563468869687504e-05,4.187964071856288,5.189403543749997e-05,,


==> anc/v3_0_02_errorbars.dat <==
v3_2to0_err	v3_2to2_err	v3_SingleHit_err
8.838834764831844e-06	8.838834764831844e-06	8.838834764831844e-06


==> anc/v3_0_08.dat <==
# time_2to0,v3_2to0,time_2to2,v3_2to2,time_SingleHit,v3_SingleHit,time_loss,v3_loss
0.0025025000000000004,-2.6278714999999973e-06,0.0025025000000000004,-1.8654915249999973e-06,0.0,-2.5595206250000084e-06,0.0001497005988023952,0.0
0.005006257485029941,-2.8358391249999995e-06,0.005006257485029941,-1.8183181874999936e-06,0.0025025000000000004,-2.2793735000000052e-06,0.004341706976437516,0.0
0.00751127245508982,-2.810221375000001e-06,0.00751127245508982,-1.756982687499991e-06,0.005006257485029941,-2.3866509804375023e-06,0.008533713354072636,0.0
0.01001752994011976,-2.8299060000000105e-06,0.01001752994011976,-2.1419729999999978e-06,0.00751127245508982,-2.6266729375000075e-06,0.012725719731707757,0.0
0.01252504491017964,-2.568378512499998e-06,0.01252504491017964,-1.8884178750000006e-06,0.01001752994011976,-2.9258393375000072e-06,0.016917726109342876,0.0
0.015033832335329343,-2.0789699375000023e-06,0.015033832335329343,-1.5098263749999962e-06,0.01252504491017964,-2.6184514000000037e-06,0.021109732486977995,0.0
0.017543862275449105,-2.000999250000002e-06,0.017543862275449105,-1.6173844375000016e-06,0.015033832335329343,-2.104913499999995e-06,0.025301738864613118,0.0
0.020055089820359282,-1.3777965999999989e-06,0.020055089820359282,-1.1793191875000085e-06,0.017543862275449105,-1.8370954687499988e-06,0.029493745242248237,0.0
0.022567664670658683,-1.1809221124999927e-06,0.022567664670658683,-8.032465062499968e-07,0.020055089820359282,-1.1260222749999955e-06,0.03368575161988335,0.0
0.025081437125748503,-8.191058312499967e-07,0.025081437125748503,-4.934863499999937e-07,0.022567664670658683,-8.051524374999988e-07,0.03787775799751848,0.0
0.027596556886227547,-2.267226250000007e-07,0.027596556886227547,1.0234862500000058e-07,0.025081437125748503,-9.212854374999992e-07,0.04206976437515359,0.0
0.03011287425149701,1.1649336875000654e-07,0.03011287425149701,4.732781499999954e-07,0.027596556886227547,-8.608899999999973e-07,0.04626177075278872,0.0
0.03263038922155689,3.412501249999976e-07,0.03263038922155689,3.4883302499999624e-07,0.03011287425149701,-2.952140624999935e-07,0.050453777130423844,0.0
0.03514925149700599,5.901478662500024e-07,0.03514925149700599,4.2880879999999823e-07,0.03263038922155689,6.068812499985529e-10,0.05464578350805895,0.0
0.03766931137724551,6.710114999999938e-07,0.03766931137724551,7.222186249999985e-07,0.03514925149700599,5.120507187499967e-07,0.05883778988569408,0.0
0.040190718562874254,9.374964374999994e-07,0.040190718562874254,1.134514437500006e-06,0.03766931137724551,1.063195687500001e-06,0.06302979626332919,0.0
0.04271332335329341,1.2853956343749968e-06,0.04271332335329341,1.4427623749999983e-06,0.040190718562874254,1.4928039374999965e-06,0.06722180264096432,0.0
0.045237125748503,1.27396685e-06,0.045237125748503,1.7284398124999958e-06,0.04271332335329341,1.6445734562500043e-06,0.07141380901859944,0.0
0.0477622754491018,1.4514354999999992e-06,0.0477622754491018,2.1218689374999975e-06,0.045237125748503,1.4085445812500013e-06,0.07560581539623457,0.0
0.05028877245508982,1.6254854999999958e-06,0.05028877245508982,2.5035488749999994e-06,0.0477622754491018,1.6629284449999978e-06,0.07979782177386968,0.0
0.05281646706586827,2.110019749999994e-06,0.05281646706586827,3.2654503124999985e-06,0.05028877245508982,2.0238015624999997e-06,0.0839898281515048,0.0
0.05534535928143713,2.692301687499998e-06,0.05534535928143713,3.3779236937500013e-06,0.05281646706586827,2.495029762499998e-06,0.08818183452913993,0.0
0.057875598802395206,2.575003131249998e-06,0.057875598802395206,3.5075147874999983e-06,0.05534535928143713,2.715951536250009e-06,0.09237384090677504,0.0
0.06040703592814372,3.2918177168750006e-06,0.06040703592814372,3.7931681187499987e-06,0.057875598802395206,2.849761937500004e-06,0.09656584728441016,0.0
0.06293982035928143,3.6526525374999983e-06,0.06293982035928143,4.121501218750002e-06,0.06040703592814372,3.530764562499997e-06,0.10075785366204529,0.0
0.06547380239520958,3.713799125000001e-06,0.06547380239520958,3.713755687499999e-06,0.06293982035928143,3.6978417999999966e-06,0.1049498600396804,0.0
0.06800898203592814,3.962068406249997e-06,0.06800898203592814,4.471540625000002e-06,0.06547380239520958,3.7242490937500036e-06,0.10914186641731552,0.0
0.07054550898203593,4.187303937500001e-06,0.07054550898203593,4.963763624999996e-06,0.06800898203592814,4.541323624999999e-06,0.11333387279495064,0.0
0.07308338323353293,5.180579016875001e-06,0.07308338323353293,5.701474125000001e-06,0.07054550898203593,4.7083007e-06,0.11752587917258576,0.0
0.07562245508982036,5.311539445625002e-06,0.07562245508982036,5.579648174999998e-06,0.07308338323353293,5.537393228125e-06,0.12171788555022088,0.0
0.07816287425149701,5.287200987500004e-06,0.07816287425149701,5.394029774999997e-06,0.07562245508982036,5.814177068750003e-06,0.12590989192785598,0.0
0.08070449101796408,5.567970943749999e-06,0.08070449101796408,5.2122675000000046e-06,0.07816287425149701,5.606451375000002e-06,0.13010189830549113,0.0
0.08324730538922157,5.9485734812500026e-06,0.08324730538922157,5.4942527500000025e-06,0.08070449101796408,5.516029250000001e-06,0.13429390468312624,0.0
0.08579146706586827,6.2928738125e-06,0.08579146706586827,5.7022284375000035e-06,0.08324730538922157,5.622995437500003e-06,0.13848591106076136,0.0
0.0883369760479042,6.6775304999999984e-06,0.0883369760479042,6.047765062500002e-06,0.08579146706586827,5.901656611250003e-06,0.14267791743839647,0.0
0.09088368263473054,6.6069755625000075e-06,0.09088368263473054,6.147849749999995e-06,0.0883369760479042,6.115621556249998e-06,0.1468699238160316,0.0
0.09343158682634731,7.083166312500004e-06,0.09343158682634731,6.7397522500000005e-06,0.09088368263473054,6.039480249999999e-06,0.1510619301936667,0.0
0.0959809880239521,7.259817687500005e-06,0.0959809880239521,7.027205500000002e-06,0.09343158682634731,6.838713875000001e-06,0.15525393657130182,0.0
0.09853143712574851,7.472617750000001e-06,0.09853143712574851,7.760815043750004e-06,0.0959809880239521,7.143323468749999e-06,0.15944594294893694,0.0
0.10108323353293412,7.439497531874996e-06,0.10108323353293412,7.931738374999996e-06,0.09853143712574851,7.99488206875e-06,0.16363794932657205,0.0
0.10363637724550899,7.675290125000001e-06,0.10363637724550899,8.007109312500005e-06,0.10108323353293412,7.933722525e-06,0.16782995570420717,0.0
0.10619071856287426,8.2594416125e-06,0.10619071856287426,9.051707812500001e-06,0.10363637724550899,8.355053181250001e-06,0.17202196208184228,0.0
0.10874640718562875,8.558258093750002e-06,0.10874640718562875,9.360321249999999e-06,0.10619071856287426,9.077110831250002e-06,0.17621396845947743,0.0
0.11130329341317366,8.79779335625e-06,0.11130329341317366,9.705056124999999e-06,0.10874640718562875,9.327794500000002e-06,0.18040597483711254,0.0
0.1138615269461078,8.921257375e-06,0.1138615269461078,9.519841250000001e-06,0.11130329341317366,9.58489605e-06,0.18459798121474766,0.0
0.11642095808383235,9.283330068750002e-06,0.11642095808383235,9.4611070375e-06,0.1138615269461078,9.536089625000003e-06,0.18878998759238277,0.0
0.11898173652694612,9.223810343749999e-06,0.11898173652694612,9.261674400000003e-06,0.11642095808383235,9.562926437499999e-06,0.1929819939700179,0.0
0.12154386227544911,9.55046825e-06,0.12154386227544911,9.838359187500004e-06,0.11898173652694612,9.202687875e-06,0.197174000347653,0.0
0.12410718562874253,9.621023499999999e-06,0.12410718562874253,1.0020901125000003e-05,0.12154386227544911,9.901642825e-06,0.20136600672528815,0.0
0.12667185628742517,1.05185925625e-05,0.12667185628742517,1.04973994375e-05,0.12410718562874253,1.0424013281249998e-05,0.20555801310292326,0.0
0.12923772455089821,1.0845849125000002e-05,0.12923772455089821,1.08952035625e-05,0.12667185628742517,1.1101716687499998e-05,0.20975001948055838,0.0
0.1318049401197605,1.10506624375e-05,0.1318049401197605,1.13850485875e-05,0.12923772455089821,1.1526390231249996e-05,0.2139420258581935,0.0
0.13437335329341318,1.1360829999375e-05,0.13437335329341318,1.1913713874999996e-05,0.1318049401197605,1.1766253000000004e-05,0.2181340322358286,0.0
0.1369431137724551,1.1699053200624998e-05,0.1369431137724551,1.1834555562500003e-05,0.13437335329341318,1.2578869100000003e-05,0.22232603861346373,0.0
0.13951422155688623,1.1670435364375e-05,0.13951422155688623,1.2062594812499999e-05,0.1369431137724551,1.2694198925000001e-05,0.22651804499109884,0.0
0.1420865269461078,1.2294346749999998e-05,0.1420865269461078,1.248189248125e-05,0.13951422155688623,1.26574425625e-05,0.230710051368734,0.0
0.14466017964071856,1.2815978437499995e-05,0.14466017964071856,1.302650936875e-05,0.1420865269461078,1.3386624625e-05,0.2349020577463691,0.0
0.14723502994011978,1.3146058375000001e-05,0.14723502994011978,1.2789382624999996e-05,0.14466017964071856,1.4294202681249999e-05,0.23909406412400422,0.0
0.14981137724550897,1.3427777637499999e-05,0.14981137724550897,1.3313474118750002e-05,0.14723502994011978,1.44426600625e-05,0.24328607050163933,0.0
0.15238922155688622,1.3127081093749996e-05,0.15238922155688622,1.3512910249999997e-05,0.14981137724550897,1.4846951437500001e-05,0.24747807687927445,0.0
0.15496706586826348,1.2901662874999998e-05,0.15496706586826348,1.396946833125e-05,0.15238922155688622,1.4431859812500005e-05,0.2516700832569096,0.0
0.15754790419161677,1.35292778988125e-05,0.15754790419161677,1.4476115625e-05,0.15496706586826348,1.4458995891874995e-05,0.2558620896345447,0.0
0.16012874251497008,1.3626490906250002e-05,0.16012874251497008,1.449006928125e-05,0.15754790419161677,1.5264045849999997e-05,0.2600540960121798,0.0
0.16271107784431138,1.3590800450000003e-05,0.16271107784431138,1.4555170025000002e-05,0.16012874251497008,1.53346131875e-05,0.26424610238981494,0.0
0.16529491017964074,1.3683839593749995e-05,0.16529491017964074,1.4713532812499997e-05,0.16271107784431138,1.584566109375e-05,0.26843810876745006,0.0
0.1678802395209581,1.4016850750000003e-05,0.1678802395209581,1.4971385506250003e-05,0.16529491017964074,1.538648766875001e-05,0.2726301151450852,0.0
0.17046706586826346,1.3993317375000002e-05,0.17046706586826346,1.48082885e-05,0.1678802395209581,1.5688329981875e-05,0.2768221215227203,0.0
0.1730553892215569,1.40704179375e-05,0.1730553892215569,1.4789354393749998e-05,0.17046706586826346,1.5754521518749998e-05,0.2810141279003554,0.0
0.1756437125748503,1.3818198325000003e-05,0.1756437125748503,1.4373968579374999e-05,0.1730553892215569,1.5274569900000004e-05,0.2852061342779906,0.0
0.17823502994011975,1.4025742624999998e-05,0.17823502994011975,1.4446147781250004e-05,0.1756437125748503,1.4822412250000002e-05,0.2893981406556257,0.0
0.18082634730538924,1.4351327250000006e-05,0.18082634730538924,1.4631851562499997e-05,0.17823502994011975,1.4987850768749997e-05,0.2935901470332608,0.0
0.18341916167664674,1.4552493812500001e-05,0.18341916167664674,1.42778556875e-05,0.18082634730538924,1.54028700375e-05,0.2977821534108959,0.0
0.1860134730538922,1.51598194375e-05,0.1860134730538922,1.47238045125e-05,0.18341916167664674,1.5393260056250002e-05,0.30197415978853104,0.0
0.18860928143712577,1.5387855350000006e-05,0.18860928143712577,1.53318040170625e-05,0.1860134730538922,1.5879365175000002e-05,0.30616616616616615,0.0
0.19120658682634734,1.5376549336874996e-05,0.19120658682634734,1.5209507937499996e-05,0.18860928143712577,1.6195900983749993e-05,0.31035817254380127,0.0
0.19380389221556887,1.4986654562499999e-05,0.19380389221556887,1.4172097999999996e-05,0.19120658682634734,1.6311271130625e-05,0.3145501789214364,0.0
0.19640419161676648,1.5014901093750002e-05,0.19640419161676648,1.4450088906250001e-05,0.19380389221556887,1.60739049375e-05,0.3187421852990715,0.0
0.19900449101796408,1.5204402193750001e-05,0.19900449101796408,1.4555747893750003e-05,0.19640419161676648,1.6318323200000002e-05,0.3229341916767067,0.0
0.20160628742514972,1.5417781956249993e-05,0.20160628742514972,1.46900186875e-05,0.19900449101796408,1.6786190625000002e-05,0.32712619805434173,0.0
0.20420958083832336,1.5527688062499994e-05,0.20420958083832336,1.4896799499999996e-05,0.20160628742514972,1.6959940349999993e-05,0.3313182044319769,0.0
0.20681437125748506,1.6243776312500002e-05,0.20681437125748506,1.5469670606249998e-05,0.20420958083832336,1.6949357062499993e-05,0.33551021080961196,0.0
0.20942065868263474,1.656743258125e-05,0.20942065868263474,1.6020397681249997e-05,0.20681437125748506,1.74432250625e-05,0.33970221718724714,0.0
0.21202844311377247,1.7301476925000004e-05,0.21202844311377247,1.67330203375e-05,0.20942065868263474,1.8064758062500002e-05,0.3438942235648822,0.0
0.21463622754491019,1.7923606881249997e-05,0.21463622754491019,1.7530569624999997e-05,0.21202844311377247,1.87200105875e-05,0.34808622994251737,0.0
0.217247005988024,1.8040159809375e-05,0.217247005988024,1.7543055687499996e-05,0.21463622754491019,1.8952409543749995e-05,0.3522782363201525,0.0
0.21985778443113774,1.821246881249999e-05,0.21985778443113774,1.7746780437500005e-05,0.217247005988024,1.884328438125e-05,0.3564702426977876,0.0
0.22247005988023952,1.8628834887499994e-05,0.22247005988023952,1.8331752799999994e-05,0.21985778443113774,1.8551257437499997e-05,0.3606622490754227,0.0
0.22508383233532936,1.8414642293750003e-05,0.22508383233532936,1.8435186375e-05,0.22247005988023952,1.961281e-05,0.36485425545305783,0.0
0.2276991017964072,1.86382720960875e-05,0.2276991017964072,1.8406758693749996e-05,0.22508383233532936,1.9456210687499996e-05,0.36904626183069295,0.0
0.23031586826347308,1.89603299125e-05,0.23031586826347308,1.8982697537499995e-05,0.2276991017964072,1.9168733499999997e-05,0.37323826820832806,0.0
0.23293413173652697,1.8948988812500005e-05,0.23293413173652697,1.9125525256249994e-05,0.23031586826347308,1.9377705730624992e-05,0.3774302745859632,0.0
0.23555239520958085,1.8898009812500002e-05,0.23555239520958085,1.85820701375e-05,0.23293413173652697,1.9451246881249995e-05,0.38162228096359835,0.0
0.23817365269461077,1.928328175e-05,0.23817365269461077,1.8635305181249995e-05,0.23555239520958085,1.9042092187499996e-05,0.3858142873412334,0.0
0.24079491017964075,2.0120814374999996e-05,0.24079491017964075,1.8923671136562505e-05,0.23817365269461077,1.964391765625e-05,0.3900062937188686,0.0
0.2434176646706587,2.0599411937500004e-05,0.2434176646706587,1.9626167112499994e-05,0.24079491017964075,2.0140074312499998e-05,0.39419830009650364,0.0
0.24604191616766466,2.0301983106250007e-05,0.24604191616766466,1.9645151125000002e-05,0.2434176646706587,2.0792374312500002e-05,0.3983903064741388,0.0
0.2486676646706587,2.0567982875000004e-05,0.2486676646706587,1.9364813874999993e-05,0.24604191616766466,2.049883839475e-05,0.4025823128517739,0.0
0.25129491017964073,2.0914941887500005e-05,0.25129491017964073,1.9905278493749993e-05,0.2486676646706587,2.0295660562500005e-05,0.40677431922940904,0.0
0.2539236526946108,2.08661041875e-05,0.2539236526946108,1.943848577625e-05,0.25129491017964073,2.0698026937499995e-05,0.41096632560704416,0.0
0.25655239520958084,2.1211527012500003e-05,0.25655239520958084,1.9469122875000003e-05,0.2539236526946108,2.012642881249999e-05,0.4151583319846793,0.0
0.25918413173652693,2.0893781112499997e-05,0.25918413173652693,1.9107825875000005e-05,0.25655239520958084,2.0380332250000002e-05,0.4193503383623144,0.0
0.2618158682634731,2.1088979812499993e-05,0.2618158682634731,1.927966255625e-05,0.25918413173652693,1.99055654e-05,0.4235423447399495,0.0
0.26444910179640724,2.0693995775000003e-05,0.26444910179640724,1.918172645e-05,0.2618158682634731,2.0428544974999998e-05,0.4277343511175846,0.0
0.26708383233532934,2.068625630625e-05,0.26708383233532934,1.906126337499999e-05,0.26444910179640724,1.9999881323750002e-05,0.4319263574952198,0.0
0.26972005988023956,2.0542483000000002e-05,0.26972005988023956,1.8607403762500003e-05,0.26708383233532934,1.9838006000000005e-05,0.43611836387285485,0.0
0.27235778443113773,2.1057057187500004e-05,0.27235778443113773,1.9179066781249998e-05,0.26972005988023956,1.95201877125e-05,0.44031037025049,0.0
0.27499700598802396,2.108689112499999e-05,0.27499700598802396,1.92837505e-05,0.27235778443113773,2.012420281250001e-05,0.4445023766281251,0.0
0.2776362275449102,2.1255930812500003e-05,0.2776362275449102,1.946431863125e-05,0.27499700598802396,2.01205735e-05,0.44869438300576026,0.0
0.2802784431137725,2.137591000375e-05,0.2802784431137725,2.0019489875e-05,0.2776362275449102,2.0425290750000006e-05,0.4528863893833953,0.0
0.2829206586826347,2.1483642875000004e-05,0.2829206586826347,2.0045799437500003e-05,0.2802784431137725,2.0730075124999994e-05,0.4570783957610305,0.0
0.2855658682634731,2.1750640312499996e-05,0.2855658682634731,1.9964972131249994e-05,0.2829206586826347,2.0714096625000002e-05,0.4612704021386656,0.0
0.2882110778443114,2.1449244331250003e-05,0.2882110778443114,1.9877248056249996e-05,0.2855658682634731,2.0948570937499992e-05,0.4654624085163007,0.0
0.29085778443113774,2.179977024375e-05,0.29085778443113774,2.0290834331250003e-05,0.2882110778443114,2.039564006875e-05,0.46965441489393583,0.0
0.2935059880239521,2.1843544706874997e-05,0.2935059880239521,2.0306662475e-05,0.29085778443113774,2.101918636875e-05,0.47384642127157095,0.0
0.2961541916167665,2.1794240587500007e-05,0.2961541916167665,2.0231703893749992e-05,0.2935059880239521,2.1122893312500007e-05,0.47803842764920607,0.0
0.29880538922155686,2.2169069381249997e-05,0.29880538922155686,2.0337085712500003e-05,0.2961541916167665,2.07582649375e-05,0.4822304340268412,0.0
0.3014580838323353,2.251890933125001e-05,0.3014580838323353,2.1135339168749997e-05,0.29880538922155686,2.0950807687499996e-05,0.4864224404044763,0.0
0.3041107784431138,2.3216420065e-05,0.3041107784431138,2.1466241124999993e-05,0.3014580838323353,2.1151927812500007e-05,0.49061444678211147,0.0
0.30676646706586824,2.3307437999999997e-05,0.30676646706586824,2.1361318593750002e-05,0.3041107784431138,2.1591211245625004e-05,0.49480645315974653,0.0
0.3094221556886228,2.363520011874999e-05,0.3094221556886228,2.190359883125e-05,0.30676646706586824,2.14953839375e-05,0.4989984595373817,0.0
0.3120793413173653,2.3654505125e-05,0.3120793413173653,2.185318059375e-05,0.3094221556886228,2.1710028999999993e-05,0.5031904659150168,0.0
0.3147380239520958,2.428276162500001e-05,0.3147380239520958,2.2145239918749996e-05,0.3120793413173653,2.2156997087500008e-05,0.5073824722926519,0.0
0.3173982035928144,2.4777302312500002e-05,0.3173982035928144,2.2520878356249995e-05,0.3147380239520958,2.2873512875e-05,0.511574478670287,0.0
0.320059880239521,2.4626955800000003e-05,0.320059880239521,2.1942720875e-05,0.3173982035928144,2.3019273825e-05,0.5157664850479221,0.0
0.32272155688622756,2.4731677068749994e-05,0.32272155688622756,2.2452539920625005e-05,0.320059880239521,2.2863361508125008e-05,0.5199584914255573,0.0
0.32538622754491014,2.473620881875e-05,0.32538622754491014,2.225008381250001e-05,0.32272155688622756,2.3121186862499996e-05,0.5241504978031923,0.0
0.32805089820359284,2.5155865031250005e-05,0.32805089820359284,2.2413320337500002e-05,0.32538622754491014,2.330252737500001e-05,0.5283425041808275,0.0
0.3307185628742515,2.4735159174999996e-05,0.3307185628742515,2.226988809375e-05,0.32805089820359284,2.3165188437500012e-05,0.5325345105584626,0.0
0.3333862275449102,2.4484093125000005e-05,0.3333862275449102,2.206686925625e-05,0.3307185628742515,2.29506061875e-05,0.5367265169360977,0.0
0.3360553892215569,2.4658787087500007e-05,0.3360553892215569,2.2269425875e-05,0.3333862275449102,2.283336140625e-05,0.5409185233137329,0.0
0.33872604790419164,2.4452292264375003e-05,0.33872604790419164,2.182436881875001e-05,0.3360553892215569,2.2765699837499996e-05,0.545110529691368,0.0
0.34139820359281436,2.468773059375e-05,0.34139820359281436,2.2345503124999996e-05,0.33872604790419164,2.2395962200000006e-05,0.5493025360690031,0.0
0.34407185628742515,2.49891892375e-05,0.34407185628742515,2.269587180625e-05,0.34139820359281436,2.288676795625e-05,0.5534945424466382,0.0
0.34674700598802394,2.5251268593750003e-05,0.34674700598802394,2.3001981625e-05,0.34407185628742515,2.3381767899999998e-05,0.5576865488242734,0.0
0.3494221556886228,2.5219486812499996e-05,0.3494221556886228,2.2601247975000003e-05,0.34674700598802394,2.388952218750001e-05,0.5618785552019084,0.0
0.35210029940119764,2.513260550437499e-05,0.35210029940119764,2.29111035e-05,0.3494221556886228,2.3746219668750003e-05,0.5660705615795436,0.0
0.3547784431137725,2.5007244062500007e-05,0.3547784431137725,2.30290129375e-05,0.35210029940119764,2.392588966875e-05,0.5702625679571788,0.0
0.35745808383233535,2.507636593750001e-05,0.35745808383233535,2.3297427968749998e-05,0.3547784431137725,2.393307127499999e-05,0.5744545743348138,0.0
0.36013922155688627,2.5702890912499992e-05,0.36013922155688627,2.3136521999999998e-05,0.35745808383233535,2.4177833743749986e-05,0.578646580712449,0.0
0.3628233532934132,2.6352901725e-05,0.3628233532934132,2.3484451749999998e-05,0.36013922155688627,2.457697475000001e-05,0.5828385870900841,0.0
0.3655074850299402,2.6316352912500008e-05,0.3655074850299402,2.35343943125e-05,0.3628233532934132,2.534073808749999e-05,0.5870305934677192,0.0
0.36819161676646706,2.652333774999999e-05,0.36819161676646706,2.3501090931249995e-05,0.3655074850299402,2.4845072462500007e-05,0.5912225998453543,0.0
0.37087874251497005,2.7166792412499994e-05,0.37087874251497005,2.3897506812500006e-05,0.36819161676646706,2.485088693749998e-05,0.5954146062229895,0.0
0.37356736526946105,2.7290351187500007e-05,0.37356736526946105,2.3848899187499994e-05,0.37087874251497005,2.5301232875000005e-05,0.5996066126006245,0.0
0.3762559880239521,2.8055402e-05,0.3762559880239521,2.4024631425e-05,0.37356736526946105,2.505632036875e-05,0.6037986189782598,0.0
0.37894760479041917,2.8052227875000003e-05,0.37894760479041917,2.40546520625e-05,0.3762559880239521,2.575386890625e-05,0.6079906253558949,0.0
0.38163922155688623,2.8537224937500017e-05,0.38163922155688623,2.4354562199999998e-05,0.37894760479041917,2.5455732837500003e-05,0.6121826317335299,0.0
0.38433233532934136,2.851713345000002e-05,0.38433233532934136,2.4181683606249998e-05,0.38163922155688623,2.625276195e-05,0.616374638111165,0.0
0.3870284431137725,2.8773930062499994e-05,0.3870284431137725,2.4348847999999998e-05,0.38433233532934136,2.6715807315624993e-05,0.6205666444888003,0.0
0.38972455089820357,2.9101607e-05,0.38972455089820357,2.4819183750000005e-05,0.3870284431137725,2.69042292625e-05,0.6247586508664353,0.0
0.39242215568862276,2.9801513124999998e-05,0.39242215568862276,2.597670881875e-05,0.38972455089820357,2.715964208812499e-05,0.6289506572440704,0.0
0.3951212574850299,2.987227525e-05,0.3951212574850299,2.5968142581250005e-05,0.39242215568862276,2.8104561968749998e-05,0.6331426636217057,0.0
0.3978203592814371,2.9810151374999986e-05,0.3978203592814371,2.54713241875e-05,0.3951212574850299,2.8003652806250005e-05,0.6373346699993407,0.0
0.4005224550898204,3.0081456806250018e-05,0.4005224550898204,2.5457568162500002e-05,0.3978203592814371,2.7627912362500008e-05,0.6415266763769758,0.0
0.40322604790419164,3.052596161125e-05,0.40322604790419164,2.6455858071874998e-05,0.4005224550898204,2.7588644749999993e-05,0.645718682754611,0.0
0.40592964071856286,3.107128531250001e-05,0.40592964071856286,2.7011301499999994e-05,0.40322604790419164,2.8101342443750007e-05,0.6499106891322461,0.0
0.4086347305389222,3.1193785e-05,0.4086347305389222,2.6274726874999992e-05,0.40592964071856286,2.859248212499999e-05,0.6541026955098812,0.0
0.4113428143712575,3.1275525750000015e-05,0.4113428143712575,2.6660016343750005e-05,0.4086347305389222,2.8254135056249995e-05,0.6582947018875163,0.0
0.4140508982035928,3.164701987499999e-05,0.4140508982035928,2.7297217425e-05,0.4113428143712575,2.845012718750001e-05,0.6624867082651514,0.0
0.4167604790419162,3.2240201306250006e-05,0.4167604790419162,2.7478168710000004e-05,0.4140508982035928,2.9496082062500008e-05,0.6666787146427865,0.0
0.41947155688622756,3.245787418750001e-05,0.41947155688622756,2.727878279374999e-05,0.4167604790419162,2.9965605668749988e-05,0.6708707210204217,0.0
0.42218413173652697,3.2621526599999987e-05,0.42218413173652697,2.712420280000001e-05,0.41947155688622756,2.9965795296249997e-05,0.6750627273980568,0.0
0.4248982035928144,3.2584151499999976e-05,0.4248982035928144,2.6993970787500006e-05,0.42218413173652697,3.0104300575e-05,0.6792547337756919,0.0
0.42761377245508986,3.263780524937501e-05,0.42761377245508986,2.64907580625e-05,0.4248982035928144,3.04024734375e-05,0.683446740153327,0.0
0.4303293413173653,3.2909568187500006e-05,0.4303293413173653,2.6919818162500013e-05,0.42761377245508986,3.0454353749999993e-05,0.6876387465309621,0.0
0.43304790419161676,3.31479061875e-05,0.43304790419161676,2.7159735912500018e-05,0.4303293413173653,3.08714439375e-05,0.6918307529085973,0.0
0.4357664670658683,3.3262086437499994e-05,0.4357664670658683,2.700471787500001e-05,0.43304790419161676,3.092652500000001e-05,0.6960227592862324,0.0
0.43848802395209585,3.390806512499999e-05,0.43848802395209585,2.777996606249999e-05,0.4357664670658683,3.104543786874999e-05,0.7002147656638674,0.0
0.4412095808383234,3.380593193749999e-05,0.4412095808383234,2.7239941606250004e-05,0.43848802395209585,3.1555566562500005e-05,0.7044067720415027,0.0
0.4439326347305389,3.3713572624999996e-05,0.4439326347305389,2.7202674062499998e-05,0.4412095808383234,3.114030668750002e-05,0.7085987784191378,0.0
0.4466571856287425,3.35513911875e-05,0.4466571856287425,2.6935302512499997e-05,0.4439326347305389,3.083607441250001e-05,0.7127907847967728,0.0
0.44938323353293413,3.40503843125e-05,0.44938323353293413,2.7288192374999997e-05,0.4466571856287425,3.0644172556249996e-05,0.7169827911744079,0.0
0.45211077844311376,3.46597166e-05,0.45211077844311376,2.8005624881249982e-05,0.44938323353293413,3.0723012418749985e-05,0.7211747975520432,0.0
0.4548398203592815,3.47883671475e-05,0.4548398203592815,2.7953884243750003e-05,0.45211077844311376,3.17826179875e-05,0.7253668039296782,0.0
0.45757035928143713,3.5088667287499996e-05,0.45757035928143713,2.7843589406249997e-05,0.4548398203592815,3.173916150000001e-05,0.7295588103073133,0.0
0.4603008982035928,3.559188834375e-05,0.4603008982035928,2.8364769687500002e-05,0.45757035928143713,3.194586643749999e-05,0.7337508166849486,0.0
0.4630344311377246,3.5953289368749976e-05,0.4630344311377246,2.907976945375e-05,0.4603008982035928,3.2406744499999994e-05,0.7379428230625836,0.0
0.46576796407185633,3.6164897986625e-05,0.46576796407185633,2.9698044849999995e-05,0.4630344311377246,3.2848604750000004e-05,0.7421348294402187,0.0
0.4685044910179641,3.62525985e-05,0.4685044910179641,2.98530576125e-05,0.46576796407185633,3.315138309374999e-05,0.7463268358178538,0.0
0.47124101796407186,3.6210811312500005e-05,0.47124101796407186,2.9938246874999986e-05,0.4685044910179641,3.3395313731249985e-05,0.750518842195489,0.0
0.47397904191616774,3.640387980625e-05,0.47397904191616774,2.9660194299999993e-05,0.47124101796407186,3.367980056250001e-05,0.7547108485731241,0.0
0.4767185628742516,3.6770544343750016e-05,0.4767185628742516,2.970135813125001e-05,0.47397904191616774,3.338392973056251e-05,0.7589028549507592,0.0
0.47945958083832335,3.7598888743749996e-05,0.47945958083832335,3.004747242500001e-05,0.4767185628742516,3.33445011875e-05,0.7630948613283943,0.0
0.48220209580838325,3.819582581875e-05,0.48220209580838325,3.035081745125e-05,0.47945958083832335,3.390061541250002e-05,0.7672868677060294,0.0
0.48494610778443115,3.8352034874999984e-05,0.48494610778443115,3.067836251875e-05,0.48220209580838325,3.4665095774375004e-05,0.7714788740836646,0.0
0.48769161676646705,3.823919053750001e-05,0.48769161676646705,3.0368092187499992e-05,0.48494610778443115,3.489630443125e-05,0.7756708804612996,0.0
0.49043862275449107,3.809564249374998e-05,0.49043862275449107,3.009596096874999e-05,0.48769161676646705,3.472761361875e-05,0.7798628868389348,0.0
0.493185628742515,3.805271976875e-05,0.493185628742515,3.0029806075e-05,0.49043862275449107,3.462917888125002e-05,0.7840548932165698,0.0
0.495935628742515,3.848293396124999e-05,0.495935628742515,3.0059712312499998e-05,0.493185628742515,3.458844279374999e-05,0.788246899594205,0.0
0.498685628742515,3.900386470000001e-05,0.498685628742515,3.019929062499998e-05,0.495935628742515,3.4891944125000004e-05,0.7924389059718402,0.0
0.501438622754491,3.8712559118750015e-05,0.501438622754491,2.998259931250001e-05,0.498685628742515,3.4999538250000006e-05,0.7966309123494753,0.0
0.5041916167664671,3.921878106250002e-05,0.5041916167664671,3.04113485625e-05,0.501438622754491,3.4341486125000004e-05,0.8008229187271103,0.0
0.5069461077844312,3.9617910795625006e-05,0.5069461077844312,3.074899283124999e-05,0.5041916167664671,3.485168125750001e-05,0.8050149251047456,0.0
0.5097035928143713,3.992077801874999e-05,0.5097035928143713,3.1056389375000005e-05,0.5069461077844312,3.49930781375e-05,0.8092069314823807,0.0
0.5124610778443114,4.009701775000001e-05,0.5124610778443114,3.196894115624998e-05,0.5097035928143713,3.527675234375e-05,0.8133989378600157,0.0
0.5152200598802396,4.062717695e-05,0.5152200598802396,3.16640769375e-05,0.5124610778443114,3.570809897500001e-05,0.8175909442376508,0.0
0.5179805389221557,4.0688083768749994e-05,0.5179805389221557,3.174241931249999e-05,0.5152200598802396,3.607908585625e-05,0.8217829506152861,0.0
0.5207410179640718,4.081236738125e-05,0.5207410179640718,3.1739798756249994e-05,0.5179805389221557,3.600511891250001e-05,0.8259749569929211,0.0
0.523504491017964,4.133061674375001e-05,0.523504491017964,3.1895862437499995e-05,0.5207410179640718,3.6112838599999984e-05,0.8301669633705562,0.0
0.5262694610778443,4.218660175e-05,0.5262694610778443,3.264822302499999e-05,0.523504491017964,3.6448958499999986e-05,0.8343589697481915,0.0
0.5290359281437126,4.256174364375e-05,0.5290359281437126,3.291223488812501e-05,0.5262694610778443,3.7045787124999994e-05,0.8385509761258265,0.0
0.5318023952095808,4.257965962062501e-05,0.5318023952095808,3.2665183687500004e-05,0.5290359281437126,3.7211466562500006e-05,0.8427429825034616,0.0
0.5345718562874251,4.292781736874999e-05,0.5345718562874251,3.240717470625e-05,0.5318023952095808,3.6971527862499996e-05,0.8469349888810966,0.0
0.5373413173652695,4.329083499999999e-05,0.5373413173652695,3.2399194299999985e-05,0.5345718562874251,3.712239531249998e-05,0.8511269952587319,0.0
0.5401122754491019,4.3438574935625e-05,0.5401122754491019,3.236796652499999e-05,0.5373413173652695,3.716372018750001e-05,0.855319001636367,0.0
0.5428862275449102,4.374850795000001e-05,0.5428862275449102,3.27818829625e-05,0.5401122754491019,3.73931874e-05,0.859511008014002,0.0
0.5456601796407186,4.425861224999999e-05,0.5456601796407186,3.33931300625e-05,0.5428862275449102,3.7803174851250006e-05,0.8637030143916372,0.0
0.548435628742515,4.451179631249999e-05,0.548435628742515,3.309597775000001e-05,0.5456601796407186,3.8637825006250005e-05,0.8678950207692724,0.0
0.5512125748502994,4.468156943749999e-05,0.5512125748502994,3.31109309375e-05,0.548435628742515,3.914244637499999e-05,0.8720870271469074,0.0
0.5539910179640719,4.512011331250002e-05,0.5539910179640719,3.415893075624999e-05,0.5512125748502994,3.9003401099999994e-05,0.8762790335245425,0.0
0.5567709580838324,4.5276143721875e-05,0.5567709580838324,3.431183323375e-05,0.5539910179640719,3.984856149999998e-05,0.8804710399021777,0.0
0.5595523952095809,4.557150196249999e-05,0.5595523952095809,3.4799900743750004e-05,0.5567709580838324,4.023942165625001e-05,0.8846630462798127,0.0
0.5623338323353294,4.574757905625e-05,0.5623338323353294,3.4865212624999996e-05,0.5595523952095809,4.0712722431250014e-05,0.8888550526574479,0.0
0.5651182634730539,4.639583247499999e-05,0.5651182634730539,3.5385783499999994e-05,0.5623338323353294,4.078427058749998e-05,0.8930470590350831,0.0
0.5679041916167665,4.650099468749999e-05,0.5679041916167665,3.541597062499998e-05,0.5651182634730539,4.1132203562499985e-05,0.8972390654127181,0.0
0.570690119760479,4.645928722500002e-05,0.570690119760479,3.522725709375e-05,0.5679041916167665,4.117360418749999e-05,0.9014310717903532,0.0
0.5734790419161676,4.668116293750001e-05,0.5734790419161676,3.51757564125e-05,0.570690119760479,4.08680996875e-05,0.9056230781679884,0.0
0.5762679640718563,4.7222509293750005e-05,0.5762679640718563,3.5440943106249996e-05,0.5734790419161676,4.107413803125001e-05,0.9098150845456235,0.0
0.579058383233533,4.791065037500002e-05,0.579058383233533,3.576026687499998e-05,0.5762679640718563,4.1763474625000014e-05,0.9140070909232586,0.0
0.5818517964071857,4.8640169312499996e-05,0.5818517964071857,3.6296843725e-05,0.579058383233533,4.2482074062500006e-05,0.9181990973008937,0.0
0.5846452095808383,4.885911325e-05,0.5846452095808383,3.665482330625e-05,0.5818517964071857,4.328355579375002e-05,0.922391103678529,0.0
0.587440119760479,4.912069270624999e-05,0.587440119760479,3.694943943750001e-05,0.5846452095808383,4.3633187131249976e-05,0.926583110056164,0.0
0.5902365269461078,4.8964180462500006e-05,0.5902365269461078,3.69155710625e-05,0.587440119760479,4.404217495000002e-05,0.9307751164337991,0.0
0.5930344311377246,4.981172931249998e-05,0.5930344311377246,3.804379256249999e-05,0.5902365269461078,4.3677111056249993e-05,0.9349671228114341,0.0
0.5958338323353294,5.0169640375e-05,0.5958338323353294,3.8335337687499984e-05,0.5930344311377246,4.4888340300000006e-05,0.9391591291890694,0.0
0.5986347305389222,5.0344924062499985e-05,0.5986347305389222,3.819219263124999e-05,0.5958338323353294,4.4996591712499996e-05,0.9433511355667045,0.0
0.6014371257485029,5.1232147362500024e-05,0.6014371257485029,3.888126949187501e-05,0.5986347305389222,4.494576162500001e-05,0.9475431419443395,0.0
0.6042395209580839,5.1746652124999985e-05,0.6042395209580839,3.9267688374999996e-05,0.6014371257485029,4.60071476875e-05,0.9517351483219748,0.0
0.6070449101796408,5.21912300625e-05,0.6070449101796408,3.9231911756250005e-05,0.6042395209580839,4.612578162500001e-05,0.9559271546996099,0.0
0.6098517964071857,5.274396368749999e-05,0.6098517964071857,3.944134896875001e-05,0.6070449101796408,4.679418200000002e-05,0.9601191610772449,0.0
0.6126586826347306,5.2997294312500004e-05,0.6126586826347306,3.9743449687499994e-05,0.6098517964071857,4.712185459374999e-05,0.96431116745488,0.0
0.6154685628742514,5.362186429375001e-05,0.6154685628742514,4.004756671312499e-05,0.6126586826347306,4.711472948125e-05,0.9685031738325153,0.0
0.6182784431137724,5.357181018749997e-05,0.6182784431137724,4.000319306249999e-05,0.6154685628742514,4.7943965125000004e-05,0.9726951802101503,0.0
0.6210913173652695,5.367676319374999e-05,0.6210913173652695,4.0509239085625004e-05,0.6182784431137724,4.766527393749999e-05,0.9768871865877854,0.0
0.6239041916167665,5.416899075625001e-05,0.6239041916167665,4.067734787500001e-05,0.6210913173652695,4.777683000000001e-05,0.9810791929654206,0.0
0.6267185628742515,5.441304918749999e-05,0.6267185628742515,4.0522671087499986e-05,0.6239041916167665,4.830557023750001e-05,0.9852711993430557,0.0
0.6295344311377246,5.526795246437503e-05,0.6295344311377246,4.062549299375e-05,0.6267185628742515,4.8392421004375005e-05,0.9894632057206908,0.0
0.6323532934131737,5.598135264375005e-05,0.6323532934131737,4.107760837500001e-05,0.6295344311377246,4.900329181249999e-05,0.993655212098326,0.0
0.6351721556886228,5.5889421525e-05,0.6351721556886228,4.137794812500001e-05,0.6323532934131737,4.9699681214375e-05,0.997847218475961,0.0
0.6379925149700599,5.567966746874998e-05,0.6379925149700599,4.1022717837499994e-05,0.6351721556886228,4.936704750625001e-05,1.002039224853596,0.0
0.6408143712574851,5.592765543750004e-05,0.6408143712574851,4.170017124999999e-05,0.6379925149700599,4.9210216937500005e-05,1.0062312312312311,0.0
0.6436377245508983,5.5991297168749995e-05,0.6436377245508983,4.19032336875e-05,0.6408143712574851,4.94224120625e-05,1.0104232376088664,0.0
0.6464610778443114,5.615731256249999e-05,0.6464610778443114,4.2123414887500016e-05,0.6436377245508983,4.984883856250001e-05,1.0146152439865015,0.0
0.6492874251497007,5.64780077125e-05,0.6492874251497007,4.1760554356250005e-05,0.6464610778443114,4.992428664374999e-05,1.0188072503641366,0.0
0.6521152694610779,5.7324063812499984e-05,0.6521152694610779,4.214509725e-05,0.6492874251497007,5.001908693749999e-05,1.0229992567417718,0.0
0.6549446107784431,5.771733603125e-05,0.6549446107784431,4.264055840625e-05,0.6521152694610779,5.079527203437501e-05,1.027191263119407,0.0
0.6577739520958085,5.83196539875e-05,0.6577739520958085,4.302748212500002e-05,0.6549446107784431,5.129207806250001e-05,1.031383269497042,0.0
0.6606062874251497,5.8552700875e-05,0.6606062874251497,4.32884975e-05,0.6577739520958085,5.1759834000000025e-05,1.035575275874677,0.0
0.6634386227544911,5.92701855625e-05,0.6634386227544911,4.358010091874997e-05,0.6606062874251497,5.182219287499999e-05,1.0397672822523123,0.0
0.6662739520958084,5.97643910625e-05,0.6662739520958084,4.371794274999999e-05,0.6634386227544911,5.261880218749999e-05,1.0439592886299474,0.0
0.6691092814371258,5.971157374999998e-05,0.6691092814371258,4.317907849312501e-05,0.6662739520958084,5.302184299062502e-05,1.0481512950075824,0.0
0.6719476047904193,6.0015606062499984e-05,0.6719476047904193,4.351401349999999e-05,0.6691092814371258,5.2833035953750015e-05,1.0523433013852177,0.0
0.6747859281437126,6.045750579043749e-05,0.6747859281437126,4.350634681250002e-05,0.6719476047904193,5.330360042500002e-05,1.0565353077628528,0.0
0.6776257485029941,6.13811793125e-05,0.6776257485029941,4.445020273124998e-05,0.6747859281437126,5.3830922531250025e-05,1.0607273141404878,0.0
0.6804685628742516,6.216893295625002e-05,0.6804685628742516,4.491035766874999e-05,0.6776257485029941,5.478996706249998e-05,1.0649193205181229,0.0
0.6833113772455089,6.272834618749996e-05,0.6833113772455089,4.511819768749998e-05,0.6804685628742516,5.53319935e-05,1.0691113268957582,0.0
0.6861556886227546,6.30730115e-05,0.6861556886227546,4.558154896875001e-05,0.6833113772455089,5.593268243750001e-05,1.0733033332733932,0.0
0.689001497005988,6.326849379375001e-05,0.689001497005988,4.586996472937498e-05,0.6861556886227546,5.6175114112500004e-05,1.0774953396510283,0.0
0.6918488023952096,6.361932793749998e-05,0.6918488023952096,4.6343311687499995e-05,0.689001497005988,5.626290280625e-05,1.0816873460286636,0.0
0.6946976047904192,6.418887769999995e-05,0.6946976047904192,4.6786624256250014e-05,0.6918488023952096,5.6881088756250016e-05,1.0858793524062986,0.0
0.6975479041916168,6.453461493750001e-05,0.6975479041916168,4.72450474375e-05,0.6946976047904192,5.7456504468750044e-05,1.0900713587839337,0.0
0.7003997005988025,6.494539493750003e-05,0.7003997005988025,4.715267018125e-05,0.6975479041916168,5.77768094375e-05,1.0942633651615687,0.0
0.703252994011976,6.532436123125e-05,0.703252994011976,4.726753033749998e-05,0.7003997005988025,5.811130168750001e-05,1.098455371539204,0.0
0.7061062874251497,6.565784193749998e-05,0.7061062874251497,4.752170074999997e-05,0.703252994011976,5.839457537500002e-05,1.102647377916839,0.0
0.7089625748502995,6.603676112500004e-05,0.7089625748502995,4.782598896875001e-05,0.7061062874251497,5.8435531812500015e-05,1.1068393842944741,0.0
0.711820359281437,6.656044306249999e-05,0.711820359281437,4.8319508775000024e-05,0.7089625748502995,5.901580731250002e-05,1.1110313906721094,0.0
0.7146796407185629,6.689931487500003e-05,0.7146796407185629,4.8436046749999984e-05,0.711820359281437,5.977954724999998e-05,1.1152233970497445,0.0
0.7175389221556887,6.73560674375e-05,0.7175389221556887,4.8728816125000003e-05,0.7146796407185629,5.98099519375e-05,1.1194154034273796,0.0
0.7204011976047905,6.781630718750001e-05,0.7204011976047905,4.960303400000001e-05,0.7175389221556887,5.98063428125e-05,1.1236074098050146,0.0
0.7232634730538923,6.823388198124999e-05,0.7232634730538923,4.987544685000001e-05,0.7204011976047905,6.053255531874997e-05,1.12779941618265,0.0
0.7261287425149701,6.89841755625e-05,0.7261287425149701,5.032918984249999e-05,0.7232634730538923,6.134050633750001e-05,1.131991422560285,0.0
0.7289940119760479,6.948156879375e-05,0.7289940119760479,5.097716495625002e-05,0.7261287425149701,6.207161944999997e-05,1.13618342893792,0.0
0.7318622754491019,6.998925949375001e-05,0.7318622754491019,5.12594308625e-05,0.7289940119760479,6.263285043750001e-05,1.140375435315555,0.0
0.7347305389221558,7.044458684062497e-05,0.7347305389221558,5.1456557218749986e-05,0.7318622754491019,6.303612556249998e-05,1.1445674416931904,0.0
0.7376002994011976,7.137948702499998e-05,0.7376002994011976,5.165830645e-05,0.7347305389221558,6.340844518750002e-05,1.1487594480708254,0.0
0.7404730538922156,7.177112293124999e-05,0.7404730538922156,5.219313302500001e-05,0.7376002994011976,6.440739793749998e-05,1.1529514544484605,0.0
0.7433458083832336,7.231826943750004e-05,0.7433458083832336,5.2996562562500014e-05,0.7404730538922156,6.524311193749998e-05,1.1571434608260955,0.0
0.7462200598802395,7.334043942812502e-05,0.7462200598802395,5.3843721375000004e-05,0.7433458083832336,6.586359907500002e-05,1.1613354672037306,0.0
0.7490958083832336,7.384420524999996e-05,0.7490958083832336,5.4205452381250034e-05,0.7462200598802395,6.654024639375e-05,1.1655274735813659,0.0
0.7519730538922156,7.404880031875e-05,0.7519730538922156,5.425638825000001e-05,0.7490958083832336,6.701218592209376e-05,1.169719479959001,0.0
0.7548517964071857,7.4669981e-05,0.7548517964071857,5.430169031249998e-05,0.7519730538922156,6.720815575000003e-05,1.173911486336636,0.0
0.7577320359281438,7.547628224999998e-05,0.7577320359281438,5.480698740625003e-05,0.7548517964071857,6.789364906249999e-05,1.178103492714271,0.0
0.7606137724550898,7.580091881249996e-05,0.7606137724550898,5.5148641750000005e-05,0.7577320359281438,6.898842538124998e-05,1.1822954990919063,0.0
0.763497005988024,7.65071226875e-05,0.763497005988024,5.5591822487499986e-05,0.7606137724550898,6.932767889375e-05,1.1864875054695414,0.0
0.7663817365269462,7.730246444312503e-05,0.7663817365269462,5.606646361874998e-05,0.763497005988024,7.016262583124999e-05,1.1906795118471765,0.0
0.7692679640718563,7.776166443749998e-05,0.7692679640718563,5.644360281249997e-05,0.7663817365269462,7.103381579375003e-05,1.1948715182248115,0.0
0.7721556886227546,7.8546101375e-05,0.7721556886227546,5.6589368250000016e-05,0.7692679640718563,7.186624415e-05,1.1990635246024466,0.0
0.7750449101796407,7.900498650000003e-05,0.7750449101796407,5.696740079999998e-05,0.7721556886227546,7.24909177125e-05,1.2032555309800819,0.0
0.777935628742515,7.947799799999998e-05,0.777935628742515,5.765652072500002e-05,0.7750449101796407,7.323399025e-05,1.207447537357717,0.0
0.7808263473053892,7.95826751875e-05,0.7808263473053892,5.777769918750001e-05,0.777935628742515,7.348154651249999e-05,1.211639543735352,0.0
0.7837200598802395,7.997703787500001e-05,0.7837200598802395,5.7924286125000005e-05,0.7808263473053892,7.372242086874998e-05,1.2158315501129873,0.0
0.786615269461078,8.031252567500006e-05,0.786615269461078,5.781770368749999e-05,0.7837200598802395,7.368778131249997e-05,1.2200235564906223,0.0
0.7895119760479041,8.044908850000003e-05,0.7895119760479041,5.777886759375e-05,0.786615269461078,7.392373281250004e-05,1.2242155628682574,0.0
0.7924086826347305,8.112865899999998e-05,0.7924086826347305,5.835753118125e-05,0.7895119760479041,7.376813429374996e-05,1.2284075692458925,0.0
0.795308383233533,8.192295093749997e-05,0.795308383233533,5.8943346875e-05,0.7924086826347305,7.476612588124999e-05,1.2325995756235275,0.0
0.7982080838323353,8.269418128749998e-05,0.7982080838323353,5.946359629312502e-05,0.795308383233533,7.558771836250001e-05,1.2367915820011628,0.0
0.8011107784431138,8.290594112499999e-05,0.8011107784431138,5.981888062499997e-05,0.7982080838323353,7.617418511249999e-05,1.2409835883787979,0.0
0.8040134730538921,8.331876700625002e-05,0.8040134730538921,6.0264991562499966e-05,0.8011107784431138,7.643393899375002e-05,1.245175594756433,0.0
0.8069191616766468,8.392839250625004e-05,0.8069191616766468,6.0367494687499995e-05,0.8040134730538921,7.686166801875e-05,1.2493676011340682,0.0
0.8098248502994012,8.457605990624996e-05,0.8098248502994012,6.0850182687499977e-05,0.8069191616766468,7.719196373250001e-05,1.2535596075117033,0.0
0.8127335329341318,8.529865610625e-05,0.8127335329341318,6.16188279375e-05,0.8098248502994012,7.765865961875001e-05,1.2577516138893383,0.0
0.8156422155688623,8.597626137499999e-05,0.8156422155688623,6.225903438687504e-05,0.8127335329341318,7.835423461875001e-05,1.2619436202669734,0.0
0.8185523952095809,8.668335399999994e-05,0.8185523952095809,6.240043918749998e-05,0.8156422155688623,7.907749958124997e-05,1.2661356266446087,0.0
0.8214655688622755,8.714551850000001e-05,0.8214655688622755,6.269711918750004e-05,0.8185523952095809,7.948887843749998e-05,1.2703276330222437,0.0
0.8243787425149701,8.75710055625e-05,0.8243787425149701,6.287605370812501e-05,0.8214655688622755,7.996236393750005e-05,1.2745196393998788,0.0
0.8272934131736528,8.832632949999998e-05,0.8272934131736528,6.307702937499997e-05,0.8243787425149701,8.06848552e-05,1.278711645777514,0.0
0.8302110778443115,8.900050806249997e-05,0.8302110778443115,6.3700585899e-05,0.8272934131736528,8.148535229687499e-05,1.282903652155149,0.0
0.83312874251497,8.964685912499994e-05,0.83312874251497,6.438452112500003e-05,0.8302110778443115,8.227852523125003e-05,1.2870956585327842,0.0
0.8360479041916169,9.040331876875004e-05,0.8360479041916169,6.48143409375e-05,0.83312874251497,8.296208300000003e-05,1.2912876649104195,0.0
0.8389685628742515,9.092377693750001e-05,0.8389685628742515,6.495469971625006e-05,0.8360479041916169,8.339738949999999e-05,1.2954796712880543,0.0
0.8418922155688624,9.142895802500002e-05,0.8418922155688624,6.538348831250002e-05,0.8389685628742515,8.406479136250004e-05,1.2996716776656896,0.0
0.8448158682634731,9.222051487500002e-05,0.8448158682634731,6.628230729812499e-05,0.8418922155688624,8.483652996875002e-05,1.3038636840433246,0.0
0.8477410179640719,9.278884843750002e-05,0.8477410179640719,6.709094611249999e-05,0.8448158682634731,8.56512722675e-05,1.3080556904209597,0.0
0.8506676646706587,9.358463068750002e-05,0.8506676646706587,6.742962281250003e-05,0.8477410179640719,8.643068468124998e-05,1.312247696798595,0.0
0.8535958083832336,9.437347275000006e-05,0.8535958083832336,6.81909400625e-05,0.8506676646706587,8.704185793749998e-05,1.3164397031762298,0.0
0.8565254491017964,9.509570137500003e-05,0.8565254491017964,6.851013270625001e-05,0.8535958083832336,8.777656206249996e-05,1.320631709553865,0.0
0.8594565868263474,9.59564586875e-05,0.8594565868263474,6.93152885625e-05,0.8565254491017964,8.866383284999999e-05,1.3248237159315004,0.0
0.8623892215568864,9.669673983749999e-05,0.8623892215568864,6.986569312499996e-05,0.8594565868263474,8.968429556249999e-05,1.3290157223091352,0.0
0.8653233532934133,9.733179219999997e-05,0.8653233532934133,7.007166199999998e-05,0.8623892215568864,9.024017812500008e-05,1.3332077286867705,0.0
0.8682589820359282,9.811834043124997e-05,0.8682589820359282,7.061929274999999e-05,0.8653233532934133,9.056257949999998e-05,1.3373997350644058,0.0
0.8711961077844311,9.889679793749998e-05,0.8711961077844311,7.121748525000002e-05,0.8682589820359282,9.168922671875002e-05,1.3415917414420406,0.0
0.8741347305389222,9.89629305e-05,0.8741347305389222,7.08103284375e-05,0.8711961077844311,9.249237540625e-05,1.345783747819676,0.0
0.8770748502994012,9.957976606874996e-05,0.8770748502994012,7.105023787500002e-05,0.8741347305389222,9.255326524999996e-05,1.3499757541973112,0.0
0.8800164670658683,0.00010011470787499997,0.8800164670658683,7.13221628375e-05,0.8770748502994012,9.305688840625004e-05,1.354167760574946,0.0
0.8829595808383235,0.00010071331415,0.8829595808383235,7.16612101375e-05,0.8800164670658683,9.370676079375001e-05,1.3583597669525813,0.0
0.8859041916167665,0.00010144443529999998,0.8859041916167665,7.211108581250002e-05,0.8829595808383235,9.420943861937501e-05,1.3625517733302162,0.0
0.8888488023952096,0.00010201415803562494,0.8888488023952096,7.238000428125e-05,0.8859041916167665,9.496784231249994e-05,1.3667437797078514,0.0
0.8917964071856288,0.00010278993931249998,0.8917964071856288,7.312878742500001e-05,0.8888488023952096,9.562271718749998e-05,1.3709357860854867,0.0
0.8947455089820359,0.00010324454150000003,0.8947455089820359,7.328977958124999e-05,0.8917964071856288,9.662247812499998e-05,1.3751277924631216,0.0
0.8976961077844312,0.00010391610525000005,0.8976961077844312,7.354637098187498e-05,0.8947455089820359,9.721504606874997e-05,1.3793197988407568,0.0
0.9006482035928144,0.00010433944443750002,0.9006482035928144,7.403724355499995e-05,0.8976961077844312,9.790295519374998e-05,1.3835118052183921,0.0
0.9036002994011977,0.00010508946861249998,0.9036002994011977,7.478255580624997e-05,0.9006482035928144,9.84045726875e-05,1.387703811596027,0.0
0.9065553892215569,0.00010588280513125,0.9065553892215569,7.570326135625001e-05,0.9036002994011977,9.887812813750001e-05,1.3918958179736622,0.0
0.9095119760479042,0.00010655526914999999,0.9095119760479042,7.654208429374999e-05,0.9065553892215569,9.973200497500004e-05,1.3960878243512973,0.0
0.9124700598802395,0.00010694977464875005,0.9124700598802395,7.653177601449999e-05,0.9095119760479042,0.00010077052662499995,1.4002798307289324,0.0
0.9154296407185629,0.00010733388506249997,0.9154296407185629,7.693152553750005e-05,0.9124700598802395,0.00010125142837499991,1.4044718371065676,0.0
0.9183892215568862,0.00010791373085625001,0.9183892215568862,7.727151849999997e-05,0.9154296407185629,0.00010170190949374993,1.4086638434842027,0.0
0.9213517964071857,0.00010859614888749999,0.9213517964071857,7.781846568125e-05,0.9183892215568862,0.00010249496700625002,1.4128558498618378,0.0
0.9243158682634731,0.00010939416056249993,0.9243158682634731,7.862307507062503e-05,0.9213517964071857,0.00010332844948750006,1.417047856239473,0.0
0.9272799401197606,0.00011007297218749996,0.9272799401197606,7.915040579374996e-05,0.9243158682634731,0.00010400747437499997,1.4212398626171079,0.0
0.930247005988024,0.00011066798183125,0.930247005988024,7.956078356250002e-05,0.9272799401197606,0.0001045470221875,1.4254318689947432,0.0
0.9332155688622755,0.00011167670715625001,0.9332155688622755,7.980499237500002e-05,0.930247005988024,0.00010523805806250005,1.4296238753723782,0.0
0.9361841317365269,0.00011259149481249995,0.9361841317365269,8.092987881250005e-05,0.9332155688622755,0.00010602809353125003,1.4338158817500133,0.0
0.9391556886227544,0.00011379468566875,0.9391556886227544,8.145650198750002e-05,0.9361841317365269,0.00010730148032499997,1.4380078881276486,0.0
0.9421287425149701,0.00011462932068749994,0.9421287425149701,8.220771056249996e-05,0.9391556886227544,0.00010808516250000002,1.4421998945052836,0.0
0.9451017964071856,0.00011517445261250007,0.9451017964071856,8.225723906874997e-05,0.9421287425149701,0.00010885361424999998,1.4463919008829187,0.0
0.9480778443113773,0.00011587767656249998,0.9480778443113773,8.294876149999999e-05,0.9451017964071856,0.00010909876746249998,1.450583907260554,0.0
0.9510553892215569,0.00011694976319375,0.9510553892215569,8.34336589375e-05,0.9480778443113773,0.00011007628481250005,1.454775913638189,0.0
0.9540329341317365,0.00011776712900000001,0.9540329341317365,8.3904977375e-05,0.9510553892215569,0.00011066346693749997,1.458967920015824,0.0
0.9570134730538923,0.00011852658431250002,0.9570134730538923,8.4214406375e-05,0.9540329341317365,0.00011118599356250004,1.4631599263934592,0.0
0.959995508982036,0.0001192222830625,0.959995508982036,8.459013179750001e-05,0.9570134730538923,0.00011163466749999997,1.4673519327710944,0.0
0.9629775449101797,0.00011995920743749994,0.9629775449101797,8.531952337499998e-05,0.959995508982036,0.00011208347887500003,1.4715439391487295,0.0
0.9659625748502995,0.00012048895237500005,0.9659625748502995,8.548547106249999e-05,0.9629775449101797,0.00011292151818750003,1.4757359455263646,0.0
0.9689491017964071,0.00012115828187500002,0.9689491017964071,8.5955243875e-05,0.9659625748502995,0.00011354194543124995,1.4799279519039998,0.0
0.971935628742515,0.00012189369283312505,0.971935628742515,8.612651207499997e-05,0.9689491017964071,0.000114372481125,1.484119958281635,0.0
0.9749251497005988,0.00012277233956250005,0.9749251497005988,8.6594222375e-05,0.971935628742515,0.00011496525908124994,1.48831196465927,0.0
0.9779146706586826,0.00012359723894625,0.9779146706586826,8.735636643750002e-05,0.9749251497005988,0.0001157069980625,1.492503971036905,0.0
0.9809071856287426,0.00012433294759999996,0.9809071856287426,8.831683725000004e-05,0.9779146706586826,0.00011662668897499995,1.49669597741454,0.0
0.9839011976047906,0.0001252003715625,0.9839011976047906,8.871517487500004e-05,0.9809071856287426,0.00011756157307562497,1.5008879837921754,0.0
0.9868952095808383,0.00012589793475000004,0.9868952095808383,8.941622731250004e-05,0.9839011976047906,0.000118524821775,1.5050799901698104,0.0
0.9898922155688623,0.00012668075515624998,0.9898922155688623,8.989139199375001e-05,0.9868952095808383,0.00011950876018124999,1.5092719965474455,0.0
0.9928907185628743,0.00012770317356250007,0.9928907185628743,9.029002762499999e-05,0.9898922155688623,0.00012027784543124998,1.5134640029250808,0.0
0.9958892215568863,0.00012846182971249997,0.9958892215568863,9.091701631249996e-05,0.9928907185628743,0.00012101873379374999,1.5176560093027156,0.0
0.9988907185628743,0.00012936137675,0.9988907185628743,9.182511293750002e-05,0.9958892215568863,0.00012187082006249995,1.5218480156803509,0.0
1.0018922155688623,0.0001301362298124999,1.0018922155688623,9.246413587499993e-05,0.9988907185628743,0.0001225735054999999,1.5260400220579862,0.0
1.0048967065868264,0.00013097386187500005,1.0048967065868264,9.315444379375001e-05,1.0018922155688623,0.00012312777568999997,1.530232028435621,0.0
1.0079026946107785,0.000131717174125,1.0079026946107785,9.367785850000002e-05,1.0048967065868264,0.00012398989893750003,1.5344240348132563,0.0
1.0109086826347304,0.00013258004900000003,1.0109086826347304,9.4281588625e-05,1.0079026946107785,0.00012466789068749996,1.5386160411908916,0.0
1.0139176646706587,0.00013299478858125,1.0139176646706587,9.467594293750004e-05,1.0109086826347304,0.00012547396345624994,1.5428080475685264,0.0
1.0169281437125748,0.0001336394995625,1.0169281437125748,9.562313489375001e-05,1.0139176646706587,0.00012611235843749995,1.5470000539461617,0.0
1.019938622754491,0.00013428818393750004,1.019938622754491,9.613381621875003e-05,1.0169281437125748,0.0001269390554750001,1.5511920603237965,0.0
1.0229520958083833,0.00013506379350000005,1.0229520958083833,9.683690503749997e-05,1.019938622754491,0.00012806065162500004,1.5553840667014318,0.0
1.0259670658682636,0.00013572022606250016,1.0259670658682636,9.735460950000001e-05,1.0229520958083833,0.0001291565017375,1.559576073079067,0.0
1.0289820359281436,0.00013658759681249997,1.0289820359281436,9.788346656249998e-05,1.0259670658682636,0.00013026928275000003,1.563768079456702,0.0
1.032,0.0001370472539375,1.032,9.816041846250003e-05,1.0289820359281436,0.0001313645918125,1.5679600858343372,0.0
1.0350194610778443,0.0001376998084375,1.0350194610778443,9.844281468750001e-05,1.032,0.00013175557443749998,1.5721520922119725,0.0
1.0380389221556887,0.000138638578375,1.0380389221556887,9.909441793749998e-05,1.0350194610778443,0.00013223637237500002,1.5763440985896073,0.0
1.041061377245509,0.00013956063181249991,1.041061377245509,0.00010012837666687499,1.0380389221556887,0.00013316022131250002,1.5805361049672426,0.0
1.0440853293413175,0.00014076687393749986,1.0440853293413175,0.00010102610343749997,1.041061377245509,0.0001342678065,1.584728111344878,0.0
1.0471107784431137,0.00014145905628750003,1.0471107784431137,0.00010171764229375,1.0440853293413175,0.00013540739456249995,1.5889201177225127,0.0
1.0501362275449102,0.00014247417362500006,1.0501362275449102,0.000102323039,1.0471107784431137,0.00013645731406249998,1.593112124100148,0.0
1.0531646706586828,0.00014296817393749997,1.0531646706586828,0.00010258406382499998,1.0501362275449102,0.000137227496,1.5973041304777833,0.0
1.0561946107784432,0.00014366830006249997,1.0561946107784432,0.00010293633100625002,1.0531646706586828,0.000137851686875,1.6014961368554181,0.0
1.0592260479041917,0.000144523809891875,1.0592260479041917,0.00010339397665,1.0561946107784432,0.00013857745824375,1.6056881432330534,0.0
1.062258982035928,0.00014529526362500001,1.062258982035928,0.00010409415613125004,1.0592260479041917,0.00013933076859375001,1.6098801496106885,0.0
1.0652919161676648,0.00014578802748750006,1.0652919161676648,0.00010422253464374999,1.062258982035928,0.00014007084908124995,1.6140721559883235,0.0
1.0683278443113773,0.00014638388462500003,1.0683278443113773,0.00010460463037500003,1.0652919161676648,0.000140411981125,1.6182641623659588,0.0
1.0713652694610778,0.00014723190174999997,1.0713652694610778,0.00010524137099375002,1.0683278443113773,0.00014104063949999996,1.6224561687435937,0.0
1.0744041916167664,0.0001478292338125,1.0744041916167664,0.00010573870874999996,1.0713652694610778,0.00014188607762499996,1.626648175121229,0.0
1.0774446107784432,0.00014851119618750002,1.0774446107784432,0.0001059787317125,1.0744041916167664,0.00014243334681250013,1.630840181498864,0.0
1.080486526946108,0.00014923440131249993,1.080486526946108,0.00010652406070000002,1.0774446107784432,0.00014286115800000006,1.635032187876499,0.0
1.0835299401197607,0.00014996900300000006,1.0835299401197607,0.00010675732281250005,1.080486526946108,0.00014361034968749997,1.6392241942541343,0.0
1.0865748502994013,0.00015068366206250002,1.0865748502994013,0.00010721891556250002,1.0835299401197607,0.0001444129931125,1.6434162006317694,0.0
1.08962125748503,0.0001515923711875,1.08962125748503,0.00010788362806250008,1.0865748502994013,0.00014506212462499994,1.6476082070094045,0.0
1.0926691616766468,0.00015235204993749988,1.0926691616766468,0.00010841948122500004,1.08962125748503,0.00014622027918750004,1.6518002133870398,0.0
1.0957185628742516,0.00015308903418749992,1.0957185628742516,0.00010914557354000001,1.0926691616766468,0.00014704445302500004,1.6559922197646748,0.0
1.0987694610778445,0.000153446549375,1.0987694610778445,0.00010961603481250001,1.0957185628742516,0.0001475350937499999,1.6601842261423099,0.0
1.1018218562874251,0.00015431571856249998,1.1018218562874251,0.00011035583787499994,1.0987694610778445,0.00014817362368750003,1.664376232519945,0.0
1.104875748502994,0.00015525559006250006,1.104875748502994,0.0001111648695,1.1018218562874251,0.00014922536212499997,1.6685682388975802,0.0
1.1079311377245509,0.00015594500724999997,1.1079311377245509,0.00011187460718750002,1.104875748502994,0.0001502997185,1.6727602452752153,0.0
1.110988023952096,0.00015658797068749986,1.110988023952096,0.00011232637962499997,1.1079311377245509,0.00015107479449999998,1.6769522516528503,0.0
1.1140464071856289,0.00015735182768750002,1.1140464071856289,0.00011297892681249994,1.110988023952096,0.000151761297125,1.6811442580304854,0.0
1.1171062874251498,0.00015801630931249998,1.1171062874251498,0.00011308038041874996,1.1140464071856289,0.000152643381125,1.6853362644081207,0.0
1.1201676646706586,0.0001589430351875,1.1201676646706586,0.00011359328604375,1.1171062874251498,0.00015305710687499996,1.6895282707857557,0.0
1.1232305389221557,0.00015984919093750004,1.1232305389221557,0.00011463378998749999,1.1201676646706586,0.00015395187043749993,1.6937202771633908,0.0
1.1262964071856287,0.0001607252239999999,1.1262964071856287,0.00011494404442500002,1.1232305389221557,0.00015503080306875,1.6979122835410259,0.0
1.1293622754491017,0.00016136617006250005,1.1293622754491017,0.00011536238590625003,1.1262964071856287,0.00015592530281250002,1.7021042899186611,0.0
1.132429640718563,0.00016246787468750002,1.132429640718563,0.00011622684436250007,1.1293622754491017,0.00015683938187500008,1.7062962962962962,0.0
1.1354985029940121,0.00016325077649999997,1.1354985029940121,0.00011716010924999997,1.132429640718563,0.00015773576575000002,1.7104883026739313,0.0
1.1385703592814371,0.00016364545018749999,1.1385703592814371,0.00011748047484312499,1.1354985029940121,0.00015863186562499996,1.7146803090515665,0.0
1.1416422155688624,0.00016433595718750002,1.1416422155688624,0.00011793195325000006,1.1385703592814371,0.0001591538226874999,1.7188723154292016,0.0
1.1447155688622754,0.00016492149031250008,1.1447155688622754,0.00011831240623312498,1.1416422155688624,0.00015995958506249998,1.7230643218068367,0.0
1.1477919161676646,0.00016559445937500004,1.1477919161676646,0.00011882809050000007,1.1447155688622754,0.0001605738314374999,1.727256328184472,0.0
1.150868263473054,0.00016619050743749998,1.150868263473054,0.00011924275362500003,1.1477919161676646,0.00016126782287499998,1.7314483345621068,0.0
1.1539476047904194,0.00016708245062500003,1.1539476047904194,0.00012010558411874998,1.150868263473054,0.000161913147625,1.735640340939742,0.0
1.1570269461077844,0.00016784461875000008,1.1570269461077844,0.00012079961896249998,1.1539476047904194,0.000162514745,1.7398323473173771,0.0
1.1601092814371259,0.00016835599625000003,1.1601092814371259,0.00012125530903750001,1.1570269461077844,0.00016319192187499995,1.7440243536950122,0.0
1.163191616766467,0.00016906645187499993,1.163191616766467,0.00012161873193750004,1.1601092814371259,0.00016390635743750002,1.7482163600726475,0.0
1.1662769461077844,0.00016994427749999992,1.1662769461077844,0.00012263082018750004,1.163191616766467,0.00016446862668750004,1.7524083664502823,0.0
1.169362275449102,0.0001710352803125001,1.169362275449102,0.00012340649273374996,1.1662769461077844,0.00016527690887500006,1.7566003728279176,0.0
1.1724505988023952,0.00017200458862499997,1.1724505988023952,0.0001241909729375,1.169362275449102,0.00016611058187500003,1.7607923792055529,0.0
1.1755404191616767,0.00017264659068749998,1.1755404191616767,0.0001245862274375,1.1724505988023952,0.00016706121437499996,1.7649843855831877,0.0
1.178630239520958,0.00017348715374999996,1.178630239520958,0.00012529420625000004,1.1755404191616767,0.0001678464205625001,1.769176391960823,0.0
1.1817230538922157,0.00017418442956250004,1.1817230538922157,0.0001262001200625,1.178630239520958,0.00016885228562499996,1.7733683983384583,0.0
1.1848173652694611,0.00017507408281249997,1.1848173652694611,0.0001270339748125,1.1817230538922157,0.00016984543106250002,1.7775604047160931,0.0
1.1879131736526947,0.00017607790250000004,1.1879131736526947,0.0001277725704375,1.1848173652694611,0.00017087391293750005,1.7817524110937284,0.0
1.1910089820359282,0.00017687353293749998,1.1910089820359282,0.00012852743450000008,1.1879131736526947,0.00017188188262499997,1.7859444174713637,0.0
1.1941077844311376,0.00017767851874999995,1.1941077844311376,0.00012898799825,1.1910089820359282,0.00017267894150000004,1.7901364238489985,0.0
1.1972080838323353,0.00017838147431250003,1.1972080838323353,0.00012975172837500002,1.1941077844311376,0.00017353646925000006,1.7943284302266338,0.0
1.200309880239521,0.00017907063868749997,1.200309880239521,0.00013049267556250002,1.1972080838323353,0.0001742634507500001,1.798520436604269,0.0
1.2034131736526947,0.00018017838049999997,1.2034131736526947,0.00013114450937500006,1.200309880239521,0.0001751056283125,1.802712442981904,0.0
1.2065179640718564,0.00018102520712500004,1.2065179640718564,0.00013188439025,1.2034131736526947,0.00017594262524999992,1.8069044493595392,0.0
1.209624251497006,0.00018179629581250008,1.209624251497006,0.00013223943831250004,1.2065179640718564,0.00017701119762499997,1.811096455737174,0.0
1.212732035928144,0.00018249039900000006,1.212732035928144,0.00013286982443750013,1.209624251497006,0.00017768658762499996,1.8152884621148093,0.0
1.2158413173652693,0.0001834672912499999,1.2158413173652693,0.00013336397056249995,1.212732035928144,0.00017827445325000005,1.8194804684924446,0.0
1.2189535928143713,0.00018420945918750002,1.2189535928143713,0.00013371942532500004,1.2158413173652693,0.00017936419500625013,1.8236724748700794,0.0
1.222065868263473,0.00018495167195625004,1.222065868263473,0.00013424237912500002,1.2189535928143713,0.00018028354443750004,1.8278644812477147,0.0
1.2251796407185631,0.00018556717706250006,1.2251796407185631,0.00013483877831249998,1.222065868263473,0.0001811143591250001,1.83205648762535,0.0
1.2282949101796408,0.000186266932875,1.2282949101796408,0.00013504157756250005,1.2251796407185631,0.00018165814837499996,1.8362484940029848,0.0
1.2314131736526945,0.0001873362759375,1.2314131736526945,0.00013592470212500006,1.2282949101796408,0.00018225212418749998,1.8404405003806201,0.0
1.2345314371257485,0.00018819681143750002,1.2345314371257485,0.000136822075,1.2314131736526945,0.00018359233537499993,1.8446325067582552,0.0
1.2376511976047904,0.00018920890778125,1.2376511976047904,0.00013740491837500006,1.2345314371257485,0.00018435113274999995,1.8488245131358902,0.0
1.2407739520958085,0.00019005649837499993,1.2407739520958085,0.00013813377050000004,1.2376511976047904,0.00018545998824999994,1.8530165195135255,0.0
1.2438967065868263,0.00019077277487500004,1.2438967065868263,0.0001387084766874999,1.2407739520958085,0.0001863253572500002,1.8572085258911606,0.0
1.2470224550898203,0.00019133587737500004,1.2470224550898203,0.00013917741131249994,1.2438967065868263,0.00018731376075,1.8614005322687956,0.0
1.2501482035928144,0.00019226151925,1.2501482035928144,0.0001398351414375,1.2470224550898203,0.000188183015125,1.8655925386464307,0.0
1.2532769461077846,0.000193284211875,1.2532769461077846,0.00014035341443749993,1.2501482035928144,0.00018916262537499998,1.8697845450240658,0.0
1.2564071856287424,0.0001944465682875,1.2564071856287424,0.000141329551881875,1.2532769461077846,0.00019021108506250007,1.873976551401701,0.0
1.2595389221556885,0.00019516612187499998,1.2595389221556885,0.00014203441768125,1.2564071856287424,0.00019144620906249993,1.8781685577793361,0.0
1.2626706586826348,0.00019581244543750002,1.2626706586826348,0.00014261303843750007,1.2595389221556885,0.000192373507125,1.8823605641569712,0.0
1.2658053892215568,0.00019660371143749995,1.2658053892215568,0.00014319140348124988,1.2626706586826348,0.00019292462932500007,1.8865525705346065,0.0
1.268941616766467,0.0001973832403125,1.268941616766467,0.00014391650051000005,1.2658053892215568,0.00019382800143749997,1.8907445769122415,0.0
1.2720793413173654,0.00019823233875,1.2720793413173654,0.00014484082345000003,1.268941616766467,0.00019465369751875007,1.8949365832898766,0.0
1.2752185628742514,0.0001987885111249999,1.2752185628742514,0.0001453466135625,1.2720793413173654,0.00019575549012500003,1.8991285896675116,0.0
1.2783592814371258,0.0001997813376875001,1.2783592814371258,0.00014632604437500005,1.2752185628742514,0.00019638761575000008,1.903320596045147,0.0
1.2815014970059881,0.00020052164587499986,1.2815014970059881,0.000146999358625,1.2783592814371258,0.00019769860687500002,1.907512602422782,0.0
1.2846452095808383,0.00020147803174999998,1.2846452095808383,0.00014776228131249995,1.2815014970059881,0.00019876277243750006,1.911704608800417,0.0
1.2877904191616767,0.000202244906875,1.2877904191616767,0.00014814639336249998,1.2846452095808383,0.00019966147218750002,1.9158966151780523,0.0
1.290938622754491,0.00020323734500000005,1.290938622754491,0.00014875646074999997,1.2877904191616767,0.00020056323656249993,1.9200886215556874,0.0
1.2940868263473055,0.00020384400674999998,1.2940868263473055,0.00014900488931249991,1.290938622754491,0.00020170315018749999,1.9242806279333224,0.0
1.297236526946108,0.00020452930700000003,1.297236526946108,0.00014969086175000004,1.2940868263473055,0.00020227070825000002,1.9284726343109575,0.0
1.3003892215568864,0.00020544694445,1.3003892215568864,0.00015072733718749992,1.297236526946108,0.00020296714093750003,1.9326646406885926,0.0
1.303541916167665,0.00020611908910625,1.303541916167665,0.0001514019680625,1.3003892215568864,0.00020412577737500003,1.9368566470662278,0.0
1.3066961077844312,0.0002068993565,1.3066961077844312,0.0001519493005625,1.303541916167665,0.00020499290113750002,1.941048653443863,0.0
1.3098532934131737,0.00020785937606249998,1.3098532934131737,0.0001524797190625001,1.3066961077844312,0.0002056893390625,1.945240659821498,0.0
1.3130119760479042,0.0002086318989937501,1.3130119760479042,0.00015300738362499994,1.3098532934131737,0.00020681166655625002,1.9494326661991332,0.0
1.316170658682635,0.00020933221825000006,1.316170658682635,0.00015339814325000006,1.3130119760479042,0.00020769073675,1.953624672576768,0.0
1.3193323353293416,0.00021013251287500015,1.3193323353293416,0.00015399523681249998,1.316170658682635,0.00020847399681249998,1.9578166789544034,0.0
1.322495508982036,0.0002108943306875,1.322495508982036,0.00015456985510624996,1.3193323353293416,0.00020927228456249993,1.9620086853320386,0.0
1.3256601796407186,0.00021156054649375003,1.3256601796407186,0.00015506635981249995,1.322495508982036,0.00021015338643749995,1.9662006917096735,0.0
1.3288248502994013,0.00021207756118749995,1.3288248502994013,0.00015530993450000007,1.3256601796407186,0.00021081888625000002,1.9703926980873088,0.0
1.33199251497006,0.0002129155783124999,1.33199251497006,0.00015630494222375002,1.3288248502994013,0.00021139286206249991,1.974584704464944,0.0
1.3351616766467067,0.00021374919471875016,1.3351616766467067,0.00015666698086875012,1.33199251497006,0.00021227507125,1.978776710842579,0.0
1.3383323353293415,0.00021463900120625008,1.3383323353293415,0.00015742269181250003,1.3351616766467067,0.00021320261037499998,1.9829687172202142,0.0
1.3415059880239522,0.00021546449791250009,1.3415059880239522,0.00015817863029375,1.3383323353293415,0.00021388987781249992,1.9871607235978495,0.0
1.3446796407185628,0.00021630786288124996,1.3446796407185628,0.00015855223682499997,1.3415059880239522,0.00021481609968750011,1.9913527299754843,0.0
1.3478547904191618,0.00021690203719374992,1.3478547904191618,0.00015905392238125003,1.3446796407185628,0.000215492075125,1.9955447363531196,0.0
1.3510314371257484,0.00021771202998125007,1.3510314371257484,0.00015970224375,1.3478547904191618,0.00021608300562499992,1.9997367427307544,0.0
1.3542110778443115,0.00021851756733124987,1.3542110778443115,0.00016038374674999997,1.3510314371257484,0.00021715805878124998,2.0039287491083897,0.0
1.3573907185628744,0.0002192132110624999,1.3573907185628744,0.000160820932625,1.3542110778443115,0.00021804064193125007,2.0081207554860248,0.0
1.3605733532934132,0.00021987116693749997,1.3605733532934132,0.00016162591609375002,1.3573907185628744,0.00021887327796875,2.01231276186366,0.0
1.3637559880239523,0.00022067685310187506,1.3637559880239523,0.00016236135484375003,1.3605733532934132,0.0002195837030624999,2.016504768241295,0.0
1.366941616766467,0.00022116508500000004,1.366941616766467,0.00016267221653125006,1.3637559880239523,0.0002204949073124999,2.0206967746189304,0.0
1.3701272455089821,0.00022188783049999992,1.3701272455089821,0.00016354216981250008,1.366941616766467,0.00022108595868749998,2.0248887809965654,0.0
1.3733158682634732,0.0002227839432625,1.3733158682634732,0.00016446926549999998,1.3701272455089821,0.00022189018381875008,2.0290807873742005,0.0
1.376505988023952,0.00022364738521375,1.376505988023952,0.0001650541230625,1.3733158682634732,0.00022302134534374997,2.0332727937518356,0.0
1.379697604790419,0.00022470987927500013,1.379697604790419,0.00016561081569375,1.376505988023952,0.00022391923556249995,2.0374648001294706,0.0
1.3828907185628743,0.00022548811696875012,1.3828907185628743,0.0001662549671750001,1.379697604790419,0.00022503885468749991,2.0416568065071057,0.0
1.3860853293413176,0.00022623382825625007,1.3860853293413176,0.00016685909281249992,1.3828907185628743,0.00022604942943750013,2.045848812884741,0.0
1.3892814371257487,0.00022685862506875,1.3892814371257487,0.00016748138743750003,1.3860853293413176,0.00022694231231249997,2.050040819262376,0.0
1.3924790419161677,0.0002275940980749999,1.3924790419161677,0.0001681073863125,1.3892814371257487,0.00022769982687500002,2.0542328256400113,0.0
1.395678143712575,0.0002286450624062499,1.395678143712575,0.00016907846668750003,1.3924790419161677,0.00022830233762500003,2.0584248320176464,0.0
1.398880239520958,0.00022930109224999994,1.398880239520958,0.00016989455854375004,1.395678143712575,0.00022924766899999998,2.0626168383952814,0.0
1.4020823353293412,0.00022979690324999983,1.4020823353293412,0.00017032502312500005,1.398880239520958,0.00022994551993749996,2.0668088447729165,0.0
1.4052859281437124,0.00023074937162500002,1.4052859281437124,0.00017086075061250005,1.4020823353293412,0.00023067298293750002,2.0710008511505515,0.0
1.40849251497006,0.0002314805349874998,1.40849251497006,0.00017112252318749998,1.4052859281437124,0.00023168170122499985,2.0751928575281866,0.0
1.4117005988023954,0.00023219202937500003,1.4117005988023954,0.00017155346762499994,1.40849251497006,0.000232384667275,2.079384863905822,0.0
1.4149086826347306,0.0002330297441875,1.4149086826347306,0.00017201691148499993,1.4117005988023954,0.00023317000924375015,2.0835768702834567,0.0
1.4181197604790419,0.00023399535718749998,1.4181197604790419,0.00017271983518749997,1.4149086826347306,0.00023406413262812504,2.0877688766610922,0.0
1.4213323353293414,0.00023498309321249975,1.4213323353293414,0.0001733922203125,1.4181197604790419,0.00023511548112499994,2.0919608830387273,0.0
1.4245464071856286,0.00023569108711249992,1.4245464071856286,0.00017375469775,1.4213323353293414,0.0002364016211250001,2.0961528894163624,0.0
1.4277619760479041,0.0002362119490625,1.4277619760479041,0.000173946076375,1.4245464071856286,0.00023722486481250003,2.1003448957939974,0.0
1.4309790419161676,0.00023692982749999995,1.4309790419161676,0.0001744687634375,1.4277619760479041,0.00023773754672499993,2.104536902171633,0.0
1.434197604790419,0.00023753638218749996,1.434197604790419,0.00017502579343750007,1.4309790419161676,0.00023835069828750003,2.1087289085492675,0.0
1.437417664670659,0.00023812384918750002,1.437417664670659,0.00017544230649999993,1.434197604790419,0.00023902272416250007,2.112920914926903,0.0
1.4406392215568862,0.00023908785900000014,1.4406392215568862,0.00017612816974999995,1.437417664670659,0.00023985613831249987,2.1171129213045377,0.0
1.4438622754491017,0.00024007815386937513,1.4438622754491017,0.0001766663394999999,1.4406392215568862,0.0002408461450624999,2.121304927682173,0.0
1.4470883233532936,0.0002406299625624999,1.4470883233532936,0.00017718623881250002,1.4438622754491017,0.0002419700700624999,2.125496934059808,0.0
1.450314371257485,0.00024135979623749986,1.450314371257485,0.00017760151775000001,1.4470883233532936,0.00024255907447500005,2.1296889404374433,0.0
1.4535434131736527,0.00024208331329999996,1.4535434131736527,0.00017853299375,1.450314371257485,0.00024331608677499988,2.1338809468150783,0.0
1.4567724550898205,0.000242666135375,1.4567724550898205,0.00017893412575,1.4535434131736527,0.00024410936169374982,2.138072953192714,0.0
1.4600044910179641,0.00024333992697500012,1.4600044910179641,0.00017962743549999996,1.4567724550898205,0.0002447544823125002,2.1422649595703485,0.0
1.463238023952096,0.00024433611396249986,1.463238023952096,0.0001802629383125001,1.4600044910179641,0.00024550221605000014,2.146456965947984,0.0
1.4664730538922155,0.00024510238274999996,1.4664730538922155,0.00018056937831250003,1.463238023952096,0.0002465381073750001,2.150648972325619,0.0
1.4697095808383234,0.00024597497068750004,1.4697095808383234,0.00018128076518749987,1.4664730538922155,0.0002473841769375,2.154840978703254,0.0
1.4729476047904193,0.00024673580949999995,1.4729476047904193,0.00018180765016875009,1.4697095808383234,0.0002482649253125,2.159032985080889,0.0
1.476187125748503,0.0002476864917499999,1.476187125748503,0.00018222355525000002,1.4729476047904193,0.00024905488236249987,2.163224991458524,0.0
1.4794281437125751,0.00024816265906249996,1.4794281437125751,0.00018273717337499997,1.476187125748503,0.000250088772275,2.1674169978361593,0.0
1.4826721556886227,0.00024878291081250004,1.4826721556886227,0.00018332122818749994,1.4794281437125751,0.00025086152163125003,2.1716090042137948,0.0
1.4859161676646706,0.00024938367418750004,1.4859161676646706,0.0001837251396875,1.4826721556886227,0.00025155415768749986,2.17580101059143,0.0
1.4891616766467066,0.00024991752500000007,1.4891616766467066,0.00018433761693749997,1.4859161676646706,0.0002522389604375,2.179993016969065,0.0
1.4924101796407188,0.0002504978500000001,1.4924101796407188,0.00018481170125000002,1.4891616766467066,0.0002530462772500001,2.1841850233467,0.0
1.4956601796407185,0.00025121398062499995,1.4956601796407185,0.0001854490049999999,1.4924101796407188,0.0002536779035,2.188377029724335,0.0
1.4989071856287426,0.00025201894025000005,1.4989071856287426,0.000185994194375,1.4956601796407185,0.00025440834831249985,2.19256903610197,0.0
1.5021706586826347,0.0002526710309999999,1.5021706586826347,0.00018663970937499993,1.4989071856287426,0.0002552903516875,2.196761042479605,0.0
1.5054191616766468,0.00025343361638749986,1.5054191616766468,0.0001871800235625001,1.5021706586826347,0.0002559573706875,2.20095304885724,0.0
1.5086676646706587,0.00025407389142499985,1.5086676646706587,0.00018779276231249996,1.5054191616766468,0.00025671215931249996,2.2051450552348757,0.0
1.511931137724551,0.000254707768875,1.511931137724551,0.00018832219981249998,1.5086676646706587,0.00025752417749999996,2.2093370616125108,0.0
1.515194610778443,0.0002550249472937498,1.515194610778443,0.000188732464,1.511931137724551,0.000258189984375,2.213529067990146,0.0
1.5184580838323354,0.00025547196507500007,1.5184580838323354,0.00018926307625000003,1.515194610778443,0.00025878956749999995,2.217721074367781,0.0
1.5217065868263473,0.00025637993993749995,1.5217065868263473,0.00018970116531249995,1.5184580838323354,0.0002595256302499999,2.221913080745416,0.0
1.5249850299401198,0.00025695729675000005,1.5249850299401198,0.0001900260153375,1.5217065868263473,0.00026032761562499996,2.226105087123051,0.0
1.528248502994012,0.00025747805350000006,1.528248502994012,0.00019035276493749995,1.5249850299401198,0.00026094162687500004,2.230297093500686,0.0
1.5315119760479041,0.0002581814213124999,1.5315119760479041,0.00019100442125,1.528248502994012,0.00026155012581250005,2.2344890998783216,0.0
1.5347754491017964,0.00025879215937499994,1.5347754491017964,0.00019176314036249998,1.5315119760479041,0.00026250616437500007,2.2386811062559566,0.0
1.538053892215569,0.0002594706534625001,1.538053892215569,0.000192277347,1.5347754491017964,0.00026346594874999984,2.2428731126335917,0.0
1.541317365269461,0.0002600619559375,1.541317365269461,0.00019280855176874987,1.538053892215569,0.0002642602600000001,2.2470651190112267,0.0
1.5445958083832336,0.00026089343801875,1.5445958083832336,0.000193497607375,1.541317365269461,0.0002648723568125,2.251257125388862,0.0
1.547874251497006,0.00026148026678750016,1.547874251497006,0.00019413517331249991,1.5445958083832336,0.0002658115053124999,2.255449131766497,0.0
1.5511526946107785,0.0002620828245625002,1.5511526946107785,0.00019450118904375,1.547874251497006,0.0002664705224375,2.259641138144132,0.0
1.554431137724551,0.00026278028517500015,1.554431137724551,0.00019488466825000003,1.5511526946107785,0.00026728377381249986,2.263833144521767,0.0
1.5577095808383234,0.000263349777375,1.5577095808383234,0.00019527507337499994,1.554431137724551,0.00026802909843749994,2.2680251508994025,0.0
1.560988023952096,0.00026381013708124984,1.560988023952096,0.00019582894806250008,1.5577095808383234,0.00026869135825,2.2722171572770375,0.0
1.5642814371257487,0.0002643648188750001,1.5642814371257487,0.00019632355443750007,1.560988023952096,0.0002692888125,2.2764091636546726,0.0
1.567559880239521,0.00026514757925625,1.567559880239521,0.00019669388375,1.5642814371257487,0.00027010812143749994,2.2806011700323077,0.0
1.5708532934131736,0.00026559898749999993,1.5708532934131736,0.00019710882268749998,1.567559880239521,0.00027106271562500004,2.2847931764099427,0.0
1.5741317365269463,0.00026620728918750014,1.5741317365269463,0.0001977238595625,1.5708532934131736,0.0002716322579374999,2.288985182787578,0.0
1.5774251497005989,0.0002667151791875001,1.5774251497005989,0.00019808751487499992,1.5741317365269463,0.00027234366506249995,2.2931771891652133,0.0
1.5807185628742517,0.0002673257709375001,1.5807185628742517,0.00019852935156249992,1.5774251497005989,0.0002730546268124999,2.297369195542848,0.0
1.5840119760479043,0.0002682896194374999,1.5840119760479043,0.0001990862352499999,1.5807185628742517,0.00027388676474999986,2.3015612019204834,0.0
1.587305389221557,0.000268702328125,1.587305389221557,0.00019918704593749995,1.5840119760479043,0.00027478723218125,2.305753208298118,0.0
1.5905988023952096,0.00026946027675,1.5905988023952096,0.00019975392324999997,1.587305389221557,0.00027523916455625007,2.3099452146757535,0.0
1.5939071856287426,0.00026998275000000014,1.5939071856287426,0.00020015482712499997,1.5905988023952096,0.0002759603635624997,2.3141372210533886,0.0
1.5972005988023952,0.00027068288675,1.5972005988023952,0.00020068003562500003,1.5939071856287426,0.0002767943775,2.3183292274310237,0.0
1.6005089820359282,0.0002713527680062499,1.6005089820359282,0.0002012289230250001,1.5972005988023952,0.0002776476807500001,2.3225212338086587,0.0
1.603802395209581,0.00027180549587000014,1.603802395209581,0.00020154518943750005,1.6005089820359282,0.00027844821825625003,2.326713240186294,0.0
1.6071107784431138,0.0002725705249375,1.6071107784431138,0.0002020505175625,1.603802395209581,0.0002791731897500001,2.330905246563929,0.0
1.6104191616766468,0.0002729870346250001,1.6104191616766468,0.00020244101627500005,1.6071107784431138,0.00027979310268749986,2.3350972529415643,0.0
1.6137275449101798,0.00027349227531249987,1.6137275449101798,0.00020294561293750005,1.6104191616766468,0.00028032580124999994,2.3392892593191994,0.0
1.6170359281437126,0.00027402595875000013,1.6170359281437126,0.00020332200050000005,1.6137275449101798,0.0002809679058749999,2.3434812656968345,0.0
1.6203443113772455,0.00027453743843749984,1.6203443113772455,0.00020401118106250002,1.6170359281437126,0.0002815570375000001,2.3476732720744695,0.0
1.6236676646706587,0.0002749585445625001,1.6236676646706587,0.00020431809225000008,1.6203443113772455,0.0002822443393125002,2.351865278452105,0.0
1.6269760479041917,0.00027568728968750005,1.6269760479041917,0.00020492729493750005,1.6236676646706587,0.00028277734462499993,2.3560572848297396,0.0
1.6302994011976049,0.0002763191244999999,1.6302994011976049,0.00020559157181250005,1.6269760479041917,0.0002835213852499999,2.360249291207375,0.0
1.633622754491018,0.000276835552,1.633622754491018,0.00020582562312499992,1.6302994011976049,0.00028421987686875013,2.36444129758501,0.0
1.6369311377245508,0.00027747918768749995,1.6369311377245508,0.00020636082612500006,1.633622754491018,0.00028496543144374985,2.3686333039626453,0.0
1.640254491017964,0.00027784363206249984,1.640254491017964,0.0002068508094375,1.6369311377245508,0.0002855644351874999,2.3728253103402803,0.0
1.6435778443113773,0.00027858633118750016,1.6435778443113773,0.0002075313995625,1.640254491017964,0.00028603569689999986,2.3770173167179154,0.0
1.6469011976047905,0.0002790599055000001,1.6469011976047905,0.00020792672981250005,1.6435778443113773,0.0002868171930500001,2.3812093230955504,0.0
1.650239520958084,0.0002796146529999998,1.650239520958084,0.00020847311087499992,1.6469011976047905,0.00028736451218125,2.385401329473186,0.0
1.653562874251497,0.0002799202282499999,1.653562874251497,0.00020869801318749992,1.650239520958084,0.0002880137378124999,2.3895933358508206,0.0
1.65688622754491,0.0002806420878750001,1.65688622754491,0.00020932700818749992,1.653562874251497,0.00028854101929375015,2.393785342228456,0.0
1.6602245508982036,0.00028111570156250006,1.6602245508982036,0.00020953762849999997,1.65688622754491,0.00028922177425000004,2.397977348606091,0.0
1.6635628742514972,0.00028160341024999994,1.6635628742514972,0.0002099245476875001,1.6602245508982036,0.00028969933325,2.4021693549837266,0.0
1.6668862275449103,0.0002820937341875001,1.6668862275449103,0.00021025870820625005,1.6635628742514972,0.00029040120950000006,2.4063613613613617,0.0
1.6702245508982037,0.00028260286743749983,1.6702245508982037,0.0002106573322500001,1.6668862275449103,0.00029094581025000004,2.4105533677389963,0.0
1.673562874251497,0.00028285980124999994,1.673562874251497,0.000210884534875,1.6702245508982037,0.0002915323195625,2.414745374116632,0.0
1.6769011976047905,0.00028337011956250006,1.6769011976047905,0.00021135937587499996,1.673562874251497,0.0002919367009375,2.418937380494267,0.0
1.6802544910179642,0.00028391657987500007,1.6802544910179642,0.00021177625437499996,1.6769011976047905,0.0002925581852500001,2.423129386871902,0.0
1.6835928143712575,0.00028449970525,1.6835928143712575,0.00021199376424999996,1.6802544910179642,0.00029326878687500007,2.4273213932495374,0.0
1.686931137724551,0.00028509518150000005,1.686931137724551,0.00021239122581250005,1.6835928143712575,0.00029377787213750013,2.4315133996271725,0.0
1.6902844311377248,0.00028554193368749987,1.6902844311377248,0.00021255684724999992,1.686931137724551,0.00029453732081874986,2.435705406004807,0.0
1.6936377245508982,0.00028600962474999994,1.6936377245508982,0.00021305993606249998,1.6902844311377248,0.0002951485239437498,2.4398974123824426,0.0
1.6969760479041918,0.0002864601704375,1.6969760479041918,0.00021352244806250009,1.6936377245508982,0.00029586773249999995,2.4440894187600777,0.0
1.7003293413173655,0.0002869799551875,1.7003293413173655,0.00021376857012499992,1.6969760479041918,0.0002964514061062502,2.4482814251377127,0.0
1.703682634730539,0.0002873928567499999,1.703682634730539,0.00021400032518750003,1.7003293413173655,0.00029681336836875005,2.4524734315153482,0.0
1.7070359281437126,0.00028791112181250004,1.7070359281437126,0.00021415623887499998,1.703682634730539,0.0002972956544374999,2.456665437892983,0.0
1.7104041916167665,0.00028836797143749987,1.7104041916167665,0.0002146430739999999,1.7070359281437126,0.00029795888422499994,2.460857444270618,0.0
1.7137574850299402,0.000288765588375,1.7137574850299402,0.00021488583524999983,1.7104041916167665,0.00029857453856250006,2.465049450648253,0.0
1.717125748502994,0.0002889606945000001,1.717125748502994,0.00021500466373749997,1.7137574850299402,0.00029898477706250014,2.4692414570258885,0.0
1.720479041916168,0.00028944344212500004,1.720479041916168,0.00021537912393749994,1.717125748502994,0.0002993792901250001,2.4734334634035235,0.0
1.7238473053892216,0.0002900177871874999,1.7238473053892216,0.0002158469818750001,1.720479041916168,0.00030005839887499994,2.477625469781158,0.0
1.7272155688622757,0.0002905088078125001,1.7272155688622757,0.00021639433693750013,1.7238473053892216,0.00030087388006250004,2.4818174761587937,0.0
1.7305838323353293,0.0002909940609375,1.7305838323353293,0.00021665904635624996,1.7272155688622757,0.0003015215474374999,2.4860094825364287,0.0
1.7339520958083834,0.00029141201362499995,1.7339520958083834,0.00021708793787500008,1.7305838323353293,0.00030215696406249995,2.490201488914064,0.0
1.7373203592814372,0.00029180193137500013,1.7373203592814372,0.0002173962563125,1.7339520958083834,0.0003026879926875,2.4943934952916993,0.0
1.740688622754491,0.00029227998775,1.740688622754491,0.00021781904162500006,1.7373203592814372,0.000303289902875,2.4985855016693344,0.0
1.744056886227545,0.0002927682584374998,1.744056886227545,0.00021816128431249998,1.740688622754491,0.0003037857704375,2.502777508046969,0.0
1.7474401197604792,0.0002934459725000001,1.7474401197604792,0.00021852033951249992,1.744056886227545,0.000304408269375,2.5069695144246045,0.0
1.7508083832335328,0.0002940102200625,1.7508083832335328,0.00021895001174999988,1.7474401197604792,0.000305183134125,2.5111615208022395,0.0
1.754191616766467,0.0002945445396875,1.754191616766467,0.0002194088725,1.7508083832335328,0.0003058403109374999,2.5153535271798746,0.0
1.7575748502994013,0.00029495721418749997,1.7575748502994013,0.00021964188171250007,1.754191616766467,0.00030635899473125,2.51954553355751,0.0
1.7609580838323353,0.0002956727799999999,1.7609580838323353,0.00021997900173750004,1.7575748502994013,0.00030695583595,2.5237375399351447,0.0
1.7643413173652696,0.00029622203918750015,1.7643413173652696,0.00022032681922500014,1.7609580838323353,0.00030767031251250005,2.5279295463127798,0.0
1.7677245508982038,0.0002966352054375,1.7677245508982038,0.00022068926774999995,1.7643413173652696,0.00030824499700000013,2.5321215526904153,0.0
1.7711077844311378,0.0002970526829375001,1.7711077844311378,0.00022094839937499998,1.7677245508982038,0.0003088145653187499,2.5363135590680503,0.0
1.7745059880239522,0.0002975664795000001,1.7745059880239522,0.00022139774956250004,1.7711077844311378,0.00030927774275625006,2.5405055654456854,0.0
1.7778892215568864,0.00029796789625000016,1.7778892215568864,0.00022162374501875004,1.7745059880239522,0.0003099215655,2.544697571823321,0.0
1.7812874251497006,0.00029834978280625005,1.7812874251497006,0.0002220106941875001,1.7778892215568864,0.0003103869231249999,2.5488895782009555,0.0
1.7846706586826349,0.0002988456902125001,1.7846706586826349,0.00022220141106249993,1.7812874251497006,0.00031111018362499994,2.5530815845785906,0.0
1.7880688622754493,0.00029934550656249986,1.7880688622754493,0.0002228172788125,1.7846706586826349,0.0003115986515625,2.557273590956226,0.0
1.7914670658682637,0.00029981597231250003,1.7914670658682637,0.00022335147749999999,1.7880688622754493,0.0003121863176250003,2.561465597333861,0.0
1.7948652694610778,0.0003002018825624999,1.7948652694610778,0.00022363849824999995,1.7914670658682637,0.00031286800625,2.5656576037114958,0.0
1.7982784431137724,0.0003005538412875001,1.7982784431137724,0.00022367202068749987,1.7948652694610778,0.00031337613706250005,2.5698496100891313,0.0
1.8016766467065868,0.0003011643813125001,1.8016766467065868,0.00022411110212499993,1.7982784431137724,0.00031375987399999997,2.5740416164667663,0.0
1.8050748502994012,0.00030149848656249996,1.8050748502994012,0.00022432888043749988,1.8016766467065868,0.00031445135974999985,2.5782336228444014,0.0
1.808488023952096,0.00030206769237499994,1.808488023952096,0.00022470878131249992,1.8050748502994012,0.00031484825825,2.582425629222037,0.0
1.8118862275449104,0.00030224382000625013,1.8118862275449104,0.0002249279138125,1.808488023952096,0.00031541115237500013,2.586617635599672,0.0
1.815299401197605,0.00030260424008124985,1.815299401197605,0.0002251439869374999,1.8118862275449104,0.00031583964512499997,2.5908096419773066,0.0
1.8187125748502992,0.00030290880006250004,1.8187125748502992,0.00022536317225000003,1.815299401197605,0.0003163398797500002,2.5950016483549416,0.0
1.822125748502994,0.00030329202313124994,1.822125748502994,0.00022572095118750013,1.8187125748502992,0.0003168184441124999,2.599193654732577,0.0
1.8255389221556886,0.0003035537720625,1.8255389221556886,0.00022607934787499998,1.822125748502994,0.000317386220990625,2.603385661110212,0.0
1.8289520958083834,0.00030418160231250016,1.8289520958083834,0.0002263863126875001,1.8255389221556886,0.00031786154538125016,2.6075776674878473,0.0
1.832380239520958,0.00030445064531249994,1.832380239520958,0.00022651851700000004,1.8289520958083834,0.00031854232622500014,2.6117696738654828,0.0
1.8357934131736526,0.0003049709909999999,1.8357934131736526,0.00022706110500000004,1.832380239520958,0.0003189610426874999,2.6159616802431174,0.0
1.8392215568862276,0.00030550435231250004,1.8392215568862276,0.00022739505905437497,1.8357934131736526,0.00031952621695625,2.6201536866207524,0.0
1.8426347305389221,0.00030587287624999975,1.8426347305389221,0.00022779590649999997,1.8392215568862276,0.0003201401331437501,2.624345692998388,0.0
1.846062874251497,0.000306123443875,1.846062874251497,0.0002282609968125001,1.8426347305389221,0.0003205772997499999,2.628537699376023,0.0
1.8494910179640718,0.00030647355537500004,1.8494910179640718,0.00022879877236250007,1.846062874251497,0.0003211159069125,2.6327297057536576,0.0
1.8529191616766467,0.0003069815241250001,1.8529191616766467,0.00022921796637499992,1.8494910179640718,0.0003216833210916876,2.636921712131293,0.0
1.8563473053892217,0.00030726082587499996,1.8563473053892217,0.0002296936808750001,1.8529191616766467,0.0003223875181250002,2.641113718508928,0.0
1.8597754491017964,0.00030768214618749997,1.8597754491017964,0.00023003340118750003,1.8563473053892217,0.0003228995603124998,2.6453057248865632,0.0
1.8632185628742517,0.0003080726740625001,1.8632185628742517,0.00023039545401249995,1.8597754491017964,0.00032346523875,2.6494977312641987,0.0
1.8666467065868266,0.0003084328011249999,1.8666467065868266,0.00023074410549999992,1.8632185628742517,0.0003239766083750002,2.653689737641834,0.0
1.8700898203592815,0.0003087424883750002,1.8700898203592815,0.00023091724962499998,1.8666467065868266,0.00032435390675,2.6578817440194684,0.0
1.8735179640718564,0.00030913815343749994,1.8735179640718564,0.00023103955056250013,1.8700898203592815,0.00032477649406250015,2.662073750397104,0.0
1.8769610778443115,0.00030935769106249994,1.8769610778443115,0.0002313110838125001,1.8735179640718564,0.0003253745961874999,2.666265756774739,0.0
1.8804041916167664,0.00030973024437499987,1.8804041916167664,0.000231650775875,1.8769610778443115,0.00032574454056249997,2.670457763152374,0.0
1.8838473053892215,0.0003101082603125001,1.8838473053892215,0.00023211745700000004,1.8804041916167664,0.00032623765556250006,2.6746497695300095,0.0
1.8872904191616768,0.00031055005181250013,1.8872904191616768,0.0002325110605624998,1.8838473053892215,0.0003267272364312501,2.678841775907644,0.0
1.890733532934132,0.00031102645875000006,1.890733532934132,0.00023290085361874993,1.8872904191616768,0.0003272918563687499,2.6830337822852792,0.0
1.8941916167664672,0.0003114803232499999,1.8941916167664672,0.00023331320981250016,1.890733532934132,0.0003278998379562501,2.6872257886629147,0.0
1.8976347305389223,0.00031166527531249994,1.8976347305389223,0.00023379864756249992,1.8941916167664672,0.0003284988826562501,2.69141779504055,0.0
1.9010928143712575,0.00031196154975000006,1.9010928143712575,0.0002341846736875001,1.8976347305389223,0.00032896132775000006,2.695609801418185,0.0
1.904550898203593,0.00031207566875,1.904550898203593,0.00023446519406249998,1.9010928143712575,0.00032933385925000005,2.6998018077958204,0.0
1.907994011976048,0.0003124343135000001,1.907994011976048,0.00023479904656250017,1.904550898203593,0.0003296920334562502,2.703993814173455,0.0
1.9114520958083832,0.00031286466575000004,1.9114520958083832,0.00023527118531249994,1.907994011976048,0.000330273847125,2.70818582055109,0.0
1.914925149700599,0.00031316226793750006,1.914925149700599,0.0002354708203125,1.9114520958083832,0.00033084561264375004,2.7123778269287255,0.0
1.9183832335329343,0.0003132685543125,1.9183832335329343,0.00023556408562500016,1.914925149700599,0.00033124930371249996,2.7165698333063606,0.0
1.9218413173652695,0.0003136844191875001,1.9218413173652695,0.00023589044031249994,1.9183832335329343,0.00033155471198750006,2.7207618396839957,0.0
1.925299401197605,0.00031392932575,1.925299401197605,0.00023606705881249997,1.9218413173652695,0.00033214969581250013,2.7249538460616303,0.0
1.9287724550898204,0.000314182009625,1.9287724550898204,0.00023634664537499996,1.925299401197605,0.0003325903830750001,2.7291458524392658,0.0
1.932245508982036,0.0003145393412500003,1.932245508982036,0.0002367621058125,1.9287724550898204,0.00033314257921250015,2.733337858816901,0.0
1.9357035928143713,0.00031496374793750016,1.9357035928143713,0.000237153420375,1.932245508982036,0.0003336016193750001,2.737529865194536,0.0
1.9391766467065867,0.00031532342777500005,1.9391766467065867,0.00023756686737499999,1.9357035928143713,0.0003341490221875001,2.7417218715721714,0.0
1.9426497005988026,0.0003155827095000001,1.9426497005988026,0.0002377725059999999,1.9391766467065867,0.00033469555581250006,2.745913877949806,0.0
1.946122754491018,0.00031597536425,1.946122754491018,0.00023805192112500012,1.9426497005988026,0.00033506296249999996,2.750105884327441,0.0
1.949610778443114,0.0003163236627499999,1.949610778443114,0.0002384567034374999,1.946122754491018,0.0003355763540625001,2.7542978907050766,0.0
1.9530838323353295,0.0003166188633124999,1.9530838323353295,0.0002388331278750001,1.949610778443114,0.0003360834625625001,2.7584898970827116,0.0
1.956556886227545,0.00031678114674375005,1.956556886227545,0.00023894221968749993,1.9530838323353295,0.0003365551989999999,2.7626819034603467,0.0
1.9600449101796407,0.0003171264418187502,1.9600449101796407,0.00023923647162500005,1.956556886227545,0.0003368277712499999,2.766873909837982,0.0
1.9635329341317367,0.00031733628579375003,1.9635329341317367,0.00023944380862499993,1.9600449101796407,0.00033720450675000016,2.771065916215617,0.0
1.9670209580838323,0.0003175757945812499,1.9670209580838323,0.00023972460481250018,1.9635329341317367,0.0003375627633125,2.775257922593252,0.0
1.9704940119760481,0.0003179360086125001,1.9704940119760481,0.00024004455381250014,1.9670209580838323,0.0003379957244374999,2.7794499289708874,0.0
1.9739970059880239,0.0003181403003812499,1.9739970059880239,0.0002403729654375001,1.9704940119760481,0.00033860872349999994,2.7836419353485224,0.0
1.9774850299401199,0.00031835935218749986,1.9774850299401199,0.00024070499381249996,1.9739970059880239,0.00033894507318750017,2.7878339417261575,0.0
1.9809730538922157,0.00031860950342499985,1.9809730538922157,0.00024072092700000008,1.9774850299401199,0.00033929600575,2.7920259481037926,0.0
1.9844610778443115,0.00031884133925,1.9844610778443115,0.00024084039037500002,1.9809730538922157,0.0003396521401249998,2.7962179544814276,0.0
1.9879640718562877,0.0003191250961875,1.9879640718562877,0.00024104683575000004,1.9844610778443115,0.0003398399375000001,2.8004099608590627,0.0
1.9914670658682636,0.0003194601724437501,1.9914670658682636,0.00024151613749999993,1.9879640718562877,0.00034028200943750006,2.804601967236698,0.0
1.9949550898203594,0.00031961913789999973,1.9949550898203594,0.0002419608240625,1.9914670658682636,0.0003408242838125001,2.8087939736143333,0.0
1.9984580838323354,0.00031986260443750013,1.9984580838323354,0.00024224101881249998,1.9949550898203594,0.00034123566575,2.812985979991968,0.0
2.0019610778443115,0.00032020720254375,2.0019610778443115,0.00024266735340312492,1.9984580838323354,0.00034171435512500006,2.8171779863696034,0.0
2.0054640718562875,0.00032050539511875006,2.0054640718562875,0.00024283217297062487,2.0019610778443115,0.000342213518875,2.8213699927472384,0.0
2.0089670658682635,0.0003207362096312501,2.0089670658682635,0.00024299326305431257,2.0054640718562875,0.00034255403943750015,2.8255619991248735,0.0
2.01248502994012,0.0003208569896812499,2.01248502994012,0.000243117553871875,2.0089670658682635,0.000342947015875,2.829754005502509,0.0
2.015988023952096,0.0003210948706750001,2.015988023952096,0.00024322738868750018,2.01248502994012,0.00034325059087499994,2.833946011880144,0.0
2.019505988023952,0.00032128253179375003,2.019505988023952,0.00024350291656249998,2.015988023952096,0.00034357610812499995,2.8381380182577787,0.0
2.023008982035928,0.00032145441206250005,2.023008982035928,0.00024390578693750018,2.019505988023952,0.00034392345525,2.8423300246354137,0.0
2.0265269461077846,0.0003216599997500001,2.0265269461077846,0.00024409946581249986,2.023008982035928,0.0003443436069375002,2.8465220310130492,0.0
2.0300449101796407,0.0003219062175941252,2.0300449101796407,0.0002444034280624999,2.0265269461077846,0.0003446083765625002,2.8507140373906843,0.0
2.033562874251497,0.00032207587264375013,2.033562874251497,0.000244621237125,2.0300449101796407,0.00034501211168749997,2.854906043768319,0.0
2.0370808383233534,0.0003222886314125,2.0370808383233534,0.00024475748045,2.033562874251497,0.00034538469749999994,2.8590980501459544,0.0
2.0406137724550897,0.00032248407091250015,2.0406137724550897,0.0002451585531875,2.0370808383233534,0.0003456790784375,2.8632900565235895,0.0
2.0441317365269462,0.0003227690105999998,2.0441317365269462,0.0002455509833104375,2.0406137724550897,0.0003460123052437498,2.8674820629012245,0.0
2.0476646706586825,0.0003230439291874999,2.0476646706586825,0.00024570212737500013,2.0441317365269462,0.00034648152762499994,2.87167406927886,0.0
2.051182634730539,0.00032336225015625,2.051182634730539,0.0002460311080000001,2.0476646706586825,0.0003467659418125,2.875866075656495,0.0
2.0547155688622754,0.00032360064898125,2.0547155688622754,0.0002462034854812501,2.051182634730539,0.00034718298637500004,2.8800580820341297,0.0
2.058248502994012,0.0003237419733124998,2.058248502994012,0.00024635998908124993,2.0547155688622754,0.00034749930162499996,2.8842500884117652,0.0
2.061781437125749,0.0003240465381250001,2.061781437125749,0.00024659147349999995,2.058248502994012,0.00034778883114375,2.8884420947894003,0.0
2.065314371257485,0.0003242566039312498,2.065314371257485,0.00024688842790624983,2.061781437125749,0.0003480951251999998,2.8926341011670353,0.0
2.068847305389222,0.0003244796589375,2.068847305389222,0.000247084470225,2.065314371257485,0.00034851276241250004,2.896826107544671,0.0
2.072380239520958,0.0003247751106312499,2.072380239520958,0.000247259301375,2.068847305389222,0.0003488876165937499,2.901018113922306,0.0
2.075928143712575,0.0003248888905312501,2.075928143712575,0.00024728640970000015,2.072380239520958,0.0003492357250593751,2.9052101202999405,0.0
2.0794610778443117,0.0003249639935312499,2.0794610778443117,0.000247562274,2.075928143712575,0.00034942296366874994,2.909402126677576,0.0
2.083008982035928,0.00032516283439375,2.083008982035928,0.00024786109687499993,2.0794610778443117,0.0003497126358249999,2.913594133055211,0.0
2.086556886227545,0.00032531579611875,2.086556886227545,0.00024805147468750003,2.083008982035928,0.0003501028583124999,2.917786139432846,0.0
2.090104790419162,0.0003254808159062502,2.090104790419162,0.0002483527894375001,2.086556886227545,0.0003503908604875002,2.9219781458104817,0.0
2.0936526946107783,0.0003257691024375001,2.0936526946107783,0.0002486567784375,2.090104790419162,0.0003505802753625001,2.9261701521881163,0.0
2.097200598802395,0.00032603897293125,2.097200598802395,0.00024888202768750015,2.0936526946107783,0.00035095991983125004,2.9303621585657513,0.0
2.100748502994012,0.00032629565031250013,2.100748502994012,0.0002491049253125,2.097200598802395,0.00035132385095625,2.934554164943387,0.0
2.104311377245509,0.0003264290342499999,2.104311377245509,0.00024919065606250005,2.100748502994012,0.00035170282424374993,2.938746171321022,0.0
2.107859281437126,0.00032653850230000007,2.107859281437126,0.00024933344956250015,2.104311377245509,0.0003519609379375,2.942938177698657,0.0
2.111422155688623,0.00032684802527500005,2.111422155688623,0.00024962823162500005,2.107859281437126,0.0003522367432500002,2.9471301840762925,0.0
2.11498502994012,0.0003271482948749999,2.11498502994012,0.0002498559473125,2.111422155688623,0.00035258789027499973,2.951322190453927,0.0
2.1185479041916166,0.00032739236899999985,2.1185479041916166,0.00025006291295000005,2.11498502994012,0.00035288453312500023,2.955514196831562,0.0
2.122110778443114,0.000327477105125,2.122110778443114,0.0002501828856374999,2.1185479041916166,0.00035323787068750013,2.9597062032091976,0.0
2.1256736526946107,0.00032761260668750017,2.1256736526946107,0.00025040812669999997,2.122110778443114,0.00035350226781249983,2.9638982095868327,0.0
2.1292365269461078,0.0003277307894375001,2.1292365269461078,0.0002505921945,2.1256736526946107,0.00035372531387500015,2.9680902159644673,0.0
2.132799401197605,0.00032786973187500006,2.132799401197605,0.00025093596838749995,2.1292365269461078,0.0003539386031874999,2.9722822223421024,0.0
2.1363772455089824,0.00032792911881249996,2.1363772455089824,0.0002510291401874998,2.132799401197605,0.0003542386047499999,2.976474228719738,0.0
2.139940119760479,0.0003280523963750001,2.139940119760479,0.0002512644271249998,2.1363772455089824,0.00035438285462500004,2.980666235097373,0.0
2.1435179640718562,0.000328225218875,2.1435179640718562,0.0002514870980625002,2.139940119760479,0.00035464147937499987,2.984858241475008,0.0
2.1470958083832334,0.00032825823306249986,2.1470958083832334,0.0002516431465625001,2.1435179640718562,0.0003548886514999998,2.9890502478526435,0.0
2.150673652694611,0.00032842425674999996,2.150673652694611,0.00025171389818749994,2.1470958083832334,0.00035517185968749994,2.993242254230278,0.0
2.1542514970059883,0.0003286348511875,2.1542514970059883,0.00025213899600000004,2.150673652694611,0.00035542043374999996,2.997434260607913,0.0
2.1578293413173655,0.0003288302246874999,2.1578293413173655,0.00025238378981250003,2.1542514970059883,0.00035578968312500005,3.0016262669855487,0.0
2.1614071856287427,0.00032891138437499996,2.1614071856287427,0.0002525449113125,2.1578293413173655,0.00035618794562500007,3.0058182733631837,0.0
2.165,0.0003292303864375001,2.165,0.0002526527852499999,2.1614071856287427,0.0003563833816250001,3.010010279740819,0.0
2.1685778443113772,0.0003294627924375,2.1685778443113772,0.00025283661518750005,2.165,0.000356765452625,3.0142022861184543,0.0
2.1721706586826346,0.00032962168009375,2.1721706586826346,0.00025293669862499997,2.1685778443113772,0.00035703206231249985,3.018394292496089,0.0
2.1757634730538924,0.0003298849062187501,2.1757634730538924,0.00025309550018750004,2.1721706586826346,0.0003573752601250002,3.022586298873724,0.0
2.1793562874251498,0.00033000156593124996,2.1793562874251498,0.0002533151448749999,2.1757634730538924,0.00035765453599999987,3.0267783052513595,0.0
2.1829491017964076,0.0003300944438625,2.1829491017964076,0.00025348912374999996,2.1793562874251498,0.00035797841099999994,3.0309703116289946,0.0
2.186541916167665,0.0003302476293375001,2.186541916167665,0.0002535695626249998,2.1829491017964076,0.00035809517231249994,3.035162318006629,0.0
2.1901347305389223,0.00033043064006249996,2.1901347305389223,0.0002537348831249999,2.186541916167665,0.00035839843687500005,3.0393543243842647,0.0
2.19374251497006,0.00033052471594375026,2.19374251497006,0.000253913328,2.1901347305389223,0.00035863480675000007,3.0435463307618997,0.0
2.1973353293413176,0.00033064305538750007,2.1973353293413176,0.00025418999218750017,2.19374251497006,0.00035882951849999995,3.047738337139535,0.0
2.200943113772455,0.0003307985346562502,2.200943113772455,0.0002542337020000001,2.1973353293413176,0.00035919437118750013,3.0519303435171703,0.0
2.204550898203593,0.00033088245275624987,2.204550898203593,0.00025430691893750003,2.200943113772455,0.0003593725431875,3.0561223498948054,0.0
2.2081437125748504,0.0003310328486249999,2.2081437125748504,0.00025452950041250004,2.204550898203593,0.00035947336168750006,3.06031435627244,0.0
2.211751497005988,0.0003310715205625,2.211751497005988,0.0002547051747162501,2.2081437125748504,0.00035975422749999996,3.0645063626500755,0.0
2.215359281437126,0.00033112430687500004,2.215359281437126,0.0002549906644937499,2.211751497005988,0.000359908814375,3.0686983690277105,0.0
2.218982035928144,0.0003311571230625001,2.218982035928144,0.00025511363068750006,2.215359281437126,0.00036023715187500006,3.0728903754053456,0.0
2.2225898203592815,0.00033115032881250007,2.2225898203592815,0.00025513276499999996,2.218982035928144,0.00036043705687499995,3.077082381782981,0.0
2.2262125748502997,0.0003311853939375,2.2262125748502997,0.00025538737275,2.2225898203592815,0.00036061668874999987,3.0812743881606157,0.0
2.229820359281437,0.00033128617437500003,2.229820359281437,0.00025548825218749995,2.2262125748502997,0.00036083611312500016,3.085466394538251,0.0
2.2334431137724553,0.00033141646756249974,2.2334431137724553,0.0002555910175625002,2.229820359281437,0.0003611016760625,3.0896584009158863,0.0
2.237065868263473,0.0003314139031875,2.237065868263473,0.00025583933806250003,2.2334431137724553,0.0003613305410624999,3.0938504072935213,0.0
2.240688622754491,0.0003314797443750001,2.240688622754491,0.0002560532853124999,2.237065868263473,0.00036150999437500013,3.0980424136711564,0.0
2.244311377245509,0.0003315388283125,2.244311377245509,0.0002562011555000001,2.240688622754491,0.0003618008731250001,3.102234420048791,0.0
2.247934131736527,0.0003316138901312502,2.247934131736527,0.0002563556997499999,2.244311377245509,0.00036194951437500003,3.1064264264264265,0.0
2.251556886227545,0.00033176606953125006,2.251556886227545,0.00025658281412499994,2.247934131736527,0.00036213910687500004,3.1106184328040616,0.0
2.2551946107784433,0.00033176857987499993,2.2551946107784433,0.00025679505749999986,2.251556886227545,0.00036239851125,3.1148104391816966,0.0
2.2588173652694614,0.00033174533963125003,2.2588173652694614,0.0002568341705625,2.2551946107784433,0.0003626574612499999,3.119002445559332,0.0
2.2624550898203597,0.00033180518817499995,2.2624550898203597,0.0002570405271250001,2.2588173652694614,0.00036290507875,3.123194451936967,0.0
2.2660928143712575,0.0003319280887499999,2.2660928143712575,0.0002572895104374999,2.2624550898203597,0.00036322953562500026,3.127386458314602,0.0
2.269730538922156,0.00033206533671249994,2.269730538922156,0.00025750034624999994,2.2660928143712575,0.0003634924200000001,3.1315784646922373,0.0
2.273368263473054,0.0003321969509374999,2.273368263473054,0.000257676763875,2.269730538922156,0.0003637139231249999,3.1357704710698724,0.0
2.2770059880239524,0.00033232265268749977,2.2770059880239524,0.0002579329757500001,2.273368263473054,0.00036402370749999993,3.1399624774475074,0.0
2.28064371257485,0.00033256280375000005,2.28064371257485,0.00025817066818750007,2.2770059880239524,0.00036427383975000003,3.144154483825143,0.0
2.2842964071856287,0.00033261839930881227,2.2842964071856287,0.00025831349742499993,2.28064371257485,0.0003645605667500001,3.1483464902027776,0.0
2.287934131736527,0.00033262984553749996,2.287934131736527,0.00025843087572437505,2.2842964071856287,0.0003647991045,3.1525384965804126,0.0
2.2915868263473054,0.0003326782000000002,2.2915868263473054,0.0002586658626812499,2.287934131736527,0.000364951985125,3.156730502958048,0.0
2.295239520958084,0.0003326705008125001,2.295239520958084,0.000258793470685,2.2915868263473054,0.00036531761475,3.160922509335683,0.0
2.2988922155688623,0.0003326699560625,2.2988922155688623,0.00025892350198749995,2.295239520958084,0.00036552829843749987,3.1651145157133183,0.0
2.3025449101796407,0.00033282974161874984,2.3025449101796407,0.00025908741390624995,2.2988922155688623,0.0003657300968750001,3.1693065220909538,0.0
2.306197604790419,0.0003329295217500002,2.306197604790419,0.00025940230859375005,2.3025449101796407,0.00036595190256250005,3.1734985284685884,0.0
2.3098502994011976,0.0003331178861375002,2.3098502994011976,0.000259603308025,2.306197604790419,0.0003662268424375,3.1776905348462234,0.0
2.313502994011976,0.00033321281301249993,2.313502994011976,0.00025976140813,2.3098502994011976,0.00036649939943750006,3.181882541223859,0.0
2.3171706586826346,0.00033340963968750013,2.3171706586826346,0.0002597722772499999,2.313502994011976,0.00036671240906249985,3.186074547601494,0.0
2.3208383233532937,0.00033353878468750023,2.3208383233532937,0.0002598814482875001,2.3171706586826346,0.000367088366125,3.190266553979129,0.0
2.324491017964072,0.00033363790343750007,2.324491017964072,0.00026011339563124984,2.3208383233532937,0.00036730908343749976,3.194458560356764,0.0
2.3281586826347307,0.0003336736286875,2.3281586826347307,0.00026019285731875003,2.324491017964072,0.0003676240727499999,3.198650566734399,0.0
2.3318263473053893,0.0003337311308125001,2.3318263473053893,0.00026047399603125,2.3281586826347307,0.00036784368931250006,3.2028425731120342,0.0
2.335494011976048,0.0003338163212499997,2.335494011976048,0.00026048068814375,2.3318263473053893,0.0003680658461250001,3.2070345794896697,0.0
2.339176646706587,0.00033396694843749997,2.339176646706587,0.0002606567842250001,2.335494011976048,0.0003682558305625,3.211226585867305,0.0
2.3428443113772457,0.00033403663599999996,2.3428443113772457,0.0002607624035,2.339176646706587,0.00036865269687499984,3.2154185922449394,0.0
2.3465119760479043,0.00033412182,2.3465119760479043,0.00026084825081250005,2.3428443113772457,0.0003688104511875001,3.219610598622575,0.0
2.350194610778443,0.0003341956297500001,2.350194610778443,0.0002610220127437498,2.3465119760479043,0.00036897232574999996,3.22380260500021,0.0
2.3538772455089823,0.00033411629437500004,2.3538772455089823,0.000261111066375,2.350194610778443,0.0003691837309375,3.227994611377845,0.0
2.357559880239521,0.0003339883030000001,2.357559880239521,0.00026118674918749996,2.3538772455089823,0.00036932948625000006,3.23218661775548,0.0
2.3612425149700598,0.0003340584260625,2.3612425149700598,0.0002614174185625001,2.357559880239521,0.00036945877106249985,3.2363786241331156,0.0
2.364925149700599,0.00033404311718750006,2.364925149700599,0.00026142602000000007,2.3612425149700598,0.00036974090368750007,3.2405706305107502,0.0
2.3686077844311377,0.0003340555144875,2.3686077844311377,0.00026156937588750007,2.364925149700599,0.00036986279968749997,3.2447626368883853,0.0
2.372290419161677,0.00033411164291687496,2.372290419161677,0.00026170069735,2.3686077844311377,0.0003701276273125,3.248954643266021,0.0
2.375988023952096,0.00033419704407500005,2.375988023952096,0.00026180880448125005,2.372290419161677,0.00037034753100000003,3.253146649643656,0.0
2.379670658682635,0.00033422430391874997,2.379670658682635,0.0002619849973431248,2.375988023952096,0.00037054829293750005,3.257338656021291,0.0
2.383368263473054,0.0003341679361562499,2.383368263473054,0.00026199182906875006,2.379670658682635,0.0003707174638124998,3.261530662398926,0.0
2.3870658682634733,0.0003341895893562501,2.3870658682634733,0.00026208297262500003,2.383368263473054,0.00037090563174999996,3.265722668776561,0.0
2.3907634730538923,0.0003341843238125001,2.3907634730538923,0.00026227262608124997,2.3870658682634733,0.00037105605256249985,3.269914675154196,0.0
2.394461077844311,0.0003342119361375,2.394461077844311,0.00026238284812500005,2.3907634730538923,0.0003713212188749999,3.2741066815318316,0.0
2.3981586826347305,0.0003342287800125002,2.3981586826347305,0.0002625582675625,2.394461077844311,0.00037149992825,3.2782986879094667,0.0
2.40187125748503,0.0003343480338374999,2.40187125748503,0.0002626771288312501,2.3981586826347305,0.0003716914125625001,3.2824906942871013,0.0
2.405568862275449,0.000334326678800375,2.405568862275449,0.00026277657239375007,2.40187125748503,0.0003719535499374999,3.286682700664737,0.0
2.409281437125749,0.00033427728859375004,2.409281437125749,0.0002629005964375,2.405568862275449,0.00037217719064874995,3.290874707042372,0.0
2.412979041916168,0.000334325935125,2.412979041916168,0.0002630141571875001,2.409281437125749,0.0003722785939937499,3.295066713420007,0.0
2.416691616766467,0.0003343745771875,2.416691616766467,0.00026306637287500014,2.412979041916168,0.00037246367532625007,3.2992587197976424,0.0
2.4204041916167665,0.0003345464635687498,2.4204041916167665,0.00026319983381250004,2.416691616766467,0.00037270279265625,3.3034507261752775,0.0
2.424116766467066,0.00033457181746875,2.424116766467066,0.0002632157817749998,2.4204041916167665,0.00037296773299999976,3.307642732552912,0.0
2.4278443113772457,0.00033463626196125024,2.4278443113772457,0.0002634352817500001,2.424116766467066,0.0003731127807500001,3.3118347389305476,0.0
2.4315568862275447,0.00033455762187500004,2.4315568862275447,0.00026342745774999996,2.4278443113772457,0.00037334774550000017,3.3160267453081826,0.0
2.4352694610778447,0.0003345597918125,2.4352694610778447,0.000263538156625,2.4315568862275447,0.00037346812975,3.3202187516858177,0.0
2.438997005988024,0.00033456441581250024,2.438997005988024,0.00026358812949999995,2.4352694610778447,0.0003736032069375001,3.324410758063453,0.0
2.4427245508982036,0.00033459989112499973,2.4427245508982036,0.00026364641537499994,2.438997005988024,0.00037372814056249983,3.328602764441088,0.0
2.4464371257485027,0.00033453942143750004,2.4464371257485027,0.000263758545375,2.4427245508982036,0.00037380809981249995,3.332794770818723,0.0
2.450164670658683,0.00033463276793750023,2.450164670658683,0.0002637825061250001,2.4464371257485027,0.00037401430343749994,3.3369867771963584,0.0
2.4539071856287427,0.00033472924718750004,2.4539071856287427,0.00026393101806250003,2.450164670658683,0.0003742566084374999,3.3411787835739934,0.0
2.4576347305389223,0.00033470459962500006,2.4576347305389223,0.0002639812459374999,2.4539071856287427,0.0003744920914999999,3.3453707899516285,0.0
2.461362275449102,0.0003346953418750001,2.461362275449102,0.0002640362295000001,2.4576347305389223,0.00037461923287500007,3.349562796329263,0.0
2.4651047904191614,0.00033474614074999995,2.4651047904191614,0.00026417800968749994,2.461362275449102,0.00037481336668750007,3.3537548027068986,0.0
2.4688323353293415,0.00033485912237500007,2.4688323353293415,0.00026431890212500007,2.4651047904191614,0.00037492327556250016,3.3579468090845337,0.0
2.4725748502994014,0.00033495038037499987,2.4725748502994014,0.0002644984759375001,2.4688323353293415,0.00037518328993749986,3.3621388154621688,0.0
2.476317365269461,0.00033486258124999996,2.476317365269461,0.000264578777125,2.4725748502994014,0.000375401639875,3.3663308218398043,0.0
2.480059880239521,0.00033490617068749994,2.480059880239521,0.0002648405705624999,2.476317365269461,0.00037552523512500023,3.3705228282174393,0.0
2.483802395209581,0.0003349293722500004,2.483802395209581,0.00026505999375000015,2.480059880239521,0.0003757238921875,3.374714834595074,0.0
2.487544910179641,0.00033492702793750013,2.487544910179641,0.0002652374498750002,2.483802395209581,0.00037591943849999993,3.3789068409727094,0.0
2.4912874251497006,0.0003348699303125001,2.4912874251497006,0.0002653386956874999,2.487544910179641,0.0003760585430624999,3.3830988473503445,0.0
2.4950449101796406,0.0003349080815000002,2.4950449101796406,0.00026551413712499995,2.4912874251497006,0.00037623386412500014,3.3872908537279796,0.0
2.498787425149701,0.0003348844198125,2.498787425149701,0.00026566811618749993,2.4950449101796406,0.00037643491193749994,3.391482860105615,0.0
2.5025449101796404,0.000334899182125,2.5025449101796404,0.00026576832493749997,2.498787425149701,0.00037657595581249987,3.3956748664832497,0.0
2.506302395209581,0.0003348595319375001,2.506302395209581,0.0002658021525,2.5025449101796404,0.00037672001762500013,3.3998668728608847,0.0
2.510059880239521,0.0003348544,2.510059880239521,0.0002657712701875,2.506302395209581,0.00037672706068750004,3.4040588792385202,0.0
2.5138173652694613,0.00033488823656250015,2.5138173652694613,0.0002659408492499999,2.510059880239521,0.0003768203905,3.4082508856161553,0.0
2.5175748502994013,0.0003348811983749999,2.5175748502994013,0.00026602060512499997,2.5138173652694613,0.00037705163318749993,3.4124428919937904,0.0
2.5213323353293418,0.00033481167156250007,2.5213323353293418,0.00026606138934375,2.5175748502994013,0.00037719287150000003,3.416634898371426,0.0
2.5251047904191615,0.00033481030481250006,2.5251047904191615,0.00026606712268125007,2.5213323353293418,0.0003773185200625,3.4208269047490605,0.0
2.528862275449102,0.00033480447149999987,2.528862275449102,0.00026609740783750007,2.5251047904191615,0.0003773545436875002,3.4250189111266955,0.0
2.532634730538922,0.0003347825796249999,2.532634730538922,0.00026622551291874993,2.528862275449102,0.0003774860087499999,3.429210917504331,0.0
2.5364071856287427,0.00033479306331250005,2.5364071856287427,0.0002663362951562499,2.532634730538922,0.00037757068074999997,3.433402923881966,0.0
2.540179640718563,0.00033487119025000015,2.540179640718563,0.0002665168800187501,2.5364071856287427,0.00037776112625000004,3.4375949302596007,0.0
2.5439520958083834,0.0003349642446874999,2.5439520958083834,0.0002667071645000001,2.540179640718563,0.0003779164224999998,3.4417869366372362,0.0
2.5477245508982036,0.00033496886281250004,2.5477245508982036,0.00026677014418749993,2.5439520958083834,0.00037810080624999995,3.4459789430148713,0.0
2.5515119760479044,0.00033500127450000007,2.5515119760479044,0.000266898203125,2.5477245508982036,0.0003782054431250001,3.4501709493925063,0.0
2.5552844311377245,0.00033512901375000004,2.5552844311377245,0.00026702731725,2.5515119760479044,0.0003784084868749999,3.454362955770142,0.0
2.5590718562874253,0.0003351428524375,2.5590718562874253,0.0002671340343124998,2.5552844311377245,0.0003786002637499999,3.458554962147777,0.0
2.562844311377246,0.00033514141443750006,2.562844311377246,0.00026735014936249993,2.5590718562874253,0.00037877844499999993,3.4627469685254115,0.0
2.566631736526946,0.0003351103131874999,2.566631736526946,0.0002673904292812499,2.562844311377246,0.0003789000449999999,3.466938974903047,0.0
2.570419161676647,0.00033514529650000035,2.570419161676647,0.00026738802038749987,2.566631736526946,0.0003790389181249999,3.471130981280682,0.0
2.5742065868263473,0.0003350902849375,2.5742065868263473,0.0002674119923437498,2.570419161676647,0.0003791762750000002,3.475322987658317,0.0
2.578008982035928,0.00033518001675000007,2.578008982035928,0.00026750456164374985,2.5742065868263473,0.00037934888875000014,3.479514994035952,0.0
2.581796407185629,0.0003351634398125002,2.581796407185629,0.0002675310988062499,2.578008982035928,0.0003795229162499999,3.4837070004135877,0.0
2.5855838323353293,0.0003352072523125,2.5855838323353293,0.00026765267408124986,2.581796407185629,0.00037966366000000015,3.4878990067912223,0.0
2.58938622754491,0.00033517918231249996,2.58938622754491,0.0002676367918125002,2.5855838323353293,0.00037979459937499986,3.4920910131688574,0.0
2.5931886227544916,0.0003352022809374999,2.5931886227544916,0.00026767314081249996,2.58938622754491,0.00037991678937500015,3.496283019546493,0.0
2.596991017964072,0.00033508736350000015,2.596991017964072,0.00026778328762500005,2.5931886227544916,0.0003800321012499999,3.500475025924128,0.0
2.600793413173653,0.0003351025837500001,2.600793413173653,0.0002679103400625001,2.596991017964072,0.0003801342112499997,3.5046670323017626,0.0
2.604595808383234,0.0003351538554374999,2.604595808383234,0.0002679785208812498,2.600793413173653,0.000380223598125,3.508859038679398,0.0
2.6083982035928144,0.000335168931375,2.6083982035928144,0.00026805789526812497,2.604595808383234,0.00038033260831249986,3.513051045057033,0.0
2.6122005988023953,0.000335130493,2.6122005988023953,0.00026807032587499986,2.6083982035928144,0.00038047257625000005,3.517243051434668,0.0
2.616017964071857,0.00033502687568125005,2.616017964071857,0.00026813940328125017,2.6122005988023953,0.0003805984461874999,3.5214350578123037,0.0
2.6198353293413175,0.00033498427750624994,2.6198353293413175,0.0002682571831562501,2.616017964071857,0.0003805964443749998,3.5256270641899388,0.0
2.6236377245508984,0.00033497614649375,2.6236377245508984,0.00026828894163749984,2.6198353293413175,0.0003807375899375001,3.5298190705675734,0.0
2.6274550898203595,0.00033498329333125004,2.6274550898203595,0.0002683827011187501,2.6236377245508984,0.00038082083537500027,3.534011076945209,0.0
2.63127245508982,0.00033493612681249993,2.63127245508982,0.0002683974937500001,2.6274550898203595,0.00038093403143749983,3.538203083322844,0.0
2.6350898203592816,0.000335004835,2.6350898203592816,0.00026848913803750006,2.63127245508982,0.00038102675387500004,3.542395089700479,0.0
2.638922155688623,0.0003350604002500001,2.638922155688623,0.0002685808485000002,2.6350898203592816,0.00038119077181250003,3.5465870960781145,0.0
2.642739520958084,0.00033500776081249993,2.642739520958084,0.00026867449681250004,2.638922155688623,0.0003813489955000002,3.550779102455749,0.0
2.646571856287425,0.0003349936895625002,2.646571856287425,0.0002687229898749999,2.642739520958084,0.0003814256710625002,3.554971108833384,0.0
2.6503892215568863,0.00033503474237499986,2.6503892215568863,0.000268739430625,2.646571856287425,0.0003815438655000001,3.5591631152110197,0.0
2.6542215568862275,0.00033503628681249995,2.6542215568862275,0.00026884355587500016,2.6503892215568863,0.0003816780596250001,3.5633551215886548,0.0
2.658053892215569,0.00033508234324999993,2.658053892215569,0.0002688820600000001,2.6542215568862275,0.0003818010036249999,3.56754712796629,0.0
2.6618862275449104,0.00033506182993749985,2.6618862275449104,0.00026886232724999997,2.658053892215569,0.0003819036036875001,3.5717391343439253,0.0
2.6657185628742512,0.0003349926149375,2.6657185628742512,0.00026892147201250003,2.6618862275449104,0.0003819907140625,3.57593114072156,0.0
2.669550898203593,0.0003349605810374999,2.669550898203593,0.00026900709139374997,2.6657185628742512,0.00038210760874999976,3.580123147099195,0.0
2.6733982035928143,0.0003349046776875001,2.6733982035928143,0.0002690636516875,2.669550898203593,0.00038223196937500005,3.5843151534768305,0.0
2.677230538922156,0.0003348611126874999,2.677230538922156,0.0002691275030062501,2.6733982035928143,0.00038239836693750007,3.5885071598544656,0.0
2.6810778443113774,0.0003348866838749999,2.6810778443113774,0.0002691723133062501,2.677230538922156,0.0003824900353749999,3.5926991662321006,0.0
2.6849251497005993,0.00033488666637499973,2.6849251497005993,0.00026932807213749996,2.6810778443113774,0.00038262843018749997,3.596891172609736,0.0
2.68877245508982,0.00033489252621249983,2.68877245508982,0.0002694316035687501,2.6849251497005993,0.0003827708478125001,3.6010831789873707,0.0
2.692619760479042,0.00033487680385,2.692619760479042,0.0002694331848750001,2.68877245508982,0.00038291746062500004,3.605275185365006,0.0
2.6964670658682635,0.0003348361896874999,2.6964670658682635,0.0002694777794312501,2.692619760479042,0.0003830498676875002,3.609467191742641,0.0
2.7003143712574853,0.00033487768343750014,2.7003143712574853,0.00026954261319187505,2.6964670658682635,0.00038311933962500023,3.6136591981202764,0.0
2.704176646706587,0.0003348792791249999,2.704176646706587,0.00026971106614375,2.7003143712574853,0.00038327590575,3.617851204497911,0.0
2.7080239520958087,0.000334828883875,2.7080239520958087,0.00026981671875624997,2.704176646706587,0.00038342813524999984,3.622043210875546,0.0
2.7118862275449103,0.00033490108624999995,2.7118862275449103,0.000269962907875,2.7080239520958087,0.0003835410455000001,3.6262352172531815,0.0
2.7157485029940123,0.00033484189368749976,2.7157485029940123,0.0002699587066687501,2.7118862275449103,0.0003836885754999999,3.6304272236308166,0.0
2.7196107784431143,0.00033484405730624985,2.7196107784431143,0.00027006532282500013,2.7157485029940123,0.0003837418374374998,3.6346192300084517,0.0
2.7234730538922154,0.0003348039056250001,2.7234730538922154,0.0002700758037312501,2.7196107784431143,0.0003839058881874999,3.638811236386087,0.0
2.7273353293413174,0.0003347704398124998,2.7273353293413174,0.00027020136223749995,2.7234730538922154,0.00038399486874999986,3.643003242763722,0.0
2.731212574850299,0.00033477200093749997,2.731212574850299,0.00027026350315625003,2.7273353293413174,0.00038414224,3.647195249141357,0.0
2.735074850299401,0.0003347525046249999,2.735074850299401,0.0002702549200625,2.731212574850299,0.00038417633862499986,3.6513872555189923,0.0
2.7389520958083833,0.0003347212843125002,2.7389520958083833,0.00027030396481249997,2.735074850299401,0.00038427257750000003,3.6555792618966274,0.0
2.742814371257485,0.0003347113538125002,2.742814371257485,0.0002704079706250001,2.7389520958083833,0.0003843700448125002,3.6597712682742625,0.0
2.746691616766467,0.00033466745280624993,2.746691616766467,0.00027041844310624996,2.742814371257485,0.0003844592188750001,3.6639632746518975,0.0
2.750568862275449,0.00033479092468749976,2.750568862275449,0.00027046499171937485,2.746691616766467,0.000384504082375,3.6681552810295326,0.0
2.7544461077844313,0.00033474946299999996,2.7544461077844313,0.00027055646301249995,2.750568862275449,0.0003845789829375,3.6723472874071676,0.0
2.758338323353293,0.0003346967958125,2.758338323353293,0.0002705279720062501,2.7544461077844313,0.0003846478285,3.676539293784803,0.0
2.7622155688622754,0.00033468111223125,2.7622155688622754,0.0002704983636999998,2.758338323353293,0.0003847503008125001,3.680731300162438,0.0
2.7661077844311377,0.00033464619318750004,2.7661077844311377,0.00027056198504375013,2.7622155688622754,0.0003848795332499999,3.684923306540073,0.0
2.76998502994012,0.00033459457823124984,2.76998502994012,0.00027064125506874993,2.7661077844311377,0.0003850198654375001,3.6891153129177083,0.0
2.773877245508982,0.0003345534708124999,2.773877245508982,0.00027072198619374984,2.76998502994012,0.0003851351723750001,3.6933073192953434,0.0
2.777769461077844,0.0003345268331874999,2.777769461077844,0.0002707982034062499,2.773877245508982,0.0003852361946874999,3.6974993256729785,0.0
2.7816616766467064,0.00033447722517499986,2.7816616766467064,0.00027087618762437494,2.777769461077844,0.0003853479940624997,3.701691332050614,0.0
2.785553892215569,0.0003344406391937501,2.785553892215569,0.00027088616819374996,2.7816616766467064,0.00038544122837499994,3.705883338428249,0.0
2.7894461077844315,0.0003344664145624999,2.7894461077844315,0.00027100778031250003,2.785553892215569,0.0003854942765625001,3.7100753448058836,0.0
2.793353293413174,0.00033448375566250013,2.793353293413174,0.0002711522405625,2.7894461077844315,0.0003856544833750001,3.714267351183519,0.0
2.7972455089820363,0.00033445877190625033,2.7972455089820363,0.0002712340782499998,2.793353293413174,0.0003857245,3.718459357561154,0.0
2.8011526946107788,0.0003343619089749998,2.8011526946107788,0.00027128089181249987,2.7972455089820363,0.00038580734699999986,3.7226513639387893,0.0
2.8050598802395212,0.00033432912361875013,2.8050598802395212,0.0002713318311624999,2.8011526946107788,0.0003858828911875,3.7268433703164243,0.0
2.8089670658682637,0.00033434355313124997,2.8089670658682637,0.00027140572471875013,2.8050598802395212,0.00038592969575,3.7310353766940594,0.0
2.8128742514970058,0.00033435941718750004,2.8128742514970058,0.00027145223474999986,2.8089670658682637,0.00038599056406250006,3.7352273830716944,0.0
2.8167814371257482,0.00033440276887500015,2.8167814371257482,0.00027161482630624987,2.8128742514970058,0.00038612804581249986,3.7394193894493295,0.0
2.8206886227544907,0.00033434938732499993,2.8206886227544907,0.00027162075956249995,2.8167814371257482,0.0003863401893749999,3.743611395826965,0.0
2.8246107784431143,0.00033425162364187505,2.8246107784431143,0.00027163878737499993,2.8206886227544907,0.00038641363256250005,3.7478034022046,0.0
2.828532934131737,0.00033423152605624993,2.828532934131737,0.0002717039849999999,2.8246107784431143,0.000386483558,3.7519954085822347,0.0
2.8324401197604794,0.0003341656834062499,2.8324401197604794,0.0002716828676874999,2.828532934131737,0.00038655800756250017,3.75618741495987,0.0
2.836362275449102,0.0003341434181999998,2.836362275449102,0.00027168127431249987,2.8324401197604794,0.00038664533287500005,3.7603794213375052,0.0
2.8402844311377247,0.00033421714213749995,2.8402844311377247,0.00027174020331250005,2.836362275449102,0.00038673807224999995,3.7645714277151403,0.0
2.8442065868263477,0.00033415484504374985,2.8442065868263477,0.0002717738,2.8402844311377247,0.0003869267143125001,3.768763434092776,0.0
2.8481287425149704,0.0003341821293687501,2.8481287425149704,0.00027188154637500006,2.8442065868263477,0.0003870277724375,3.772955440470411,0.0
2.852065868263473,0.00033421184398125007,2.852065868263473,0.0002719338415,2.8481287425149704,0.0003871853578749999,3.7771474468480455,0.0
2.855988023952096,0.00033412445446874995,2.855988023952096,0.0002719204141875,2.852065868263473,0.0003872865202499998,3.781339453225681,0.0
2.8599251497005986,0.00033408128855312504,2.8599251497005986,0.0002719525073125001,2.855988023952096,0.00038730338612500006,3.785531459603316,0.0
2.863862275449102,0.00033397470123125005,2.863862275449102,0.000271967197125,2.8599251497005986,0.00038735054850000004,3.789723465980951,0.0
2.867799401197605,0.0003339165852562501,2.867799401197605,0.00027197508331250006,2.863862275449102,0.0003873841687500001,3.7939154723585866,0.0
2.871736526946108,0.0003339168544124997,2.871736526946108,0.00027194239568749986,2.867799401197605,0.00038746603524999996,3.7981074787362212,0.0
2.8756736526946107,0.0003338538228187498,2.8756736526946107,0.00027196436781250005,2.871736526946108,0.00038753558912500024,3.8022994851138563,0.0
2.879610778443114,0.00033375336973750006,2.879610778443114,0.00027199805200000003,2.8756736526946107,0.00038762166243749987,3.806491491491492,0.0
2.883562874251497,0.00033374644793750013,2.883562874251497,0.00027205535537499993,2.879610778443114,0.00038771183418749984,3.810683497869127,0.0
2.8875,0.000333680977875,2.8875,0.0002721045949999999,2.883562874251497,0.00038781914749999987,3.814875504246762,0.0
2.8914520958083836,0.0003335860681874999,2.8914520958083836,0.00027213667525000004,2.8875,0.00038791123999999997,3.8190675106243974,0.0
2.8954041916167665,0.00033351448400000016,2.8954041916167665,0.00027218247225000005,2.8914520958083836,0.000387987850625,3.823259517002032,0.0
2.8993562874251495,0.0003335478846874999,2.8993562874251495,0.00027227378849999995,2.8954041916167665,0.0003880440475000002,3.827451523379667,0.0
2.9033083832335334,0.00033349579225000015,2.9033083832335334,0.0002723292526874999,2.8993562874251495,0.00038810236375000026,3.8316435297573026,0.0
2.9072604790419163,0.00033351438000000014,2.9072604790419163,0.0002723558286875001,2.9033083832335334,0.00038812734375,3.8358355361349377,0.0
2.9112275449101794,0.00033349694718749973,2.9112275449101794,0.0002724427249375,2.9072604790419163,0.00038820718062499993,3.8400275425125727,0.0
2.9151796407185633,0.0003334917728749999,2.9151796407185633,0.00027246569312499994,2.9112275449101794,0.00038827834375,3.844219548890208,0.0
2.9191467065868264,0.0003334450745000001,2.9191467065868264,0.00027250303125,2.9151796407185633,0.0003883584518750001,3.848411555267843,0.0
2.9230988023952094,0.0003334621805,2.9230988023952094,0.0002726272086875,2.9191467065868264,0.0003884613537499998,3.852603561645478,0.0
2.9270658682634734,0.0003333801218750002,2.9270658682634734,0.00027259886562499994,2.9230988023952094,0.000388527379375,3.856795568023113,0.0
2.9310329341317365,0.0003333394828125001,2.9310329341317365,0.0002726009643750001,2.9270658682634734,0.00038851434937500014,3.8609875744007485,0.0
2.93501497005988,0.0003332337251875,2.93501497005988,0.00027258274206249994,2.9310329341317365,0.0003885560393750001,3.865179580778383,0.0
2.9389820359281438,0.00033323171143749997,2.9389820359281438,0.0002726537414375,2.93501497005988,0.00038859921,3.869371587156018,0.0
2.9429491017964073,0.00033314016556250007,2.9429491017964073,0.0002726933398125,2.9389820359281438,0.00038868937499999997,3.8735635935336536,0.0
2.946931137724551,0.0003331424198,2.946931137724551,0.0002727705186874999,2.9429491017964073,0.0003887262850000001,3.8777555999112887,0.0
2.9508982035928146,0.00033312505977500003,2.9508982035928146,0.0002728211778125,2.946931137724551,0.0003887951693749999,3.8819476062889238,0.0
2.9548802395209584,0.00033306749058125014,2.9548802395209584,0.0002728423356249999,2.9508982035928146,0.00038884796249999984,3.8861396126665593,0.0
2.958862275449102,0.0003329855907812502,2.958862275449102,0.0002728079440000001,2.9548802395209584,0.00038891972000000026,3.890331619044194,0.0
2.9628443113772454,0.0003328761057500001,2.9628443113772454,0.0002727429228750001,2.958862275449102,0.00038891365750000004,3.894523625421829,0.0
2.9668413173652697,0.0003328612551875,2.9668413173652697,0.00027267383787499993,2.9628443113772454,0.0003889213181249999,3.8987156317994645,0.0
2.970823353293413,0.00033282932176874997,2.970823353293413,0.0002727545280625001,2.9668413173652697,0.0003889343668749999,3.9029076381770995,0.0
2.974805389221557,0.00033276728834812487,2.974805389221557,0.00027281755856249987,2.970823353293413,0.0003890149506250002,3.907099644554734,0.0
2.9788023952095806,0.00033265915490625006,2.9788023952095806,0.0002728209895625001,2.974805389221557,0.0003890552737500001,3.9112916509323696,0.0
2.982799401197605,0.00033261230618125004,2.982799401197605,0.0002729474583125,2.9788023952095806,0.0003891483749999998,3.9154836573100047,0.0
2.9867964071856288,0.0003325546774750001,2.9867964071856288,0.0002729933577499999,2.982799401197605,0.00038925544875000024,3.9196756636876398,0.0
2.9907934131736527,0.000332559506875,2.9907934131736527,0.00027297948506250006,2.9867964071856288,0.00038926999562499995,3.9238676700652753,0.0
2.9947904191616765,0.00033255358796249995,2.9947904191616765,0.00027302316087500007,2.9907934131736527,0.0003892965687500001,3.9280596764429103,0.0
2.998787425149701,0.0003324570787312502,2.998787425149701,0.0002730207787500002,2.9947904191616765,0.0003893915056250001,3.932251682820545,0.0
3.0027994011976054,0.00033239184918749996,3.0027994011976054,0.00027297392474999986,2.998787425149701,0.0003893883743749999,3.9364436891981804,0.0
3.006796407185629,0.00033233123893749994,3.006796407185629,0.00027303052775000007,3.0027994011976054,0.0003894220068750002,3.9406356955758155,0.0
3.0108083832335333,0.0003321844506250002,3.0108083832335333,0.000273027601,3.006796407185629,0.00038944131374999986,3.9448277019534506,0.0
3.0148203592814373,0.00033212332606249995,3.0148203592814373,0.00027306656818750006,3.0108083832335333,0.00038944442312500006,3.949019708331086,0.0
3.0188323353293414,0.00033209096518750013,3.0188323353293414,0.00027302594931249996,3.0148203592814373,0.000389480608125,3.953211714708721,0.0
3.0228443113772454,0.00033212113237499985,3.0228443113772454,0.000273115080625,3.0188323353293414,0.0003895506712500001,3.9574037210863557,0.0
3.02685628742515,0.000332070328,3.02685628742515,0.00027315522700000004,3.0228443113772454,0.00038963707000000007,3.9615957274639912,0.0
3.0308682634730544,0.00033203309799999996,3.0308682634730544,0.00027313495156249993,3.02685628742515,0.00038966138125000007,3.9657877338416263,0.0
3.0348952095808386,0.0003318744569374999,3.0348952095808386,0.00027319386781250005,3.0308682634730544,0.000389669198125,3.9699797402192614,0.0
3.0389071856287426,0.0003318652722500001,3.0389071856287426,0.00027321651149999997,3.0348952095808386,0.00038965547500000004,3.974171746596897,0.0
3.042934131736527,0.00033182199937499974,3.042934131736527,0.0002732250748749999,3.0389071856287426,0.00038972264687500013,3.9783637529745315,0.0
3.0469610778443115,0.0003318393001875,3.0469610778443115,0.0002732010455,3.042934131736527,0.0003897583537499999,3.9825557593521665,0.0
3.050988023952096,0.00033178980187499997,3.050988023952096,0.0002732090325624999,3.0469610778443115,0.00038990083437499996,3.9867477657298016,0.0
3.0550149700598803,0.00033167101262500013,3.0550149700598803,0.00027318428475,3.050988023952096,0.000389957593125,3.990939772107437,0.0
3.059056886227545,0.00033165188037500014,3.059056886227545,0.0002731864580000001,3.0550149700598803,0.0003899835231249999,3.995131778485072,0.0
3.0630838323353298,0.0003315873342499999,3.0630838323353298,0.00027321022299999994,3.059056886227545,0.0003900308568750001,3.999323784862707,0.0
3.067125748502994,0.00033146309125000006,3.067125748502994,0.00027326368462499996,3.0630838323353298,0.00039010603875000015,4.003515791240343,0.0
3.0711526946107783,0.0003314104293125001,3.0711526946107783,0.00027333455043750013,3.067125748502994,0.0003901745775000001,4.007707797617978,0.0
3.0751946107784436,0.00033137665199999987,3.0751946107784436,0.00027333968725,3.0711526946107783,0.00039024724187500004,4.011899803995612,0.0
3.0792365269461075,0.00033135144781249983,3.0792365269461075,0.00027335738087499995,3.0751946107784436,0.00039028764625000003,4.016091810373248,0.0
3.0832784431137723,0.0003312533279375,3.0832784431137723,0.0002733509865625001,3.0792365269461075,0.0003902873562499999,4.020283816750883,0.0
3.0873353293413177,0.00033116448106250006,3.0873353293413177,0.0002733833361249999,3.0832784431137723,0.0003903252781249999,4.024475823128518,0.0
3.0913772455089825,0.0003311410561874999,3.0913772455089825,0.0002734200150625,3.0873353293413177,0.0003903485712500001,4.028667829506153,0.0
3.095434131736527,0.00033099632531249993,3.095434131736527,0.00027345344256250016,3.0913772455089825,0.0003903128793749999,4.032859835883788,0.0
3.099476047904192,0.00033093498306249985,3.099476047904192,0.0002734633211875,3.095434131736527,0.000390378564375,4.037051842261423,0.0
3.103532934131737,0.00033098698562499993,3.103532934131737,0.00027351108075,3.099476047904192,0.0003903829568750001,4.041243848639058,0.0
3.1075898203592818,0.0003310021121249999,3.1075898203592818,0.0002735420741875,3.103532934131737,0.0003904479075000001,4.045435855016693,0.0
3.1116467065868263,0.00033093780743749995,3.1116467065868263,0.00027360631124999997,3.1075898203592818,0.00039041225437499993,4.049627861394328,0.0
3.1157035928143713,0.0003309005308750002,3.1157035928143713,0.0002736482381249999,3.1116467065868263,0.00039049092249999996,4.053819867771964,0.0
3.1197604790419162,0.00033084860243749986,3.1197604790419162,0.00027372755987499996,3.1157035928143713,0.00039053659187499994,4.0580118741495985,0.0
3.1238323353293413,0.0003307225219999999,3.1238323353293413,0.0002737376325,3.1197604790419162,0.00039066360000000007,4.062203880527234,0.0
3.127904191616767,0.00033066529306250005,3.127904191616767,0.00027375660225,3.1238323353293413,0.00039069366437500017,4.0663958869048695,0.0
3.131961077844312,0.00033062426556250006,3.131961077844312,0.00027375159887500013,3.127904191616767,0.0003907134524999998,4.070587893282505,0.0
3.1360329341317366,0.00033065909712500007,3.1360329341317366,0.00027378110581249983,3.131961077844312,0.00039077391312500006,4.07477989966014,0.0
3.1401047904191617,0.00033058742193749994,3.1401047904191617,0.0002738115493124999,3.1360329341317366,0.00039085095812500006,4.078971906037775,0.0
3.144176646706587,0.0003305013798124999,3.144176646706587,0.0002738234090625001,3.1401047904191617,0.00039085651500000003,4.08316391241541,0.0
3.1482634730538925,0.0003304748189374999,3.1482634730538925,0.0002738686026874999,3.144176646706587,0.00039095151687500005,4.087355918793045,0.0
3.1523353293413177,0.00033048913518749987,3.1523353293413177,0.00027384994137500003,3.1482634730538925,0.0003910067699999998,4.09154792517068,0.0
3.156422155688623,0.000330485871875,3.156422155688623,0.00027387028656249997,3.1523353293413177,0.0003909958081250001,4.095739931548315,0.0
3.160494011976048,0.0003304274023124999,3.160494011976048,0.00027393168718750014,3.156422155688623,0.000391026266875,4.09993193792595,0.0
3.1645808383233534,0.00033044445943750014,3.1645808383233534,0.0002739570654375001,3.160494011976048,0.00039105639000000005,4.104123944303585,0.0
3.1686676646706586,0.00033036736712499986,3.1686676646706586,0.00027397322175,3.1645808383233534,0.00039113970375000026,4.10831595068122,0.0
3.172754491017964,0.00033025076612499995,3.172754491017964,0.00027395690993749986,3.1686676646706586,0.00039113523999999994,4.112507957058855,0.0
3.1768413173652696,0.00033025090587499994,3.1768413173652696,0.00027401432493749997,3.172754491017964,0.0003911852575000001,4.11669996343649,0.0
3.180943113772455,0.00033022702850000004,3.180943113772455,0.0002740582201875001,3.1768413173652696,0.000391244816875,4.120891969814126,0.0
3.1850299401197604,0.0003301725283125001,3.1850299401197604,0.00027405989740625,3.180943113772455,0.0003912603587499999,4.12508397619176,0.0
3.1891317365269463,0.000330138527625,3.1891317365269463,0.0002740629872812498,3.1850299401197604,0.000391321569375,4.129275982569395,0.0
3.1932335329341317,0.0003300399016875,3.1932335329341317,0.0002741028252437502,3.1891317365269463,0.00039138144437499974,4.133467988947031,0.0
3.1973353293413176,0.00032997007574999993,3.1973353293413176,0.00027406747707499996,3.1932335329341317,0.00039140382375000004,4.137659995324666,0.0
3.201437125748503,0.0003299705734374999,3.201437125748503,0.0002740986348125001,3.1973353293413176,0.00039139116625000003,4.141852001702301,0.0
3.205538922155689,0.00032989516475000023,3.205538922155689,0.0002741125328125,3.201437125748503,0.00039144834875000004,4.146044008079937,0.0
3.2096407185628744,0.0003298379270625,3.2096407185628744,0.0002742241412499998,3.205538922155689,0.0003914798649999998,4.150236014457572,0.0
3.2137574850299404,0.00032985156750000016,3.2137574850299404,0.000274252371625,3.2096407185628744,0.00039156561999999993,4.154428020835207,0.0
3.217859281437126,0.00032983576025,3.217859281437126,0.0002743174930000001,3.2137574850299404,0.000391625345625,4.158620027212842,0.0
3.221976047904192,0.00032975174887499997,3.221976047904192,0.00027428529025000007,3.217859281437126,0.00039167092874999986,4.162812033590477,0.0
3.2260928143712575,0.000329709031,3.2260928143712575,0.0002743073529375,3.221976047904192,0.00039167115875,4.167004039968112,0.0
3.2302095808383235,0.0003296596663125,3.2302095808383235,0.0002743365876249998,3.2260928143712575,0.0003917254825000002,4.171196046345747,0.0
3.234326347305389,0.0003296192194999999,3.234326347305389,0.0002743691236875,3.2302095808383235,0.00039181873312500016,4.175388052723382,0.0
3.2384580838323354,0.0003295795363124998,3.2384580838323354,0.00027434790198749986,3.234326347305389,0.0003917970012500001,4.179580059101017,0.0
3.2425748502994014,0.0003295602513125,3.2425748502994014,0.0002743889454812499,3.2384580838323354,0.00039176777750000004,4.183772065478653,0.0
3.246706586826347,0.00032950186124999976,3.246706586826347,0.00027443791441875023,3.2425748502994014,0.0003918372931249998,4.187964071856288,0.0
3.250823353293413,0.00032939242675000016,3.250823353293413,0.0002744484561249999,3.246706586826347,0.00039185793874999995,,
3.254955089820359,0.0003293805233749999,3.254955089820359,0.0002744919466375,3.250823353293413,0.000391871909375,,
3.2590868263473056,0.0003293053429374998,3.2590868263473056,0.00027448294166250003,3.254955089820359,0.00039194288250000016,,
3.263218562874252,0.0003292396206875001,3.263218562874252,0.0002744804684743751,3.2590868263473056,0.0003919613106249998,,
3.267365269461078,0.0003292075422500001,3.267365269461078,0.00027450019383124983,3.263218562874252,0.0003919678612500003,,
3.271497005988024,0.00032907191412500015,3.271497005988024,0.00027445535042218763,3.267365269461078,0.0003920590843749999,,
3.2756437125748503,0.0003290717053125001,3.2756437125748503,0.0002745007000062501,3.271497005988024,0.000392047101875,,
3.2797754491017965,0.00032915997581249985,3.2797754491017965,0.0002745819266875001,3.2756437125748503,0.0003921072784999999,,
3.283922155688623,0.00032919075249999996,3.283922155688623,0.00027462700681250005,3.2797754491017965,0.00039223497562499994,,
3.2880688622754493,0.00032917478631250014,3.2880688622754493,0.0002746738450625,3.283922155688623,0.0003922570281249999,,
3.2922155688622756,0.0003291278361874999,3.2922155688622756,0.0002747414774,3.2880688622754493,0.0003923198502500001,,
3.296362275449102,0.0003290829694312501,3.296362275449102,0.00027477637075000005,3.2922155688622756,0.00039236953862499996,,
3.3005239520958085,0.0003290098165624997,3.3005239520958085,0.0002748161661249999,3.296362275449102,0.00039238030999999996,,
3.304670658682635,0.000328978006425,3.304670658682635,0.0002748220754375001,3.3005239520958085,0.0003924044737500001,,
3.308832335329342,0.000328909008710625,3.308832335329342,0.000274763478,3.304670658682635,0.00039243527374999983,,
3.3129940119760484,0.00032882508053124984,3.3129940119760484,0.00027476485462500004,3.308832335329342,0.000392431659375,,
3.3171556886227545,0.0003287443303624998,3.3171556886227545,0.0002747598398125,3.3129940119760484,0.0003924964181249999,,
3.321317365269461,0.00032871798324999994,3.321317365269461,0.00027478129293750014,3.3171556886227545,0.00039252719687500007,,
3.325479041916168,0.00032870519777499993,3.325479041916168,0.0002748131343124999,3.321317365269461,0.00039257262375000005,,
3.3296407185628745,0.00032865684012500015,3.3296407185628745,0.0002748638076875,3.325479041916168,0.000392612119375,,
3.333817365269461,0.0003286422411312499,3.333817365269461,0.00027492468262499994,3.3296407185628745,0.0003926589718750002,,
3.3379790419161677,0.0003285501616250001,3.3379790419161677,0.0002748905776250001,3.333817365269461,0.0003926890462500001,,
3.342155688622755,0.0003285137121875,3.342155688622755,0.00027488157368749994,3.3379790419161677,0.00039272252062499984,,
3.3463323353293415,0.0003284373523124998,3.3463323353293415,0.00027486806987499994,3.342155688622755,0.00039272343437500015,,
3.350508982035928,0.0003284145298124997,3.350508982035928,0.00027492899224999996,3.3463323353293415,0.0003927494075000002,,
3.3546856287425153,0.00032845923581875,3.3546856287425153,0.0002749599608750002,3.350508982035928,0.000392786049375,,
3.358877245508982,0.0003283323301374999,3.358877245508982,0.00027495919224999985,3.3546856287425153,0.0003928568518750001,,
3.363053892215569,0.00032826875356249994,3.363053892215569,0.00027492407481250007,3.358877245508982,0.0003928711475,,
3.367245508982036,0.00032822983500000006,3.367245508982036,0.00027500365049999985,3.363053892215569,0.00039282890999999996,,
3.371422155688623,0.00032812961975000005,3.371422155688623,0.0002750432399999999,3.367245508982036,0.0003928546000000001,,
3.3756137724550896,0.0003280869415312501,3.3756137724550896,0.00027509382768749994,3.371422155688623,0.000392870176875,,
3.3798053892215574,0.00032801777364374976,3.3798053892215574,0.00027513675753125,3.3756137724550896,0.00039288984625000003,,
3.383997005988024,0.00032789099155625,3.383997005988024,0.0002751265468749999,3.3798053892215574,0.00039293053812500007,,
3.3882035928143712,0.00032779325518749987,3.3882035928143712,0.00027512369856250006,3.383997005988024,0.00039291930875000005,,
3.3923952095808385,0.000327806875125,3.3923952095808385,0.0002751733643874999,3.3882035928143712,0.00039293314687500027,,
3.3966017964071855,0.00032782138012500017,3.3966017964071855,0.0002752283239937499,3.3923952095808385,0.000392962319375,,
3.4008083832335334,0.000327800753125,3.4008083832335334,0.0002752304054249998,3.3966017964071855,0.00039299599499999997,,
3.4050000000000002,0.000327760152125,3.4050000000000002,0.0002752497778,3.4008083832335334,0.0003930222718750001,,
3.4092065868263473,0.0003277952138125,3.4092065868263473,0.00027524952399375,3.4050000000000002,0.00039303359062499963,,
3.413428143712575,0.00032772499843750004,3.413428143712575,0.0002753138967499999,3.4092065868263473,0.00039306426249999997,,
3.4176347305389223,0.00032772442650000013,3.4176347305389223,0.00027535071791875,3.413428143712575,0.000393113946875,,
3.4218413173652698,0.00032767154125000014,3.4218413173652698,0.00027536579966249997,3.4176347305389223,0.0003931369137500001,,
3.426062874251497,0.0003276207208125,3.426062874251497,0.0002753951913437498,3.4218413173652698,0.000393152841875,,
3.430284431137725,0.0003275568615625001,3.430284431137725,0.0002753601050624999,3.426062874251497,0.0003931904268749999,,
3.434491017964072,0.0003274197996250002,3.434491017964072,0.0002753303500625,3.430284431137725,0.0003931762437500001,,
3.4387125748502996,0.0003272712847499998,3.4387125748502996,0.00027531048325000004,3.434491017964072,0.000393174945,,
3.4429491017964073,0.0003272442353125,3.4429491017964073,0.0002752904868750001,3.4387125748502996,0.0003931479268750002,,
3.447170658682635,0.0003271657817500001,3.447170658682635,0.00027523525181249997,3.4429491017964073,0.00039315927562500006,,
3.451392215568862,0.0003271738983749999,3.451392215568862,0.000275268076625,3.447170658682635,0.00039313981937500023,,
3.4556287425149703,0.0003271328203125,3.4556287425149703,0.00027532257549999997,3.451392215568862,0.00039319897624999977,,
3.4598502994011975,0.0003270809260625,3.4598502994011975,0.00027534664275,3.4556287425149703,0.00039319632624999995,,
3.4640868263473057,0.0003270877564999999,3.4640868263473057,0.00027536378868749995,3.4598502994011975,0.00039319328124999987,,
3.468323353293413,0.00032705508411875003,3.468323353293413,0.0002753826920625001,3.4640868263473057,0.00039327162125000006,,
3.4725598802395212,0.0003269363534375,3.4725598802395212,0.00027535291687500005,3.468323353293413,0.0003932989493749999,,
3.476811377245509,0.00032684154987500016,3.476811377245509,0.00027535735981249994,3.4725598802395212,0.000393302155,,
3.481047904191617,0.0003267836811249998,3.481047904191617,0.0002753571253125,3.476811377245509,0.00039332622250000014,,
3.485299401197605,0.00032670540825000005,3.485299401197605,0.0002753489956875001,3.481047904191617,0.0003933735325000002,,
3.4895359281437126,0.0003266363230624999,3.4895359281437126,0.0002753666949375,3.485299401197605,0.00039335412187499995,,
3.4937874251497005,0.000326634039875,3.4937874251497005,0.0002753911341250001,3.4895359281437126,0.0003933826100000001,,
3.498038922155689,0.00032654554324999997,3.498038922155689,0.0002753877817499999,3.4937874251497005,0.00039340204312499993,,
3.502290419161677,0.0003265568485,3.502290419161677,0.00027539487750000006,3.498038922155689,0.00039340479875000015,,
3.506556886227545,0.00032645654468749994,3.506556886227545,0.0002753648326875,3.502290419161677,0.00039341250375000004,,
3.5108083832335333,0.00032641169281249994,3.5108083832335333,0.00027536618268750003,3.506556886227545,0.000393397745625,,
3.5150598802395208,0.00032632402775,3.5150598802395208,0.0002754160431875001,3.5108083832335333,0.00039336169,,
3.5193263473053893,0.0003262612046249999,3.5193263473053893,0.00027548355743749995,3.5150598802395208,0.0003933973181249999,,
3.523592814371258,0.0003261926446249999,3.523592814371258,0.0002754691525,3.5193263473053893,0.0003934390825000001,,
3.527859281437126,0.0003260986164999998,3.527859281437126,0.0002754942691874999,3.523592814371258,0.0003934471274999999,,
3.532125748502994,0.0003260440521875,3.532125748502994,0.00027551291785,3.527859281437126,0.000393460769375,,
3.5363922155688625,0.0003260376883125001,3.5363922155688625,0.00027554557324374997,3.532125748502994,0.0003934740499999999,,
3.540673652694611,0.0003259425922500002,3.540673652694611,0.00027559940231249995,3.5363922155688625,0.00039348642937500026,,
3.5449401197604793,0.00032590991737499984,3.5449401197604793,0.0002756049218,3.540673652694611,0.00039348971749999997,,
3.5492215568862275,0.0003258590269374998,3.5492215568862275,0.0002756315162562501,3.5449401197604793,0.00039349109625000004,,
3.5535029940119762,0.00032576291093749997,3.5535029940119762,0.0002756600200625,3.5492215568862275,0.00039350400812499995,,
3.5577844311377245,0.00032571821325000003,3.5577844311377245,0.000275673783375,3.5535029940119762,0.0003935381193749999,,
3.562065868263473,0.00032567550618750005,3.562065868263473,0.000275670367875,3.5577844311377245,0.0003935868543749999,,
3.566347305389222,0.0003255569594999998,3.566347305389222,0.00027570816725,3.562065868263473,0.0003936099993750001,,
3.5706437125748507,0.00032552548837499996,3.5706437125748507,0.00027572988818749995,3.566347305389222,0.00039363050062500007,,
3.5749251497005994,0.0003254108813125,3.5749251497005994,0.00027573457409374994,3.5706437125748507,0.0003936108112500002,,
3.5792215568862273,0.00032536610712499984,3.5792215568862273,0.00027576551000000005,3.5749251497005994,0.0003936323156249999,,
3.583517964071856,0.0003253473708124999,3.583517964071856,0.0002757703290974999,3.5792215568862273,0.0003936488725000001,,
3.587814371257485,0.00032529970006249997,3.587814371257485,0.00027578180021875,3.583517964071856,0.00039367041625000006,,
3.592110778443114,0.0003252955106875,3.592110778443114,0.0002758035118312501,3.587814371257485,0.000393699848125,,
3.5964071856287427,0.0003252933423125002,3.5964071856287427,0.00027581130854375006,3.592110778443114,0.0003936914312500001,,
3.6007035928143716,0.00032513934481249996,3.6007035928143716,0.00027581270513125,3.5964071856287427,0.00039373923375,,
3.60501497005988,0.0003250689843125,3.60501497005988,0.0002757956217118749,3.6007035928143716,0.00039374277124999983,,
3.609326347305389,0.0003250337741874998,3.609326347305389,0.000275839908925,3.60501497005988,0.00039375578687500003,,
3.613622754491018,0.0003250009253125001,3.613622754491018,0.00027583517547499997,3.609326347305389,0.0003937839637500001,,
3.617934131736527,0.00032499354081249975,3.617934131736527,0.00027586675943750013,3.613622754491018,0.0003938162093750001,,
3.622260479041916,0.0003249522924374997,3.622260479041916,0.00027586161908749987,3.617934131736527,0.00039382505499999993,,
3.626571856287425,0.0003248892104374999,3.626571856287425,0.00027583517093124994,3.622260479041916,0.000393840646875,,
3.630883233532934,0.00032476513787499996,3.630883233532934,0.0002758794869375001,3.626571856287425,0.000393826025625,,
3.635209580838324,0.00032467247856250004,3.635209580838324,0.00027589955372499985,3.630883233532934,0.00039382977187500017,,
3.639535928143713,0.0003246357747499999,3.639535928143713,0.000275948279075,3.635209580838324,0.00039381677062499997,,
3.643847305389222,0.00032465409624999995,3.643847305389222,0.00027593496269375016,3.639535928143713,0.00039383485125000004,,
3.648173652694611,0.00032460896631250017,3.648173652694611,0.00027597626612500006,3.643847305389222,0.0003938164531249999,,
3.6525149700598805,0.00032451103374999996,3.6525149700598805,0.0002760116162874999,3.648173652694611,0.0003938156231250001,,
3.6568413173652696,0.0003244208977499999,3.6568413173652696,0.00027597071880000005,3.6525149700598805,0.00039381646875,,
3.6611676646706592,0.0003243446173125,3.6611676646706592,0.0002760282370125,3.6568413173652696,0.0003938244068749998,,
3.6655089820359286,0.0003243300503749999,3.6655089820359286,0.00027600352844999994,3.6611676646706592,0.000393814661875,,
3.669850299401198,0.0003242706675625,3.669850299401198,0.00027598809116249976,3.6655089820359286,0.00039381765749999995,,
3.674176646706587,0.00032420677756249985,3.674176646706587,0.0002759806537500001,3.669850299401198,0.0003938196319375,,
3.678517964071857,0.0003241648170625,3.678517964071857,0.0002759748063750001,3.674176646706587,0.00039378175325,,
3.6828742514970063,0.00032405603349999995,3.6828742514970063,0.00027601649786250005,3.678517964071857,0.0003937714193750001,,
3.6872155688622756,0.00032396573543750013,3.6872155688622756,0.0002759946318875,3.6828742514970063,0.00039377997937499996,,
3.6915568862275454,0.00032390462481249994,3.6915568862275454,0.00027600357923125,3.6872155688622756,0.00039378102125,,
3.695913173652695,0.00032385013737500014,3.695913173652695,0.00027597617549375,3.6915568862275454,0.00039377760750000017,,
3.7002694610778444,0.00032377713674999997,3.7002694610778444,0.0002759999405062499,3.695913173652695,0.0003938046656250001,,
3.7046257485029943,0.000323689532875,3.7046257485029943,0.00027601830968749987,3.7002694610778444,0.00039381907375,,
3.708982035928144,0.0003236734052500001,3.708982035928144,0.000276013434125,3.7046257485029943,0.0003938383225,,
3.7133383233532933,0.0003236744140000001,3.7133383233532933,0.0002760725526624999,3.708982035928144,0.00039385337500000023,,
3.717694610778443,0.00032365551224999985,3.717694610778443,0.00027611359318750013,3.7133383233532933,0.00039388667812500025,,
3.7220508982035927,0.000323580587875,3.7220508982035927,0.00027611409630000025,3.717694610778443,0.00039390740374999994,,
3.726422155688623,0.0003235453091875001,3.726422155688623,0.00027612365315500006,3.7220508982035927,0.0003939160506250002,,
3.730793413173653,0.0003234845775000001,3.730793413173653,0.0002761567213124999,3.726422155688623,0.00039392914874999995,,
3.735164670658683,0.00032341838187499995,3.735164670658683,0.00027616186312500016,3.730793413173653,0.000393949885,,
3.7395359281437126,0.00032336348812499996,3.7395359281437126,0.0002761510933749998,3.735164670658683,0.00039399821875000016,,
3.7439071856287427,0.00032331322300000007,3.7439071856287427,0.0002762266499375,3.7395359281437126,0.00039398288312499996,,
3.7482784431137723,0.0003233002290624999,3.7482784431137723,0.0002762572656875,3.7439071856287427,0.00039401065874999995,,
3.7526646706586826,0.0003232869315625001,3.7526646706586826,0.0002762388846437501,3.7482784431137723,0.0003940675193749999,,
3.757035928143713,0.00032321998656250023,3.757035928143713,0.0002762657622375001,3.7526646706586826,0.00039412003250000006,,
3.761422155688623,0.00032315601449999984,3.761422155688623,0.0002763089552624998,3.757035928143713,0.00039413742875000005,,
3.765808383233533,0.00032315993974999993,3.765808383233533,0.00027636849329374985,3.761422155688623,0.0003941098481250002,,
3.770194610778443,0.0003231885168124999,3.770194610778443,0.00027643294516249993,3.765808383233533,0.00039415288999999985,,
3.7745808383233537,0.00032313526287500004,3.7745808383233537,0.00027644051107500006,3.770194610778443,0.0003941896437499999,,
3.778982035928144,0.000323056846125,3.778982035928144,0.0002764444356687499,3.7745808383233537,0.00039417487287500005,,
3.783368263473054,0.0003229471321874999,3.783368263473054,0.00027644412806875003,3.778982035928144,0.0003941801399999998,,
3.7877694610778443,0.00032288704324999994,3.7877694610778443,0.0002764091975625001,3.783368263473054,0.00039418523425000006,,
3.792170658682635,0.00032285103481249997,3.792170658682635,0.000276454686875,3.7877694610778443,0.00039414187012499986,,
3.7965718562874256,0.00032272138918750003,3.7965718562874256,0.00027648470456250016,3.792170658682635,0.00039417099900000013,,
3.8009730538922155,0.00032263442214375,3.8009730538922155,0.0002765031935687501,3.7965718562874256,0.00039413921662499973,,
3.805374251497006,0.0003226529099562501,3.805374251497006,0.00027655897712500015,3.8009730538922155,0.00039411611812500004,,
3.8097754491017968,0.0003225800315062498,3.8097754491017968,0.00027656720883749994,3.805374251497006,0.0003941575606874999,,
3.8141916167664673,0.00032249034893750013,3.8141916167664673,0.0002765992892499999,3.8097754491017968,0.00039416145493749997,,
3.8186077844311375,0.0003225209392750001,3.8186077844311375,0.000276614753875,3.8141916167664673,0.0003941394186875001,,
3.8230239520958085,0.0003225245631250001,3.8230239520958085,0.0002766706128562501,3.8186077844311375,0.00039414019743749996,,
3.827440119760479,0.00032245846832500006,3.827440119760479,0.0002766700356499999,3.8230239520958085,0.00039418190637499975,,
3.83185628742515,0.00032239852065,3.83185628742515,0.00027669683814250006,3.827440119760479,0.0003941955078124999,,
3.8362724550898206,0.0003223577846874999,3.8362724550898206,0.0002766849909793749,3.83185628742515,0.00039416458325000007,,
3.840688622754491,0.0003223678593875001,3.840688622754491,0.00027669566690000015,3.8362724550898206,0.00039418421718750003,,
3.8451197604790424,0.0003223516829062501,3.8451197604790424,0.00027670502731875005,3.840688622754491,0.00039418808618749986,,
3.849550898203593,0.00032229846155624987,3.849550898203593,0.00027671897778124986,3.8451197604790424,0.00039422095468750015,,
3.853982035928144,0.00032217419514375,3.853982035928144,0.0002767011338812499,3.849550898203593,0.00039422589512500006,,
3.858413173652695,0.0003221125985375001,3.858413173652695,0.00027674303776875,3.853982035928144,0.0003942223071874999,,
3.8628443113772457,0.00032205096355000015,3.8628443113772457,0.0002767443915500001,3.858413173652695,0.00039425514549999984,,
3.867275449101797,0.0003219890658187501,3.867275449101797,0.00027677556215000015,3.8628443113772457,0.0003942393406249997,,
3.8717065868263476,0.00032199943633749994,3.8717065868263476,0.0002767642149375,3.867275449101797,0.0003942299850624999,,
3.876152694610779,0.00032192014190812496,3.876152694610779,0.00027675031691875,3.8717065868263476,0.00039422843962499986,,
3.88059880239521,0.0003218530110312499,3.88059880239521,0.0002767895710500001,3.876152694610779,0.00039421447437500015,,
3.885044910179641,0.00032179908869125,3.885044910179641,0.00027681915123125,3.88059880239521,0.0003942381166874998,,
3.889491017964072,0.00032172257730000005,3.889491017964072,0.00027685082398125013,3.885044910179641,0.0003942123688125001,,
3.8939371257485034,0.0003216290877,3.8939371257485034,0.00027688413793125005,3.889491017964072,0.00039419279025000006,,
3.8983832335329343,0.00032151688563124997,3.8983832335329343,0.00027688449651500004,3.8939371257485034,0.00039421412443750006,,
3.9028443113772457,0.00032149022236875,3.9028443113772457,0.00027694166762500005,3.8983832335329343,0.0003941943444375,,
3.907305389221557,0.0003214437732499998,3.907305389221557,0.00027695765533750007,3.9028443113772457,0.00039422619218749987,,
3.9117514970059886,0.0003213595319125001,3.9117514970059886,0.0002769800281562501,3.907305389221557,0.0003942130130625,,
3.9162125748502996,0.0003212857535312499,3.9162125748502996,0.00027699667539374977,3.9117514970059886,0.0003942176395625001,,
3.920673652694611,0.0003212627471249999,3.920673652694611,0.00027700643418750013,3.9162125748502996,0.0003942168273125001,,
3.9251497005988023,0.0003211881572875,3.9251497005988023,0.0002770103036250001,3.920673652694611,0.00039424237037500014,,
3.929610778443114,0.00032115755992499995,3.929610778443114,0.00027700534818749986,3.9251497005988023,0.00039430403837500006,,
3.9340868263473054,0.000321107808425,3.9340868263473054,0.00027699821684374986,3.929610778443114,0.0003943114280625,,
3.938547904191617,0.0003210161830125001,3.938547904191617,0.0002769740346937501,3.9340868263473054,0.0003943111941250001,,
3.9430239520958086,0.0003209627616375,3.9430239520958086,0.00027699185929375007,3.938547904191617,0.000394282624125,,
3.9475000000000002,0.00032084175584374993,3.9475000000000002,0.00027699055133125004,3.9430239520958086,0.0003942887729999998,,
3.951976047904192,0.00032078209336875005,3.951976047904192,0.0002769998045062499,3.9475000000000002,0.00039427348412500007,,
3.9564670658682637,0.0003207084347499998,3.9564670658682637,0.00027701020670625005,3.951976047904192,0.00039425278137499974,,
3.9609431137724553,0.0003206965749499999,3.9609431137724553,0.0002769873951875001,3.9564670658682637,0.00039425472356250025,,
3.965434131736527,0.0003205907799375001,3.965434131736527,0.00027695621175,3.9609431137724553,0.00039422089999999985,,
3.9699101796407184,0.0003205865072750002,3.9699101796407184,0.0002769754105000001,3.965434131736527,0.0003942260739375001,,
3.9744011976047906,0.00032050986301249997,3.9744011976047906,0.0002769687054874999,3.9699101796407184,0.0003942270906250003,,
3.9788922155688624,0.00032045161068750005,3.9788922155688624,0.00027699335099374997,3.9744011976047906,0.00039424649931250004,,
3.9833832335329347,0.00032033130375,3.9833832335329347,0.0002769687031687501,3.9788922155688624,0.0003942513232499998,,
3.987889221556886,0.00032025761956249994,3.987889221556886,0.0002769753611562501,3.9833832335329347,0.0003942161526250002,,
3.9923802395209584,0.00032019048581249986,3.9923802395209584,0.0002769793772562501,3.987889221556886,0.00039423054674999995,,
3.9968862275449104,0.000320088198,3.9968862275449104,0.00027700826557500006,3.9923802395209584,0.00039426005525000017,,
4.001392215568862,0.0003200222453749998,4.001392215568862,0.00027702827545624995,3.9968862275449104,0.0003942696314375,,
4.005898203592815,0.0003198800254374999,4.005898203592815,0.0002770490989249999,4.001392215568862,0.00039426440412500003,,
4.010404191616766,0.0003198137548125,4.010404191616766,0.00027700591938750014,4.005898203592815,0.00039427533493750024,,
4.014910179640719,0.0003197161420625,4.014910179640719,0.0002770219136312501,4.010404191616766,0.0003942809833749999,,
4.01941616766467,0.0003196353780000001,4.01941616766467,0.0002770209226250001,4.014910179640719,0.0003942872401250001,,
4.023937125748503,0.0003195727742500001,4.023937125748503,0.00027702094737500006,4.01941616766467,0.0003942810995625001,,
4.028458083832335,0.00031956071606249997,4.028458083832335,0.0002770140525000002,4.023937125748503,0.00039427431125000007,,
4.0329790419161675,0.0003195253915624999,4.0329790419161675,0.000277007265375,4.028458083832335,0.0003942990918125,,
4.0375000000000005,0.0003194273836875,4.0375000000000005,0.00027701082118749995,4.0329790419161675,0.0003942956381250001,,
4.042020958083833,0.00031939017456249994,4.042020958083833,0.0002770165019375,4.0375000000000005,0.00039430382675000015,,
4.046541916167665,0.0003193163046250001,4.046541916167665,0.00027703346675625,4.042020958083833,0.00039431716924999996,,
4.051062874251497,0.00031922659062500006,4.051062874251497,0.0002770068939562499,4.046541916167665,0.0003943465310625,,
4.05559880239521,0.000319147894375,4.05559880239521,0.00027700467303124995,4.051062874251497,0.0003943504985625001,,
4.060134730538922,0.0003191395980625,4.060134730538922,0.00027701437037562515,4.05559880239521,0.0003943239704999998,,
4.064670658682635,0.0003190945412499998,4.064670658682635,0.00027703483262312496,4.060134730538922,0.0003943348526874998,,
4.069206586826348,0.0003190095759375001,4.069206586826348,0.0002770434545375,4.064670658682635,0.00039433154375,,
4.07374251497006,0.00031893196399999994,4.07374251497006,0.00027707249379375,4.069206586826348,0.00039434800493749983,,
4.078278443113772,0.0003189087854375,4.078278443113772,0.00027708567874999994,4.07374251497006,0.00039433871118749983,,
4.082829341317365,0.00031888884937500016,4.082829341317365,0.00027707925431250005,4.078278443113772,0.0003943439460625,,
4.087380239520958,0.0003188128215,4.087380239520958,0.00027707850024999994,4.082829341317365,0.0003943710648125,,
4.091916167664671,0.00031874205618749975,4.091916167664671,0.0002770853390124999,4.087380239520958,0.0003944083603750001,,
4.096467065868263,0.0003186411135000002,4.096467065868263,0.0002770645548125,4.091916167664671,0.0003944197693749998,,
4.101032934131736,0.0003186153288750001,4.101032934131736,0.0002770730621250001,4.096467065868263,0.0003943989301875,,
4.10558383233533,0.00031854638331249997,4.10558383233533,0.0002771208975624999,4.101032934131736,0.0003944250505000001,,
4.110134730538922,0.000318559318,4.110134730538922,0.00027713502025000027,4.10558383233533,0.0003944200024374999,,
4.114700598802395,0.00031852250425000006,4.114700598802395,0.0002771418226875001,4.110134730538922,0.00039443261062500006,,
4.119266467065868,0.00031844686031249996,4.119266467065868,0.0002771281689375001,4.114700598802395,0.00039445659406250004,,
4.123817365269462,0.000318424605875,4.123817365269462,0.0002771400373125,4.119266467065868,0.000394424059125,,
4.128383233532935,0.0003183721607500001,4.128383233532935,0.0002771799411875001,4.123817365269462,0.0003944194338749999,,
4.1329640718562874,0.00031832830756250004,4.1329640718562874,0.00027716161287499993,4.128383233532935,0.00039443970793749976,,
4.1375299401197605,0.00031827365199999983,4.1375299401197605,0.0002771762727499999,4.1329640718562874,0.00039440998625000004,,
4.142110778443114,0.00031821171837499994,4.142110778443114,0.00027719071887500024,4.1375299401197605,0.00039438120512500023,,
4.146676646706587,0.0003181969005625001,4.146676646706587,0.00027720825743749984,4.142110778443114,0.0003944274881874998,,
4.15125748502994,0.0003181499721250002,4.15125748502994,0.00027722890062499995,4.146676646706587,0.0003944286421249998,,
4.155838323353294,0.0003180646268125001,4.155838323353294,0.00027724054237500005,4.15125748502994,0.00039442282243750006,,
4.160419161676646,0.00031801844500000005,4.160419161676646,0.00027726511906249994,4.155838323353294,0.00039440536950000006,,
4.165,0.000317975819625,4.165,0.00027728302062499994,4.160419161676646,0.00039443152543750025,,
4.169595808383234,0.000317859986125,4.169595808383234,0.000277296147,4.165,0.00039441231412499985,,
4.174176646706587,0.0003178401106874998,4.174176646706587,0.0002773299619375,4.169595808383234,0.0003944050819374999,,
4.17877245508982,0.0003178156423750001,4.17877245508982,0.00027736037775,4.174176646706587,0.0003944202921875,,
4.183368263473054,0.000317758071875,4.183368263473054,0.00027737194656249993,4.17877245508982,0.0003944619901250001,,
4.187964071856288,0.00031769732675,4.187964071856288,0.0002773833708124999,4.183368263473054,0.0003944758114375003,,
,,,,4.187964071856288,0.0003944908749375001,,


==> anc/v3_0_08_errorbars.dat <==
v3_2to0_err	v3_2to2_err	v3_SingleHit_err
1.25e-05	1.25e-05	1.25e-05


==> anc/v3_0_14.dat <==
# time_2to0,v3_2to0,time_2to2,v3_2to2,time_SingleHit,v3_SingleHit,time_loss,v3_loss
0.0,-2.5595206250000084e-06,0.0025025000000000004,-2.5847930312499993e-06,0.0,-2.5595206250000084e-06,0.0001497005988023952,0.0
0.0025025000000000004,-3.0506936562500074e-06,0.005006257485029941,-2.3409670000000003e-06,0.0025025000000000004,-3.3073152312499975e-06,0.004341706976437516,0.0
0.005006257485029941,-3.2488691250000034e-06,0.00751127245508982,-2.2557882499999966e-06,0.005006257485029941,-3.815093631250002e-06,0.008533713354072636,0.0
0.00751127245508982,-2.7879286250000004e-06,0.01001752994011976,-2.410262437500003e-06,0.00751127245508982,-3.194450800000003e-06,0.012725719731707757,0.0
0.01001752994011976,-2.4876678823749994e-06,0.01252504491017964,-2.3233224125000085e-06,0.01001752994011976,-3.3697773124999927e-06,0.016917726109342876,0.0
0.01252504491017964,-1.973589437499994e-06,0.015033832335329343,-1.3693088124999916e-06,0.01252504491017964,-2.7351939374999913e-06,0.021109732486977995,0.0
0.015033832335329343,-1.0715343125000057e-06,0.017543862275449105,-1.1509642062499984e-06,0.015033832335329343,-1.4839448062499958e-06,0.025301738864613118,0.0
0.017543862275449105,-5.989168187500038e-07,0.020055089820359282,-4.6897340000000005e-07,0.017543862275449105,-7.850775624999987e-07,0.029493745242248237,0.0
0.020055089820359282,6.917333125000013e-07,0.022567664670658683,2.2843818750000293e-07,0.020055089820359282,5.228503124999999e-07,0.03368575161988335,0.0
0.022567664670658683,1.4533536812499962e-06,0.025081437125748503,5.044423750000047e-07,0.022567664670658683,6.018192250000016e-07,0.03787775799751848,0.0
0.025081437125748503,2.252292274999998e-06,0.027596556886227547,1.4128210687500003e-06,0.025081437125748503,1.4541166625000004e-06,0.04206976437515359,0.0
0.027596556886227547,3.0899361875000014e-06,0.03011287425149701,1.9459472312499935e-06,0.027596556886227547,2.2385463499999988e-06,0.04626177075278872,0.0
0.03011287425149701,3.4699119024999987e-06,0.03263038922155689,2.7613344581249954e-06,0.03011287425149701,2.9434733749999944e-06,0.050453777130423844,0.0
0.03263038922155689,3.976641124999999e-06,0.03514925149700599,2.986291206249997e-06,0.03263038922155689,3.396090125000003e-06,0.05464578350805895,0.0
0.03514925149700599,4.329352225000004e-06,0.03766931137724551,3.6111647500000013e-06,0.03514925149700599,3.899625350000002e-06,0.05883778988569408,0.0
0.03766931137724551,4.930240081249996e-06,0.040190718562874254,4.284986312500004e-06,0.03766931137724551,4.410393437499999e-06,0.06302979626332919,0.0
0.040190718562874254,5.353232256250003e-06,0.04271332335329341,4.802251687500001e-06,0.040190718562874254,4.719458937500001e-06,0.06722180264096432,0.0
0.04271332335329341,5.665182312499999e-06,0.045237125748503,5.020411099374993e-06,0.04271332335329341,5.139017687499993e-06,0.07141380901859944,0.0
0.045237125748503,5.6151831312499975e-06,0.0477622754491018,4.917757412500001e-06,0.045237125748503,4.960493812499999e-06,0.07560581539623457,0.0
0.0477622754491018,5.6873178437500004e-06,0.05028877245508982,5.5972766312500045e-06,0.0477622754491018,5.084370062499994e-06,0.07979782177386968,0.0
0.05028877245508982,5.747553041875001e-06,0.05281646706586827,6.7573473124999995e-06,0.05028877245508982,5.263035437499998e-06,0.0839898281515048,0.0
0.05281646706586827,6.236794312500002e-06,0.05534535928143713,6.491216687500002e-06,0.05281646706586827,6.121871501250004e-06,0.08818183452913993,0.0
0.05534535928143713,6.645999937500006e-06,0.057875598802395206,6.49876985625e-06,0.05534535928143713,5.640685000000002e-06,0.09237384090677504,0.0
0.057875598802395206,6.738710575000001e-06,0.06040703592814372,7.041188437500002e-06,0.057875598802395206,5.341429437499999e-06,0.09656584728441016,0.0
0.06040703592814372,7.309837312499998e-06,0.06293982035928143,7.518936306250003e-06,0.06040703592814372,5.5024691050624995e-06,0.10075785366204529,0.0
0.06293982035928143,7.821405937499993e-06,0.06547380239520958,7.897614474999995e-06,0.06293982035928143,6.400373625000003e-06,0.1049498600396804,0.0
0.06547380239520958,7.554790249999998e-06,0.06800898203592814,7.983978249999996e-06,0.06547380239520958,6.153952125e-06,0.10914186641731552,0.0
0.06800898203592814,7.74959079375e-06,0.07054550898203593,8.4034955e-06,0.06800898203592814,6.5618084999999995e-06,0.11333387279495064,0.0
0.07054550898203593,7.983796562500003e-06,0.07308338323353293,9.757571921874998e-06,0.07054550898203593,6.344838749999999e-06,0.11752587917258576,0.0
0.07308338323353293,8.853401706249998e-06,0.07562245508982036,1.0364096250000001e-05,0.07308338323353293,7.469423500000001e-06,0.12171788555022088,0.0
0.07562245508982036,8.898936499999997e-06,0.07816287425149701,1.0174340718750003e-05,0.07562245508982036,7.3550307499999964e-06,0.12590989192785598,0.0
0.07816287425149701,8.971686250000002e-06,0.08070449101796408,1.0182060125000002e-05,0.07816287425149701,8.06617625e-06,0.13010189830549113,0.0
0.08070449101796408,1.0029832662499999e-05,0.08324730538922157,1.05485065375e-05,0.08070449101796408,9.2462644375e-06,0.13429390468312624,0.0
0.08324730538922157,1.05788881625e-05,0.08579146706586827,1.1046164275e-05,0.08324730538922157,9.358259287499997e-06,0.13848591106076136,0.0
0.08579146706586827,1.0847541885000001e-05,0.0883369760479042,1.1976201749999997e-05,0.08579146706586827,9.24637941875e-06,0.14267791743839647,0.0
0.0883369760479042,1.21835464375e-05,0.09088368263473054,1.1563164162500001e-05,0.0883369760479042,1.1177609562499997e-05,0.1468699238160316,0.0
0.09088368263473054,1.2063834425000004e-05,0.09343158682634731,1.1018214249999996e-05,0.09088368263473054,1.1475694625e-05,0.1510619301936667,0.0
0.09343158682634731,1.2549826062499997e-05,0.0959809880239521,1.0990737031250002e-05,0.09343158682634731,1.1558569374999998e-05,0.15525393657130182,0.0
0.0959809880239521,1.3373665368749998e-05,0.09853143712574851,1.1678878706875e-05,0.0959809880239521,1.212375754375e-05,0.15944594294893694,0.0
0.09853143712574851,1.4269978312499997e-05,0.10108323353293412,1.10687533e-05,0.09853143712574851,1.3158925812500002e-05,0.16363794932657205,0.0
0.10108323353293412,1.4496660812499999e-05,0.10363637724550899,1.1834199781249995e-05,0.10108323353293412,1.3180508843749997e-05,0.16782995570420717,0.0
0.10363637724550899,1.5204836631249995e-05,0.10619071856287426,1.1776930393749995e-05,0.10363637724550899,1.3159690593750006e-05,0.17202196208184228,0.0
0.10619071856287426,1.585126261875e-05,0.10874640718562875,1.1761984312499999e-05,0.10619071856287426,1.3577285875e-05,0.17621396845947743,0.0
0.10874640718562875,1.6446906975000005e-05,0.11130329341317366,1.22717228125e-05,0.10874640718562875,1.4396296943750004e-05,0.18040597483711254,0.0
0.11130329341317366,1.7001549687500005e-05,0.1138615269461078,1.2748673812500003e-05,0.11130329341317366,1.459125025e-05,0.18459798121474766,0.0
0.1138615269461078,1.6961335750000003e-05,0.11642095808383235,1.328552576875e-05,0.1138615269461078,1.4608095075000003e-05,0.18878998759238277,0.0
0.11642095808383235,1.76377393125e-05,0.11898173652694612,1.3146305125e-05,0.11642095808383235,1.4908898812499997e-05,0.1929819939700179,0.0
0.11898173652694612,1.797221615e-05,0.12154386227544911,1.3615703875e-05,0.11898173652694612,1.5398733812499996e-05,0.197174000347653,0.0
0.12154386227544911,1.8635309556249998e-05,0.12410718562874253,1.3554326137500003e-05,0.12154386227544911,1.5485071562499997e-05,0.20136600672528815,0.0
0.12410718562874253,1.8888879837500002e-05,0.12667185628742517,1.4274738875e-05,0.12410718562874253,1.5411758375e-05,0.20555801310292326,0.0
0.12667185628742517,2.0197654175000004e-05,0.12923772455089821,1.4506086500000001e-05,0.12667185628742517,1.659931781875e-05,0.20975001948055838,0.0
0.12923772455089821,2.0674475799999998e-05,0.1318049401197605,1.46712946875e-05,0.12923772455089821,1.6794220875000007e-05,0.2139420258581935,0.0
0.1318049401197605,2.11569981875e-05,0.13437335329341318,1.5264604500000005e-05,0.1318049401197605,1.6941271937499997e-05,0.2181340322358286,0.0
0.13437335329341318,2.1788051562500006e-05,0.1369431137724551,1.56013902875e-05,0.13437335329341318,1.7631397375e-05,0.22232603861346373,0.0
0.1369431137724551,2.2439798687499997e-05,0.13951422155688623,1.5346137562499998e-05,0.1369431137724551,1.7410527175e-05,0.22651804499109884,0.0
0.13951422155688623,2.254348774375e-05,0.1420865269461078,1.5720198574999995e-05,0.13951422155688623,1.7671457381249998e-05,0.230710051368734,0.0
0.1420865269461078,2.3395281637499992e-05,0.14466017964071856,1.6682532318750007e-05,0.1420865269461078,1.870527125e-05,0.2349020577463691,0.0
0.14466017964071856,2.4431012575e-05,0.14723502994011978,1.6869547125000007e-05,0.14466017964071856,1.9931865887500003e-05,0.23909406412400422,0.0
0.14723502994011978,2.4691305499999997e-05,0.14981137724550897,1.7801902187499998e-05,0.14723502994011978,2.0043024318749994e-05,0.24328607050163933,0.0
0.14981137724550897,2.5251226781249998e-05,0.15238922155688622,1.7350879168750003e-05,0.14981137724550897,2.15122405625e-05,0.24747807687927445,0.0
0.15238922155688622,2.500782625e-05,0.15496706586826348,1.6844394625000002e-05,0.15238922155688622,2.1186757718749998e-05,0.2516700832569096,0.0
0.15496706586826348,2.524445725000001e-05,0.15754790419161677,1.8003026375000007e-05,0.15496706586826348,2.1166038275e-05,0.2558620896345447,0.0
0.15754790419161677,2.6053915981250006e-05,0.16012874251497008,1.8233701312499996e-05,0.15754790419161677,2.1627565562499998e-05,0.2600540960121798,0.0
0.16012874251497008,2.609441845625e-05,0.16271107784431138,1.80318065625e-05,0.16012874251497008,2.1344212562500002e-05,0.26424610238981494,0.0
0.16271107784431138,2.6315689437500018e-05,0.16529491017964074,1.7582525640625002e-05,0.16271107784431138,2.1258031911874997e-05,0.26843810876745006,0.0
0.16529491017964074,2.6807043150000004e-05,0.1678802395209581,1.7595681687500004e-05,0.16529491017964074,2.1744722750000003e-05,0.2726301151450852,0.0
0.1678802395209581,2.715665443750001e-05,0.17046706586826346,1.7163646e-05,0.1678802395209581,2.1584831062499995e-05,0.2768221215227203,0.0
0.17046706586826346,2.730502016875001e-05,0.1730553892215569,1.6906681625e-05,0.17046706586826346,2.1361808000000008e-05,0.2810141279003554,0.0
0.1730553892215569,2.7210228043750006e-05,0.1756437125748503,1.6820573062499995e-05,0.1730553892215569,2.0826715187500002e-05,0.2852061342779906,0.0
0.1756437125748503,2.7255623781249997e-05,0.17823502994011975,1.7184795343749993e-05,0.1756437125748503,2.051743804375e-05,0.2893981406556257,0.0
0.17823502994011975,2.78202815625e-05,0.18082634730538924,1.8247132874999998e-05,0.17823502994011975,2.0901599937499993e-05,0.2935901470332608,0.0
0.18082634730538924,2.8248041187500003e-05,0.18341916167664674,1.8059833250000002e-05,0.18082634730538924,2.1215936331249998e-05,0.2977821534108959,0.0
0.18341916167664674,2.8615516612500005e-05,0.1860134730538922,1.8472760062500004e-05,0.18341916167664674,2.1174202187499996e-05,0.30197415978853104,0.0
0.1860134730538922,2.9507276687499993e-05,0.18860928143712577,1.924285762499999e-05,0.1860134730538922,2.2081239587500004e-05,0.30616616616616615,0.0
0.18860928143712577,3.0210314931250004e-05,0.19120658682634734,1.9551617499999995e-05,0.18860928143712577,2.2040380331249993e-05,0.31035817254380127,0.0
0.19120658682634734,3.064072256250001e-05,0.19380389221556887,1.9500772312499997e-05,0.19120658682634734,2.227021218125001e-05,0.3145501789214364,0.0
0.19380389221556887,3.0482189118749988e-05,0.19640419161676648,1.997012243125e-05,0.19380389221556887,2.2055563625e-05,0.3187421852990715,0.0
0.19640419161676648,3.067633581250001e-05,0.19900449101796408,2.089570575e-05,0.19640419161676648,2.2360102000000002e-05,0.3229341916767067,0.0
0.19900449101796408,3.140708409375001e-05,0.20160628742514972,2.1549761043749995e-05,0.19900449101796408,2.3180512656250003e-05,0.32712619805434173,0.0
0.20160628742514972,3.1873670499999995e-05,0.20420958083832336,2.172735168749999e-05,0.20160628742514972,2.3968302487499995e-05,0.3313182044319769,0.0
0.20420958083832336,3.242402175e-05,0.20681437125748506,2.240258606875e-05,0.20420958083832336,2.4459987668749985e-05,0.33551021080961196,0.0
0.20681437125748506,3.305066643749999e-05,0.20942065868263474,2.3718921082125e-05,0.20681437125748506,2.504139762499999e-05,0.33970221718724714,0.0
0.20942065868263474,3.356907700000001e-05,0.21202844311377247,2.495218551250001e-05,0.20942065868263474,2.6273874062500008e-05,0.3438942235648822,0.0
0.21202844311377247,3.5144781543750006e-05,0.21463622754491019,2.5771180868124993e-05,0.21202844311377247,2.6992554999999993e-05,0.34808622994251737,0.0
0.21463622754491019,3.6212513375e-05,0.217247005988024,2.5531326375000004e-05,0.21463622754491019,2.7539133812500006e-05,0.3522782363201525,0.0
0.217247005988024,3.658477274812501e-05,0.21985778443113774,2.5690707500000005e-05,0.217247005988024,2.81600249375e-05,0.3564702426977876,0.0
0.21985778443113774,3.749632006250001e-05,0.22247005988023952,2.6046299750000003e-05,0.21985778443113774,2.902536699999999e-05,0.3606622490754227,0.0
0.22247005988023952,3.820476150000001e-05,0.22508383233532936,2.617905868750001e-05,0.22247005988023952,2.9717199375000013e-05,0.36485425545305783,0.0
0.22508383233532936,3.838225381875001e-05,0.2276991017964072,2.6907578750000003e-05,0.22508383233532936,3.0103734250000003e-05,0.36904626183069295,0.0
0.2276991017964072,3.8976224399375e-05,0.23031586826347308,2.716039268749999e-05,0.2276991017964072,3.14935660625e-05,0.37323826820832806,0.0
0.23031586826347308,3.9701899125e-05,0.23293413173652697,2.7847044999999996e-05,0.23031586826347308,3.2325725375e-05,0.3774302745859632,0.0
0.23293413173652697,3.987169192499998e-05,0.23555239520958085,2.7542206687499996e-05,0.23293413173652697,3.24904284375e-05,0.38162228096359835,0.0
0.23555239520958085,4.0273278250000005e-05,0.23817365269461077,2.78140458125e-05,0.23555239520958085,3.2851976543875e-05,0.3858142873412334,0.0
0.23817365269461077,4.102081856249999e-05,0.24079491017964075,2.9110258062500006e-05,0.23817365269461077,3.351483643750001e-05,0.3900062937188686,0.0
0.24079491017964075,4.2282031125000004e-05,0.2434176646706587,2.9247296899999994e-05,0.24079491017964075,3.4810573206249996e-05,0.39419830009650364,0.0
0.2434176646706587,4.313555737499999e-05,0.24604191616766466,2.883175920625e-05,0.2434176646706587,3.5504444290625006e-05,0.3983903064741388,0.0
0.24604191616766466,4.298567162500001e-05,0.2486676646706587,2.892194123750001e-05,0.24604191616766466,3.5395535468750004e-05,0.4025823128517739,0.0
0.2486676646706587,4.3985377675000005e-05,0.25129491017964073,2.9046962687500012e-05,0.2486676646706587,3.618568562499999e-05,0.40677431922940904,0.0
0.25129491017964073,4.4052915625000005e-05,0.2539236526946108,2.8846006449999993e-05,0.25129491017964073,3.624948835e-05,0.41096632560704416,0.0
0.2539236526946108,4.4190630374999984e-05,0.25655239520958084,2.932317359999999e-05,0.2539236526946108,3.6285354625e-05,0.4151583319846793,0.0
0.25655239520958084,4.4495986062499983e-05,0.25918413173652693,2.94431330625e-05,0.25655239520958084,3.5995499562499986e-05,0.4193503383623144,0.0
0.25918413173652693,4.4207017937499995e-05,0.2618158682634731,2.9725798812500004e-05,0.25918413173652693,3.569999801874999e-05,0.4235423447399495,0.0
0.2618158682634731,4.4599591937499984e-05,0.26444910179640724,2.9337578312500007e-05,0.2618158682634731,3.6640103760625e-05,0.4277343511175846,0.0
0.26444910179640724,4.452667937499999e-05,0.26708383233532934,2.9194945062500004e-05,0.26444910179640724,3.655104187500001e-05,0.4319263574952198,0.0
0.26708383233532934,4.526694669374997e-05,0.26972005988023956,2.8881950812500002e-05,0.26708383233532934,3.661136464999999e-05,0.43611836387285485,0.0
0.26972005988023956,4.563231546875e-05,0.27235778443113773,2.9429732368749994e-05,0.26972005988023956,3.7185589549999996e-05,0.44031037025049,0.0
0.27235778443113773,4.6243160687500006e-05,0.27499700598802396,3.0225834687500005e-05,0.27235778443113773,3.811056893749999e-05,0.4445023766281251,0.0
0.27499700598802396,4.652308818750004e-05,0.2776362275449102,3.052793229374999e-05,0.27499700598802396,3.827591321874999e-05,0.44869438300576026,0.0
0.2776362275449102,4.6751441625e-05,0.2802784431137725,3.082187275e-05,0.2776362275449102,3.8375444574999994e-05,0.4528863893833953,0.0
0.2802784431137725,4.687577274999999e-05,0.2829206586826347,3.1227057625e-05,0.2802784431137725,3.8530461125000006e-05,0.4570783957610305,0.0
0.2829206586826347,4.695579581250001e-05,0.2855658682634731,3.140197825e-05,0.2829206586826347,3.881044250000001e-05,0.4612704021386656,0.0
0.2855658682634731,4.742909421125001e-05,0.2882110778443114,3.126870856250001e-05,0.2855658682634731,3.9596797312500004e-05,0.4654624085163007,0.0
0.2882110778443114,4.71998929375e-05,0.29085778443113774,3.2021017875e-05,0.2882110778443114,3.9283770875000006e-05,0.46965441489393583,0.0
0.29085778443113774,4.750885506249999e-05,0.2935059880239521,3.237278923749998e-05,0.29085778443113774,3.993590430624999e-05,0.47384642127157095,0.0
0.2935059880239521,4.7660312249999993e-05,0.2961541916167665,3.217577025625e-05,0.2935059880239521,4.03903250625e-05,0.47803842764920607,0.0
0.2961541916167665,4.7994156874999985e-05,0.29880538922155686,3.259320687499999e-05,0.2961541916167665,4.060061206249999e-05,0.4822304340268412,0.0
0.29880538922155686,4.8597588062500004e-05,0.3014580838323353,3.246524774999999e-05,0.29880538922155686,4.0680050305624985e-05,0.4864224404044763,0.0
0.3014580838323353,4.9046561624999996e-05,0.3041107784431138,3.317827862500001e-05,0.3014580838323353,4.107045454374999e-05,0.49061444678211147,0.0
0.3041107784431138,4.98750078125e-05,0.30676646706586824,3.291656819375002e-05,0.3041107784431138,4.2060631368750007e-05,0.49480645315974653,0.0
0.30676646706586824,5.0071547999999994e-05,0.3094221556886228,3.3495684749999985e-05,0.30676646706586824,4.218185428124998e-05,0.4989984595373817,0.0
0.3094221556886228,5.071692731249999e-05,0.3120793413173653,3.417451449999998e-05,0.3094221556886228,4.3052685312500006e-05,0.5031904659150168,0.0
0.3120793413173653,5.09656703125e-05,0.3147380239520958,3.49794435e-05,0.3120793413173653,4.351577940624999e-05,0.5073824722926519,0.0
0.3147380239520958,5.2239983537500005e-05,0.3173982035928144,3.553022381249999e-05,0.3147380239520958,4.4631513875e-05,0.511574478670287,0.0
0.3173982035928144,5.229536986875001e-05,0.320059880239521,3.526205856250001e-05,0.3173982035928144,4.455895937499998e-05,0.5157664850479221,0.0
0.320059880239521,5.255308831249998e-05,0.32272155688622756,3.587726656250001e-05,0.320059880239521,4.506651193750001e-05,0.5199584914255573,0.0
0.32272155688622756,5.308683724999999e-05,0.32538622754491014,3.6299348743749996e-05,0.32272155688622756,4.5733728937500005e-05,0.5241504978031923,0.0
0.32538622754491014,5.3333923125000004e-05,0.32805089820359284,3.622904080625e-05,0.32538622754491014,4.6117901493749996e-05,0.5283425041808275,0.0
0.32805089820359284,5.3811139465000004e-05,0.3307185628742515,3.622004125e-05,0.32805089820359284,4.662995749999998e-05,0.5325345105584626,0.0
0.3307185628742515,5.379732775000002e-05,0.3333862275449102,3.581565862500001e-05,0.3307185628742515,4.6442621312500004e-05,0.5367265169360977,0.0
0.3333862275449102,5.38350608125e-05,0.3360553892215569,3.606417136874999e-05,0.3333862275449102,4.70500594375e-05,0.5409185233137329,0.0
0.3360553892215569,5.398772650000001e-05,0.33872604790419164,3.612725451874999e-05,0.3360553892215569,4.7693147375000006e-05,0.545110529691368,0.0
0.33872604790419164,5.377531156249999e-05,0.34139820359281436,3.691925890000001e-05,0.33872604790419164,4.7617176525e-05,0.5493025360690031,0.0
0.34139820359281436,5.444712756249999e-05,0.34407185628742515,3.7086526375e-05,0.34139820359281436,4.8220579231250016e-05,0.5534945424466382,0.0
0.34407185628742515,5.465708228125001e-05,0.34674700598802394,3.784030087499999e-05,0.34407185628742515,4.801362043750002e-05,0.5576865488242734,0.0
0.34674700598802394,5.510318324375001e-05,0.3494221556886228,3.7813959999999984e-05,0.34674700598802394,4.8006669062500024e-05,0.5618785552019084,0.0
0.3494221556886228,5.552236635625e-05,0.35210029940119764,3.788497992837501e-05,0.3494221556886228,4.7925378306250034e-05,0.5660705615795436,0.0
0.35210029940119764,5.5726804125000034e-05,0.3547784431137725,3.757596721249999e-05,0.35210029940119764,4.790383008124999e-05,0.5702625679571788,0.0
0.3547784431137725,5.627457674999999e-05,0.35745808383233535,3.814212534187502e-05,0.3547784431137725,4.78988309875e-05,0.5744545743348138,0.0
0.35745808383233535,5.659771356249999e-05,0.36013922155688627,3.865463720000002e-05,0.35745808383233535,4.793317448749999e-05,0.578646580712449,0.0
0.36013922155688627,5.779015687499999e-05,0.3628233532934132,3.975996768750001e-05,0.36013922155688627,4.920098701875001e-05,0.5828385870900841,0.0
0.3628233532934132,5.874984925000002e-05,0.3655074850299402,3.9324281687500004e-05,0.3628233532934132,4.988288706000002e-05,0.5870305934677192,0.0
0.3655074850299402,5.9050498275000015e-05,0.36819161676646706,3.963274593750001e-05,0.3655074850299402,5.012876470625e-05,0.5912225998453543,0.0
0.36819161676646706,5.9265624687499993e-05,0.37087874251497005,3.993053606250002e-05,0.36819161676646706,5.014018937499999e-05,0.5954146062229895,0.0
0.37087874251497005,6.0352137187499995e-05,0.37356736526946105,4.0206906891874986e-05,0.37087874251497005,5.122739382562502e-05,0.5996066126006245,0.0
0.37356736526946105,6.095502925000001e-05,0.3762559880239521,4.115450479375001e-05,0.37356736526946105,5.13429459375e-05,0.6037986189782598,0.0
0.3762559880239521,6.230079906249999e-05,0.37894760479041917,4.127047168749999e-05,0.3762559880239521,5.304465051875001e-05,0.6079906253558949,0.0
0.37894760479041917,6.2618947875e-05,0.38163922155688623,4.241154099000001e-05,0.37894760479041917,5.3459711500000014e-05,0.6121826317335299,0.0
0.38163922155688623,6.325591781249997e-05,0.38433233532934136,4.295131899999999e-05,0.38163922155688623,5.428060089375e-05,0.616374638111165,0.0
0.38433233532934136,6.337215112500004e-05,0.3870284431137725,4.326861523125e-05,0.38433233532934136,5.440240175624999e-05,0.6205666444888003,0.0
0.3870284431137725,6.400460062499999e-05,0.38972455089820357,4.416369484375e-05,0.3870284431137725,5.525392437499998e-05,0.6247586508664353,0.0
0.38972455089820357,6.504142298750001e-05,0.39242215568862276,4.458101223750001e-05,0.38972455089820357,5.593358412500002e-05,0.6289506572440704,0.0
0.39242215568862276,6.583886669375003e-05,0.3951212574850299,4.469628485000001e-05,0.39242215568862276,5.654409424375e-05,0.6331426636217057,0.0
0.3951212574850299,6.6036307125e-05,0.3978203592814371,4.50387163875e-05,0.3951212574850299,5.66000086875e-05,0.6373346699993407,0.0
0.3978203592814371,6.62884068125e-05,0.4005224550898204,4.53706725625e-05,0.3978203592814371,5.6476277025000005e-05,0.6415266763769758,0.0
0.4005224550898204,6.677573671875003e-05,0.40322604790419164,4.592938693750002e-05,0.4005224550898204,5.657476042499998e-05,0.645718682754611,0.0
0.40322604790419164,6.76156965625e-05,0.40592964071856286,4.657842615000001e-05,0.40322604790419164,5.676374758125e-05,0.6499106891322461,0.0
0.40592964071856286,6.792561093749998e-05,0.4086347305389222,4.657552140000002e-05,0.40592964071856286,5.7192861243750033e-05,0.6541026955098812,0.0
0.4086347305389222,6.837195049999998e-05,0.4113428143712575,4.678756150000002e-05,0.4086347305389222,5.718512262499999e-05,0.6582947018875163,0.0
0.4113428143712575,6.912926836250002e-05,0.4140508982035928,4.7119624562499985e-05,0.4113428143712575,5.7896218956250005e-05,0.6624867082651514,0.0
0.4140508982035928,6.937446437500002e-05,0.4167604790419162,4.795516544999999e-05,0.4140508982035928,5.813046156250001e-05,0.6666787146427865,0.0
0.4167604790419162,7.026910168750003e-05,0.41947155688622756,4.854423851250001e-05,0.4167604790419162,5.9220970500000004e-05,0.6708707210204217,0.0
0.41947155688622756,7.081641600000001e-05,0.42218413173652697,4.873662715062502e-05,0.41947155688622756,5.973537043750002e-05,0.6750627273980568,0.0
0.42218413173652697,7.134421781874999e-05,0.4248982035928144,4.917411671249999e-05,0.42218413173652697,6.042878890874999e-05,0.6792547337756919,0.0
0.4248982035928144,7.173680456250002e-05,0.42761377245508986,4.9445002375000016e-05,0.4248982035928144,6.0954482556249984e-05,0.683446740153327,0.0
0.42761377245508986,7.186591668750003e-05,0.4303293413173653,4.947665518750001e-05,0.42761377245508986,6.0890952219999995e-05,0.6876387465309621,0.0
0.4303293413173653,7.211888718749998e-05,0.43304790419161676,4.97849661875e-05,0.4303293413173653,6.062125712500003e-05,0.6918307529085973,0.0
0.43304790419161676,7.26519953e-05,0.4357664670658683,5.0401079387500006e-05,0.43304790419161676,6.096910168749998e-05,0.6960227592862324,0.0
0.4357664670658683,7.313098062500004e-05,0.43848802395209585,5.056916937500001e-05,0.4357664670658683,6.158032311875003e-05,0.7002147656638674,0.0
0.43848802395209585,7.43258359375e-05,0.4412095808383234,4.9755697493749986e-05,0.43848802395209585,6.267953655e-05,0.7044067720415027,0.0
0.4412095808383234,7.442955249999999e-05,0.4439326347305389,4.947802512500001e-05,0.4412095808383234,6.302146265000001e-05,0.7085987784191378,0.0
0.4439326347305389,7.434064550000003e-05,0.4466571856287425,4.947376124999998e-05,0.4439326347305389,6.26632083125e-05,0.7127907847967728,0.0
0.4466571856287425,7.434022212500002e-05,0.44938323353293413,4.944920875000001e-05,0.4466571856287425,6.239880547187502e-05,0.7169827911744079,0.0
0.44938323353293413,7.494639312500003e-05,0.45211077844311376,5.042358415000001e-05,0.44938323353293413,6.259694860625002e-05,0.7211747975520432,0.0
0.45211077844311376,7.581556949999999e-05,0.4548398203592815,5.112029731250002e-05,0.45211077844311376,6.30394139375e-05,0.7253668039296782,0.0
0.4548398203592815,7.658862893750004e-05,0.45757035928143713,5.149683500000004e-05,0.4548398203592815,6.39052369375e-05,0.7295588103073133,0.0
0.45757035928143713,7.7558821875e-05,0.4603008982035928,5.1910976437500025e-05,0.45757035928143713,6.450464726875002e-05,0.7337508166849486,0.0
0.4603008982035928,7.802521398125e-05,0.4630344311377246,5.271203416874999e-05,0.4603008982035928,6.52414780625e-05,0.7379428230625836,0.0
0.4630344311377246,7.871392855625003e-05,0.46576796407185633,5.267355966249996e-05,0.4630344311377246,6.570051707500002e-05,0.7421348294402187,0.0
0.46576796407185633,7.936448224374996e-05,0.4685044910179641,5.2536641524999986e-05,0.46576796407185633,6.610686699999996e-05,0.7463268358178538,0.0
0.4685044910179641,8.002170193749999e-05,0.47124101796407186,5.3255166912499966e-05,0.4685044910179641,6.638263787499999e-05,0.750518842195489,0.0
0.47124101796407186,8.037003287499998e-05,0.47397904191616774,5.3205425793750007e-05,0.47124101796407186,6.621497731249997e-05,0.7547108485731241,0.0
0.47397904191616774,8.100484943750002e-05,0.4767185628742516,5.315172273124999e-05,0.47397904191616774,6.718719125e-05,0.7589028549507592,0.0
0.4767185628742516,8.198828859999999e-05,0.47945958083832335,5.425636458749998e-05,0.4767185628742516,6.796194916249999e-05,0.7630948613283943,0.0
0.47945958083832335,8.268730971250003e-05,0.48220209580838325,5.506008167500001e-05,0.47945958083832335,6.86461043125e-05,0.7672868677060294,0.0
0.48220209580838325,8.35841586875e-05,0.48494610778443115,5.523496186875001e-05,0.48220209580838325,6.929665081249997e-05,0.7714788740836646,0.0
0.48494610778443115,8.405384031249997e-05,0.48769161676646705,5.530009239375001e-05,0.48494610778443115,6.9808470375e-05,0.7756708804612996,0.0
0.48769161676646705,8.442021484375e-05,0.49043862275449107,5.494981813750001e-05,0.48769161676646705,6.966668906250002e-05,0.7798628868389348,0.0
0.49043862275449107,8.43328645625e-05,0.493185628742515,5.53243053875e-05,0.49043862275449107,6.942868260625003e-05,0.7840548932165698,0.0
0.493185628742515,8.436411656875e-05,0.495935628742515,5.5745968488124986e-05,0.493185628742515,6.877589126249998e-05,0.788246899594205,0.0
0.495935628742515,8.519949804999997e-05,0.498685628742515,5.58312704125e-05,0.495935628742515,6.98795524375e-05,0.7924389059718402,0.0
0.498685628742515,8.612333873812502e-05,0.501438622754491,5.60805165e-05,0.498685628742515,7.062950193749998e-05,0.7966309123494753,0.0
0.501438622754491,8.635015176875e-05,0.5041916167664671,5.709095711250004e-05,0.501438622754491,7.054141043749999e-05,0.8008229187271103,0.0
0.5041916167664671,8.752269431250004e-05,0.5069461077844312,5.774052406249998e-05,0.5041916167664671,7.180334324999999e-05,0.8050149251047456,0.0
0.5069461077844312,8.815318275000002e-05,0.5097035928143713,5.8372860375000034e-05,0.5069461077844312,7.289023381249996e-05,0.8092069314823807,0.0
0.5097035928143713,8.882134809375e-05,0.5124610778443114,5.919855925000002e-05,0.5097035928143713,7.376719544375001e-05,0.8133989378600157,0.0
0.5124610778443114,8.940804527375002e-05,0.5152200598802396,6.030283518750002e-05,0.5124610778443114,7.486463031249998e-05,0.8175909442376508,0.0
0.5152200598802396,9.02467833125e-05,0.5179805389221557,6.0994280012500016e-05,0.5152200598802396,7.611461875e-05,0.8217829506152861,0.0
0.5179805389221557,9.094274275000002e-05,0.5207410179640718,6.0834056337500014e-05,0.5179805389221557,7.648512399999998e-05,0.8259749569929211,0.0
0.5207410179640718,9.1760412425e-05,0.523504491017964,6.142101190000002e-05,0.5207410179640718,7.725026231249999e-05,0.8301669633705562,0.0
0.523504491017964,9.289335446874999e-05,0.5262694610778443,6.193216068750001e-05,0.523504491017964,7.83765859375e-05,0.8343589697481915,0.0
0.5262694610778443,9.433498020624998e-05,0.5290359281437126,6.25434366875e-05,0.5262694610778443,8.018131499999999e-05,0.8385509761258265,0.0
0.5290359281437126,9.543487549999999e-05,0.5318023952095808,6.2506965625e-05,0.5290359281437126,8.134071443750002e-05,0.8427429825034616,0.0
0.5318023952095808,9.583695710625003e-05,0.5345718562874251,6.278113175000001e-05,0.5318023952095808,8.135362384374999e-05,0.8469349888810966,0.0
0.5345718562874251,9.670668550000003e-05,0.5373413173652695,6.34037885e-05,0.5345718562874251,8.17644385e-05,0.8511269952587319,0.0
0.5373413173652695,9.738671020000004e-05,0.5401122754491019,6.333679454375003e-05,0.5373413173652695,8.262867331249999e-05,0.855319001636367,0.0
0.5401122754491019,9.813664897499994e-05,0.5428862275449102,6.422399891875004e-05,0.5401122754491019,8.285195581250003e-05,0.859511008014002,0.0
0.5428862275449102,9.852728375000003e-05,0.5456601796407186,6.429121598125001e-05,0.5428862275449102,8.309483233749998e-05,0.8637030143916372,0.0
0.5456601796407186,9.895411658124999e-05,0.548435628742515,6.510230237500004e-05,0.5456601796407186,8.352890431249997e-05,0.8678950207692724,0.0
0.548435628742515,9.94557045875e-05,0.5512125748502994,6.50614991875e-05,0.548435628742515,8.381285719375005e-05,0.8720870271469074,0.0
0.5512125748502994,9.997051731249995e-05,0.5539910179640719,6.583222041874997e-05,0.5512125748502994,8.477280750000002e-05,0.8762790335245425,0.0
0.5539910179640719,0.00010036193011874997,0.5567709580838324,6.646157905625e-05,0.5539910179640719,8.49612836125e-05,0.8804710399021777,0.0
0.5567709580838324,0.00010097546710000002,0.5595523952095809,6.703899062499998e-05,0.5567709580838324,8.5363339875e-05,0.8846630462798127,0.0
0.5595523952095809,0.00010190445974999997,0.5623338323353294,6.779741793749997e-05,0.5595523952095809,8.564730087499997e-05,0.8888550526574479,0.0
0.5623338323353294,0.00010272048997499999,0.5651182634730539,6.87486788125e-05,0.5623338323353294,8.622168000000002e-05,0.8930470590350831,0.0
0.5651182634730539,0.00010408589656250005,0.5679041916167665,6.87885219375e-05,0.5651182634730539,8.735709637500002e-05,0.8972390654127181,0.0
0.5679041916167665,0.00010473908299999993,0.570690119760479,6.916653637499997e-05,0.5679041916167665,8.768270089374997e-05,0.9014310717903532,0.0
0.570690119760479,0.00010524889623937505,0.5734790419161676,7.00161594375e-05,0.570690119760479,8.794012112499998e-05,0.9056230781679884,0.0
0.5734790419161676,0.00010607283118750004,0.5762679640718563,7.076222653125004e-05,0.5734790419161676,8.877889256874997e-05,0.9098150845456235,0.0
0.5762679640718563,0.0001068341505,0.579058383233533,7.154523687500001e-05,0.5762679640718563,8.973567343750004e-05,0.9140070909232586,0.0
0.579058383233533,0.00010809218795000003,0.5818517964071857,7.230136256249999e-05,0.579058383233533,9.1162899375e-05,0.9181990973008937,0.0
0.5818517964071857,0.00010903233765625002,0.5846452095808383,7.244061618749997e-05,0.5818517964071857,9.180637193750003e-05,0.922391103678529,0.0
0.5846452095808383,0.00011009198618749999,0.587440119760479,7.29531886e-05,0.5846452095808383,9.278196518749997e-05,0.926583110056164,0.0
0.587440119760479,0.00011075069768749993,0.5902365269461078,7.296068023125e-05,0.587440119760479,9.340642937500001e-05,0.9307751164337991,0.0
0.5902365269461078,0.00011111947031250001,0.5930344311377246,7.406933874999997e-05,0.5902365269461078,9.345052048749996e-05,0.9349671228114341,0.0
0.5930344311377246,0.00011225501168749994,0.5958338323353294,7.440921453750004e-05,0.5930344311377246,9.470052928125002e-05,0.9391591291890694,0.0
0.5958338323353294,0.000113047738625,0.5986347305389222,7.4673960290625e-05,0.5958338323353294,9.509001718749996e-05,0.9433511355667045,0.0
0.5986347305389222,0.00011333188800000005,0.6014371257485029,7.552453756249997e-05,0.5986347305389222,9.571785737500004e-05,0.9475431419443395,0.0
0.6014371257485029,0.00011503342256250003,0.6042395209580839,7.61891155875e-05,0.6014371257485029,9.691428999999994e-05,0.9517351483219748,0.0
0.6042395209580839,0.00011603113537499997,0.6070449101796408,7.684117981250005e-05,0.6042395209580839,9.712593046875007e-05,0.9559271546996099,0.0
0.6070449101796408,0.000117196115125,0.6098517964071857,7.725310023750001e-05,0.6070449101796408,9.854876424999997e-05,0.9601191610772449,0.0
0.6098517964071857,0.00011828361768750003,0.6126586826347306,7.746389244375002e-05,0.6098517964071857,9.925340495624999e-05,0.96431116745488,0.0
0.6126586826347306,0.0001187932412625,0.6154685628742514,7.75749554375e-05,0.6126586826347306,9.925048718749999e-05,0.9685031738325153,0.0
0.6154685628742514,0.00011975118762500001,0.6182784431137724,7.790700224999998e-05,0.6154685628742514,0.00010014961224999999,0.9726951802101503,0.0
0.6182784431137724,0.00012046716987499997,0.6210913173652695,7.809549993750005e-05,0.6182784431137724,0.00010095448536875003,0.9768871865877854,0.0
0.6210913173652695,0.00012126658311250006,0.6239041916167665,7.853791059374998e-05,0.6210913173652695,0.0001012345865625,0.9810791929654206,0.0
0.6239041916167665,0.00012169835945374994,0.6267185628742515,7.806948493749996e-05,0.6239041916167665,0.00010191227612499998,0.9852711993430557,0.0
0.6267185628742515,0.00012230428550000002,0.6295344311377246,7.880118781249999e-05,0.6267185628742515,0.00010256532512499998,0.9894632057206908,0.0
0.6295344311377246,0.00012352963189375,0.6323532934131737,7.980153974999999e-05,0.6295344311377246,0.0001035443423125,0.993655212098326,0.0
0.6323532934131737,0.0001247549830962499,0.6351721556886228,7.990652806249997e-05,0.6323532934131737,0.00010499280716249997,0.997847218475961,0.0
0.6351721556886228,0.00012555613687500005,0.6379925149700599,7.999058575e-05,0.6351721556886228,0.0001054033801875,1.002039224853596,0.0
0.6379925149700599,0.00012615545456250005,0.6408143712574851,8.078403293749998e-05,0.6379925149700599,0.0001059084863125,1.0062312312312311,0.0
0.6408143712574851,0.00012724679562499999,0.6436377245508983,8.152958964999998e-05,0.6408143712574851,0.00010641501950625005,1.0104232376088664,0.0
0.6436377245508983,0.00012784922560000008,0.6464610778443114,8.157775896874996e-05,0.6436377245508983,0.00010711608968750003,1.0146152439865015,0.0
0.6464610778443114,0.00012897550637500004,0.6492874251497007,8.172811943812503e-05,0.6464610778443114,0.00010783205575,1.0188072503641366,0.0
0.6492874251497007,0.00013001957368749997,0.6521152694610779,8.273748649999997e-05,0.6492874251497007,0.000108968697925,1.0229992567417718,0.0
0.6521152694610779,0.00013115983818750012,0.6549446107784431,8.354862181250003e-05,0.6521152694610779,0.0001098503644375,1.027191263119407,0.0
0.6549446107784431,0.0001321512191875,0.6577739520958085,8.459934815000002e-05,0.6549446107784431,0.00011075397693750004,1.031383269497042,0.0
0.6577739520958085,0.00013291709556250003,0.6606062874251497,8.504675504999995e-05,0.6577739520958085,0.00011142256543750005,1.035575275874677,0.0
0.6606062874251497,0.00013375727825,0.6634386227544911,8.555530037500004e-05,0.6606062874251497,0.00011224062599375008,1.0397672822523123,0.0
0.6634386227544911,0.00013508517443750002,0.6662739520958084,8.621503693750003e-05,0.6634386227544911,0.00011320283281250002,1.0439592886299474,0.0
0.6662739520958084,0.00013620564268749998,0.6691092814371258,8.66540862875e-05,0.6662739520958084,0.00011407682666874998,1.0481512950075824,0.0
0.6691092814371258,0.00013668420675000008,0.6719476047904193,8.756518268749998e-05,0.6691092814371258,0.00011447100893749993,1.0523433013852177,0.0
0.6719476047904193,0.000137818096125,0.6747859281437126,8.80645161875e-05,0.6719476047904193,0.00011548362187499997,1.0565353077628528,0.0
0.6747859281437126,0.0001390314895,0.6776257485029941,8.943037687499999e-05,0.6747859281437126,0.00011647605443750001,1.0607273141404878,0.0
0.6776257485029941,0.00014058353725000005,0.6804685628742516,9.0469628125e-05,0.6776257485029941,0.00011784277925,1.0649193205181229,0.0
0.6804685628742516,0.000141722107230625,0.6833113772455089,9.1034259e-05,0.6804685628742516,0.00011880900394375001,1.0691113268957582,0.0
0.6833113772455089,0.00014350891807500006,0.6861556886227546,9.174573312499997e-05,0.6833113772455089,0.00012030389524374996,1.0733033332733932,0.0
0.6861556886227546,0.00014433674543749988,0.689001497005988,9.255501243749997e-05,0.6861556886227546,0.0001209175505,1.0774953396510283,0.0
0.689001497005988,0.0001452443035625,0.6918488023952096,9.28518559625e-05,0.689001497005988,0.00012200850493749999,1.0816873460286636,0.0
0.6918488023952096,0.000146112946625,0.6946976047904192,9.372415662499994e-05,0.6918488023952096,0.0001224803228124999,1.0858793524062986,0.0
0.6946976047904192,0.00014708264099999997,0.6975479041916168,9.395003524999999e-05,0.6946976047904192,0.00012371557100000004,1.0900713587839337,0.0
0.6975479041916168,0.000148123020125,0.7003997005988025,9.436288831250002e-05,0.6975479041916168,0.00012440175637500004,1.0942633651615687,0.0
0.7003997005988025,0.00014893377951874997,0.703252994011976,9.489112934374997e-05,0.7003997005988025,0.00012552228875,1.098455371539204,0.0
0.703252994011976,0.00014981519403437505,0.7061062874251497,9.579708156249999e-05,0.703252994011976,0.00012627538096875006,1.102647377916839,0.0
0.7061062874251497,0.00015064704360500005,0.7089625748502995,9.605163043749997e-05,0.7061062874251497,0.000127523244375,1.1068393842944741,0.0
0.7089625748502995,0.00015196351014374997,0.711820359281437,9.661963031250002e-05,0.7089625748502995,0.0001287485101249999,1.1110313906721094,0.0
0.711820359281437,0.00015292968583749996,0.7146796407185629,9.747652743749998e-05,0.711820359281437,0.00012958997633249998,1.1152233970497445,0.0
0.7146796407185629,0.00015398231670000004,0.7175389221556887,9.819451556875001e-05,0.7146796407185629,0.00013068588359999993,1.1194154034273796,0.0
0.7175389221556887,0.00015547396750000003,0.7204011976047905,9.909575600000004e-05,0.7175389221556887,0.00013161983675000002,1.1236074098050146,0.0
0.7204011976047905,0.0001569052266625,0.7232634730538923,0.00010002955671249998,0.7204011976047905,0.00013311696395625,1.12779941618265,0.0
0.7232634730538923,0.0001586416875000001,0.7261287425149701,0.00010117365883749991,0.7232634730538923,0.000134520421875,1.131991422560285,0.0
0.7261287425149701,0.00016003699075624997,0.7289940119760479,0.00010203584656250007,0.7261287425149701,0.00013601421125000003,1.13618342893792,0.0
0.7289940119760479,0.0001608223439374999,0.7318622754491019,0.00010246647631249999,0.7289940119760479,0.00013723393343750004,1.140375435315555,0.0
0.7318622754491019,0.0001618462439437499,0.7347305389221558,0.00010313640368750001,0.7318622754491019,0.000138032363625,1.1445674416931904,0.0
0.7347305389221558,0.00016332112785000003,0.7376002994011976,0.00010426464125624997,0.7347305389221558,0.00013938166348750007,1.1487594480708254,0.0
0.7376002994011976,0.0001650573533125,0.7404730538922156,0.00010482850281250003,0.7376002994011976,0.00014049793774999995,1.1529514544484605,0.0
0.7404730538922156,0.0001659126450625,0.7433458083832336,0.00010525349612500003,0.7404730538922156,0.00014109411768750002,1.1571434608260955,0.0
0.7433458083832336,0.00016769616768750006,0.7462200598802395,0.00010649920312500007,0.7433458083832336,0.0001423253831875,1.1613354672037306,0.0
0.7462200598802395,0.00016952588993749993,0.7490958083832336,0.00010726431017500002,0.7462200598802395,0.00014398717381250003,1.1655274735813659,0.0
0.7490958083832336,0.000170796348125,0.7519730538922156,0.00010819174224999998,0.7490958083832336,0.0001450566878125,1.169719479959001,0.0
0.7519730538922156,0.00017207851675000004,0.7548517964071857,0.0001085946555625,0.7519730538922156,0.0001463516549374999,1.173911486336636,0.0
0.7548517964071857,0.00017415544017500005,0.7577320359281438,0.00010961528093749999,0.7548517964071857,0.0001482667746875,1.178103492714271,0.0
0.7577320359281438,0.00017591761418750006,0.7606137724550898,0.0001101209014375,0.7577320359281438,0.00014981767987499995,1.1822954990919063,0.0
0.7606137724550898,0.00017747557846874992,0.763497005988024,0.00011122229256249996,0.7606137724550898,0.00015103426231249999,1.1864875054695414,0.0
0.763497005988024,0.00017879063512500002,0.7663817365269462,0.00011218729599999997,0.763497005988024,0.00015195696261874992,1.1906795118471765,0.0
0.7663817365269462,0.00018070461268749997,0.7692679640718563,0.00011319171468750003,0.7663817365269462,0.00015377530243749997,1.1948715182248115,0.0
0.7692679640718563,0.00018206307206250003,0.7721556886227546,0.00011392410438125001,0.7692679640718563,0.00015454773634625008,1.1990635246024466,0.0
0.7721556886227546,0.00018402547687500006,0.7750449101796407,0.00011441107906249991,0.7721556886227546,0.00015641028977499992,1.2032555309800819,0.0
0.7750449101796407,0.00018488669343750007,0.777935628742515,0.00011510328668749995,0.7750449101796407,0.00015724544975,1.207447537357717,0.0
0.777935628742515,0.00018597134262499996,0.7808263473053892,0.000116094056875,0.777935628742515,0.00015798659699999996,1.211639543735352,0.0
0.7808263473053892,0.00018701526373749995,0.7837200598802395,0.00011682811262499993,0.7808263473053892,0.00015940200918750005,1.2158315501129873,0.0
0.7837200598802395,0.00018831651731249997,0.786615269461078,0.00011733066124999995,0.7837200598802395,0.0001603848785,1.2200235564906223,0.0
0.786615269461078,0.00018994972437500005,0.7895119760479041,0.000117561963,0.786615269461078,0.00016180150937500002,1.2242155628682574,0.0
0.7895119760479041,0.00019136591650000003,0.7924086826347305,0.00011958382512500002,0.7895119760479041,0.00016318320762499997,1.2284075692458925,0.0
0.7924086826347305,0.0001932767498125001,0.795308383233533,0.00012047879102625,0.7924086826347305,0.0001652851392499999,1.2325995756235275,0.0
0.795308383233533,0.00019492570543749995,0.7982080838323353,0.00012178890306249999,0.795308383233533,0.0001666277890625001,1.2367915820011628,0.0
0.7982080838323353,0.0001965749258125,0.8011107784431138,0.0001224214448124999,0.7982080838323353,0.00016798660443749998,1.2409835883787979,0.0
0.8011107784431138,0.0001977283572312501,0.8040134730538921,0.00012349787853749996,0.8011107784431138,0.00016894865550000005,1.245175594756433,0.0
0.8040134730538921,0.00019897089587499997,0.8069191616766468,0.00012405961808125,0.8040134730538921,0.00017039205593750013,1.2493676011340682,0.0
0.8069191616766468,0.00020064463403124999,0.8098248502994012,0.00012474648556250005,0.8069191616766468,0.00017169612881250007,1.2535596075117033,0.0
0.8098248502994012,0.00020234352575000005,0.8127335329341318,0.00012609361650000006,0.8098248502994012,0.0001735678040625,1.2577516138893383,0.0
0.8127335329341318,0.0002037882870625,0.8156422155688623,0.00012718731800000004,0.8127335329341318,0.00017460504201249996,1.2619436202669734,0.0
0.8156422155688623,0.00020522547885000009,0.8185523952095809,0.00012800035243749994,0.8156422155688623,0.00017629150274999994,1.2661356266446087,0.0
0.8185523952095809,0.00020688071600000004,0.8214655688622755,0.0001288552376875,0.8185523952095809,0.00017738404981249999,1.2703276330222437,0.0
0.8214655688622755,0.000208585600475,0.8243787425149701,0.00012972958174999998,0.8214655688622755,0.00017848027968749998,1.2745196393998788,0.0
0.8243787425149701,0.0002096710246875,0.8272934131736528,0.00013074424687500004,0.8243787425149701,0.00017994804462500004,1.278711645777514,0.0
0.8272934131736528,0.000211196315875,0.8302110778443115,0.00013148855768749994,0.8272934131736528,0.00018163392018749996,1.282903652155149,0.0
0.8302110778443115,0.00021258965168749992,0.83312874251497,0.00013258816687500006,0.8302110778443115,0.00018291811912500002,1.2870956585327842,0.0
0.83312874251497,0.00021426574312499998,0.8360479041916169,0.00013376635193749993,0.83312874251497,0.00018441919537499996,1.2912876649104195,0.0
0.8360479041916169,0.0002157597548125,0.8389685628742515,0.00013455769331250001,0.8360479041916169,0.00018551667606249995,1.2954796712880543,0.0
0.8389685628742515,0.00021710274706250007,0.8418922155688624,0.00013577452906250005,0.8389685628742515,0.00018661216696250004,1.2996716776656896,0.0
0.8418922155688624,0.00021900069216937505,0.8448158682634731,0.00013683586251250003,0.8418922155688624,0.00018867060641874998,1.3038636840433246,0.0
0.8448158682634731,0.00022022626140624996,0.8477410179640719,0.0001375886870375,0.8448158682634731,0.00018971573419375,1.3080556904209597,0.0
0.8477410179640719,0.00022163493141874992,0.8506676646706587,0.00013880427843750002,0.8477410179640719,0.00019073135324999992,1.312247696798595,0.0
0.8506676646706587,0.00022401876875000008,0.8535958083832336,0.0001403276891874999,0.8506676646706587,0.00019253911464374999,1.3164397031762298,0.0
0.8535958083832336,0.0002262636995,0.8565254491017964,0.00014171592668749992,0.8535958083832336,0.00019388004190000005,1.320631709553865,0.0
0.8565254491017964,0.00022836080538125,0.8594565868263474,0.00014301037899999998,0.8565254491017964,0.00019581214551750003,1.3248237159315004,0.0
0.8594565868263474,0.00023057635975000002,0.8623892215568864,0.00014435115537499998,0.8594565868263474,0.000197918892475,1.3290157223091352,0.0
0.8623892215568864,0.000232198534875,0.8653233532934133,0.00014517176068749992,0.8623892215568864,0.00019920476149999996,1.3332077286867705,0.0
0.8653233532934133,0.0002338752763125001,0.8682589820359282,0.0001466468461706249,0.8653233532934133,0.000200982583,1.3373997350644058,0.0
0.8682589820359282,0.00023586693550625002,0.8711961077844311,0.00014785314339375,0.8682589820359282,0.00020250450981250005,1.3415917414420406,0.0
0.8711961077844311,0.00023790550156250006,0.8741347305389222,0.00014872820512499998,0.8711961077844311,0.00020450682773124994,1.345783747819676,0.0
0.8741347305389222,0.00023915121349999996,0.8770748502994012,0.00014987145743749998,0.8741347305389222,0.00020568827137500004,1.3499757541973112,0.0
0.8770748502994012,0.00024110015324999994,0.8800164670658683,0.00015121933756250005,0.8770748502994012,0.00020740065649999998,1.354167760574946,0.0
0.8800164670658683,0.00024302340268750002,0.8829595808383235,0.00015236922076874995,0.8800164670658683,0.00020880284538749998,1.3583597669525813,0.0
0.8829595808383235,0.00024455562831250004,0.8859041916167665,0.00015355554075,0.8829595808383235,0.00020993293301249994,1.3625517733302162,0.0
0.8859041916167665,0.00024641488363124985,0.8888488023952096,0.00015441604718750005,0.8859041916167665,0.00021127409306875004,1.3667437797078514,0.0
0.8888488023952096,0.0002484335123124999,0.8917964071856288,0.000155850049,0.8888488023952096,0.00021303886239374992,1.3709357860854867,0.0
0.8917964071856288,0.00025022288006249996,0.8947455089820359,0.00015716738924999993,0.8917964071856288,0.00021449252831875007,1.3751277924631216,0.0
0.8947455089820359,0.0002516818242937498,0.8976961077844312,0.0001584472238562501,0.8947455089820359,0.00021628036437500004,1.3793197988407568,0.0
0.8976961077844312,0.00025333096467500005,0.9006482035928144,0.0001592171365625,0.8976961077844312,0.00021780477981249994,1.3835118052183921,0.0
0.9006482035928144,0.0002550922208125,0.9036002994011977,0.00016052814975499996,0.9006482035928144,0.0002188184609375,1.387703811596027,0.0
0.9036002994011977,0.0002571525232499999,0.9065553892215569,0.0001617073158125,0.9036002994011977,0.00022046284106250013,1.3918958179736622,0.0
0.9065553892215569,0.0002589479233812501,0.9095119760479042,0.00016262907450000007,0.9065553892215569,0.00022219034868750003,1.3960878243512973,0.0
0.9095119760479042,0.00026062209251250017,0.9124700598802395,0.00016348829456250006,0.9095119760479042,0.00022357799550000004,1.4002798307289324,0.0
0.9124700598802395,0.00026223573118749996,0.9154296407185629,0.00016422057468749998,0.9124700598802395,0.0002249477341875,1.4044718371065676,0.0
0.9154296407185629,0.00026378486768749996,0.9183892215568862,0.00016533607393750006,0.9154296407185629,0.00022640694462499998,1.4086638434842027,0.0
0.9183892215568862,0.00026582501168750017,0.9213517964071857,0.00016632073937499997,0.9183892215568862,0.00022822923312499998,1.4128558498618378,0.0
0.9213517964071857,0.000267616289,0.9243158682634731,0.00016755271550000008,0.9213517964071857,0.00022971722824999992,1.417047856239473,0.0
0.9243158682634731,0.00026896225485000013,0.9272799401197606,0.0001685452813125,0.9243158682634731,0.00023074994687500007,1.4212398626171079,0.0
0.9272799401197606,0.00027078552806250003,0.930247005988024,0.00016966285600000002,0.9272799401197606,0.00023246078031250025,1.4254318689947432,0.0
0.930247005988024,0.0002723000586875001,0.9332155688622755,0.00017087449724999997,0.930247005988024,0.00023351132787499993,1.4296238753723782,0.0
0.9332155688622755,0.0002743503700625001,0.9361841317365269,0.00017239092681249998,0.9332155688622755,0.00023524692087500005,1.4338158817500133,0.0
0.9361841317365269,0.00027619196937499993,0.9391556886227544,0.00017385308000000002,0.9361841317365269,0.00023662969743749995,1.4380078881276486,0.0
0.9391556886227544,0.00027834541937500005,0.9421287425149701,0.00017498140212500004,0.9391556886227544,0.00023833866625000002,1.4421998945052836,0.0
0.9421287425149701,0.00028045134487499995,0.9451017964071856,0.000176299745625,0.9421287425149701,0.00023973436562499989,1.4463919008829187,0.0
0.9451017964071856,0.0002819614174374999,0.9480778443113773,0.00017765290738124996,0.9451017964071856,0.00024127041000000004,1.450583907260554,0.0
0.9480778443113773,0.00028400367749999996,0.9510553892215569,0.00017885768993749997,0.9480778443113773,0.00024293261562499994,1.454775913638189,0.0
0.9510553892215569,0.00028560719493749996,0.9540329341317365,0.0001801526658124999,0.9510553892215569,0.00024427905856250003,1.458967920015824,0.0
0.9540329341317365,0.00028778495062499996,0.9570134730538923,0.00018122411406250004,0.9540329341317365,0.00024595647593749994,1.4631599263934592,0.0
0.9570134730538923,0.0002899868059375,0.959995508982036,0.00018204951693749996,0.9570134730538923,0.00024786169393750006,1.4673519327710944,0.0
0.959995508982036,0.00029163803324999996,0.9629775449101797,0.00018287144275000002,0.959995508982036,0.00024939209768750004,1.4715439391487295,0.0
0.9629775449101797,0.0002935155469375,0.9659625748502995,0.00018399028965624997,0.9629775449101797,0.00025078460737500006,1.4757359455263646,0.0
0.9659625748502995,0.00029500499082499987,0.9689491017964071,0.00018511253006249997,0.9659625748502995,0.00025202458125,1.4799279519039998,0.0
0.9689491017964071,0.0002970929020625,0.971935628742515,0.00018589635271249995,0.9689491017964071,0.000253889662875,1.484119958281635,0.0
0.971935628742515,0.0002990452036249999,0.9749251497005988,0.0001874237078625,0.971935628742515,0.00025569355200000005,1.48831196465927,0.0
0.9749251497005988,0.0003015376753749999,0.9779146706586826,0.00018889159981250002,0.9749251497005988,0.00025789197781249986,1.492503971036905,0.0
0.9779146706586826,0.0003035141709999998,0.9809071856287426,0.00018995694218749997,0.9779146706586826,0.0002593180319999999,1.49669597741454,0.0
0.9809071856287426,0.0003055746315625,0.9839011976047906,0.00019108049737499996,0.9809071856287426,0.00026114196087499985,1.5008879837921754,0.0
0.9839011976047906,0.0003074351534375,0.9868952095808383,0.00019220999456250005,0.9839011976047906,0.000262600250625,1.5050799901698104,0.0
0.9868952095808383,0.0003093693266875001,0.9898922155688623,0.00019349857906249997,0.9868952095808383,0.00026395622018750016,1.5092719965474455,0.0
0.9898922155688623,0.00031139218643749984,0.9928907185628743,0.00019506047931249997,0.9898922155688623,0.0002658107716874999,1.5134640029250808,0.0
0.9928907185628743,0.00031349578137499987,0.9958892215568863,0.00019681823866250013,0.9928907185628743,0.0002676438480624999,1.5176560093027156,0.0
0.9958892215568863,0.0003156919037499999,0.9988907185628743,0.00019806975750000008,0.9958892215568863,0.00026970892725000016,1.5218480156803509,0.0
0.9988907185628743,0.00031741887631250013,1.0018922155688623,0.00019930102193750008,0.9988907185628743,0.00027104826514375,1.5260400220579862,0.0
1.0018922155688623,0.00031924137606250004,1.0048967065868264,0.00020065565353375,1.0018922155688623,0.0002723150030437501,1.530232028435621,0.0
1.0048967065868264,0.00032175810862500006,1.0079026946107785,0.00020193538668749996,1.0048967065868264,0.00027419074109374995,1.5344240348132563,0.0
1.0079026946107785,0.00032407783737499983,1.0109086826347304,0.00020325441637499995,1.0079026946107785,0.000276493274125,1.5386160411908916,0.0
1.0109086826347304,0.00032611202265625007,1.0139176646706587,0.00020445195643749997,1.0109086826347304,0.0002780494131250001,1.5428080475685264,0.0
1.0139176646706587,0.00032789894006249987,1.0169281437125748,0.00020565010125,1.0139176646706587,0.00028004779862500023,1.5470000539461617,0.0
1.0169281437125748,0.00032976700237499995,1.019938622754491,0.0002070709149375002,1.0169281437125748,0.00028189655656249993,1.5511920603237965,0.0
1.019938622754491,0.0003318411007749998,1.0229520958083833,0.00020811988364375,1.019938622754491,0.00028381121656249994,1.5553840667014318,0.0
1.0229520958083833,0.00033389027755,1.0259670658682636,0.00020937963049750012,1.0229520958083833,0.00028531041099999987,1.559576073079067,0.0
1.0259670658682636,0.00033582637143749996,1.0289820359281436,0.00021074272225,1.0259670658682636,0.0002871163596874999,1.563768079456702,0.0
1.0289820359281436,0.00033795197837500023,1.032,0.00021212488187500014,1.0289820359281436,0.0002892180535625002,1.5679600858343372,0.0
1.032,0.0003398795339775001,1.0350194610778443,0.00021315517357562498,1.032,0.00029095827112499996,1.5721520922119725,0.0
1.0350194610778443,0.00034176327306249994,1.0380389221556887,0.00021485839718749997,1.0350194610778443,0.00029255615993750017,1.5763440985896073,0.0
1.0380389221556887,0.0003443225666250002,1.041061377245509,0.00021602364375,1.0380389221556887,0.00029473500937500014,1.5805361049672426,0.0
1.041061377245509,0.00034706623534375,1.0440853293413175,0.00021750372443750014,1.041061377245509,0.0002972487698750001,1.584728111344878,0.0
1.0440853293413175,0.00034984049912500004,1.0471107784431137,0.00021891648498749994,1.0440853293413175,0.0002995215395625,1.5889201177225127,0.0
1.0471107784431137,0.00035194022848124995,1.0501362275449102,0.0002203541629375001,1.0471107784431137,0.0003015504758749999,1.593112124100148,0.0
1.0501362275449102,0.0003536102228750001,1.0531646706586828,0.00022189883518749994,1.0501362275449102,0.00030306174018750003,1.5973041304777833,0.0
1.0531646706586828,0.00035557309731249983,1.0561946107784432,0.00022306941693750007,1.0531646706586828,0.00030497171362500015,1.6014961368554181,0.0
1.0561946107784432,0.000357445121375,1.0592260479041917,0.0002242834834375,1.0561946107784432,0.00030622219675000017,1.6056881432330534,0.0
1.0592260479041917,0.00035927717631250016,1.062258982035928,0.00022555697650000002,1.0592260479041917,0.00030742702381249997,1.6098801496106885,0.0
1.062258982035928,0.0003611666239124999,1.0652919161676648,0.0002263464435,1.062258982035928,0.00030908423981250015,1.6140721559883235,0.0
1.0652919161676648,0.0003629086651875001,1.0683278443113773,0.00022749956893750004,1.0652919161676648,0.00031113261537500024,1.6182641623659588,0.0
1.0683278443113773,0.0003647899250000002,1.0713652694610778,0.0002289055456625,1.0683278443113773,0.00031293127025000013,1.6224561687435937,0.0
1.0713652694610778,0.00036724265350000004,1.0744041916167664,0.00023023450750000004,1.0713652694610778,0.00031519122975,1.626648175121229,0.0
1.0744041916167664,0.0003692333009375,1.0774446107784432,0.00023112147543749993,1.0744041916167664,0.00031683580981250006,1.630840181498864,0.0
1.0774446107784432,0.0003710426786875001,1.080486526946108,0.00023268162956249986,1.0774446107784432,0.0003187728511874999,1.635032187876499,0.0
1.080486526946108,0.00037272899143750004,1.0835299401197607,0.00023426420294375,1.080486526946108,0.00032088392493749974,1.6392241942541343,0.0
1.0835299401197607,0.00037456019249999995,1.0865748502994013,0.0002359699016125,1.0835299401197607,0.0003224247516562503,1.6434162006317694,0.0
1.0865748502994013,0.0003766346965625002,1.08962125748503,0.00023764121735625013,1.0865748502994013,0.0003241241898618751,1.6476082070094045,0.0
1.08962125748503,0.00037874921356250004,1.0926691616766468,0.00023941289283750002,1.08962125748503,0.00032581697743750017,1.6518002133870398,0.0
1.0926691616766468,0.0003806697316874997,1.0957185628742516,0.0002408333400625,1.0926691616766468,0.00032748025536875,1.6559922197646748,0.0
1.0957185628742516,0.0003828750267437501,1.0987694610778445,0.00024237247492500002,1.0957185628742516,0.000329404658125,1.6601842261423099,0.0
1.0987694610778445,0.0003849867165000002,1.1018218562874251,0.00024389780962500002,1.0987694610778445,0.0003315763554374999,1.664376232519945,0.0
1.1018218562874251,0.00038744350200000006,1.104875748502994,0.0002451126888125001,1.1018218562874251,0.0003339471381875,1.6685682388975802,0.0
1.104875748502994,0.0003898291118750002,1.1079311377245509,0.0002464789818125001,1.104875748502994,0.0003360365078124999,1.6727602452752153,0.0
1.1079311377245509,0.000391924095875,1.110988023952096,0.00024819806701875,1.1079311377245509,0.0003382174763437501,1.6769522516528503,0.0
1.110988023952096,0.00039377986606249974,1.1140464071856289,0.00024954892426875023,1.110988023952096,0.0003399715423125,1.6811442580304854,0.0
1.1140464071856289,0.0003958164091874999,1.1171062874251498,0.0002507517863000001,1.1140464071856289,0.00034178187331250005,1.6853362644081207,0.0
1.1171062874251498,0.0003979499726875,1.1201676646706586,0.00025211354656250016,1.1171062874251498,0.0003435454684999999,1.6895282707857557,0.0
1.1201676646706586,0.00040010335131249983,1.1232305389221557,0.00025344754081249994,1.1201676646706586,0.00034549799000000006,1.6937202771633908,0.0
1.1232305389221557,0.0004022126320625,1.1262964071856287,0.0002547665011249998,1.1232305389221557,0.0003475438607499999,1.6979122835410259,0.0
1.1262964071856287,0.0004041201528749999,1.1293622754491017,0.0002560989496125,1.1262964071856287,0.0003493772619375001,1.7021042899186611,0.0
1.1293622754491017,0.00040634576374999994,1.132429640718563,0.0002572670489249999,1.1293622754491017,0.0003512095749999999,1.7062962962962962,0.0
1.132429640718563,0.00040870467437500015,1.1354985029940121,0.0002586138820625001,1.132429640718563,0.00035340076381499977,1.7104883026739313,0.0
1.1354985029940121,0.0004108317676250001,1.1385703592814371,0.0002595844163749999,1.1354985029940121,0.0003553292328125,1.7146803090515665,0.0
1.1385703592814371,0.00041292497056250044,1.1416422155688624,0.00026099010887499995,1.1385703592814371,0.0003569085586875,1.7188723154292016,0.0
1.1416422155688624,0.00041516869487499993,1.1447155688622754,0.0002622716271875,1.1416422155688624,0.00035866541125,1.7230643218068367,0.0
1.1447155688622754,0.0004171339407500003,1.1477919161676646,0.00026331790025000003,1.1447155688622754,0.0003604484418749997,1.727256328184472,0.0
1.1477919161676646,0.00041918017136249994,1.150868263473054,0.00026454616893750005,1.1477919161676646,0.0003623118089374999,1.7314483345621068,0.0
1.150868263473054,0.00042111782950000003,1.1539476047904194,0.00026548260737500006,1.150868263473054,0.0003641537436874999,1.735640340939742,0.0
1.1539476047904194,0.00042335129812499987,1.1570269461077844,0.0002666893113750002,1.1539476047904194,0.000366105579875,1.7398323473173771,0.0
1.1570269461077844,0.00042552136062500007,1.1601092814371259,0.0002675890378125,1.1570269461077844,0.00036823760500000023,1.7440243536950122,0.0
1.1601092814371259,0.0004270333750000002,1.163191616766467,0.00026928953350000007,1.1601092814371259,0.00036985011999999997,1.7482163600726475,0.0
1.163191616766467,0.00042934352374999997,1.1662769461077844,0.0002706480133125001,1.163191616766467,0.0003718790068750001,1.7524083664502823,0.0
1.1662769461077844,0.00043126442062500005,1.169362275449102,0.0002718165756875001,1.1662769461077844,0.00037337825625000006,1.7566003728279176,0.0
1.169362275449102,0.0004335241962499999,1.1724505988023952,0.0002732199991250001,1.169362275449102,0.0003752344775000002,1.7607923792055529,0.0
1.1724505988023952,0.0004359188975000001,1.1755404191616767,0.0002749383851562501,1.1724505988023952,0.00037703399125,1.7649843855831877,0.0
1.1755404191616767,0.00043780961000000027,1.178630239520958,0.00027699232031875,1.1755404191616767,0.0003789253187499998,1.769176391960823,0.0
1.178630239520958,0.00043989259499999995,1.1817230538922157,0.0002780635528749999,1.178630239520958,0.00038077792312499995,1.7733683983384583,0.0
1.1817230538922157,0.0004421051787499998,1.1848173652694611,0.00027973949549999985,1.1817230538922157,0.00038244555674999997,1.7775604047160931,0.0
1.1848173652694611,0.0004445313268749998,1.1879131736526947,0.0002812817641875,1.1848173652694611,0.00038452038550000015,1.7817524110937284,0.0
1.1879131736526947,0.0004465789781250001,1.1910089820359282,0.0002824830213125001,1.1879131736526947,0.000386103281875,1.7859444174713637,0.0
1.1910089820359282,0.000448591625,1.1941077844311376,0.00028403705981250017,1.1910089820359282,0.0003877196076312499,1.7901364238489985,0.0
1.1941077844311376,0.0004506932862500002,1.1972080838323353,0.00028566109393749996,1.1941077844311376,0.00038945749287500015,1.7943284302266338,0.0
1.1972080838323353,0.00045278983562500007,1.200309880239521,0.00028677748368749993,1.1972080838323353,0.00039159934056250004,1.798520436604269,0.0
1.200309880239521,0.0004547761818750001,1.2034131736526947,0.0002889773706875,1.200309880239521,0.0003932673214999999,1.802712442981904,0.0
1.2034131736526947,0.00045719659625000005,1.2065179640718564,0.00029065955874999996,1.2034131736526947,0.00039580316062500014,1.8069044493595392,0.0
1.2065179640718564,0.0004595660724999999,1.209624251497006,0.000291219642125,1.2065179640718564,0.00039771033187499993,1.811096455737174,0.0
1.209624251497006,0.0004612450999999999,1.212732035928144,0.000292370920875,1.209624251497006,0.00039935433937499993,1.8152884621148093,0.0
1.212732035928144,0.0004629874487499999,1.2158413173652693,0.0002940068098750001,1.212732035928144,0.00040117772750000003,1.8194804684924446,0.0
1.2158413173652693,0.00046517076499999965,1.2189535928143713,0.00029523610250000023,1.2158413173652693,0.00040330143249999996,1.8236724748700794,0.0
1.2189535928143713,0.0004674359662499998,1.222065868263473,0.00029689702750000023,1.2189535928143713,0.000405442948125,1.8278644812477147,0.0
1.222065868263473,0.00046971262624999994,1.2251796407185631,0.0002983002718750003,1.222065868263473,0.0004078114031250002,1.83205648762535,0.0
1.2251796407185631,0.0004716516131249999,1.2282949101796408,0.0002992027170000001,1.2251796407185631,0.0004095360687500002,1.8362484940029848,0.0
1.2282949101796408,0.00047381056937499997,1.2314131736526945,0.00030112936975000006,1.2282949101796408,0.000411213256875,1.8404405003806201,0.0
1.2314131736526945,0.00047617350625000013,1.2345314371257485,0.00030233751162499987,1.2314131736526945,0.00041322844312499993,1.8446325067582552,0.0
1.2345314371257485,0.000478332266875,1.2376511976047904,0.0003033909369999998,1.2345314371257485,0.00041512137812499986,1.8488245131358902,0.0
1.2376511976047904,0.00048089224687500006,1.2407739520958085,0.00030459867918749986,1.2376511976047904,0.0004172679349999998,1.8530165195135255,0.0
1.2407739520958085,0.00048295864062500017,1.2438967065868263,0.00030591434231250014,1.2407739520958085,0.0004188606612500003,1.8572085258911606,0.0
1.2438967065868263,0.0004846836487499998,1.2470224550898203,0.0003073948130000001,1.2438967065868263,0.0004204332012499999,1.8614005322687956,0.0
1.2470224550898203,0.00048647493375,1.2501482035928144,0.00030899181774375015,1.2470224550898203,0.0004224329312500001,1.8655925386464307,0.0
1.2501482035928144,0.0004888493637499999,1.2532769461077846,0.00031062855862499985,1.2501482035928144,0.00042446802625,1.8697845450240658,0.0
1.2532769461077846,0.0004912245600000001,1.2564071856287424,0.00031223289487499996,1.2532769461077846,0.00042628033937499985,1.873976551401701,0.0
1.2564071856287424,0.0004942562781249998,1.2595389221556885,0.0003137589541875,1.2564071856287424,0.000428749625625,1.8781685577793361,0.0
1.2595389221556885,0.0004963835318750003,1.2626706586826348,0.0003153918088125,1.2595389221556885,0.000430892239375,1.8823605641569712,0.0
1.2626706586826348,0.000498209356875,1.2658053892215568,0.00031675891756249993,1.2626706586826348,0.0004327898418750002,1.8865525705346065,0.0
1.2658053892215568,0.0005003251868750001,1.268941616766467,0.00031813123349999997,1.2658053892215568,0.00043488147062500015,1.8907445769122415,0.0
1.268941616766467,0.0005022420056249999,1.2720793413173654,0.00031979472548125003,1.268941616766467,0.000436563921875,1.8949365832898766,0.0
1.2720793413173654,0.0005043244056250004,1.2752185628742514,0.0003206250398125001,1.2720793413173654,0.0004385277843749999,1.8991285896675116,0.0
1.2752185628742514,0.000506229375625,1.2783592814371258,0.0003220881468749999,1.2752185628742514,0.0004399783143749999,1.903320596045147,0.0
1.2783592814371258,0.0005086083906250001,1.2815014970059881,0.0003240112625624999,1.2783592814371258,0.0004420045474999998,1.907512602422782,0.0
1.2815014970059881,0.0005110268737499998,1.2846452095808383,0.0003256229560624999,1.2815014970059881,0.0004442012143750002,1.911704608800417,0.0
1.2846452095808383,0.0005132725743750004,1.2877904191616767,0.000326909535625,1.2846452095808383,0.000445910394375,1.9158966151780523,0.0
1.2877904191616767,0.000515039310625,1.290938622754491,0.00032878849212499993,1.2877904191616767,0.0004475622587500002,1.9200886215556874,0.0
1.290938622754491,0.0005171885125000001,1.2940868263473055,0.0003299247664499998,1.290938622754491,0.0004495988537499998,1.9242806279333224,0.0
1.2940868263473055,0.000519310925,1.297236526946108,0.00033133290337500007,1.2940868263473055,0.00045169167062500013,1.9284726343109575,0.0
1.297236526946108,0.0005212954749999999,1.3003892215568864,0.0003327015214999999,1.297236526946108,0.0004535600225,1.9326646406885926,0.0
1.3003892215568864,0.00052354789375,1.303541916167665,0.00033384902875,1.3003892215568864,0.00045569139375000004,1.9368566470662278,0.0
1.303541916167665,0.0005255584525000001,1.3066961077844312,0.0003353556939374999,1.303541916167665,0.00045752068375,1.941048653443863,0.0
1.3066961077844312,0.0005275115906250002,1.3098532934131737,0.00033696698112499994,1.3066961077844312,0.00045936134562499985,1.945240659821498,0.0
1.3098532934131737,0.00052985758125,1.3130119760479042,0.00033817072106250007,1.3098532934131737,0.0004614753331249999,1.9494326661991332,0.0
1.3130119760479042,0.0005318806875000001,1.316170658682635,0.0003392529001875,1.3130119760479042,0.0004633801950000003,1.953624672576768,0.0
1.316170658682635,0.0005337226249999997,1.3193323353293416,0.0003406443026875001,1.316170658682635,0.00046521129312500006,1.9578166789544034,0.0
1.3193323353293416,0.00053570176875,1.322495508982036,0.00034230934996875006,1.3193323353293416,0.00046727531687499983,1.9620086853320386,0.0
1.322495508982036,0.0005378478749999996,1.3256601796407186,0.00034330843312499986,1.322495508982036,0.00046948181562500016,1.9662006917096735,0.0
1.3256601796407186,0.000539853475,1.3288248502994013,0.0003447776099374999,1.3256601796407186,0.00047115658749999996,1.9703926980873088,0.0
1.3288248502994013,0.0005418250500000002,1.33199251497006,0.0003461177160625,1.3288248502994013,0.00047290794500000024,1.974584704464944,0.0
1.33199251497006,0.0005442089250000001,1.3351616766467067,0.0003476994309375,1.33199251497006,0.00047505373125000035,1.978776710842579,0.0
1.3351616766467067,0.0005463835062499997,1.3383323353293415,0.0003492542045625,1.3351616766467067,0.0004772747187500001,1.9829687172202142,0.0
1.3383323353293415,0.0005482403000000002,1.3415059880239522,0.0003505156062499999,1.3383323353293415,0.0004789455437500002,1.9871607235978495,0.0
1.3415059880239522,0.0005502148750000003,1.3446796407185628,0.00035172452631250013,1.3415059880239522,0.0004806578624999999,1.9913527299754843,0.0
1.3446796407185628,0.000552531525,1.3478547904191618,0.0003528892409375003,1.3446796407185628,0.00048229915624999986,1.9955447363531196,0.0
1.3478547904191618,0.0005541758687499997,1.3510314371257484,0.00035433459443749997,1.3478547904191618,0.00048383749375000007,1.9997367427307544,0.0
1.3510314371257484,0.0005561885499999995,1.3542110778443115,0.00035572704662500005,1.3510314371257484,0.0004856349374999999,2.0039287491083897,0.0
1.3542110778443115,0.0005580183187499998,1.3573907185628744,0.000356732684,1.3542110778443115,0.0004873617312499999,2.0081207554860248,0.0
1.3573907185628744,0.0005600155249999999,1.3605733532934132,0.000358060496875,1.3573907185628744,0.0004893466124999997,2.01231276186366,0.0
1.3605733532934132,0.00056214598125,1.3637559880239523,0.00035965249850000025,1.3605733532934132,0.0004918492312500002,2.016504768241295,0.0
1.3637559880239523,0.0005642796562499999,1.366941616766467,0.0003610547031874999,1.3637559880239523,0.0004937562875000001,2.0206967746189304,0.0
1.366941616766467,0.0005660779312500002,1.3701272455089821,0.0003619755295625001,1.366941616766467,0.00049562314375,2.0248887809965654,0.0
1.3701272455089821,0.0005678526125000004,1.3733158682634732,0.00036376468983125005,1.3701272455089821,0.0004971551625000001,2.0290807873742005,0.0
1.3733158682634732,0.000569405075,1.376505988023952,0.00036503015318750003,1.3733158682634732,0.0004989245499999998,2.0332727937518356,0.0
1.376505988023952,0.0005715676624999997,1.379697604790419,0.0003666216633749999,1.376505988023952,0.0005010200937500002,2.0374648001294706,0.0
1.379697604790419,0.0005740483062500003,1.3828907185628743,0.00036779096568125,1.379697604790419,0.0005029692625000001,2.0416568065071057,0.0
1.3828907185628743,0.00057615223125,1.3860853293413176,0.00036963050062500025,1.3828907185628743,0.000504877225,2.045848812884741,0.0
1.3860853293413176,0.0005777619437499999,1.3892814371257487,0.0003709360670625002,1.3860853293413176,0.00050648875,2.050040819262376,0.0
1.3892814371257487,0.0005794682749999997,1.3924790419161677,0.00037242784793750015,1.3892814371257487,0.0005082550499999997,2.0542328256400113,0.0
1.3924790419161677,0.000581246275,1.395678143712575,0.000373590104,1.3924790419161677,0.0005098436625000001,2.0584248320176464,0.0
1.395678143712575,0.0005836047062499997,1.398880239520958,0.0003749157480625,1.395678143712575,0.0005118351062500002,2.0626168383952814,0.0
1.398880239520958,0.0005852016374999999,1.4020823353293412,0.00037561404812499994,1.398880239520958,0.0005131828312500001,2.0668088447729165,0.0
1.4020823353293412,0.0005868574562499998,1.4052859281437124,0.000377306380625,1.4020823353293412,0.0005147859437499997,2.0710008511505515,0.0
1.4052859281437124,0.0005890412125,1.40849251497006,0.00037864038374999995,1.4052859281437124,0.0005169503,2.0751928575281866,0.0
1.40849251497006,0.00059091404375,1.4117005988023954,0.00037977910625,1.40849251497006,0.000519052475,2.079384863905822,0.0
1.4117005988023954,0.0005925691562500002,1.4149086826347306,0.00038110700812499996,1.4117005988023954,0.00052074145625,2.0835768702834567,0.0
1.4149086826347306,0.0005946760125000002,1.4181197604790419,0.00038281234874999997,1.4149086826347306,0.0005224801312500003,2.0877688766610922,0.0
1.4181197604790419,0.0005968774125000001,1.4213323353293414,0.0003845910768750002,1.4181197604790419,0.0005240957500000003,2.0919608830387273,0.0
1.4213323353293414,0.0005989945375,1.4245464071856286,0.00038625409625000015,1.4213323353293414,0.0005259422250000002,2.0961528894163624,0.0
1.4245464071856286,0.0006007902687499998,1.4277619760479041,0.00038747974187499994,1.4245464071856286,0.0005275570125,2.1003448957939974,0.0
1.4277619760479041,0.0006025391624999999,1.4309790419161676,0.0003887238868750001,1.4277619760479041,0.0005290738000000002,2.104536902171633,0.0
1.4309790419161676,0.0006044272187499997,1.434197604790419,0.0003899088487499999,1.4309790419161676,0.0005308448874999999,2.1087289085492675,0.0
1.434197604790419,0.0006061238374999999,1.437417664670659,0.0003912381393750003,1.434197604790419,0.0005323948000000001,2.112920914926903,0.0
1.437417664670659,0.0006080529937500001,1.4406392215568862,0.0003925674474999998,1.437417664670659,0.0005344832437499997,2.1171129213045377,0.0
1.4406392215568862,0.0006099551312500003,1.4438622754491017,0.00039387749,1.4406392215568862,0.0005362046,2.121304927682173,0.0
1.4438622754491017,0.0006118466749999995,1.4470883233532936,0.00039525178000000014,1.4438622754491017,0.00053791879375,2.125496934059808,0.0
1.4470883233532936,0.0006133726062500001,1.450314371257485,0.00039656120250000014,1.4470883233532936,0.0005393911312500001,2.1296889404374433,0.0
1.450314371257485,0.0006150861937499998,1.4535434131736527,0.0003979514831249999,1.450314371257485,0.0005410647937500003,2.1338809468150783,0.0
1.4535434131736527,0.0006167020562500001,1.4567724550898205,0.0003989411443750001,1.4535434131736527,0.0005424953312500002,2.138072953192714,0.0
1.4567724550898205,0.0006185059499999996,1.4600044910179641,0.00040041414375000005,1.4567724550898205,0.00054431456875,2.1422649595703485,0.0
1.4600044910179641,0.0006200630749999997,1.463238023952096,0.00040191130375,1.4600044910179641,0.0005457761125000004,2.146456965947984,0.0
1.463238023952096,0.0006219550375,1.4664730538922155,0.00040324482875000024,1.463238023952096,0.0005476327375000001,2.150648972325619,0.0
1.4664730538922155,0.0006237884999999999,1.4697095808383234,0.00040445143625000005,1.4664730538922155,0.00054945820625,2.154840978703254,0.0
1.4697095808383234,0.0006258193124999998,1.4729476047904193,0.0004052017000000001,1.4697095808383234,0.0005509960875000004,2.159032985080889,0.0
1.4729476047904193,0.0006276836000000001,1.476187125748503,0.00040649513062500006,1.4729476047904193,0.0005524739812499998,2.163224991458524,0.0
1.476187125748503,0.0006296097937500001,1.4794281437125751,0.0004075201393749999,1.476187125748503,0.000554232575,2.1674169978361593,0.0
1.4794281437125751,0.00063119578125,1.4826721556886227,0.00040910094875000003,1.4794281437125751,0.0005555071749999998,2.1716090042137948,0.0
1.4826721556886227,0.00063324784375,1.4859161676646706,0.00041013212625000005,1.4826721556886227,0.0005573015187499998,2.17580101059143,0.0
1.4859161676646706,0.0006348585687499998,1.4891616766467066,0.0004113060418749999,1.4859161676646706,0.0005590595812499999,2.179993016969065,0.0
1.4891616766467066,0.0006365174562500006,1.4924101796407188,0.00041254372749999983,1.4891616766467066,0.0005604365687499999,2.1841850233467,0.0
1.4924101796407188,0.0006383663749999999,1.4956601796407185,0.00041379784937499995,1.4924101796407188,0.0005620987375000003,2.188377029724335,0.0
1.4956601796407185,0.0006401451812500003,1.4989071856287426,0.00041491272624999973,1.4956601796407185,0.00056370805,2.19256903610197,0.0
1.4989071856287426,0.0006422705250000001,1.5021706586826347,0.00041576120187499985,1.4989071856287426,0.0005654703437500002,2.196761042479605,0.0
1.5021706586826347,0.0006438778437500002,1.5054191616766468,0.000416976686875,1.5021706586826347,0.0005669949000000001,2.20095304885724,0.0
1.5054191616766468,0.0006456109062499998,1.5086676646706587,0.0004182492687500001,1.5054191616766468,0.00056871151875,2.2051450552348757,0.0
1.5086676646706587,0.0006471630687499996,1.511931137724551,0.0004196202643749999,1.5086676646706587,0.0005701473312500001,2.2093370616125108,0.0
1.511931137724551,0.0006489549125000002,1.515194610778443,0.0004203553149999999,1.511931137724551,0.0005717588874999998,2.213529067990146,0.0
1.515194610778443,0.000650414325,1.5184580838323354,0.00042108314562500006,1.515194610778443,0.0005729916875,2.217721074367781,0.0
1.5184580838323354,0.0006520227999999999,1.5217065868263473,0.0004222093974999998,1.5184580838323354,0.0005746188875000002,2.221913080745416,0.0
1.5217065868263473,0.0006536626937500002,1.5249850299401198,0.0004232758275,1.5217065868263473,0.0005762615499999999,2.226105087123051,0.0
1.5249850299401198,0.0006553230124999999,1.528248502994012,0.00042442542875,1.5249850299401198,0.0005777409750000002,2.230297093500686,0.0
1.528248502994012,0.0006570661937499998,1.5315119760479041,0.000425581559375,1.528248502994012,0.0005792765624999996,2.2344890998783216,0.0
1.5315119760479041,0.0006588655374999994,1.5347754491017964,0.0004264395987499999,1.5315119760479041,0.00058092640625,2.2386811062559566,0.0
1.5347754491017964,0.0006604966437499997,1.538053892215569,0.00042785874312500005,1.5347754491017964,0.0005822639999999998,2.2428731126335917,0.0
1.538053892215569,0.0006621019250000001,1.541317365269461,0.0004289626581250001,1.538053892215569,0.0005837543437499997,2.2470651190112267,0.0
1.541317365269461,0.0006638488874999998,1.5445958083832336,0.00043033240999999995,1.541317365269461,0.0005853700437499998,2.251257125388862,0.0
1.5445958083832336,0.00066574455,1.547874251497006,0.0004312167937500001,1.5445958083832336,0.0005873072749999997,2.255449131766497,0.0
1.547874251497006,0.0006672435187500003,1.5511526946107785,0.0004324629774999999,1.547874251497006,0.0005888121562499999,2.259641138144132,0.0
1.5511526946107785,0.0006688676624999996,1.554431137724551,0.0004337647562500001,1.5511526946107785,0.0005902659124999998,2.263833144521767,0.0
1.554431137724551,0.0006703930250000003,1.5577095808383234,0.00043443506812499994,1.554431137724551,0.0005917095125000001,2.2680251508994025,0.0
1.5577095808383234,0.0006719769437500003,1.560988023952096,0.0004353397249999999,1.5577095808383234,0.00059320330625,2.2722171572770375,0.0
1.560988023952096,0.0006733797624999995,1.5642814371257487,0.00043648570062500004,1.560988023952096,0.00059468653125,2.2764091636546726,0.0
1.5642814371257487,0.0006750745437500002,1.567559880239521,0.0004378017375000001,1.5642814371257487,0.0005963487812500001,2.2806011700323077,0.0
1.567559880239521,0.0006768083312499995,1.5708532934131736,0.00043840800937499996,1.567559880239521,0.0005980615250000001,2.2847931764099427,0.0
1.5708532934131736,0.000677972275,1.5741317365269463,0.0004395764487500002,1.5708532934131736,0.00059931873125,2.288985182787578,0.0
1.5741317365269463,0.0006797278500000002,1.5774251497005989,0.0004406385843749999,1.5741317365269463,0.0006006892,2.2931771891652133,0.0
1.5774251497005989,0.0006812228062500002,1.5807185628742517,0.00044186073562500007,1.5774251497005989,0.0006022813,2.297369195542848,0.0
1.5807185628742517,0.0006826985749999999,1.5840119760479043,0.0004432793337500003,1.5807185628742517,0.0006037583374999998,2.3015612019204834,0.0
1.5840119760479043,0.0006847169812499996,1.587305389221557,0.0004443701225000002,1.5840119760479043,0.0006055898875000002,2.305753208298118,0.0
1.587305389221557,0.0006861897062500003,1.5905988023952096,0.0004454521718749999,1.587305389221557,0.00060704924375,2.3099452146757535,0.0
1.5905988023952096,0.0006876313062500001,1.5939071856287426,0.00044638759124999994,1.5905988023952096,0.0006085464437500002,2.3141372210533886,0.0
1.5939071856287426,0.00068892604375,1.5972005988023952,0.0004473307156249999,1.5939071856287426,0.0006099024374999998,2.3183292274310237,0.0
1.5972005988023952,0.0006904792625000003,1.6005089820359282,0.0004485568181249999,1.5972005988023952,0.0006116981874999997,2.3225212338086587,0.0
1.6005089820359282,0.0006922419437499997,1.603802395209581,0.00044935501687500006,1.6005089820359282,0.0006134629250000003,2.326713240186294,0.0
1.603802395209581,0.0006937167625,1.6071107784431138,0.0004507026556249999,1.603802395209581,0.0006150604437500002,2.330905246563929,0.0
1.6071107784431138,0.0006953648312500002,1.6104191616766468,0.00045169914793750005,1.6071107784431138,0.00061665991875,2.3350972529415643,0.0
1.6104191616766468,0.0006968283375,1.6137275449101798,0.0004524584469999997,1.6104191616766468,0.0006178869124999996,2.3392892593191994,0.0
1.6137275449101798,0.0006981427000000004,1.6170359281437126,0.00045320151399999987,1.6137275449101798,0.00061920535,2.3434812656968345,0.0
1.6170359281437126,0.0006996405312499999,1.6203443113772455,0.00045409221960624987,1.6170359281437126,0.0006206456500000001,2.3476732720744695,0.0
1.6203443113772455,0.0007012805125,1.6236676646706587,0.0004550579188125004,1.6203443113772455,0.0006222913687500002,2.351865278452105,0.0
1.6236676646706587,0.0007024153687500001,1.6269760479041917,0.0004561110623750002,1.6236676646706587,0.0006236523937499998,2.3560572848297396,0.0
1.6269760479041917,0.000704139125,1.6302994011976049,0.00045715349506249986,1.6269760479041917,0.0006250686562500002,2.360249291207375,0.0
1.6302994011976049,0.000705736975,1.633622754491018,0.0004582482666875,1.6302994011976049,0.0006265942812499997,2.36444129758501,0.0
1.633622754491018,0.0007067340875000001,1.6369311377245508,0.0004593292601875001,1.633622754491018,0.0006276145375000003,2.3686333039626453,0.0
1.6369311377245508,0.0007082513624999999,1.640254491017964,0.0004602758238750001,1.6369311377245508,0.0006290756125000003,2.3728253103402803,0.0
1.640254491017964,0.0007096211000000002,1.6435778443113773,0.00046139280718750003,1.640254491017964,0.00063060730625,2.3770173167179154,0.0
1.6435778443113773,0.0007113580624999998,1.6469011976047905,0.00046208651050000003,1.6435778443113773,0.0006323403812499999,2.3812093230955504,0.0
1.6469011976047905,0.0007127448812499998,1.650239520958084,0.00046299230556249985,1.6469011976047905,0.0006337867187500001,2.385401329473186,0.0
1.650239520958084,0.0007141189062500001,1.653562874251497,0.0004640024666875,1.650239520958084,0.0006350720125,2.3895933358508206,0.0
1.653562874251497,0.0007155245875000001,1.65688622754491,0.00046507326281250004,1.653562874251497,0.0006364680187500003,2.393785342228456,0.0
1.65688622754491,0.0007170209625000001,1.6602245508982036,0.000465918263125,1.65688622754491,0.00063798746875,2.397977348606091,0.0
1.6602245508982036,0.0007182665562500002,1.6635628742514972,0.00046664417500000006,1.6602245508982036,0.0006392235375,2.4021693549837266,0.0
1.6635628742514972,0.0007196996625000001,1.6668862275449103,0.00046761513937499993,1.6635628742514972,0.0006405489000000001,2.4063613613613617,0.0
1.6668862275449103,0.0007207504375,1.6702245508982037,0.00046852409925000015,1.6668862275449103,0.0006416355375000001,2.4105533677389963,0.0
1.6702245508982037,0.0007221168125,1.673562874251497,0.0004692310020624999,1.6702245508982037,0.0006428910187500003,2.414745374116632,0.0
1.673562874251497,0.0007233806062500005,1.6769011976047905,0.00046999355624999993,1.673562874251497,0.0006442848312499999,2.418937380494267,0.0
1.6769011976047905,0.0007247842750000002,1.6802544910179642,0.00047072606625,1.6769011976047905,0.0006454718937499996,2.423129386871902,0.0
1.6802544910179642,0.0007261273625000002,1.6835928143712575,0.00047164237625000016,1.6802544910179642,0.0006468579,2.4273213932495374,0.0
1.6835928143712575,0.0007275399937499993,1.686931137724551,0.00047263849062500004,1.6835928143712575,0.0006481229062500001,2.4315133996271725,0.0
1.686931137724551,0.0007289666437499995,1.6902844311377248,0.000473544175625,1.686931137724551,0.0006495363312499995,2.435705406004807,0.0
1.6902844311377248,0.0007301686749999999,1.6936377245508982,0.0004740329225000001,1.6902844311377248,0.0006507950562500002,2.4398974123824426,0.0
1.6936377245508982,0.0007313926812499998,1.6969760479041918,0.0004749382887500003,1.6936377245508982,0.00065177070625,2.4440894187600777,0.0
1.6969760479041918,0.0007325311124999999,1.7003293413173655,0.00047542752499999985,1.6969760479041918,0.0006529361874999999,2.4482814251377127,0.0
1.7003293413173655,0.0007338660062499998,1.703682634730539,0.0004761838099999998,1.7003293413173655,0.0006541507062500004,2.4524734315153482,0.0
1.703682634730539,0.00073510306875,1.7070359281437126,0.00047697767062500026,1.703682634730539,0.0006555635124999996,2.456665437892983,0.0
1.7070359281437126,0.0007365508374999998,1.7104041916167665,0.0004780398406249997,1.7070359281437126,0.0006569333500000002,2.460857444270618,0.0
1.7104041916167665,0.0007378156562500002,1.7137574850299402,0.0004787381349999998,1.7104041916167665,0.0006582475812499997,2.465049450648253,0.0
1.7137574850299402,0.0007391033062499998,1.717125748502994,0.00047951287874999977,1.7137574850299402,0.00065966220625,2.4692414570258885,0.0
1.717125748502994,0.0007400630125000003,1.720479041916168,0.0004801593262499999,1.717125748502994,0.0006606872875000001,2.4734334634035235,0.0
1.720479041916168,0.0007412470375000001,1.7238473053892216,0.00048128045500000024,1.720479041916168,0.0006619044937499998,2.477625469781158,0.0
1.7238473053892216,0.0007424922375000003,1.7272155688622757,0.00048202294374999967,1.7238473053892216,0.0006632761687499998,2.4818174761587937,0.0
1.7272155688622757,0.0007434830124999997,1.7305838323353293,0.0004827404143750001,1.7272155688622757,0.0006643634437499998,2.4860094825364287,0.0
1.7305838323353293,0.0007445196312499998,1.7339520958083834,0.00048356027937500003,1.7305838323353293,0.00066559311875,2.490201488914064,0.0
1.7339520958083834,0.0007458472812500001,1.7373203592814372,0.00048444538375000027,1.7339520958083834,0.0006668821750000001,2.4943934952916993,0.0
1.7373203592814372,0.0007469001062500004,1.740688622754491,0.0004850972606250001,1.7373203592814372,0.0006679459375,2.4985855016693344,0.0
1.740688622754491,0.0007479374625,1.744056886227545,0.0004859712799999996,1.740688622754491,0.0006690806374999998,2.502777508046969,0.0
1.744056886227545,0.0007492727812500002,1.7474401197604792,0.00048725304250000004,1.744056886227545,0.0006704333,2.5069695144246045,0.0
1.7474401197604792,0.00075057290625,1.7508083832335328,0.0004883924575,1.7474401197604792,0.0006717549187500001,2.5111615208022395,0.0
1.7508083832335328,0.0007517185625000003,1.754191616766467,0.0004891443318750001,1.7508083832335328,0.0006731095374999999,2.5153535271798746,0.0
1.754191616766467,0.0007529632937500001,1.7575748502994013,0.000489860668125,1.754191616766467,0.00067446866875,2.51954553355751,0.0
1.7575748502994013,0.0007541805124999998,1.7609580838323353,0.0004908642299999999,1.7575748502994013,0.0006757516,2.5237375399351447,0.0
1.7609580838323353,0.0007556975874999994,1.7643413173652696,0.0004916829318749998,1.7609580838323353,0.0006771634000000003,2.5279295463127798,0.0
1.7643413173652696,0.0007567428875000003,1.7677245508982038,0.000492374083125,1.7643413173652696,0.0006782775687500001,2.5321215526904153,0.0
1.7677245508982038,0.000757845275,1.7711077844311378,0.0004931976325,1.7677245508982038,0.0006795027687499998,2.5363135590680503,0.0
1.7711077844311378,0.0007589368062499997,1.7745059880239522,0.000494111105625,1.7711077844311378,0.0006806621375000001,2.5405055654456854,0.0
1.7745059880239522,0.0007601910687500002,1.7778892215568864,0.0004947541906250002,1.7745059880239522,0.0006818383874999999,2.544697571823321,0.0
1.7778892215568864,0.0007611602875,1.7812874251497006,0.0004954889325,1.7778892215568864,0.0006829489812500004,2.5488895782009555,0.0
1.7812874251497006,0.0007622660812500002,1.7846706586826349,0.00049636085375,1.7812874251497006,0.0006841812062500001,2.5530815845785906,0.0
1.7846706586826349,0.0007633420187499999,1.7880688622754493,0.0004971763181249998,1.7846706586826349,0.0006853013812499998,2.557273590956226,0.0
1.7880688622754493,0.0007644022937499999,1.7914670658682637,0.0004976922456249999,1.7880688622754493,0.0006861855687499995,2.561465597333861,0.0
1.7914670658682637,0.0007654205625000001,1.7948652694610778,0.000498157616875,1.7914670658682637,0.0006872951250000004,2.5656576037114958,0.0
1.7948652694610778,0.0007666046250000005,1.7982784431137724,0.00049892477,1.7948652694610778,0.0006885724499999999,2.5698496100891313,0.0
1.7982784431137724,0.0007674651624999999,1.8016766467065868,0.0004996463125,1.7982784431137724,0.0006895398187499994,2.5740416164667663,0.0
1.8016766467065868,0.0007687203,1.8050748502994012,0.0005002008318749999,1.8016766467065868,0.0006907937437499992,2.5782336228444014,0.0
1.8050748502994012,0.0007696598562500001,1.808488023952096,0.0005007209537500001,1.8050748502994012,0.0006918982187500002,2.582425629222037,0.0
1.808488023952096,0.0007708303187499994,1.8118862275449104,0.0005014021087500003,1.808488023952096,0.0006930558437500001,2.586617635599672,0.0
1.8118862275449104,0.0007717703,1.815299401197605,0.0005022504093749999,1.8118862275449104,0.00069413818125,2.5908096419773066,0.0
1.815299401197605,0.0007725781375000002,1.8187125748502992,0.0005030078193749998,1.815299401197605,0.0006952253500000002,2.5950016483549416,0.0
1.8187125748502992,0.0007733447624999999,1.822125748502994,0.0005037484806249998,1.8187125748502992,0.0006961893124999999,2.599193654732577,0.0
1.822125748502994,0.0007743601749999997,1.8255389221556886,0.000504215283125,1.822125748502994,0.0006973895750000001,2.603385661110212,0.0
1.8255389221556886,0.0007751699187500004,1.8289520958083834,0.00050493408875,1.8255389221556886,0.0006982434062499999,2.6075776674878473,0.0
1.8289520958083834,0.00077628506875,1.832380239520958,0.0005057810443750001,1.8289520958083834,0.0006992359187499998,2.6117696738654828,0.0
1.832380239520958,0.0007771104249999995,1.8357934131736526,0.0005064436981250002,1.832380239520958,0.0007002361062499999,2.6159616802431174,0.0
1.8357934131736526,0.0007782663624999999,1.8392215568862276,0.0005071528500000002,1.8357934131736526,0.0007013704999999999,2.6201536866207524,0.0
1.8392215568862276,0.0007795527124999996,1.8426347305389221,0.0005079041250000004,1.8392215568862276,0.0007025505312500001,2.624345692998388,0.0
1.8426347305389221,0.0007803843937500002,1.846062874251497,0.0005085847525,1.8426347305389221,0.0007036361687499999,2.628537699376023,0.0
1.846062874251497,0.0007812372687499997,1.8494910179640718,0.0005090952825000002,1.846062874251497,0.0007046502375000002,2.6327297057536576,0.0
1.8494910179640718,0.0007820282937500001,1.8529191616766467,0.0005098161206250004,1.8494910179640718,0.0007056679187500001,2.636921712131293,0.0
1.8529191616766467,0.0007831003812499998,1.8563473053892217,0.0005104960387500001,1.8529191616766467,0.0007068396187499995,2.641113718508928,0.0
1.8563473053892217,0.0007839138499999997,1.8597754491017964,0.0005112799993750002,1.8563473053892217,0.0007077425249999997,2.6453057248865632,0.0
1.8597754491017964,0.0007848778812500001,1.8632185628742517,0.0005117577787499998,1.8597754491017964,0.0007087952000000002,2.6494977312641987,0.0
1.8632185628742517,0.0007856553,1.8666467065868266,0.000512632793125,1.8632185628742517,0.00070951929375,2.653689737641834,0.0
1.8666467065868266,0.0007866522,1.8700898203592815,0.0005130689518749995,1.8666467065868266,0.0007106431249999998,2.6578817440194684,0.0
1.8700898203592815,0.0007876025125,1.8735179640718564,0.0005136162543750002,1.8700898203592815,0.0007118507499999998,2.662073750397104,0.0
1.8735179640718564,0.0007884445562500005,1.8769610778443115,0.0005140524706249999,1.8735179640718564,0.00071259349375,2.666265756774739,0.0
1.8769610778443115,0.0007891101687500001,1.8804041916167664,0.0005146932362499999,1.8769610778443115,0.0007133531749999994,2.670457763152374,0.0
1.8804041916167664,0.0007900672374999999,1.8838473053892215,0.0005153024618749999,1.8804041916167664,0.0007142947312499997,2.6746497695300095,0.0
1.8838473053892215,0.0007909573124999997,1.8872904191616768,0.0005160770887500001,1.8838473053892215,0.00071515788125,2.678841775907644,0.0
1.8872904191616768,0.000791892825,1.890733532934132,0.0005166455887499997,1.8872904191616768,0.00071629851875,2.6830337822852792,0.0
1.890733532934132,0.0007930255062499998,1.8941916167664672,0.0005175661231249997,1.890733532934132,0.0007174899375000001,2.6872257886629147,0.0
1.8941916167664672,0.0007941433937499997,1.8976347305389223,0.0005180316568750003,1.8941916167664672,0.0007186281999999999,2.69141779504055,0.0
1.8976347305389223,0.0007948431062499997,1.9010928143712575,0.0005186626506250003,1.8976347305389223,0.0007195241750000003,2.695609801418185,0.0
1.9010928143712575,0.0007956448312500001,1.904550898203593,0.000519131905625,1.9010928143712575,0.0007205549624999999,2.6998018077958204,0.0
1.904550898203593,0.0007962105625,1.907994011976048,0.0005198198324999996,1.904550898203593,0.0007214399437500001,2.703993814173455,0.0
1.907994011976048,0.0007968714375000003,1.9114520958083832,0.0005203215768750003,1.907994011976048,0.0007222434625,2.70818582055109,0.0
1.9114520958083832,0.0007977924562499999,1.914925149700599,0.0005207223037500001,1.9114520958083832,0.0007232008249999998,2.7123778269287255,0.0
1.914925149700599,0.0007986230437499996,1.9183832335329343,0.00052125008875,1.914925149700599,0.0007241029874999998,2.7165698333063606,0.0
1.9183832335329343,0.0007994008999999998,1.9218413173652695,0.0005219445156250002,1.9183832335329343,0.0007249588125000002,2.7207618396839957,0.0
1.9218413173652695,0.0008003040437500004,1.925299401197605,0.0005225767449999999,1.9218413173652695,0.0007260815749999999,2.7249538460616303,0.0
1.925299401197605,0.0008010432875000001,1.9287724550898204,0.0005230861824999999,1.925299401197605,0.0007271199937500003,2.7291458524392658,0.0
1.9287724550898204,0.0008019210375,1.932245508982036,0.000523684581875,1.9287724550898204,0.0007279874375000002,2.733337858816901,0.0
1.932245508982036,0.0008027720624999993,1.9357035928143713,0.0005242081700000003,1.932245508982036,0.0007289741375000001,2.737529865194536,0.0
1.9357035928143713,0.0008035784062499997,1.9391766467065867,0.0005248601150000003,1.9357035928143713,0.0007298965999999995,2.7417218715721714,0.0
1.9391766467065867,0.0008043009624999998,1.9426497005988026,0.000525361770625,1.9391766467065867,0.0007307225374999999,2.745913877949806,0.0
1.9426497005988026,0.0008048920999999999,1.946122754491018,0.000525837659375,1.9426497005988026,0.00073154059375,2.750105884327441,0.0
1.946122754491018,0.0008056898437499998,1.949610778443114,0.0005265329593749998,1.946122754491018,0.0007324283874999999,2.7542978907050766,0.0
1.949610778443114,0.0008065113374999995,1.9530838323353295,0.00052681987875,1.949610778443114,0.0007333894500000001,2.7584898970827116,0.0
1.9530838323353295,0.0008073468500000005,1.956556886227545,0.0005272898837500001,1.9530838323353295,0.0007342983000000001,2.7626819034603467,0.0
1.956556886227545,0.0008080967500000005,1.9600449101796407,0.0005278462531249999,1.956556886227545,0.0007351609000000004,2.766873909837982,0.0
1.9600449101796407,0.0008089160687500003,1.9635329341317367,0.0005281963618749999,1.9600449101796407,0.0007360907062500001,2.771065916215617,0.0
1.9635329341317367,0.0008096859999999999,1.9670209580838323,0.0005286078718749999,1.9635329341317367,0.0007370264250000001,2.775257922593252,0.0
1.9670209580838323,0.0008103051437500002,1.9704940119760481,0.0005291537868749998,1.9670209580838323,0.0007379236812499999,2.7794499289708874,0.0
1.9704940119760481,0.0008109921499999997,1.9739970059880239,0.0005297390681249998,1.9704940119760481,0.0007386103687499999,2.7836419353485224,0.0
1.9739970059880239,0.0008116799812500004,1.9774850299401199,0.0005302375962499999,1.9739970059880239,0.0007395029125000004,2.7878339417261575,0.0
1.9774850299401199,0.0008125171624999998,1.9809730538922157,0.0005307458706249998,1.9774850299401199,0.0007402993937500002,2.7920259481037926,0.0
1.9809730538922157,0.0008131647499999998,1.9844610778443115,0.000531073265,1.9809730538922157,0.0007410989250000002,2.7962179544814276,0.0
1.9844610778443115,0.0008137554562500003,1.9879640718562877,0.0005316618668749998,1.9844610778443115,0.0007417074000000001,2.8004099608590627,0.0
1.9879640718562877,0.0008144587687500002,1.9914670658682636,0.0005323020200000003,1.9879640718562877,0.0007425738874999998,2.804601967236698,0.0
1.9914670658682636,0.0008150573999999999,1.9949550898203594,0.000532761640625,1.9914670658682636,0.0007433294749999997,2.8087939736143333,0.0
1.9949550898203594,0.0008156277625000002,1.9984580838323354,0.000533469016875,1.9949550898203594,0.0007440617562499998,2.812985979991968,0.0
1.9984580838323354,0.0008162919875000001,2.0019610778443115,0.0005340283881250001,1.9984580838323354,0.0007447429625,2.8171779863696034,0.0
2.0019610778443115,0.0008169881187499999,2.0054640718562875,0.0005344677899999999,2.0019610778443115,0.0007456688937500001,2.8213699927472384,0.0
2.0054640718562875,0.0008177298062499998,2.0089670658682635,0.0005346852756250003,2.0054640718562875,0.0007465929187499999,2.8255619991248735,0.0
2.0089670658682635,0.0008185214000000001,2.01248502994012,0.0005351962331249997,2.0089670658682635,0.0007475043187499997,2.829754005502509,0.0
2.01248502994012,0.0008190743875,2.015988023952096,0.0005355254156250001,2.01248502994012,0.0007482478124999996,2.833946011880144,0.0
2.015988023952096,0.0008195719375000002,2.019505988023952,0.0005361000625,2.015988023952096,0.0007490665249999999,2.8381380182577787,0.0
2.019505988023952,0.0008203489125000001,2.023008982035928,0.0005364545231249996,2.019505988023952,0.00075003804375,2.8423300246354137,0.0
2.023008982035928,0.0008209529999999998,2.0265269461077846,0.0005369689931250003,2.023008982035928,0.00075092099375,2.8465220310130492,0.0
2.0265269461077846,0.0008216514937499999,2.0300449101796407,0.00053759629,2.0265269461077846,0.0007518112812500006,2.8507140373906843,0.0
2.0300449101796407,0.0008221234249999999,2.033562874251497,0.0005379319024999996,2.0300449101796407,0.0007525044312499999,2.854906043768319,0.0
2.033562874251497,0.0008227274500000002,2.0370808383233534,0.0005381357318750001,2.033562874251497,0.0007532496312499999,2.8590980501459544,0.0
2.0370808383233534,0.0008233241374999998,2.0406137724550897,0.0005384435831249996,2.0370808383233534,0.0007539812875000001,2.8632900565235895,0.0
2.0406137724550897,0.0008238758937499996,2.0441317365269462,0.0005391010506250001,2.0406137724550897,0.0007546641812500004,2.8674820629012245,0.0
2.0441317365269462,0.0008246257687500003,2.0476646706586825,0.0005396222868749999,2.0441317365269462,0.0007556758562500001,2.87167406927886,0.0
2.0476646706586825,0.0008251718062499997,2.051182634730539,0.0005401806181249998,2.0476646706586825,0.0007564226187499999,2.875866075656495,0.0
2.051182634730539,0.00082590201875,2.0547155688622754,0.0005405762774999999,2.051182634730539,0.0007571580062500003,2.8800580820341297,0.0
2.0547155688622754,0.0008265037250000001,2.058248502994012,0.0005408959,2.0547155688622754,0.0007579949562500003,2.8842500884117652,0.0
2.058248502994012,0.0008269582499999999,2.061781437125749,0.0005414630937499995,2.058248502994012,0.0007588260000000001,2.8884420947894003,0.0
2.061781437125749,0.0008275410437500001,2.065314371257485,0.0005420229449999999,2.061781437125749,0.0007597697,2.8926341011670353,0.0
2.065314371257485,0.0008280361125000005,2.068847305389222,0.0005423054375,2.065314371257485,0.0007603773874999997,2.896826107544671,0.0
2.068847305389222,0.00082859049375,2.072380239520958,0.0005429881749999998,2.068847305389222,0.0007611435750000003,2.901018113922306,0.0
2.072380239520958,0.0008292031999999996,2.075928143712575,0.0005433523993750003,2.072380239520958,0.0007618954312499999,2.9052101202999405,0.0
2.075928143712575,0.0008298007375000003,2.0794610778443117,0.0005436194306249998,2.075928143712575,0.0007624863249999998,2.909402126677576,0.0
2.0794610778443117,0.0008303162624999999,2.083008982035928,0.0005436952181249996,2.0794610778443117,0.0007631524687500003,2.913594133055211,0.0
2.083008982035928,0.0008308405374999998,2.086556886227545,0.00054394017375,2.083008982035928,0.0007637645249999999,2.917786139432846,0.0
2.086556886227545,0.0008312434812499999,2.090104790419162,0.0005442016018749997,2.086556886227545,0.0007644339874999999,2.9219781458104817,0.0
2.090104790419162,0.0008318853750000001,2.0936526946107783,0.0005447411381250001,2.090104790419162,0.0007652892499999997,2.9261701521881163,0.0
2.0936526946107783,0.0008325223125000005,2.097200598802395,0.0005452103243749997,2.0936526946107783,0.0007660304500000001,2.9303621585657513,0.0
2.097200598802395,0.0008332289062500003,2.100748502994012,0.0005454341987500001,2.097200598802395,0.0007667911937499995,2.934554164943387,0.0
2.100748502994012,0.0008337145062500001,2.104311377245509,0.0005459777606250001,2.100748502994012,0.00076747390625,2.938746171321022,0.0
2.104311377245509,0.0008341886312500001,2.107859281437126,0.0005465578500000003,2.104311377245509,0.0007681054562499998,2.942938177698657,0.0
2.107859281437126,0.0008346088375000005,2.111422155688623,0.0005469873118749996,2.107859281437126,0.0007687763312500003,2.9471301840762925,0.0
2.111422155688623,0.0008353163312499997,2.11498502994012,0.0005475531725000001,2.111422155688623,0.0007696327124999999,2.951322190453927,0.0
2.11498502994012,0.0008360119062499997,2.1185479041916166,0.0005478206868750002,2.11498502994012,0.00077048174375,2.955514196831562,0.0
2.1185479041916166,0.0008364972812499999,2.122110778443114,0.0005482417168750002,2.1185479041916166,0.00077105841875,2.9597062032091976,0.0
2.122110778443114,0.0008369142499999998,2.1256736526946107,0.0005485247500000006,2.122110778443114,0.0007715698500000005,2.9638982095868327,0.0
2.1256736526946107,0.0008372516812500001,2.1292365269461078,0.0005488990774999998,2.1256736526946107,0.0007720800187499998,2.9680902159644673,0.0
2.1292365269461078,0.0008376815687499998,2.132799401197605,0.0005494167437499999,2.1292365269461078,0.0007727657624999996,2.9722822223421024,0.0
2.132799401197605,0.00083811006875,2.1363772455089824,0.0005496777374999999,2.132799401197605,0.0007734349374999997,2.976474228719738,0.0
2.1363772455089824,0.0008383304625000001,2.139940119760479,0.0005499947837499998,2.1363772455089824,0.0007739796812499998,2.980666235097373,0.0
2.139940119760479,0.0008386260437500001,2.1435179640718562,0.0005505855575000001,2.139940119760479,0.0007743107499999999,2.984858241475008,0.0
2.1435179640718562,0.0008389137124999998,2.1470958083832334,0.00055084208625,2.1435179640718562,0.0007748309562500003,2.9890502478526435,0.0
2.1470958083832334,0.0008392739812499996,2.150673652694611,0.0005512614887499998,2.1470958083832334,0.0007754361312499998,2.993242254230278,0.0
2.150673652694611,0.0008397369750000001,2.1542514970059883,0.0005516848824999999,2.150673652694611,0.0007762398624999999,2.997434260607913,0.0
2.1542514970059883,0.0008402615437499997,2.1578293413173655,0.0005520724175000002,2.1542514970059883,0.0007768914,3.0016262669855487,0.0
2.1578293413173655,0.0008406777437499999,2.1614071856287427,0.0005522372787499997,2.1578293413173655,0.0007775639375000003,3.0058182733631837,0.0
2.1614071856287427,0.0008409503375000007,2.165,0.0005527503737499999,2.1614071856287427,0.0007780652437500001,3.010010279740819,0.0
2.165,0.0008415936249999999,2.1685778443113772,0.000553057795625,2.165,0.000778744725,3.0142022861184543,0.0
2.1685778443113772,0.0008419807562500006,2.1721706586826346,0.0005533954187500001,2.1685778443113772,0.0007794507625000001,3.018394292496089,0.0
2.1721706586826346,0.0008422767312499996,2.1757634730538924,0.0005537794475000002,2.1721706586826346,0.000780031325,3.022586298873724,0.0
2.1757634730538924,0.0008426813749999998,2.1793562874251498,0.0005541121056250001,2.1757634730538924,0.0007806878624999998,3.0267783052513595,0.0
2.1793562874251498,0.0008432022812499996,2.1829491017964076,0.0005544168600000001,2.1793562874251498,0.0007814453374999999,3.0309703116289946,0.0
2.1829491017964076,0.00084358898125,2.186541916167665,0.0005548077962499998,2.1829491017964076,0.0007819464187500001,3.035162318006629,0.0
2.186541916167665,0.0008439995750000009,2.1901347305389223,0.00055509671125,2.186541916167665,0.0007826272500000002,3.0393543243842647,0.0
2.1901347305389223,0.00084444218125,2.19374251497006,0.0005552915306250002,2.1901347305389223,0.0007831612187499998,3.0435463307618997,0.0
2.19374251497006,0.0008447108124999996,2.1973353293413176,0.0005555063643749999,2.19374251497006,0.0007836363062500001,3.047738337139535,0.0
2.1973353293413176,0.0008449122500000003,2.200943113772455,0.0005559346850000001,2.1973353293413176,0.0007840956874999999,3.0519303435171703,0.0
2.200943113772455,0.00084526779375,2.204550898203593,0.0005559789631250002,2.200943113772455,0.0007845632500000001,3.0561223498948054,0.0
2.204550898203593,0.00084561355625,2.2081437125748504,0.0005563853062499997,2.204550898203593,0.0007850794437499999,3.06031435627244,0.0
2.2081437125748504,0.0008460757062500001,2.211751497005988,0.0005564778556250003,2.2081437125748504,0.0007856775937499997,3.0645063626500755,0.0
2.211751497005988,0.00084643768125,2.215359281437126,0.0005567413575,2.211751497005988,0.00078627730625,3.0686983690277105,0.0
2.215359281437126,0.00084663816875,2.218982035928144,0.0005570804449999998,2.215359281437126,0.0007867582562500003,3.0728903754053456,0.0
2.218982035928144,0.0008468817625,2.2225898203592815,0.0005574203218750006,2.218982035928144,0.0007873324250000002,3.077082381782981,0.0
2.2225898203592815,0.0008470919000000002,2.2262125748502997,0.0005577574343750001,2.2225898203592815,0.0007878389437500003,3.0812743881606157,0.0
2.2262125748502997,0.0008473971812500002,2.229820359281437,0.0005580562593749999,2.2262125748502997,0.0007883598750000002,3.085466394538251,0.0
2.229820359281437,0.0008476623562499999,2.2334431137724553,0.0005583900537500003,2.229820359281437,0.0007888236374999997,3.0896584009158863,0.0
2.2334431137724553,0.0008480249812500002,2.237065868263473,0.0005585339806249998,2.2334431137724553,0.0007892723312499999,3.0938504072935213,0.0
2.237065868263473,0.00084798745,2.240688622754491,0.0005586275181249998,2.237065868263473,0.0007896174187499997,3.0980424136711564,0.0
2.240688622754491,0.0008481897562500004,2.244311377245509,0.00055893958375,2.240688622754491,0.0007900251187500006,3.102234420048791,0.0
2.244311377245509,0.0008483820687500002,2.247934131736527,0.00055932388125,2.244311377245509,0.0007905167812499997,3.1064264264264265,0.0
2.247934131736527,0.0008486830687500004,2.251556886227545,0.00055974381375,2.247934131736527,0.00079106961875,3.1106184328040616,0.0
2.251556886227545,0.0008489837562500001,2.2551946107784433,0.0005599290537500006,2.251556886227545,0.0007915096499999998,3.1148104391816966,0.0
2.2551946107784433,0.0008492020812500001,2.2588173652694614,0.0005602051418750001,2.2551946107784433,0.0007919205437500002,3.119002445559332,0.0
2.2588173652694614,0.0008492757687499998,2.2624550898203597,0.0005604189006250001,2.2588173652694614,0.0007922970250000001,3.123194451936967,0.0
2.2624550898203597,0.0008494169437499999,2.2660928143712575,0.0005606769643750001,2.2624550898203597,0.0007926773312499994,3.127386458314602,0.0
2.2660928143712575,0.00084973564375,2.269730538922156,0.0005610684793750004,2.2660928143712575,0.0007932106437500003,3.1315784646922373,0.0
2.269730538922156,0.0008500255312500003,2.273368263473054,0.0005614639581249998,2.269730538922156,0.0007937150874999998,3.1357704710698724,0.0
2.273368263473054,0.0008502900374999997,2.2770059880239524,0.00056173685125,2.273368263473054,0.0007942860437499995,3.1399624774475074,0.0
2.2770059880239524,0.0008505765062500001,2.28064371257485,0.0005620224306249998,2.2770059880239524,0.0007948727437499997,3.144154483825143,0.0
2.28064371257485,0.0008508058937499998,2.2842964071856287,0.0005621058462499999,2.28064371257485,0.0007953844437500002,3.1483464902027776,0.0
2.2842964071856287,0.0008509373000000006,2.287934131736527,0.0005622872650000002,2.2842964071856287,0.0007957805562500001,3.1525384965804126,0.0
2.287934131736527,0.0008511043562500001,2.2915868263473054,0.0005624021175000003,2.287934131736527,0.00079609279375,3.156730502958048,0.0
2.2915868263473054,0.0008513479937500001,2.295239520958084,0.0005626724762500002,2.2915868263473054,0.0007965255562499999,3.160922509335683,0.0
2.295239520958084,0.0008514723187499998,2.2988922155688623,0.000562957620625,2.295239520958084,0.00079703885625,3.1651145157133183,0.0
2.2988922155688623,0.0008516276437500003,2.3025449101796407,0.0005634004537500001,2.2988922155688623,0.0007974541062500003,3.1693065220909538,0.0
2.3025449101796407,0.00085191725,2.306197604790419,0.0005635258268749998,2.3025449101796407,0.0007979160749999999,3.1734985284685884,0.0
2.306197604790419,0.0008520980187499995,2.3098502994011976,0.0005637632118749999,2.306197604790419,0.0007983896312499996,3.1776905348462234,0.0
2.3098502994011976,0.0008523740062500002,2.313502994011976,0.00056402943875,2.3098502994011976,0.0007989012375,3.181882541223859,0.0
2.313502994011976,0.0008527396812500002,2.3171706586826346,0.0005643713806250002,2.313502994011976,0.0007993396625,3.186074547601494,0.0
2.3171706586826346,0.0008529911875000001,2.3208383233532937,0.0005645308562499997,2.3171706586826346,0.0007998337312499996,3.190266553979129,0.0
2.3208383233532937,0.0008532303312499998,2.324491017964072,0.000564777240625,2.3208383233532937,0.0008002629812499998,3.194458560356764,0.0
2.324491017964072,0.0008534931499999995,2.3281586826347307,0.0005648954987499999,2.324491017964072,0.0008006546562499999,3.198650566734399,0.0
2.3281586826347307,0.0008537535625000004,2.3318263473053893,0.0005650750812500003,2.3281586826347307,0.0008011149249999999,3.2028425731120342,0.0
2.3318263473053893,0.0008540109875000004,2.335494011976048,0.0005652991462499998,2.3318263473053893,0.0008015318125000001,3.2070345794896697,0.0
2.335494011976048,0.0008542120624999997,2.339176646706587,0.0005654827706250003,2.335494011976048,0.0008019029875,3.211226585867305,0.0
2.339176646706587,0.0008545166125,2.3428443113772457,0.0005655613774999998,2.339176646706587,0.00080243684375,3.2154185922449394,0.0
2.3428443113772457,0.0008547887000000004,2.3465119760479043,0.0005657081862500003,2.3428443113772457,0.0008028122500000001,3.219610598622575,0.0
2.3465119760479043,0.0008548589374999997,2.350194610778443,0.0005659288118749998,2.3465119760479043,0.0008031449499999996,3.22380260500021,0.0
2.350194610778443,0.0008550551625,2.3538772455089823,0.0005661811043749998,2.350194610778443,0.0008034992500000001,3.227994611377845,0.0
2.3538772455089823,0.0008550405249999999,2.357559880239521,0.0005663561262500003,2.3538772455089823,0.0008039285937499992,3.23218661775548,0.0
2.357559880239521,0.0008550519874999999,2.3612425149700598,0.0005666450212500003,2.357559880239521,0.0008042956124999993,3.2363786241331156,0.0
2.3612425149700598,0.0008551738499999999,2.364925149700599,0.0005668625800000001,2.3612425149700598,0.0008046753,3.2405706305107502,0.0
2.364925149700599,0.0008553326500000005,2.3686077844311377,0.0005670250512499999,2.364925149700599,0.00080506551875,3.2447626368883853,0.0
2.3686077844311377,0.00085547984375,2.372290419161677,0.0005671755525,2.3686077844311377,0.0008055095187500001,3.248954643266021,0.0
2.372290419161677,0.0008556611062499999,2.375988023952096,0.0005673385375000003,2.372290419161677,0.0008058175562500004,3.253146649643656,0.0
2.375988023952096,0.00085587934375,2.379670658682635,0.0005676221649999999,2.375988023952096,0.0008063097937500001,3.257338656021291,0.0
2.379670658682635,0.0008560054562500002,2.383368263473054,0.0005677234443749998,2.379670658682635,0.0008065723125000004,3.261530662398926,0.0
2.383368263473054,0.0008560420562500004,2.3870658682634733,0.0005679665324999997,2.383368263473054,0.0008070136249999997,3.265722668776561,0.0
2.3870658682634733,0.0008562463312500003,2.3907634730538923,0.00056819468875,2.3870658682634733,0.0008074568562500001,3.269914675154196,0.0
2.3907634730538923,0.0008564475624999995,2.394461077844311,0.0005684152949999998,2.3907634730538923,0.0008077694499999998,3.2741066815318316,0.0
2.394461077844311,0.0008565597687499999,2.3981586826347305,0.0005685660081249999,2.394461077844311,0.0008081060374999999,3.2782986879094667,0.0
2.3981586826347305,0.0008566696937499998,2.40187125748503,0.0005687901887499997,2.3981586826347305,0.0008085209812499997,3.2824906942871013,0.0
2.40187125748503,0.0008570011187500001,2.405568862275449,0.0005688611193749998,2.40187125748503,0.0008089829562500003,3.286682700664737,0.0
2.405568862275449,0.0008571083937500001,2.409281437125749,0.0005690183637500001,2.405568862275449,0.0008093211374999999,3.290874707042372,0.0
2.409281437125749,0.0008570695437499998,2.412979041916168,0.00056921601375,2.409281437125749,0.0008094843249999995,3.295066713420007,0.0
2.412979041916168,0.0008572316250000002,2.416691616766467,0.0005693754574999999,2.412979041916168,0.0008099220062500001,3.2992587197976424,0.0
2.416691616766467,0.0008573849187499998,2.4204041916167665,0.0005696324406250002,2.416691616766467,0.0008102082000000004,3.3034507261752775,0.0
2.4204041916167665,0.0008575516625000002,2.424116766467066,0.0005697535231249998,2.4204041916167665,0.00081058426875,3.307642732552912,0.0
2.424116766467066,0.0008577168874999997,2.4278443113772457,0.0005698783637499997,2.424116766467066,0.0008109594500000001,3.3118347389305476,0.0
2.4278443113772457,0.0008578893562500003,2.4315568862275447,0.0005699878124999998,2.4278443113772457,0.0008114089187499998,3.3160267453081826,0.0
2.4315568862275447,0.0008578519,2.4352694610778447,0.0005700481331249996,2.4315568862275447,0.0008116437437500005,3.3202187516858177,0.0
2.4352694610778447,0.0008579094187499999,2.438997005988024,0.0005701303250000001,2.4352694610778447,0.0008119417000000004,3.324410758063453,0.0
2.438997005988024,0.0008579514687500001,2.4427245508982036,0.0005702258012500003,2.438997005988024,0.0008120586562499995,3.328602764441088,0.0
2.4427245508982036,0.0008580283562499999,2.4464371257485027,0.0005702985481250004,2.4427245508982036,0.0008124848499999999,3.332794770818723,0.0
2.4464371257485027,0.0008582183812499998,2.450164670658683,0.000570557058125,2.4464371257485027,0.0008128998625000002,3.3369867771963584,0.0
2.450164670658683,0.0008583713375000001,2.4539071856287427,0.0005706985025000004,2.450164670658683,0.00081326893125,3.3411787835739934,0.0
2.4539071856287427,0.0008585288687499996,2.4576347305389223,0.0005709386812499998,2.4539071856287427,0.0008136574249999997,3.3453707899516285,0.0
2.4576347305389223,0.00085852080625,2.461362275449102,0.0005711005,2.4576347305389223,0.0008139172437500004,3.349562796329263,0.0
2.461362275449102,0.0008586346624999998,2.4651047904191614,0.0005713526581250005,2.461362275449102,0.0008143253374999998,3.3537548027068986,0.0
2.4651047904191614,0.0008587903749999997,2.4688323353293415,0.0005715450693750001,2.4651047904191614,0.0008146426249999999,3.3579468090845337,0.0
2.4688323353293415,0.0008589650375,2.4725748502994014,0.0005717799468749998,2.4688323353293415,0.0008150533125000001,3.3621388154621688,0.0
2.4725748502994014,0.0008591620937500003,2.476317365269461,0.0005718819406249998,2.4725748502994014,0.0008154257249999998,3.3663308218398043,0.0
2.476317365269461,0.0008592350500000002,2.480059880239521,0.0005721342243749999,2.476317365269461,0.0008157578875000003,3.3705228282174393,0.0
2.480059880239521,0.0008592766000000004,2.483802395209581,0.0005723391737499999,2.480059880239521,0.0008161324687500002,3.374714834595074,0.0
2.483802395209581,0.0008593192624999999,2.487544910179641,0.0005722593262499998,2.483802395209581,0.00081650158125,3.3789068409727094,0.0
2.487544910179641,0.0008594087500000001,2.4912874251497006,0.0005723220449999996,2.487544910179641,0.0008167752625000003,3.3830988473503445,0.0
2.4912874251497006,0.0008593825999999999,2.4950449101796406,0.0005725146587499997,2.4912874251497006,0.0008169417750000001,3.3872908537279796,0.0
2.4950449101796406,0.000859457275,2.498787425149701,0.0005726924668749998,2.4950449101796406,0.0008172401187499994,3.391482860105615,0.0
2.498787425149701,0.00085958864375,2.5025449101796404,0.000572850259375,2.498787425149701,0.0008176338687500001,3.3956748664832497,0.0
2.5025449101796404,0.0008596319562500001,2.506302395209581,0.0005729371143749996,2.5025449101796404,0.0008179161062499997,3.3998668728608847,0.0
2.506302395209581,0.0008595628499999999,2.510059880239521,0.0005730248212500002,2.506302395209581,0.0008181691624999998,3.4040588792385202,0.0
2.510059880239521,0.0008596385,2.5138173652694613,0.0005730968806249997,2.510059880239521,0.000818327875,3.4082508856161553,0.0
2.5138173652694613,0.0008597709624999998,2.5175748502994013,0.0005733465325000002,2.5138173652694613,0.0008186179249999998,3.4124428919937904,0.0
2.5175748502994013,0.0008598359437500001,2.5213323353293418,0.0005734376231249998,2.5175748502994013,0.0008188399375000002,3.416634898371426,0.0
2.5213323353293418,0.0008596732312499999,2.5251047904191615,0.0005734708443750002,2.5213323353293418,0.000819025075,3.4208269047490605,0.0
2.5251047904191615,0.0008596565624999997,2.528862275449102,0.0005735412062500003,2.5251047904191615,0.0008192701812500001,3.4250189111266955,0.0
2.528862275449102,0.0008596798812499999,2.532634730538922,0.0005736621993750003,2.528862275449102,0.0008195000062499999,3.429210917504331,0.0
2.532634730538922,0.0008597078375,2.5364071856287427,0.0005737404993749998,2.532634730538922,0.0008198247249999997,3.433402923881966,0.0
2.5364071856287427,0.0008597796624999999,2.540179640718563,0.0005739044231250004,2.5364071856287427,0.0008201327250000001,3.4375949302596007,0.0
2.540179640718563,0.000859815775,2.5439520958083834,0.0005741357668750001,2.540179640718563,0.0008205129500000003,3.4417869366372362,0.0
2.5439520958083834,0.0008599833874999999,2.5477245508982036,0.0005741653825000001,2.5439520958083834,0.0008207819187499999,3.4459789430148713,0.0
2.5477245508982036,0.0008600161812500002,2.5515119760479044,0.0005741953350000001,2.5477245508982036,0.0008209648437499998,3.4501709493925063,0.0
2.5515119760479044,0.00086015356875,2.5552844311377245,0.0005743346881249998,2.5515119760479044,0.0008213632624999997,3.454362955770142,0.0
2.5552844311377245,0.0008603926750000001,2.5590718562874253,0.0005745254056249999,2.5552844311377245,0.0008217888749999996,3.458554962147777,0.0
2.5590718562874253,0.0008603852499999998,2.562844311377246,0.000574672930625,2.5590718562874253,0.0008220853625,3.4627469685254115,0.0
2.562844311377246,0.0008603866499999997,2.566631736526946,0.0005748312499999999,2.562844311377246,0.0008223603624999999,3.466938974903047,0.0
2.566631736526946,0.0008603053875000001,2.570419161676647,0.0005749267750000001,2.566631736526946,0.0008225661499999991,3.471130981280682,0.0
2.570419161676647,0.0008602746624999999,2.5742065868263473,0.0005750669931249999,2.570419161676647,0.0008227785625,3.475322987658317,0.0
2.5742065868263473,0.0008602005624999997,2.578008982035928,0.0005752675525000004,2.5742065868263473,0.0008229656937499994,3.479514994035952,0.0
2.578008982035928,0.0008602510874999999,2.581796407185629,0.000575354090625,2.578008982035928,0.0008232748562499998,3.4837070004135877,0.0
2.581796407185629,0.0008602046500000004,2.5855838323353293,0.0005754596362500002,2.581796407185629,0.0008234541562500005,3.4878990067912223,0.0
2.5855838323353293,0.0008602293937499998,2.58938622754491,0.0005756813331249999,2.5855838323353293,0.0008236811062500002,3.4920910131688574,0.0
2.58938622754491,0.0008602343499999998,2.5931886227544916,0.0005758345224999994,2.58938622754491,0.0008238671999999997,3.496283019546493,0.0
2.5931886227544916,0.0008603326062499997,2.596991017964072,0.0005759414475000002,2.5931886227544916,0.0008242674625000002,3.500475025924128,0.0
2.596991017964072,0.00086020105,2.600793413173653,0.0005760265781249999,2.596991017964072,0.0008244926499999998,3.5046670323017626,0.0
2.600793413173653,0.0008602538687499996,2.604595808383234,0.0005761369456250001,2.600793413173653,0.0008248066375,3.508859038679398,0.0
2.604595808383234,0.000860279025,2.6083982035928144,0.00057625224125,2.604595808383234,0.0008250725750000001,3.513051045057033,0.0
2.6083982035928144,0.0008602232875,2.6122005988023953,0.000576289716875,2.6083982035928144,0.0008253341374999999,3.517243051434668,0.0
2.6122005988023953,0.00086007719375,2.616017964071857,0.000576265926875,2.6122005988023953,0.00082549114375,3.5214350578123037,0.0
2.616017964071857,0.0008600152999999999,2.6198353293413175,0.0005764164768750004,2.616017964071857,0.0008256948437499999,3.5256270641899388,0.0
2.6198353293413175,0.0008600776312500001,2.6236377245508984,0.0005764881862500001,2.6198353293413175,0.0008259048124999999,3.5298190705675734,0.0
2.6236377245508984,0.0008599224749999997,2.6274550898203595,0.0005765467506250001,2.6236377245508984,0.0008259781187500004,3.534011076945209,0.0
2.6274550898203595,0.0008598497687500002,2.63127245508982,0.0005765475762499999,2.6274550898203595,0.0008261220875000003,3.538203083322844,0.0
2.63127245508982,0.0008597522937500003,2.6350898203592816,0.0005766532731249999,2.63127245508982,0.0008262276687500002,3.542395089700479,0.0
2.6350898203592816,0.0008598380687499995,2.638922155688623,0.000576753936875,2.6350898203592816,0.0008264357437499992,3.5465870960781145,0.0
2.638922155688623,0.0008598841999999994,2.642739520958084,0.0005768438743749995,2.638922155688623,0.0008266997250000001,3.550779102455749,0.0
2.642739520958084,0.0008598055562499997,2.646571856287425,0.0005769251674999996,2.642739520958084,0.0008269109999999994,3.554971108833384,0.0
2.646571856287425,0.0008597791062499997,2.6503892215568863,0.000577057105625,2.646571856287425,0.00082712236875,3.5591631152110197,0.0
2.6503892215568863,0.0008598456312499997,2.6542215568862275,0.0005771166087499998,2.6503892215568863,0.0008274311812499999,3.5633551215886548,0.0
2.6542215568862275,0.0008598684687500001,2.658053892215569,0.0005771740149999998,2.6542215568862275,0.0008275403624999997,3.56754712796629,0.0
2.658053892215569,0.0008598090312499998,2.6618862275449104,0.0005772630287499998,2.658053892215569,0.0008277688812500002,3.5717391343439253,0.0
2.6618862275449104,0.0008597927750000007,2.6657185628742512,0.0005772527787499999,2.6618862275449104,0.0008280225500000001,3.57593114072156,0.0
2.6657185628742512,0.0008597382687500002,2.669550898203593,0.0005773897150000002,2.6657185628742512,0.0008281814375000002,3.580123147099195,0.0
2.669550898203593,0.0008596417437500004,2.6733982035928143,0.0005775097481250003,2.669550898203593,0.0008283760250000001,3.5843151534768305,0.0
2.6733982035928143,0.0008595093312499999,2.677230538922156,0.0005774954925,2.6733982035928143,0.000828566425,3.5885071598544656,0.0
2.677230538922156,0.0008594217999999999,2.6810778443113774,0.000577557063125,2.677230538922156,0.0008287500312499999,3.5926991662321006,0.0
2.6810778443113774,0.0008594292124999998,2.6849251497005993,0.0005776031837499997,2.6810778443113774,0.0008288701812499998,3.596891172609736,0.0
2.6849251497005993,0.0008593471937499997,2.68877245508982,0.0005776756424999999,2.6849251497005993,0.0008290347312500002,3.6010831789873707,0.0
2.68877245508982,0.0008593578812499996,2.692619760479042,0.0005778388818750001,2.68877245508982,0.0008292125625000001,3.605275185365006,0.0
2.692619760479042,0.0008592720687499996,2.6964670658682635,0.0005779050287500001,2.692619760479042,0.0008293387937499999,3.609467191742641,0.0
2.6964670658682635,0.0008592073312500004,2.7003143712574853,0.0005779626500000002,2.6964670658682635,0.0008294894250000002,3.6136591981202764,0.0
2.7003143712574853,0.00085908655,2.704176646706587,0.0005780176993750001,2.7003143712574853,0.0008296872562499998,3.617851204497911,0.0
2.704176646706587,0.0008591162874999999,2.7080239520958087,0.0005781483831250002,2.704176646706587,0.0008298769187499999,3.622043210875546,0.0
2.7080239520958087,0.0008590780625000003,2.7118862275449103,0.0005782110387499999,2.7080239520958087,0.00083011368125,3.6262352172531815,0.0
2.7118862275449103,0.0008591169812499997,2.7157485029940123,0.0005782372718749998,2.7118862275449103,0.0008303522312499999,3.6304272236308166,0.0
2.7157485029940123,0.0008590621250000001,2.7196107784431143,0.0005783011168749999,2.7157485029940123,0.0008305239375000003,3.6346192300084517,0.0
2.7196107784431143,0.0008590841749999999,2.7234730538922154,0.0005783717693750001,2.7196107784431143,0.0008306466062500004,3.638811236386087,0.0
2.7234730538922154,0.0008590026687500002,2.7273353293413174,0.0005784605143750001,2.7234730538922154,0.0008308280999999999,3.643003242763722,0.0
2.7273353293413174,0.0008589913062499999,2.731212574850299,0.000578414506875,2.7273353293413174,0.00083101225625,3.647195249141357,0.0
2.731212574850299,0.0008590325250000003,2.735074850299401,0.00057849725,2.731212574850299,0.0008311236312500006,3.6513872555189923,0.0
2.735074850299401,0.0008589000249999996,2.7389520958083833,0.0005785192018750003,2.735074850299401,0.0008312457687499998,3.6555792618966274,0.0
2.7389520958083833,0.0008587858562500003,2.742814371257485,0.0005785240524999998,2.7389520958083833,0.0008313611124999996,3.6597712682742625,0.0
2.742814371257485,0.0008587211625000004,2.746691616766467,0.0005785359162500001,2.742814371257485,0.0008315984874999998,3.6639632746518975,0.0
2.746691616766467,0.0008587083312500004,2.750568862275449,0.000578624875625,2.746691616766467,0.0008317565250000002,3.6681552810295326,0.0
2.750568862275449,0.0008587196062500004,2.7544461077844313,0.0005785892381249998,2.750568862275449,0.0008319336124999993,3.6723472874071676,0.0
2.7544461077844313,0.0008586089124999998,2.758338323353293,0.0005785764768749999,2.7544461077844313,0.0008320663624999999,3.676539293784803,0.0
2.758338323353293,0.0008584910687500001,2.7622155688622754,0.000578697299375,2.758338323353293,0.0008322842062499997,3.680731300162438,0.0
2.7622155688622754,0.0008584929687500001,2.7661077844311377,0.0005787307131249998,2.7622155688622754,0.0008325762249999999,3.684923306540073,0.0
2.7661077844311377,0.0008583929312500002,2.76998502994012,0.0005788538249999998,2.7661077844311377,0.0008327256937500001,3.6891153129177083,0.0
2.76998502994012,0.0008582388125,2.773877245508982,0.0005789298568750002,2.76998502994012,0.0008328914499999999,3.6933073192953434,0.0
2.773877245508982,0.0008581358187500001,2.777769461077844,0.0005789617256250002,2.773877245508982,0.0008330534562499999,3.6974993256729785,0.0
2.777769461077844,0.0008580757187500006,2.7816616766467064,0.0005791405268749997,2.777769461077844,0.0008331795875000002,3.701691332050614,0.0
2.7816616766467064,0.0008579862624999995,2.785553892215569,0.0005792226831249998,2.7816616766467064,0.0008333423187500003,3.705883338428249,0.0
2.785553892215569,0.0008578585000000005,2.7894461077844315,0.00057935611125,2.785553892215569,0.0008335093687499998,3.7100753448058836,0.0
2.7894461077844315,0.0008578052250000001,2.793353293413174,0.0005794998218749999,2.7894461077844315,0.0008336788562500003,3.714267351183519,0.0
2.793353293413174,0.0008578498937499999,2.7972455089820363,0.0005795718531249998,2.793353293413174,0.0008339227312499998,3.718459357561154,0.0
2.7972455089820363,0.0008578438062500004,2.8011526946107788,0.0005796828043750001,2.7972455089820363,0.0008341361374999999,3.7226513639387893,0.0
2.8011526946107788,0.0008576124187500001,2.8050598802395212,0.0005797497350000004,2.8011526946107788,0.0008342640249999998,3.7268433703164243,0.0
2.8050598802395212,0.0008573963625,2.8089670658682637,0.0005797894937500001,2.8050598802395212,0.0008344170062500001,3.7310353766940594,0.0
2.8089670658682637,0.0008573428374999999,2.8128742514970058,0.0005798699093749999,2.8089670658682637,0.00083452793125,3.7352273830716944,0.0
2.8128742514970058,0.0008572594249999999,2.8167814371257482,0.0005799877256249999,2.8128742514970058,0.0008347249500000001,3.7394193894493295,0.0
2.8167814371257482,0.0008572236750000002,2.8206886227544907,0.00057997883,2.8167814371257482,0.0008349059312499999,3.743611395826965,0.0
2.8206886227544907,0.0008571171124999999,2.8246107784431143,0.0005800176918750002,2.8206886227544907,0.0008350605875,3.7478034022046,0.0
2.8246107784431143,0.0008570104625,2.828532934131737,0.0005801109956250001,2.8246107784431143,0.0008351253249999999,3.7519954085822347,0.0
2.828532934131737,0.0008569160187500005,2.8324401197604794,0.0005801234737499998,2.828532934131737,0.0008352107312500003,3.75618741495987,0.0
2.8324401197604794,0.0008567869187500002,2.836362275449102,0.0005801450337499998,2.8324401197604794,0.0008353349250000003,3.7603794213375052,0.0
2.836362275449102,0.0008568134625000003,2.8402844311377247,0.000580357075,2.836362275449102,0.0008355843937499999,3.7645714277151403,0.0
2.8402844311377247,0.0008567824124999998,2.8442065868263477,0.0005805016249999999,2.8402844311377247,0.0008357879937499994,3.768763434092776,0.0
2.8442065868263477,0.0008566237437500005,2.8481287425149704,0.0005805658787499998,2.8442065868263477,0.0008359186312500001,3.772955440470411,0.0
2.8481287425149704,0.0008567132812500001,2.852065868263473,0.0005805679981250006,2.8481287425149704,0.0008361147250000002,3.7771474468480455,0.0
2.852065868263473,0.0008567317375,2.855988023952096,0.0005805778131249998,2.852065868263473,0.0008363071062500001,3.781339453225681,0.0
2.855988023952096,0.0008565930499999999,2.8599251497005986,0.0005806392193749999,2.855988023952096,0.00083642248125,3.785531459603316,0.0
2.8599251497005986,0.0008565320312500003,2.863862275449102,0.000580684595625,2.8599251497005986,0.0008365495499999993,3.789723465980951,0.0
2.863862275449102,0.0008563849125,2.867799401197605,0.000580698268125,2.863862275449102,0.0008367186375000002,3.7939154723585866,0.0
2.867799401197605,0.0008562700749999999,2.871736526946108,0.0005808138187499999,2.867799401197605,0.000836823275,3.7981074787362212,0.0
2.871736526946108,0.0008561677750000002,2.8756736526946107,0.00058083887125,2.871736526946108,0.0008369848562499999,3.8022994851138563,0.0
2.8756736526946107,0.0008561045999999998,2.879610778443114,0.0005808911131249996,2.8756736526946107,0.0008371972562499997,3.806491491491492,0.0
2.879610778443114,0.0008560436874999999,2.883562874251497,0.0005808637675,2.879610778443114,0.0008373082249999995,3.810683497869127,0.0
2.883562874251497,0.0008560720062499997,2.8875,0.0005809093443750002,2.883562874251497,0.0008373944125000001,3.814875504246762,0.0
2.8875,0.0008560078125,2.8914520958083836,0.0005809561050000002,2.8875,0.0008376049749999999,3.8190675106243974,0.0
2.8914520958083836,0.0008558623750000002,2.8954041916167665,0.0005809571756250003,2.8914520958083836,0.0008376574375000006,3.823259517002032,0.0
2.8954041916167665,0.0008557537375000002,2.8993562874251495,0.0005809945993750003,2.8954041916167665,0.0008377341812500002,3.827451523379667,0.0
2.8993562874251495,0.0008556979500000004,2.9033083832335334,0.000580968485,2.8993562874251495,0.0008378494124999996,3.8316435297573026,0.0
2.9033083832335334,0.0008554991062499999,2.9072604790419163,0.0005810649556249999,2.9033083832335334,0.0008379337375000004,3.8358355361349377,0.0
2.9072604790419163,0.0008554770749999999,2.9112275449101794,0.0005810607675,2.9072604790419163,0.0008380400499999998,3.8400275425125727,0.0
2.9112275449101794,0.0008554168687500002,2.9151796407185633,0.000581118856875,2.9112275449101794,0.0008381477437500003,3.844219548890208,0.0
2.9151796407185633,0.0008553491749999998,2.9191467065868264,0.0005811164450000003,2.9151796407185633,0.0008382578750000001,3.848411555267843,0.0
2.9191467065868264,0.0008552062124999998,2.9230988023952094,0.0005811248018749999,2.9191467065868264,0.0008383346562499999,3.852603561645478,0.0
2.9230988023952094,0.0008551386062500001,2.9270658682634734,0.0005811787356249999,2.9230988023952094,0.0008383974437499999,3.856795568023113,0.0
2.9270658682634734,0.0008550411812499997,2.9310329341317365,0.0005812510993750001,2.9270658682634734,0.0008384153687499998,3.8609875744007485,0.0
2.9310329341317365,0.0008549114812500001,2.93501497005988,0.000581272910625,2.9310329341317365,0.0008385048437499999,3.865179580778383,0.0
2.93501497005988,0.000854738425,2.9389820359281438,0.0005814001049999999,2.93501497005988,0.0008385801437500003,3.869371587156018,0.0
2.9389820359281438,0.0008545620999999998,2.9429491017964073,0.0005813514224999999,2.9389820359281438,0.0008386553875,3.8735635935336536,0.0
2.9429491017964073,0.0008544155875000002,2.946931137724551,0.0005814142393750002,2.9429491017964073,0.0008387164375000001,3.8777555999112887,0.0
2.946931137724551,0.0008543337125,2.9508982035928146,0.0005814811787499998,2.946931137724551,0.00083879475,3.8819476062889238,0.0
2.9508982035928146,0.0008542502562500001,2.9548802395209584,0.0005815154843749999,2.9508982035928146,0.000838903,3.8861396126665593,0.0
2.9548802395209584,0.0008541270812499998,2.958862275449102,0.0005815117106249998,2.9548802395209584,0.0008390425562499998,3.890331619044194,0.0
2.958862275449102,0.0008540520562500008,2.9628443113772454,0.0005815752831250001,2.958862275449102,0.0008390885187500001,3.894523625421829,0.0
2.9628443113772454,0.0008538487812500002,2.9668413173652697,0.0005815953512500003,2.9628443113772454,0.0008391401875,3.8987156317994645,0.0
2.9668413173652697,0.0008537236187499996,2.970823353293413,0.000581623929375,2.9668413173652697,0.0008392370875000001,3.9029076381770995,0.0
2.970823353293413,0.0008536045937499999,2.974805389221557,0.0005816904468749999,2.970823353293413,0.0008392919062499999,3.907099644554734,0.0
2.974805389221557,0.0008534834687499999,2.9788023952095806,0.0005817572100000002,2.974805389221557,0.0008393942312500003,3.9112916509323696,0.0
2.9788023952095806,0.0008533887062500002,2.982799401197605,0.000581838481875,2.9788023952095806,0.0008395141250000003,3.9154836573100047,0.0
2.982799401197605,0.0008532855749999992,2.9867964071856288,0.0005819218025,2.982799401197605,0.0008396381937500003,3.9196756636876398,0.0
2.9867964071856288,0.0008531577,2.9907934131736527,0.0005819068718749995,2.9867964071856288,0.0008397075625,3.9238676700652753,0.0
2.9907934131736527,0.0008530657874999999,2.9947904191616765,0.0005820084056249997,2.9907934131736527,0.0008398075500000003,3.9280596764429103,0.0
2.9947904191616765,0.0008529324375000005,2.998787425149701,0.0005820273087499999,2.9947904191616765,0.0008398666937499998,3.932251682820545,0.0
2.998787425149701,0.0008528066499999996,3.0027994011976054,0.000582012401875,2.998787425149701,0.0008398923250000001,3.9364436891981804,0.0
3.0027994011976054,0.0008526627312500001,3.006796407185629,0.0005820416962500003,3.0027994011976054,0.0008399911874999997,3.9406356955758155,0.0
3.006796407185629,0.0008525448250000005,3.0108083832335333,0.0005819941762499999,3.006796407185629,0.0008400063000000001,3.9448277019534506,0.0
3.0108083832335333,0.0008523173687499996,3.0148203592814373,0.0005820986831249997,3.0108083832335333,0.00084002893125,3.949019708331086,0.0
3.0148203592814373,0.0008521682187500003,3.0188323353293414,0.0005821309975000001,3.0148203592814373,0.0008400326937500003,3.953211714708721,0.0
3.0188323353293414,0.0008519805999999998,3.0228443113772454,0.0005821750156250001,3.0188323353293414,0.00084013098125,3.9574037210863557,0.0
3.0228443113772454,0.0008519492687500002,3.02685628742515,0.0005822276481249999,3.0228443113772454,0.000840185775,3.9615957274639912,0.0
3.02685628742515,0.0008518898,3.0308682634730544,0.00058225374625,3.02685628742515,0.0008403045625,3.9657877338416263,0.0
3.0308682634730544,0.0008516959625,3.0348952095808386,0.000582330419375,3.0308682634730544,0.0008403628999999998,3.9699797402192614,0.0
3.0348952095808386,0.0008515469062499997,3.0389071856287426,0.000582394058125,3.0348952095808386,0.0008403885312499996,3.974171746596897,0.0
3.0389071856287426,0.0008514396687499999,3.042934131736527,0.000582424201875,3.0389071856287426,0.0008405190812500005,3.9783637529745315,0.0
3.042934131736527,0.0008513812812500002,3.0469610778443115,0.00058248857125,3.042934131736527,0.0008406363500000003,3.9825557593521665,0.0
3.0469610778443115,0.0008513307812500001,3.050988023952096,0.0005826023262499998,3.0469610778443115,0.0008407416437500006,3.9867477657298016,0.0
3.050988023952096,0.0008512004,3.0550149700598803,0.0005826596568750003,3.050988023952096,0.0008408313874999996,3.990939772107437,0.0
3.0550149700598803,0.0008510394937499999,3.059056886227545,0.0005828036124999998,3.0550149700598803,0.0008409475562499997,3.995131778485072,0.0
3.059056886227545,0.0008509409250000004,3.0630838323353298,0.0005828495418749999,3.059056886227545,0.0008410264312499998,3.999323784862707,0.0
3.0630838323353298,0.00085077165625,3.067125748502994,0.0005828299324999997,3.0630838323353298,0.0008410963812500002,4.003515791240343,0.0
3.067125748502994,0.0008506111624999998,3.0711526946107783,0.0005829920693749999,3.067125748502994,0.0008411408937500002,4.007707797617978,0.0
3.0711526946107783,0.0008504234312500004,3.0751946107784436,0.0005829884550000001,3.0711526946107783,0.0008412114625000007,4.011899803995612,0.0
3.0751946107784436,0.0008503403937500005,3.0792365269461075,0.0005830199850000002,3.0751946107784436,0.0008412853937500006,4.016091810373248,0.0
3.0792365269461075,0.0008502693312499998,3.0832784431137723,0.0005830959612499999,3.0792365269461075,0.0008413719187499998,4.020283816750883,0.0
3.0832784431137723,0.0008501082062500004,3.0873353293413177,0.00058310582125,3.0832784431137723,0.0008414175187499998,4.024475823128518,0.0
3.0873353293413177,0.0008499779875,3.0913772455089825,0.0005831697106250002,3.0873353293413177,0.0008414097687499998,4.028667829506153,0.0
3.0913772455089825,0.0008498721500000003,3.095434131736527,0.000583222414375,3.0913772455089825,0.0008414181000000002,4.032859835883788,0.0
3.095434131736527,0.0008497819062499998,3.099476047904192,0.000583178021875,3.095434131736527,0.00084153369375,4.037051842261423,0.0
3.099476047904192,0.0008495808875,3.103532934131737,0.0005832483706250001,3.099476047904192,0.0008415758874999998,4.041243848639058,0.0
3.103532934131737,0.0008494959562499998,3.1075898203592818,0.0005832205437500001,3.103532934131737,0.0008416776312500004,4.045435855016693,0.0
3.1075898203592818,0.0008494063749999999,3.1116467065868263,0.000583262644375,3.1075898203592818,0.0008417043187499997,4.049627861394328,0.0
3.1116467065868263,0.0008492061687499998,3.1157035928143713,0.0005832892493750001,3.1116467065868263,0.0008417847687499999,4.053819867771964,0.0
3.1157035928143713,0.0008491582937500003,3.1197604790419162,0.0005833323224999998,3.1157035928143713,0.0008418930562499999,4.0580118741495985,0.0
3.1197604790419162,0.0008490453749999998,3.1238323353293413,0.000583290214375,3.1197604790419162,0.0008420117875,4.062203880527234,0.0
3.1238323353293413,0.0008487548624999999,3.127904191616767,0.0005832689125000003,3.1238323353293413,0.0008420494062499996,4.0663958869048695,0.0
3.127904191616767,0.0008486110562500003,3.131961077844312,0.0005832455474999993,3.127904191616767,0.0008421383999999999,4.070587893282505,0.0
3.131961077844312,0.0008484271937500001,3.1360329341317366,0.0005832928331249999,3.131961077844312,0.00084218538125,4.07477989966014,0.0
3.1360329341317366,0.0008484120125000003,3.1401047904191617,0.0005833119343749999,3.1360329341317366,0.0008422510062499999,4.078971906037775,0.0
3.1401047904191617,0.00084824069375,3.144176646706587,0.0005833911975,3.1401047904191617,0.0008422680937500001,4.08316391241541,0.0
3.144176646706587,0.0008480100062499999,3.1482634730538925,0.000583446359375,3.144176646706587,0.0008423386625000002,4.087355918793045,0.0
3.1482634730538925,0.0008479328124999999,3.1523353293413177,0.0005835561306249999,3.1482634730538925,0.0008423983437500001,4.09154792517068,0.0
3.1523353293413177,0.0008477927375,3.156422155688623,0.0005835762262499997,3.1523353293413177,0.00084246575625,4.095739931548315,0.0
3.156422155688623,0.0008477334062499998,3.160494011976048,0.000583579486875,3.156422155688623,0.00084251710625,4.09993193792595,0.0
3.160494011976048,0.00084756801875,3.1645808383233534,0.0005836707362499997,3.160494011976048,0.0008425472437500003,4.104123944303585,0.0
3.1645808383233534,0.0008474601500000003,3.1686676646706586,0.0005836833593749998,3.1645808383233534,0.0008425836375000001,4.10831595068122,0.0
3.1686676646706586,0.0008473359750000001,3.172754491017964,0.0005836516268750002,3.1686676646706586,0.000842624925,4.112507957058855,0.0
3.172754491017964,0.0008472059187499999,3.1768413173652696,0.0005837252418749996,3.172754491017964,0.0008426932437500002,4.11669996343649,0.0
3.1768413173652696,0.0008471131687500001,3.180943113772455,0.0005837968293749996,3.1768413173652696,0.0008427867687500004,4.120891969814126,0.0
3.180943113772455,0.0008470252937499999,3.1850299401197604,0.0005838032749999999,3.180943113772455,0.0008429224562500002,4.12508397619176,0.0
3.1850299401197604,0.0008469014812500002,3.1891317365269463,0.0005838297806250002,3.1850299401197604,0.00084297975,4.129275982569395,0.0
3.1891317365269463,0.0008468151312500003,3.1932335329341317,0.0005839615993749997,3.1891317365269463,0.0008430499749999997,4.133467988947031,0.0
3.1932335329341317,0.0008467037999999996,3.1973353293413176,0.0005839621875000002,3.1932335329341317,0.0008431597499999998,4.137659995324666,0.0
3.1973353293413176,0.0008465542312500003,3.201437125748503,0.0005840236456249998,3.1973353293413176,0.0008431867312500008,4.141852001702301,0.0
3.201437125748503,0.0008465001125000001,3.205538922155689,0.0005840151412499998,3.201437125748503,0.0008433128875,4.146044008079937,0.0
3.205538922155689,0.00084634515,3.2096407185628744,0.0005841051199999999,3.205538922155689,0.0008433645500000003,4.150236014457572,0.0
3.2096407185628744,0.0008462059937499997,3.2137574850299404,0.0005841876968749998,3.2096407185628744,0.0008434101375,4.154428020835207,0.0
3.2137574850299404,0.0008460991125000003,3.217859281437126,0.000584199264375,3.2137574850299404,0.0008434340375000005,4.158620027212842,0.0
3.217859281437126,0.0008459873437500001,3.221976047904192,0.0005841467481250003,3.217859281437126,0.0008434865687500001,4.162812033590477,0.0
3.221976047904192,0.0008458332750000006,3.2260928143712575,0.0005842559918749998,3.221976047904192,0.0008435177187499993,4.167004039968112,0.0
3.2260928143712575,0.0008456410812499998,3.2302095808383235,0.0005843014431250002,3.2260928143712575,0.0008435809625000004,4.171196046345747,0.0
3.2302095808383235,0.0008455212187500003,3.234326347305389,0.0005842543275000001,3.2302095808383235,0.0008436700500000004,4.175388052723382,0.0
3.234326347305389,0.0008454008187500008,3.2384580838323354,0.0005842854400000001,3.234326347305389,0.0008436668312499998,4.179580059101017,0.0
3.2384580838323354,0.00084523128125,3.2425748502994014,0.0005843365718749999,3.2384580838323354,0.0008437481875,4.183772065478653,0.0
3.2425748502994014,0.0008450489624999998,3.246706586826347,0.00058436187625,3.2425748502994014,0.0008437861749999995,4.187964071856288,0.0
3.246706586826347,0.0008449545124999996,3.250823353293413,0.000584412101875,3.246706586826347,0.0008438546375000003,,
3.250823353293413,0.0008447604500000005,3.254955089820359,0.0005844289087499997,3.250823353293413,0.0008438831624999999,,
3.254955089820359,0.0008446525250000003,3.2590868263473056,0.0005843815981249998,3.254955089820359,0.0008439139250000005,,
3.2590868263473056,0.0008444227374999998,3.263218562874252,0.0005843898574999999,3.2590868263473056,0.0008438689874999999,,
3.263218562874252,0.0008442592437500002,3.267365269461078,0.000584415075625,3.263218562874252,0.0008439195687499999,,
3.267365269461078,0.0008440840249999999,3.271497005988024,0.0005843674906250003,3.267365269461078,0.0008439092999999995,,
3.271497005988024,0.0008439623437499998,3.2756437125748503,0.0005843483887499999,3.271497005988024,0.0008439348687499998,,
3.2756437125748503,0.0008438924625,3.2797754491017965,0.0005844277956250002,3.2756437125748503,0.0008439447687500001,,
3.2797754491017965,0.0008438297687499999,3.283922155688623,0.0005844644918750002,3.2797754491017965,0.0008440831187500004,,
3.283922155688623,0.0008437719812500004,3.2880688622754493,0.0005844680825000004,3.283922155688623,0.0008441431687500002,,
3.2880688622754493,0.0008437122687499999,3.2922155688622756,0.00058443552125,3.2880688622754493,0.0008442080249999997,,
3.2922155688622756,0.0008435802375000004,3.296362275449102,0.0005844227243750001,3.2922155688622756,0.0008442453125,,
3.296362275449102,0.0008435089062499999,3.3005239520958085,0.0005843429868750002,3.296362275449102,0.0008443249187499995,,
3.3005239520958085,0.0008433026250000001,3.304670658682635,0.0005842771550000002,3.3005239520958085,0.0008443541874999999,,
3.304670658682635,0.00084321744375,3.308832335329342,0.000584256454375,3.304670658682635,0.0008444127187500003,,
3.308832335329342,0.0008429920124999994,3.3129940119760484,0.0005842573624999999,3.308832335329342,0.0008443995625000003,,
3.3129940119760484,0.0008428117000000004,3.3171556886227545,0.000584246155625,3.3129940119760484,0.0008443951749999999,,
3.3171556886227545,0.0008425968749999997,3.321317365269461,0.0005842799887500001,3.3171556886227545,0.0008444017187500001,,
3.321317365269461,0.00084251419375,3.325479041916168,0.0005842699281249998,3.321317365269461,0.0008444559437499998,,
3.325479041916168,0.0008424543000000002,3.3296407185628745,0.0005842627093750001,3.325479041916168,0.0008445064312500005,,
3.3296407185628745,0.00084230894375,3.333817365269461,0.0005842826450000004,3.3296407185628745,0.0008445630125000003,,
3.333817365269461,0.0008421515812499999,3.3379790419161677,0.0005843298312500001,3.333817365269461,0.0008445897624999999,,
3.3379790419161677,0.00084195004375,3.342155688622755,0.0005843110912499998,3.3379790419161677,0.0008446109187499999,,
3.342155688622755,0.0008418462062500002,3.3463323353293415,0.0005843320037500002,3.342155688622755,0.0008445926499999996,,
3.3463323353293415,0.0008416485687499995,3.350508982035928,0.0005842769387499999,3.3463323353293415,0.0008446421687499995,,
3.350508982035928,0.0008415823374999992,3.3546856287425153,0.0005843741950000001,3.350508982035928,0.0008446974749999999,,
3.3546856287425153,0.0008414517187499994,3.358877245508982,0.0005843469043749999,3.3546856287425153,0.0008447141312499995,,
3.358877245508982,0.0008412073437500002,3.363053892215569,0.0005843253218749996,3.358877245508982,0.0008447537250000001,,
3.363053892215569,0.0008410666125000001,3.367245508982036,0.0005843663549999997,3.363053892215569,0.0008447635437499998,,
3.367245508982036,0.0008409577250000002,3.371422155688623,0.0005843418237500002,3.367245508982036,0.0008448427375000001,,
3.371422155688623,0.0008408040249999997,3.3756137724550896,0.000584311460625,3.371422155688623,0.0008449457625,,
3.3756137724550896,0.0008406890812499998,3.3798053892215574,0.0005842908737499997,3.3756137724550896,0.0008450199375000002,,
3.3798053892215574,0.00084053369375,3.383997005988024,0.0005843117,3.3798053892215574,0.0008450548812500003,,
3.383997005988024,0.0008403120250000003,3.3882035928143712,0.0005842884893750001,3.383997005988024,0.0008450556187499997,,
3.3882035928143712,0.0008401553249999998,3.3923952095808385,0.0005842857874999998,3.3882035928143712,0.0008450429875,,
3.3923952095808385,0.0008400736624999997,3.3966017964071855,0.0005842798700000007,3.3923952095808385,0.0008450606875000002,,
3.3966017964071855,0.0008399453687500003,3.4008083832335334,0.0005843268237500001,3.3966017964071855,0.0008451321437500001,,
3.4008083832335334,0.0008398538375000006,3.4050000000000002,0.0005843661775000004,3.4008083832335334,0.0008451900562500003,,
3.4050000000000002,0.0008397594687500001,3.4092065868263473,0.00058435957375,3.4050000000000002,0.0008451832125000001,,
3.4092065868263473,0.0008396441750000002,3.413428143712575,0.0005843525062499998,3.4092065868263473,0.00084517773125,,
3.413428143712575,0.0008395026375000002,3.4176347305389223,0.0005844459531250002,3.413428143712575,0.0008452453749999998,,
3.4176347305389223,0.0008393912312499999,3.4218413173652698,0.000584367143125,3.4176347305389223,0.00084522556875,,
3.4218413173652698,0.000839300025,3.426062874251497,0.0005844087975000004,3.4218413173652698,0.0008453046937499997,,
3.426062874251497,0.0008390975687500005,3.430284431137725,0.0005843906381250001,3.426062874251497,0.0008453361312499999,,
3.430284431137725,0.0008389405187499997,3.434491017964072,0.0005843664937500002,3.430284431137725,0.0008453732624999995,,
3.434491017964072,0.0008387420625000006,3.4387125748502996,0.000584352145,3.434491017964072,0.0008453937375000004,,
3.4387125748502996,0.0008384937312499995,3.4429491017964073,0.0005843845037500001,3.4387125748502996,0.0008454049312500002,,
3.4429491017964073,0.0008383541187499998,3.447170658682635,0.0005843872968749999,3.4429491017964073,0.0008454504124999994,,
3.447170658682635,0.0008381414687500006,3.451392215568862,0.0005844496543750003,3.447170658682635,0.000845400325,,
3.451392215568862,0.0008380535375000001,3.4556287425149703,0.0005844961781249998,3.451392215568862,0.0008454691187499998,,
3.4556287425149703,0.0008379844812500002,3.4598502994011975,0.0005845157368749999,3.4556287425149703,0.0008455292375000006,,
3.4598502994011975,0.0008378866374999995,3.4640868263473057,0.00058454728125,3.4598502994011975,0.00084555735,,
3.4640868263473057,0.0008378004312499998,3.468323353293413,0.000584587913125,3.4640868263473057,0.0008456155499999999,,
3.468323353293413,0.0008376423187499996,3.4725598802395212,0.0005845585700000002,3.468323353293413,0.00084562473125,,
3.4725598802395212,0.0008374359624999999,3.476811377245509,0.000584544755625,3.4725598802395212,0.0008456237312500006,,
3.476811377245509,0.0008372456374999999,3.481047904191617,0.0005845514174999996,3.476811377245509,0.0008456524749999997,,
3.481047904191617,0.0008371156687500003,3.485299401197605,0.0005845118631249999,3.481047904191617,0.0008457064812500004,,
3.485299401197605,0.0008369610812499999,3.4895359281437126,0.0005845190599999999,3.485299401197605,0.0008457220125000001,,
3.4895359281437126,0.0008367671937500003,3.4937874251497005,0.0005844833018750003,3.4895359281437126,0.0008457114125000005,,
3.4937874251497005,0.0008367326500000001,3.498038922155689,0.000584523940625,3.4937874251497005,0.0008457705187500004,,
3.498038922155689,0.0008365582749999996,3.502290419161677,0.0005845555074999997,3.498038922155689,0.0008458074624999997,,
3.502290419161677,0.0008364829875,3.506556886227545,0.0005845417806250001,3.502290419161677,0.0008458088562499997,,
3.506556886227545,0.0008363104749999999,3.5108083832335333,0.0005846081037499996,3.506556886227545,0.0008458155749999998,,
3.5108083832335333,0.0008361714124999998,3.5150598802395208,0.0005846261706249998,3.5108083832335333,0.0008458369062499998,,
3.5150598802395208,0.0008360193624999998,3.5193263473053893,0.0005846516937500002,3.5150598802395208,0.0008459158749999999,,
3.5193263473053893,0.0008358296750000003,3.523592814371258,0.0005846285668749996,3.5193263473053893,0.0008459700687499999,,
3.523592814371258,0.0008356834937500001,3.527859281437126,0.0005846311493750002,3.523592814371258,0.0008459971500000002,,
3.527859281437126,0.0008355869562500001,3.532125748502994,0.0005846574581249997,3.527859281437126,0.0008460000937499998,,
3.532125748502994,0.0008354380000000005,3.5363922155688625,0.0005846109312500003,3.532125748502994,0.0008460800062500004,,
3.5363922155688625,0.0008352862312500002,3.540673652694611,0.000584677166875,3.5363922155688625,0.0008460783625000001,,
3.540673652694611,0.00083512180625,3.5449401197604793,0.0005847482500000005,3.540673652694611,0.0008461037874999998,,
3.5449401197604793,0.0008350343062500003,3.5492215568862275,0.0005848100806250002,3.5449401197604793,0.0008461495437500001,,
3.5492215568862275,0.0008349473375000003,3.5535029940119762,0.0005848119143749998,3.5492215568862275,0.0008462322250000004,,
3.5535029940119762,0.0008347600375,3.5577844311377245,0.0005848607762500001,3.5535029940119762,0.0008462259999999996,,
3.5577844311377245,0.0008346293999999998,3.562065868263473,0.000584864955625,3.5577844311377245,0.0008462322124999997,,
3.562065868263473,0.0008344726375,3.566347305389222,0.0005848611768750004,3.562065868263473,0.0008462706562499996,,
3.566347305389222,0.0008342351437500001,3.5706437125748507,0.0005848587618750001,3.566347305389222,0.0008462397687500003,,
3.5706437125748507,0.0008340414374999995,3.5749251497005994,0.000584861135625,3.5706437125748507,0.00084622650625,,
3.5749251497005994,0.0008339007312499997,3.5792215568862273,0.000584830729375,3.5749251497005994,0.0008462474374999997,,
3.5792215568862273,0.0008337841125000002,3.583517964071856,0.00058482594375,3.5792215568862273,0.0008462767687499996,,
3.583517964071856,0.0008336966375000005,3.587814371257485,0.0005848723112500001,3.583517964071856,0.0008463366437500003,,
3.587814371257485,0.0008335853187499999,3.592110778443114,0.0005848400356250001,3.587814371257485,0.0008463400875000002,,
3.592110778443114,0.0008333829687499995,3.5964071856287427,0.0005848041425,3.592110778443114,0.0008463297749999996,,
3.5964071856287427,0.0008332670624999997,3.6007035928143716,0.0005847923593749997,3.5964071856287427,0.0008463217749999999,,
3.6007035928143716,0.0008329804562500003,3.60501497005988,0.0005847274556250002,3.6007035928143716,0.0008463150562500003,,
3.60501497005988,0.0008327998562499996,3.609326347305389,0.0005847021337500002,3.60501497005988,0.0008463199312500003,,
3.609326347305389,0.0008326643062499999,3.613622754491018,0.000584770873125,3.609326347305389,0.000846291125,,
3.613622754491018,0.0008325696937499998,3.617934131736527,0.00058473870625,3.613622754491018,0.0008463006875000002,,
3.617934131736527,0.00083247384375,3.622260479041916,0.000584701331875,3.617934131736527,0.0008463129875000001,,
3.622260479041916,0.0008323009937500003,3.626571856287425,0.0005846494937499997,3.622260479041916,0.0008463163000000001,,
3.626571856287425,0.0008321337562500001,3.630883233532934,0.0005846713506249999,3.626571856287425,0.0008463058562499997,,
3.630883233532934,0.0008319125687499997,3.635209580838324,0.0005846608056249997,3.630883233532934,0.0008462501312499999,,
3.635209580838324,0.0008317158312500002,3.639535928143713,0.0005846768212499998,3.635209580838324,0.0008462314624999998,,
3.639535928143713,0.00083162123125,3.643847305389222,0.0005846929431249999,3.639535928143713,0.00084625438125,,
3.643847305389222,0.0008315496937499999,3.648173652694611,0.0005846566925000001,3.643847305389222,0.0008462578624999996,,
3.648173652694611,0.0008314727812499999,3.6525149700598805,0.0005846311125,3.648173652694611,0.0008462617499999997,,
3.6525149700598805,0.0008313080562500002,3.6568413173652696,0.000584640396875,3.6525149700598805,0.0008463263562500003,,
3.6568413173652696,0.0008311491375000001,3.6611676646706592,0.00058461961125,3.6568413173652696,0.0008463336437500001,,
3.6611676646706592,0.0008310678312500002,3.6655089820359286,0.000584622239375,3.6611676646706592,0.0008463139187500004,,
3.6655089820359286,0.0008309580124999996,3.669850299401198,0.0005845576006249997,3.6655089820359286,0.0008463269124999999,,
3.669850299401198,0.0008308612437499998,3.674176646706587,0.0005844954231249999,3.669850299401198,0.00084634155625,,
3.674176646706587,0.000830650275,3.678517964071857,0.0005844875893749997,3.674176646706587,0.0008463144249999997,,
3.678517964071857,0.00083054009375,3.6828742514970063,0.000584473445,3.678517964071857,0.0008463728250000004,,
3.6828742514970063,0.0008303485374999995,3.6872155688622756,0.0005844976825000001,3.6828742514970063,0.0008464139187499998,,
3.6872155688622756,0.00083026084375,3.6915568862275454,0.0005845947193749995,3.6872155688622756,0.0008464668374999999,,
3.6915568862275454,0.0008301827062499996,3.695913173652695,0.000584592294375,3.6915568862275454,0.0008465000062499999,,
3.695913173652695,0.0008300492437499998,3.7002694610778444,0.0005845793275000002,3.695913173652695,0.0008465002062499997,,
3.7002694610778444,0.0008298540374999996,3.7046257485029943,0.0005845629606249996,3.7002694610778444,0.0008464999187499999,,
3.7046257485029943,0.0008296937625000003,3.708982035928144,0.0005845698787500002,3.7046257485029943,0.0008465352687500002,,
3.708982035928144,0.0008296239812499998,3.7133383233532933,0.0005845979537500003,3.708982035928144,0.0008465398875000002,,
3.7133383233532933,0.0008295271375000004,3.717694610778443,0.0005845736124999998,3.7133383233532933,0.0008465295624999999,,
3.717694610778443,0.0008294434750000001,3.7220508982035927,0.0005845738424999998,3.717694610778443,0.0008465358875000001,,
3.7220508982035927,0.0008292702375,3.726422155688623,0.0005845233843749999,3.7220508982035927,0.0008466036750000001,,
3.726422155688623,0.0008291098874999998,3.730793413173653,0.0005845364687500005,3.726422155688623,0.0008465960187499994,,
3.730793413173653,0.00082898331875,3.735164670658683,0.0005846149662499999,3.730793413173653,0.0008466049312499996,,
3.735164670658683,0.0008288076812499998,3.7395359281437126,0.0005845878612500002,3.735164670658683,0.0008465665874999995,,
3.7395359281437126,0.0008286941624999998,3.7439071856287427,0.0005846275112500002,3.7395359281437126,0.0008465362437500001,,
3.7439071856287427,0.0008285359624999997,3.7482784431137723,0.0005846904274999997,3.7439071856287427,0.0008465763250000001,,
3.7482784431137723,0.0008284355687500002,3.7526646706586826,0.0005846970174999998,3.7482784431137723,0.0008465980625000001,,
3.7526646706586826,0.0008283104625000004,3.757035928143713,0.0005847179037500001,3.7526646706586826,0.0008466171437500001,,
3.757035928143713,0.0008281787312499998,3.761422155688623,0.0005847242650000001,3.757035928143713,0.0008466317187500004,,
3.761422155688623,0.0008279872624999997,3.765808383233533,0.00058473141875,3.761422155688623,0.0008465956687500002,,
3.765808383233533,0.0008279286749999998,3.770194610778443,0.0005847418025000004,3.765808383233533,0.0008466293500000004,,
3.770194610778443,0.0008278220312500001,3.7745808383233537,0.0005847474624999997,3.770194610778443,0.0008466572125000004,,
3.7745808383233537,0.0008276977749999998,3.778982035928144,0.0005847414424999997,3.7745808383233537,0.00084666949375,,
3.778982035928144,0.0008275183812499998,3.783368263473054,0.000584692571875,3.778982035928144,0.0008466554187499997,,
3.783368263473054,0.0008272961937500001,3.7877694610778443,0.000584693966875,3.783368263473054,0.0008466108624999998,,
3.7877694610778443,0.0008270927625000001,3.792170658682635,0.0005847213168750005,3.7877694610778443,0.0008466098437500005,,
3.792170658682635,0.0008269836187499999,3.7965718562874256,0.0005847377662499996,3.792170658682635,0.0008466046062499996,,
3.7965718562874256,0.0008268074874999998,3.8009730538922155,0.0005847247450000001,3.7965718562874256,0.0008465817187499995,,
3.8009730538922155,0.0008267152,3.805374251497006,0.000584740375,3.8009730538922155,0.000846637875,,
3.805374251497006,0.0008266442062499999,3.8097754491017968,0.000584722673125,3.805374251497006,0.0008466437687500003,,
3.8097754491017968,0.00082642291875,3.8141916167664673,0.0005847077218749998,3.8097754491017968,0.0008466324437499999,,
3.8141916167664673,0.00082628604375,3.8186077844311375,0.0005847472324999999,3.8141916167664673,0.0008466104437499999,,
3.8186077844311375,0.0008261965562499998,3.8230239520958085,0.0005847298162500001,3.8186077844311375,0.0008466358625000003,,
3.8230239520958085,0.0008260785750000001,3.827440119760479,0.0005846926693749996,3.8230239520958085,0.0008466420187499999,,
3.827440119760479,0.0008259450687499996,3.83185628742515,0.0005846586268750001,3.827440119760479,0.0008466397812499993,,
3.83185628742515,0.0008257859812500001,3.8362724550898206,0.000584659134375,3.83185628742515,0.0008466038062499997,,
3.8362724550898206,0.0008256587125000001,3.840688622754491,0.0005846766243750002,3.8362724550898206,0.0008466014312500008,,
3.840688622754491,0.0008255016875000004,3.8451197604790424,0.0005846925518750001,3.840688622754491,0.0008465523375000003,,
3.8451197604790424,0.000825398475,3.849550898203593,0.0005847153006249999,3.8451197604790424,0.0008466102124999998,,
3.849550898203593,0.0008252307937500001,3.853982035928144,0.0005847559181249998,3.849550898203593,0.0008465634500000001,,
3.853982035928144,0.0008250371374999996,3.858413173652695,0.000584809381875,3.853982035928144,0.0008465880375,,
3.858413173652695,0.0008248488437500006,3.8628443113772457,0.00058482491,3.858413173652695,0.0008466419125000001,,
3.8628443113772457,0.0008247073999999999,3.867275449101797,0.0005848417581249996,3.8628443113772457,0.0008466330812499992,,
3.867275449101797,0.0008245910437500003,3.8717065868263476,0.0005848715768749996,3.867275449101797,0.0008466839562499996,,
3.8717065868263476,0.00082456069375,3.876152694610779,0.0005848390331249997,3.8717065868263476,0.0008467118124999999,,
3.876152694610779,0.0008243699125,3.88059880239521,0.00058482004625,3.876152694610779,0.0008466883000000002,,
3.88059880239521,0.0008242455937499998,3.885044910179641,0.0005847690150000001,3.88059880239521,0.0008466745937500001,,
3.885044910179641,0.00082409359375,3.889491017964072,0.0005848064050000001,3.885044910179641,0.0008466242500000003,,
3.889491017964072,0.0008239452500000005,3.8939371257485034,0.0005848442387499999,3.889491017964072,0.0008466335499999998,,
3.8939371257485034,0.0008237460937499999,3.8983832335329343,0.0005848002312499997,3.8939371257485034,0.0008466451124999995,,
3.8983832335329343,0.0008235758875,3.9028443113772457,0.0005848366962500002,3.8983832335329343,0.0008466611312500002,,
3.9028443113772457,0.0008234242312500004,3.907305389221557,0.00058483351125,3.9028443113772457,0.0008466913687499997,,
3.907305389221557,0.0008232971625,3.9117514970059886,0.0005848278656249999,3.907305389221557,0.00084665533125,,
3.9117514970059886,0.0008231077499999998,3.9162125748502996,0.0005848034949999999,3.9117514970059886,0.0008466452312499995,,
3.9162125748502996,0.0008229479437499998,3.920673652694611,0.0005847581500000002,3.9162125748502996,0.0008466738499999999,,
3.920673652694611,0.0008228324812499998,3.9251497005988023,0.0005847739737500001,3.920673652694611,0.0008466310937499999,,
3.9251497005988023,0.0008227267937499999,3.929610778443114,0.0005848047300000003,3.9251497005988023,0.0008466527312499999,,
3.929610778443114,0.0008225644187499999,3.9340868263473054,0.0005847784512499998,3.929610778443114,0.0008466734750000001,,
3.9340868263473054,0.00082239455625,3.938547904191617,0.0005847446181250002,3.9340868263473054,0.0008467123749999999,,
3.938547904191617,0.0008222727687499998,3.9430239520958086,0.00058475867625,3.938547904191617,0.0008466962500000002,,
3.9430239520958086,0.0008221088624999999,3.9475000000000002,0.0005847527468750001,3.9430239520958086,0.0008467052687499997,,
3.9475000000000002,0.0008218420187499999,3.951976047904192,0.0005847007312500001,3.9475000000000002,0.0008466681500000003,,
3.951976047904192,0.0008216699374999999,3.9564670658682637,0.0005846937493750002,3.951976047904192,0.000846608825,,
3.9564670658682637,0.0008214865250000001,3.9609431137724553,0.0005847056606250006,3.9564670658682637,0.0008465578874999999,,
3.9609431137724553,0.0008213644499999999,3.965434131736527,0.0005846723450000002,3.9609431137724553,0.0008465656562499995,,
3.965434131736527,0.0008211566374999995,3.9699101796407184,0.0005846989562500002,3.965434131736527,0.0008465479812499999,,
3.9699101796407184,0.0008210182437499997,3.9744011976047906,0.0005847368325000002,3.9699101796407184,0.0008465505749999999,,
3.9744011976047906,0.0008207838249999997,3.9788922155688624,0.000584740478125,3.9744011976047906,0.0008464836375000001,,
3.9788922155688624,0.0008206186687499999,3.9833832335329347,0.0005847250406250003,3.9788922155688624,0.0008464611249999999,,
3.9833832335329347,0.0008203742937500001,3.987889221556886,0.00058470734625,3.9833832335329347,0.0008463936249999996,,
3.987889221556886,0.0008202292812500001,3.9923802395209584,0.0005847705724999999,3.987889221556886,0.0008463984812499996,,
3.9923802395209584,0.0008200283499999997,3.9968862275449104,0.0005847305931249998,3.9923802395209584,0.00084639846875,,
3.9968862275449104,0.0008198152874999998,4.001392215568862,0.0005847242487500001,3.9968862275449104,0.0008463880437499998,,
4.001392215568862,0.0008196661874999997,4.005898203592815,0.0005846830862499998,4.001392215568862,0.0008463508375,,
4.005898203592815,0.0008194104437499999,4.010404191616766,0.0005846522693749998,4.005898203592815,0.0008463494374999995,,
4.010404191616766,0.0008193526562500001,4.014910179640719,0.0005846666299999998,4.010404191616766,0.0008463334062500001,,
4.014910179640719,0.00081909943125,4.01941616766467,0.0005846602343750004,4.014910179640719,0.0008463393125000003,,
4.01941616766467,0.0008189199937499999,4.023937125748503,0.0005846775925,4.01941616766467,0.00084635006875,,
4.023937125748503,0.00081879620625,4.028458083832335,0.0005846810193750002,4.023937125748503,0.0008463493125000002,,
4.028458083832335,0.0008187084937499997,4.0329790419161675,0.0005846761481249999,4.028458083832335,0.0008463855937499998,,
4.0329790419161675,0.0008185545750000002,4.0375000000000005,0.0005846644387500002,4.0329790419161675,0.0008463581874999994,,
4.0375000000000005,0.0008183424687500001,4.042020958083833,0.000584703969375,4.0375000000000005,0.0008463353125000002,,
4.042020958083833,0.000818324225,4.046541916167665,0.0005846561356250002,4.042020958083833,0.0008463832562500006,,
4.046541916167665,0.0008181896875000004,4.051062874251497,0.0005846906806249998,4.046541916167665,0.0008463601687499995,,
4.051062874251497,0.0008180452374999999,4.05559880239521,0.0005846454881249998,4.051062874251497,0.0008463667500000002,,
4.05559880239521,0.0008179183437500003,4.060134730538922,0.0005846523081249999,4.05559880239521,0.0008463667125000001,,
4.060134730538922,0.0008178127124999997,4.064670658682635,0.0005846377187499998,4.060134730538922,0.0008463489124999997,,
4.064670658682635,0.0008176891125000003,4.069206586826348,0.000584643511875,4.064670658682635,0.0008463072250000003,,
4.069206586826348,0.0008175612687500002,4.07374251497006,0.0005846419174999999,4.069206586826348,0.0008463280624999997,,
4.07374251497006,0.00081738105,4.078278443113772,0.0005846654993750002,4.07374251497006,0.0008463109375000001,,
4.078278443113772,0.0008173077124999997,4.082829341317365,0.0005846692625000004,4.078278443113772,0.0008463236812500002,,
4.082829341317365,0.000817182325,4.087380239520958,0.0005846023312499998,4.082829341317365,0.0008463261375000004,,
4.087380239520958,0.0008170362999999995,4.091916167664671,0.000584602581875,4.087380239520958,0.0008463189437500001,,
4.091916167664671,0.0008168839937500002,4.096467065868263,0.0005845753500000001,4.091916167664671,0.0008463224437500001,,
4.096467065868263,0.00081661951875,4.101032934131736,0.0005846063374999997,4.096467065868263,0.0008462861874999996,,
4.101032934131736,0.00081652904375,4.10558383233533,0.0005845982593749999,4.101032934131736,0.0008462628749999999,,
4.10558383233533,0.0008164139500000002,4.110134730538922,0.000584604298125,4.10558383233533,0.0008462399500000003,,
4.110134730538922,0.0008162999749999998,4.114700598802395,0.0005846468581249995,4.110134730538922,0.0008462326437499999,,
4.114700598802395,0.0008161968937500004,4.119266467065868,0.0005845998031250001,4.114700598802395,0.0008462253187500005,,
4.119266467065868,0.00081604824375,4.123817365269462,0.0005846502937499997,4.119266467065868,0.0008461947687499997,,
4.123817365269462,0.0008159887937500001,4.128383233532935,0.0005846421512499996,4.123817365269462,0.0008461602812499996,,
4.128383233532935,0.0008158067375000003,4.1329640718562874,0.0005846140899999998,4.128383233532935,0.0008461262500000004,,
4.1329640718562874,0.0008156508187499998,4.1375299401197605,0.0005846126118749999,4.1329640718562874,0.0008461151312500002,,
4.1375299401197605,0.0008155050437500002,4.142110778443114,0.0005846003718749999,4.1375299401197605,0.0008461383812500003,,
4.142110778443114,0.0008154130124999996,4.146676646706587,0.0005846132937500001,4.142110778443114,0.0008461858125000001,,
4.146676646706587,0.0008152975250000003,4.15125748502994,0.0005846293424999996,4.146676646706587,0.0008461597812499998,,
4.15125748502994,0.0008151945625000002,4.155838323353294,0.0005846187312500003,4.15125748502994,0.0008461548312499997,,
4.155838323353294,0.0008150722687499997,4.160419161676646,0.0005846005581249997,4.155838323353294,0.0008461066875000003,,
4.160419161676646,0.0008149512125000003,4.165,0.0005845953137499994,4.160419161676646,0.0008461279062499999,,
4.165,0.0008148344374999999,4.169595808383234,0.0005845718256249998,4.165,0.00084614203125,,
4.169595808383234,0.0008146362875,4.174176646706587,0.000584584543125,4.169595808383234,0.0008461483062499999,,
4.174176646706587,0.0008145927187500005,4.17877245508982,0.000584650743125,4.174176646706587,0.0008461427499999995,,
4.17877245508982,0.0008145100250000004,4.183368263473054,0.000584658515625,4.17877245508982,0.0008461536562500005,,
4.183368263473054,0.0008143478812499997,4.187964071856288,0.0005846440193750002,4.183368263473054,0.0008461183499999997,,
4.187964071856288,0.0008141665562500002,,,4.187964071856288,0.0008461155312499994,,


==> anc/v3_0_14_errorbars.dat <==
v3_2to0_err	v3_2to2_err	v3_SingleHit_err
1.25e-05	1.25e-05	1.25e-05


==> anc/v3_over_Nresc-squared.dat <==
# time_2to0_Nresc0_08,v3_2to0_Nresc0_08_overNrescSquared,time_2to2_Nresc0_08,time_SingleHit_Nresc0_08,v3_SingleHit_Nresc0_08_overNrescSquared,time_2to0_Nresc0_14,v3_2to0_Nresc0_14_overNrescSquared,time_2to2_Nresc0_14,time_SingleHit_Nresc0_14,v3_SingleHit_Nresc0_14_overNrescSquared
0.0,-0.00037844519186375843,0.0,0.0,-0.00037828510098038845,0.0,-0.00014112501914410706,0.0,0.0,-0.00013653695968134937
0.0025025000000000004,-0.00027582754801940186,0.0025025000000000004,0.0025025000000000004,-0.00033688067452846587,0.0025025000000000004,-0.00014251847101982601,0.0025025000000000004,0.0025025000000000004,-0.00017642786777023612
0.005006257485029941,-0.00026885260021602454,0.005006257485029941,0.005006257485029941,-0.0003527357811933009,0.005006257485029941,-0.00012907456555100893,0.005006257485029941,0.005006257485029941,-0.0002035151739832347
0.00751127245508982,-0.0002597836656511544,0.00751127245508982,0.00751127245508982,-0.00038820989668901014,0.00751127245508982,-0.00012437804050369794,0.00751127245508982,0.00751127245508982,-0.00017040714414389734
0.01001752994011976,-0.00031670750180104007,0.01001752994011976,0.01001752994011976,-0.0004324252824642034,0.01001752994011976,-0.0001328953278641812,0.01001752994011976,0.01001752994011976,-0.00017975989119131862
0.01252504491017964,-0.00027921738861679375,0.01252504491017964,0.01252504491017964,-0.0003869947921444226,0.01252504491017964,-0.00012810169089455789,0.01252504491017964,0.01252504491017964,-0.0001459082066842522
0.015033832335329343,-0.000223239667063763,0.015033832335329343,0.015033832335329343,-0.0003110963076933511,0.015033832335329343,-7.549997077216567e-05,0.015033832335329343,0.015033832335329343,-7.916064836566919e-05
0.017543862275449105,-0.00023914296989388124,0.017543862275449105,0.017543862275449105,-0.0002715140632659309,0.017543862275449105,-6.346104190553748e-05,0.017543862275449105,0.017543862275449105,-4.1879757658836606e-05
0.020055089820359282,-0.0001743715881101958,0.020055089820359282,0.020055089820359282,-0.00016642079217647976,0.020055089820359282,-2.5857920192800467e-05,0.020055089820359282,0.020055089820359282,2.7891313451398024e-05
0.022567664670658683,-0.00011876629365769329,0.022567664670658683,0.022567664670658683,-0.00011899774049458653,0.022567664670658683,1.2595461536545707e-05,0.022567664670658683,0.022567664670658683,3.210388947707185e-05
0.025081437125748503,-7.296582593777412e-05,0.025081437125748503,0.025081437125748503,-0.0001361616512687595,0.025081437125748503,2.7813583189615543e-05,0.025081437125748503,0.025081437125748503,7.756947382275547e-05
0.027596556886227547,1.513304665209211e-05,0.027596556886227547,0.027596556886227547,-0.00012723548988123685,0.027596556886227547,7.789911846267734e-05,0.027596556886227547,0.027596556886227547,0.00011941467075881861
0.03011287425149701,6.997788512904533e-05,0.03011287425149701,0.03011287425149701,-4.363124889592964e-05,0.03011287425149701,0.00010729424782954292,0.03011287425149701,0.03011287425149701,0.0001570188189147717
0.03263038922155689,5.157769770835052e-05,0.03263038922155689,0.03263038922155689,8.969419222351694e-08,0.03263038922155689,0.0001522524860553414,0.03263038922155689,0.03263038922155689,0.00018116354130623684
0.03514925149700599,6.340274307766784e-05,0.03514925149700599,0.03514925149700599,7.567868606232558e-05,0.03514925149700599,0.0001646559904755243,0.03514925149700599,0.03514925149700599,0.00020802449645636925
0.03766931137724551,0.00010678568613046566,0.03766931137724551,0.03766931137724551,0.00015713531826212578,0.03766931137724551,0.00019910982138550773,0.03766931137724551,0.03766931137724551,0.000235271286768718
0.040190718562874254,0.0001677468545391746,0.040190718562874254,0.040190718562874254,0.00022062939549123803,0.040190718562874254,0.00023626251317423859,0.040190718562874254,0.040190718562874254,0.0002517583051971771
0.04271332335329341,0.00021332372886062769,0.04271332335329341,0.04271332335329341,0.00024306021599931324,0.04271332335329341,0.00026478312177431897,0.04271332335329341,0.04271332335329341,0.0002741395572070944
0.045237125748503,0.00025556337779716757,0.045237125748503,0.045237125748503,0.00020817625923742416,0.045237125748503,0.0002768118395258414,0.045237125748503,0.045237125748503,0.00026461624769165247
0.0477622754491018,0.0003137349585381572,0.0477622754491018,0.0477622754491018,0.0002457729969415591,0.0477622754491018,0.00027115179389700556,0.0477622754491018,0.0477622754491018,0.0002712243939150204
0.05028877245508982,0.00037016932978989694,0.05028877245508982,0.05028877245508982,0.0002991083451162179,0.05028877245508982,0.0003086186389844065,0.05028877245508982,0.05028877245508982,0.00028075525171103005
0.05281646706586827,0.000482822430874386,0.05281646706586827,0.05281646706586827,0.00036875365505459963,0.05281646706586827,0.00037258178720085125,0.05281646706586827,0.05281646706586827,0.00032656963736737646
0.05534535928143713,0.000499452502119357,0.05534535928143713,0.05534535928143713,0.0004014048533592779,0.05534535928143713,0.00035790806698109026,0.05534535928143713,0.05534535928143713,0.0003009008690524578
0.057875598802395206,0.0005186135613657743,0.057875598802395206,0.057875598802395206,0.00042118140083253005,0.057875598802395206,0.0003583245282020043,0.057875598802395206,0.057875598802395206,0.0002849371591794489
0.06040703592814372,0.0005608496460042514,0.06040703592814372,0.06040703592814372,0.0005218303833997368,0.06040703592814372,0.00038823201631338675,0.06040703592814372,0.06040703592814372,0.0002935277782126825
0.06293982035928143,0.0006093962690754069,0.06293982035928143,0.06293982035928143,0.0005465236126872372,0.06293982035928143,0.00041457373689373955,0.06293982035928143,0.06293982035928143,0.00034142626046711167
0.06547380239520958,0.0005491078954251665,0.06547380239520958,0.06547380239520958,0.0005504264864071316,0.06547380239520958,0.0004354530231523912,0.06547380239520958,0.06547380239520958,0.0003282809698679715
0.06800898203592814,0.000661152339709984,0.06800898203592814,0.06800898203592814,0.0006711862562419252,0.06800898203592814,0.0004402148872613129,0.06800898203592814,0.06800898203592814,0.0003500379617379456
0.07054550898203593,0.0007339313694451915,0.07054550898203593,0.07054550898203593,0.0006958646819833803,0.07054550898203593,0.0004633459295976228,0.07054550898203593,0.07054550898203593,0.0003384637670553681
0.07308338323353293,0.0008430076507556459,0.07308338323353293,0.07308338323353293,0.0008184006551888513,0.07308338323353293,0.0005380060277008341,0.07308338323353293,0.07308338323353293,0.00039845444701678087
0.07562245508982036,0.0008249947288938674,0.07562245508982036,0.07562245508982036,0.0008593080040407748,0.07562245508982036,0.000571448132672349,0.07562245508982036,0.07562245508982036,0.00039235219562562854
0.07816287425149701,0.0007975495931464482,0.07816287425149701,0.07816287425149701,0.0008286071242475361,0.07816287425149701,0.0005609855277928294,0.07816287425149701,0.07816287425149701,0.00043028806670737587
0.08070449101796408,0.0007706746157135295,0.08070449101796408,0.08070449101796408,0.0008152431597799764,0.08070449101796408,0.0005614111548982223,0.08070449101796408,0.08070449101796408,0.0004932395630552998
0.08324730538922157,0.0008123683457802675,0.08324730538922157,0.08324730538922157,0.0008310522588138727,0.08324730538922157,0.0005816160153217836,0.08324730538922157,0.08324730538922157,0.0004992138990968265
0.08579146706586827,0.0008431191817728217,0.08579146706586827,0.08579146706586827,0.0008722370686652611,0.08579146706586827,0.0006090555120173417,0.08579146706586827,0.08579146706586827,0.0004932456967000698
0.0883369760479042,0.0008942094808963459,0.0883369760479042,0.0883369760479042,0.0009038600804257489,0.0883369760479042,0.0006603352536932312,0.0883369760479042,0.0883369760479042,0.0005962666646489407
0.09088368263473054,0.0009090077866390703,0.09088368263473054,0.09088368263473054,0.0008926067537511262,0.09088368263473054,0.0006375614823573691,0.09088368263473054,0.09088368263473054,0.0006121679345049613
0.09343158682634731,0.0009965252119683307,0.09343158682634731,0.09343158682634731,0.0010107297216174417,0.09343158682634731,0.0006075144235124566,0.09343158682634731,0.09343158682634731,0.0006165888664126116
0.0959809880239521,0.0010390274287059322,0.0959809880239521,0.0959809880239521,0.0010557495858083438,0.0959809880239521,0.0006059994042607092,0.0959809880239521,0.0959809880239521,0.000646738681755082
0.09853143712574851,0.0011474973514820194,0.09853143712574851,0.09853143712574851,0.0011816059386915002,0.09853143712574851,0.0006439416682135285,0.09853143712574851,0.09853143712574851,0.0007019594628627673
0.10108323353293412,0.001172769706100727,0.10108323353293412,0.10108323353293412,0.0011725668459967957,0.10108323353293412,0.0006103010095352887,0.10108323353293412,0.10108323353293412,0.0007031108040314215
0.10363637724550899,0.0011839138901422767,0.10363637724550899,0.10363637724550899,0.0012348375338314228,0.10363637724550899,0.0006525056506173252,0.10363637724550899,0.10363637724550899,0.0007020002599189335
0.10619071856287426,0.0013383659683524655,0.10619071856287426,0.10619071856287426,0.0013415542558519423,0.10619071856287426,0.0006493479720550324,0.10619071856287426,0.10619071856287426,0.0007242767712008662
0.10874640718562875,0.001383996884714556,0.10874640718562875,0.10874640718562875,0.0013786041221515069,0.10874640718562875,0.0006485238857077949,0.10874640718562875,0.10874640718562875,0.0007679667028936409
0.11130329341317366,0.0014349686388146047,0.11130329341317366,0.11130329341317366,0.0014166025210915283,0.11130329341317366,0.000676629482852959,0.11130329341317366,0.11130329341317366,0.000778366436130876
0.1138615269461078,0.0014075831674022006,0.1138615269461078,0.1138615269461078,0.0014093891612032424,0.1138615269461078,0.0007029272662536305,0.1138615269461078,0.1138615269461078,0.0007792650189238413
0.11642095808383235,0.0013988988535891288,0.11642095808383235,0.11642095808383235,0.0014133555157726854,0.11642095808383235,0.0007325278257737678,0.11642095808383235,0.11642095808383235,0.0007953113157881362
0.11898173652694612,0.0013694111745193105,0.11898173652694612,0.11898173652694612,0.0013601139518402436,0.11898173652694612,0.0007248515774081295,0.11898173652694612,0.11898173652694612,0.000821441436011533
0.12154386227544911,0.001454678541743729,0.12154386227544911,0.12154386227544911,0.0014634162035427438,0.12154386227544911,0.0007507329502452677,0.12154386227544911,0.12154386227544911,0.0008260471007503074
0.12410718562874253,0.001481668798390076,0.12410718562874253,0.12410718562874253,0.0015406200982336499,0.12410718562874253,0.0007473487484165721,0.12410718562874253,0.12410718562874253,0.0008221362278985608
0.12667185628742517,0.0015521228097918468,0.12667185628742517,0.12667185628742517,0.0016407814717986837,0.12667185628742517,0.0007870703511176034,0.12667185628742517,0.12667185628742517,0.0008854862764610719
0.12923772455089821,0.0016109412685842307,0.12923772455089821,0.12923772455089821,0.0017035462226711899,0.12923772455089821,0.0007998262311398903,0.12923772455089821,0.12923772455089821,0.0008958833291251734
0.1318049401197605,0.0016833686960716072,0.1318049401197605,0.1318049401197605,0.001738996810883595,0.1318049401197605,0.0008089353621216736,0.1318049401197605,0.1318049401197605,0.0009037277296725066
0.13437335329341318,0.0017615360037328395,0.13437335329341318,0.13437335329341318,0.0018590976455650063,0.13437335329341318,0.0008416488545739758,0.13437335329341318,0.13437335329341318,0.0009405422910066279
0.1369431137724551,0.001749831826603315,0.1369431137724551,0.1369431137724551,0.0018761428508546393,0.1369431137724551,0.000860218308652276,0.1369431137724551,0.1369431137724551,0.0009287600278368552
0.13951422155688623,0.0017835492176162184,0.13951422155688623,0.13951422155688623,0.0018707104334854748,0.13951422155688623,0.0008461443663091817,0.13951422155688623,0.13951422155688623,0.0009426792815839907
0.1420865269461078,0.0018455456653682736,0.1420865269461078,0.1420865269461078,0.001978480110139633,0.1420865269461078,0.0008667690751060198,0.1420865269461078,0.1420865269461078,0.0009978278125771874
0.14466017964071856,0.0019260715421551345,0.14466017964071856,0.14466017964071856,0.002112615874978846,0.14466017964071856,0.0009198295453687824,0.14466017964071856,0.14466017964071856,0.0010632601833617348
0.14723502994011978,0.0018910104939424451,0.14723502994011978,0.14723502994011978,0.002134557177154303,0.14723502994011978,0.000930141034111821,0.14723502994011978,0.14723502994011978,0.0010691899008633556
0.14981137724550897,0.0019685015303377404,0.14981137724550897,0.14981137724550897,0.0021943095394222865,0.14981137724550897,0.0009815485612710976,0.14981137724550897,0.14981137724550897,0.001147564857906758
0.15238922155688622,0.0019979897259858885,0.15238922155688622,0.15238922155688622,0.0021329609510399457,0.15238922155688622,0.0009566803763720109,0.15238922155688622,0.15238922155688622,0.0011302020605610382
0.15496706586826348,0.002065495417859579,0.15496706586826348,0.15496706586826348,0.002136971535844895,0.15496706586826348,0.0009287541935412267,0.15496706586826348,0.15496706586826348,0.001129096787242167
0.15754790419161677,0.0021404071925167855,0.15754790419161677,0.15754790419161677,0.002255954130370217,0.15754790419161677,0.0009926380029946945,0.15754790419161677,0.15754790419161677,0.0011537168399308338
0.16012874251497008,0.0021424703499944605,0.16012874251497008,0.16012874251497008,0.002266383650699675,0.16012874251497008,0.0010053567928543195,0.16012874251497008,0.16012874251497008,0.0011386014481036674
0.16271107784431138,0.002152096005368479,0.16271107784431138,0.16271107784431138,0.0023419141257946343,0.16271107784431138,0.0009942248644062557,0.16271107784431138,0.16271107784431138,0.0011340041637900476
0.16529491017964074,0.002175511185115083,0.16529491017964074,0.16529491017964074,0.002274050454860695,0.16529491017964074,0.0009694527339997304,0.16529491017964074,0.16529491017964074,0.001159966559518879
0.1678802395209581,0.002213636727533327,0.1678802395209581,0.1678802395209581,0.00231866132800052,0.1678802395209581,0.0009701781227107885,0.1678802395209581,0.1678802395209581,0.0011514371791824455
0.17046706586826346,0.0021895215564267504,0.17046706586826346,0.17046706586826346,0.0023284441255940363,0.17046706586826346,0.0009463568477134927,0.17046706586826346,0.17046706586826346,0.0011395400721245284
0.1730553892215569,0.0021867220003682596,0.1730553892215569,0.1730553892215569,0.0022575095354246204,0.1730553892215569,0.000932188529635873,0.1730553892215569,0.1730553892215569,0.0011109956857060393
0.1756437125748503,0.0021253039509557337,0.1756437125748503,0.1756437125748503,0.0021906827630131633,0.1756437125748503,0.0009274407372513967,0.1756437125748503,0.1756437125748503,0.0010944973771969773
0.17823502994011975,0.002135976211860902,0.17823502994011975,0.17823502994011975,0.00221513379738269,0.17823502994011975,0.0009475229651154977,0.17823502994011975,0.17823502994011975,0.0011149903931491553
0.18082634730538924,0.0021634339718955486,0.18082634730538924,0.18082634730538924,0.0022764716918518553,0.18082634730538924,0.0010060973727490207,0.18082634730538924,0.18082634730538924,0.0011317585860289548
0.18341916167664674,0.0021110929063363083,0.18341916167664674,0.18341916167664674,0.0022750513818562772,0.18341916167664674,0.0009957701798732812,0.18341916167664674,0.18341916167664674,0.0011295322890236203
0.1860134730538922,0.0021770299364934857,0.1860134730538922,0.1860134730538922,0.002346895430361816,0.1860134730538922,0.0010185378433763552,0.1860134730538922,0.1860134730538922,0.001177917962381215
0.18860928143712577,0.0022669274301529573,0.18860928143712577,0.18860928143712577,0.0023936779329942763,0.18860928143712577,0.0010609989324526117,0.18860928143712577,0.18860928143712577,0.0011757383360212134
0.19120658682634734,0.0022488449959493974,0.19120658682634734,0.19120658682634734,0.002410729097667245,0.19120658682634734,0.001078023113795283,0.19120658682634734,0.19120658682634734,0.0011879986560711612
0.19380389221556887,0.002095455803065454,0.19380389221556887,0.19380389221556887,0.002375647491581097,0.19380389221556887,0.0010752196481817473,0.19380389221556887,0.19380389221556887,0.0011765482848633232
0.19640419161676648,0.0021365589380918275,0.19640419161676648,0.19640419161676648,0.0024117713603275205,0.19640419161676648,0.001101098339623776,0.19640419161676648,0.19640419161676648,0.00119279380499028
0.19900449101796408,0.002152181447793842,0.19900449101796408,0.19900449101796408,0.0024809199635397175,0.19900449101796408,0.001152132491215369,0.19900449101796408,0.19900449101796408,0.0012365583973129363
0.20160628742514972,0.0021720344373755986,0.20160628742514972,0.20160628742514972,0.002506599355073019,0.20160628742514972,0.001188195324603075,0.20160628742514972,0.20160628742514972,0.0012785828402403134
0.20420958083832336,0.0022026086017312013,0.20420958083832336,0.20420958083832336,0.0025050351949949413,0.20420958083832336,0.001197987190608856,0.20420958083832336,0.20420958083832336,0.0013048116578995759
0.20681437125748506,0.002287312086282331,0.20681437125748506,0.20681437125748506,0.002578026560810165,0.20681437125748506,0.0012352177813882003,0.20681437125748506,0.20681437125748506,0.0013358268202621928
0.20942065868263474,0.0023687414021968845,0.20942065868263474,0.20942065868263474,0.002669886212719648,0.20942065868263474,0.0013077969206801935,0.20942065868263474,0.20942065868263474,0.0014015729541325352
0.21202844311377247,0.002474108249112209,0.21202844311377247,0.21202844311377247,0.0027667294517098704,0.21202844311377247,0.0013757957735303903,0.21202844311377247,0.21202844311377247,0.001439910801160898
0.21463622754491019,0.0025920321643097045,0.21463622754491019,0.21463622754491019,0.0028010769235661545,0.21463622754491019,0.001420952954180775,0.21463622754491019,0.21463622754491019,0.001469067905251432
0.217247005988024,0.0025938783265450393,0.217247005988024,0.217247005988024,0.0027849487381893276,0.217247005988024,0.0014077280285429658,0.217247005988024,0.217247005988024,0.0015021891802560559
0.21985778443113774,0.0026240006280995143,0.21985778443113774,0.21985778443113774,0.0027417885304432134,0.21985778443113774,0.0014165158711167425,0.21985778443113774,0.21985778443113774,0.0015483506267175927
0.22247005988023952,0.0027104933782649107,0.22247005988023952,0.22247005988023952,0.0028986810025643565,0.22247005988023952,0.0014361222624849485,0.22247005988023952,0.22247005988023952,0.0015852562441871255
0.22508383233532936,0.0027257868432808575,0.22508383233532936,0.22508383233532936,0.0028755363612733634,0.22508383233532936,0.0014434422299090203,0.22508383233532936,0.22508383233532936,0.0016058758462047138
0.2276991017964072,0.0027215835877259626,0.2276991017964072,0.2276991017964072,0.0028330485860857753,0.2276991017964072,0.0014836108485022685,0.2276991017964072,0.2276991017964072,0.0016800160614831776
0.23031586826347308,0.0028067406613185063,0.23031586826347308,0.23031586826347308,0.00286393369816182,0.23031586826347308,0.0014975503227229862,0.23031586826347308,0.23031586826347308,0.0017244073828069789
0.23293413173652697,0.002827858859350533,0.23293413173652697,0.23293413173652697,0.0028748027340737277,0.23293413173652697,0.0015354104672361442,0.23293413173652697,0.23293413173652697,0.0017331934246869723
0.23555239520958085,0.0027475047591819977,0.23555239520958085,0.23555239520958085,0.002814331596185625,0.23555239520958085,0.0015186025102041825,0.23555239520958085,0.23555239520958085,0.0017524801140540453
0.23817365269461077,0.002755375977780145,0.23817365269461077,0.23817365269461077,0.0029032785677376373,0.23817365269461077,0.0015335909816175523,0.23817365269461077,0.23817365269461077,0.001787840202066722
0.24079491017964075,0.002798013145154101,0.24079491017964075,0.24079491017964075,0.002976608186174145,0.24079491017964075,0.0016050606063626454,0.24079491017964075,0.24079491017964075,0.0018569609417960447
0.2434176646706587,0.00290188268298882,0.2434176646706587,0.2434176646706587,0.003073015055866593,0.2434176646706587,0.0016126165558544264,0.2434176646706587,0.2434176646706587,0.0018939753136850638
0.24604191616766466,0.002904689618077655,0.24604191616766466,0.24604191616766466,0.003029631828865861,0.24604191616766466,0.0015897049354467708,0.24604191616766466,0.24604191616766466,0.0018881656010083822
0.2486676646706587,0.0028632395577317606,0.2486676646706587,0.2486676646706587,0.002999603101596017,0.2486676646706587,0.0015946773278402143,0.2486676646706587,0.2486676646706587,0.0019303159548568166
0.25129491017964073,0.0029431514890288237,0.25129491017964073,0.25129491017964073,0.0030590709579247713,0.25129491017964073,0.0016015706712078515,0.25129491017964073,0.25129491017964073,0.0019337194945688227
0.2539236526946108,0.0028741325259427617,0.2539236526946108,0.2539236526946108,0.0029745914455020783,0.2539236526946108,0.0015904904897913342,0.2539236526946108,0.2539236526946108,0.0019356327716472583
0.25655239520958084,0.002878662461197569,0.25655239520958084,0.25655239520958084,0.0030121171784677813,0.25655239520958084,0.0016168001911162407,0.25655239520958084,0.25655239520958084,0.0019201705289931287
0.25918413173652693,0.0028252418670639315,0.25918413173652693,0.25918413173652693,0.0029419488727154526,0.25918413173652693,0.001623414430234486,0.25918413173652693,0.25918413173652693,0.0019044070762705043
0.2618158682634731,0.0028506492676410944,0.2618158682634731,0.2618158682634731,0.0030192427922905505,0.2618158682634731,0.0016389998523602147,0.2618158682634731,0.2618158682634731,0.0019545567716942685
0.26444910179640724,0.002836168646481743,0.26444910179640724,0.26444910179640724,0.0029558883223105613,0.26444910179640724,0.0016175944278602132,0.26444910179640724,0.26444910179640724,0.0019498057886516045
0.26708383233532934,0.0028183572363740883,0.26708383233532934,0.26708383233532934,0.0029319639113904498,0.26708383233532934,0.001609730017649869,0.26708383233532934,0.26708383233532934,0.0019530236913391594
0.26972005988023956,0.0027512505342619426,0.26972005988023956,0.26972005988023956,0.0028849918644352304,0.26972005988023956,0.0015924723643644045,0.26972005988023956,0.26972005988023956,0.001983655568751488
0.27235778443113773,0.0028357753936044047,0.27235778443113773,0.27235778443113773,0.0029742624531796293,0.27235778443113773,0.001622675552358863,0.27235778443113773,0.27235778443113773,0.00203299835274924
0.27499700598802396,0.002851253702175314,0.27499700598802396,0.27499700598802396,0.0029737260578749205,0.27499700598802396,0.0016665704731017902,0.27499700598802396,0.27499700598802396,0.002041818600276088
0.2776362275449102,0.002877952116092329,0.2776362275449102,0.2776362275449102,0.003018761833152847,0.2776362275449102,0.0016832273150310941,0.2776362275449102,0.2776362275449102,0.0020471280744966116
0.2802784431137725,0.0029600385372002694,0.2802784431137725,0.2802784431137725,0.003063807529189821,0.2802784431137725,0.0016994343938529378,0.2802784431137725,0.2802784431137725,0.0020553973918955655
0.2829206586826347,0.0029639286122912505,0.2829206586826347,0.2829206586826347,0.0030614459820989424,0.2829206586826347,0.0017217751879386573,0.2829206586826347,0.2829206586826347,0.0020703329252671336
0.2855658682634731,0.0029519776613503436,0.2855658682634731,0.2855658682634731,0.0030961001818404915,0.2855658682634731,0.0017314198363586422,0.2855658682634731,0.2855658682634731,0.0021122808174938454
0.2882110778443114,0.002939006969076885,0.2882110778443114,0.2882110778443114,0.003014379602026737,0.2882110778443114,0.0017240717075660617,0.2882110778443114,0.2882110778443114,0.0020955825038882917
0.29085778443113774,0.0030001589424838563,0.29085778443113774,0.29085778443113774,0.0031065368101998283,0.29085778443113774,0.0017655520008256057,0.29085778443113774,0.29085778443113774,0.0021303703915652814
0.2935059880239521,0.003002499257634985,0.2935059880239521,0.2935059880239521,0.0031218642083483935,0.2935059880239521,0.0017849477188293073,0.2935059880239521,0.2935059880239521,0.00215461134819929
0.2961541916167665,0.0029914160436980025,0.2961541916167665,0.2961541916167665,0.003067973850790836,0.2961541916167665,0.001774084627034274,0.2961541916167665,0.2961541916167665,0.0021658290533273783
0.29880538922155686,0.0030069975718272396,0.29880538922155686,0.29880538922155686,0.003096430762962345,0.29880538922155686,0.0017971009490115755,0.29880538922155686,0.29880538922155686,0.0021700666656727426
0.3014580838323353,0.003125025603895329,0.3014580838323353,0.3014580838323353,0.003126155370786053,0.3014580838323353,0.001790045630219101,0.3014580838323353,0.3014580838323353,0.0021908926778562944
0.3041107784431138,0.003173952052503698,0.3041107784431138,0.3041107784431138,0.0031910793945409705,0.3041107784431138,0.0018293602170608137,0.3041107784431138,0.3041107784431138,0.0022437134021403324
0.30676646706586824,0.0031584384336322993,0.30676646706586824,0.30676646706586824,0.003176916569449164,0.30676646706586824,0.0018149302143252947,0.30676646706586824,0.30676646706586824,0.002250180006767308
0.3094221556886228,0.0032386188183965788,0.3094221556886228,0.3094221556886228,0.0032086400993749102,0.3094221556886228,0.0018468611291572255,0.3094221556886228,0.3094221556886228,0.002296634260834142
0.3120793413173653,0.003231164086687152,0.3120793413173653,0.3120793413173653,0.003274699878875594,0.3120793413173653,0.0018842899588093947,0.3120793413173653,0.3120793413173653,0.002321337894393263
0.3147380239520958,0.0032743473477265988,0.3147380239520958,0.3147380239520958,0.003380597539703577,0.3147380239520958,0.0019286715587953879,0.3147380239520958,0.3147380239520958,0.002380856458411403
0.3173982035928144,0.0033298884358360526,0.3173982035928144,0.3173982035928144,0.0034021403220321025,0.3173982035928144,0.001959040090068996,0.3173982035928144,0.3173982035928144,0.0023769860575463177
0.320059880239521,0.003244403319294309,0.320059880239521,0.320059880239521,0.0033790972154608702,0.320059880239521,0.001944254186149964,0.320059880239521,0.320059880239521,0.002404061316516826
0.32272155688622756,0.0033197840623337806,0.32272155688622756,0.32272155688622756,0.003417202589280644,0.32272155688622756,0.0019781750852158222,0.32272155688622756,0.32272155688622756,0.00243965383323183
0.32538622754491014,0.003289849339427083,0.32538622754491014,0.32538622754491014,0.00344400386347741,0.32538622754491014,0.00200144755089845,0.32538622754491014,0.32538622754491014,0.002460147417972287
0.32805089820359284,0.0033139851394747167,0.32805089820359284,0.32805089820359284,0.003423705814954857,0.32805089820359284,0.001997570962083828,0.32805089820359284,0.32805089820359284,0.0024874629119741947
0.3307185628742515,0.0032927775576817708,0.3307185628742515,0.3307185628742515,0.003391991568420956,0.3307185628742515,0.001997074750982552,0.3307185628742515,0.3307185628742515,0.002477469511948539
0.3333862275449102,0.0032627596308250012,0.3333862275449102,0.3333862275449102,0.003374663341611071,0.3333862275449102,0.0019747781907840318,0.3333862275449102,0.3333862275449102,0.002509873140179524
0.3360553892215569,0.003292709215015641,0.3360553892215569,0.3360553892215569,0.0033646632802257145,0.3360553892215569,0.001988480508857468,0.3360553892215569,0.3360553892215569,0.0025441784983533814
0.33872604790419164,0.003226904039859904,0.33872604790419164,0.33872604790419164,0.0033100177977194215,0.33872604790419164,0.0019919587425018715,0.33872604790419164,0.33872604790419164,0.002540125853189247
0.34139820359281436,0.003303957832898029,0.34139820359281436,0.34139820359281436,0.0033825565783220527,0.34139820359281436,0.0020356277140953804,0.34139820359281436,0.34139820359281436,0.0025723142130602973
0.34407185628742515,0.003355762589422978,0.34407185628742515,0.34407185628742515,0.0034557152400955843,0.34407185628742515,0.002044850388599736,0.34407185628742515,0.34407185628742515,0.0025612740502259207
0.34674700598802394,0.0034010233261237122,0.34674700598802394,0.34674700598802394,0.0035307589338420126,0.34674700598802394,0.002086411468320607,0.34674700598802394,0.34674700598802394,0.0025609032309409216
0.3494221556886228,0.003341771714091669,0.3494221556886228,0.3494221556886228,0.0035095794960806584,0.3494221556886228,0.002084959103978496,0.3494221556886228,0.3494221556886228,0.0025565667967664277
0.35210029940119764,0.003387586282828996,0.35210029940119764,0.35210029940119764,0.0035361338763928484,0.35210029940119764,0.0020888749500371845,0.35210029940119764,0.35210029940119764,0.0025554173123280926
0.3547784431137725,0.0034050201176109426,0.3547784431137725,0.3547784431137725,0.0035371952839935313,0.3547784431137725,0.0020718368277350308,0.3547784431137725,0.3547784431137725,0.0025551506369768102
0.35745808383233535,0.0034447073844406533,0.35745808383233535,0.35745808383233535,0.0035733700248035613,0.35745808383233535,0.0021030532500862444,0.35745808383233535,0.35745808383233535,0.0025569826820203293
0.36013922155688627,0.0034209161754068843,0.36013922155688627,0.36013922155688627,0.0036323611868125426,0.36013922155688627,0.0021313117626698156,0.36013922155688627,0.36013922155688627,0.002624613810588708
0.3628233532934132,0.0034723603168245218,0.3628233532934132,0.3628233532934132,0.0037452418131412707,0.3628233532934132,0.00219225668520155,0.3628233532934132,0.3628233532934132,0.0026609895903067803
0.3655074850299402,0.003479744716255755,0.3655074850299402,0.3655074850299402,0.003671984766812282,0.3655074850299402,0.0021682341418822046,0.3655074850299402,0.3655074850299402,0.002674105869169577
0.36819161676646706,0.003474820550228818,0.36819161676646706,0.36819161676646706,0.0036728441188491555,0.36819161676646706,0.002185242023264885,0.36819161676646706,0.36819161676646706,0.0026747153151420976
0.37087874251497005,0.0035334337462984925,0.37087874251497005,0.37087874251497005,0.0037394031286806565,0.37087874251497005,0.002201661362371227,0.37087874251497005,0.37087874251497005,0.002732711952789967
0.37356736526946105,0.003526246727842968,0.37356736526946105,0.37356736526946105,0.003703206213034336,0.37356736526946105,0.0022168996996619903,0.37356736526946105,0.37356736526946105,0.002738876050037735
0.3762559880239521,0.0035522301169540974,0.3762559880239521,0.3762559880239521,0.003806300603589172,0.3762559880239521,0.002269147675605934,0.3762559880239521,0.3762559880239521,0.002829653036763403
0.37894760479041917,0.0035566689035798392,0.37894760479041917,0.37894760479041917,0.0037622374959230685,0.37894760479041917,0.0022755417753215976,0.37894760479041917,0.37894760479041917,0.002851794356473313
0.38163922155688623,0.0036010129688002837,0.38163922155688623,0.38163922155688623,0.003880034647218292,0.38163922155688623,0.002338457239095236,0.38163922155688623,0.38163922155688623,0.0028955844869229513
0.38433233532934136,0.003575451513291069,0.38433233532934136,0.38433233532934136,0.0039484705727517895,0.38433233532934136,0.002368219133276032,0.38433233532934136,0.38433233532934136,0.0029020819221418272
0.3870284431137725,0.003600168079529134,0.3870284431137725,0.3870284431137725,0.003976318449617612,0.3870284431137725,0.0023857139861293906,0.3870284431137725,0.3870284431137725,0.0029475061739835267
0.38972455089820357,0.0036697109077488276,0.38972455089820357,0.38972455089820357,0.004014067263043655,0.38972455089820357,0.0024350662461642405,0.38972455089820357,0.38972455089820357,0.0029837624459496067
0.39242215568862276,0.003840860064528996,0.39242215568862276,0.39242215568862276,0.004153721973761451,0.39242215568862276,0.0024580759943986933,0.39242215568862276,0.39242215568862276,0.0030163299488853647
0.3951212574850299,0.0038395934791525897,0.3951212574850299,0.3951212574850299,0.004138808074512776,0.3951212574850299,0.0024644318133309412,0.3951212574850299,0.3951212574850299,0.003019312690293006
0.3978203592814371,0.003766134984422091,0.3978203592814371,0.3978203592814371,0.00408327540549731,0.3978203592814371,0.0024833125587381917,0.3978203592814371,0.3978203592814371,0.003012712257052087
0.4005224550898204,0.003764101048274221,0.4005224550898204,0.4005224550898204,0.004077471837198333,0.4005224550898204,0.0025016157210937906,0.4005224550898204,0.4005224550898204,0.0030179658283199795
0.40322604790419164,0.003911706038286393,0.40322604790419164,0.40322604790419164,0.0041532461431204185,0.40322604790419164,0.002532421715035709,0.40322604790419164,0.40322604790419164,0.0030280472988426883
0.40592964071856286,0.003993832703988189,0.40592964071856286,0.40592964071856286,0.0042258342762662975,0.40592964071856286,0.00256820797532003,0.40592964071856286,0.40592964071856286,0.003050938255165997
0.4086347305389222,0.003884924370702107,0.4086347305389222,0.4086347305389222,0.004175828172069146,0.4086347305389222,0.0025680478152903144,0.4086347305389222,0.4086347305389222,0.0030505254405686294
0.4113428143712575,0.003941892439449037,0.4113428143712575,0.4113428143712575,0.004204794886553532,0.4113428143712575,0.002579739130796638,0.4113428143712575,0.4113428143712575,0.003088458688756242
0.4140508982035928,0.004036107615171423,0.4140508982035928,0.4140508982035928,0.00435938209387885,0.4140508982035928,0.0025980481866388267,0.4140508982035928,0.4140508982035928,0.003100954299447096
0.4167604790419162,0.0040628626813744234,0.4167604790419162,0.4167604790419162,0.004428775472884323,0.4167604790419162,0.0026441176430020167,0.4167604790419162,0.4167604790419162,0.003159127214084807
0.41947155688622756,0.004033381910407724,0.41947155688622756,0.41947155688622756,0.0044288034989362676,0.41947155688622756,0.0026765975325604733,0.41947155688622756,0.41947155688622756,0.0031865677444874595
0.42218413173652697,0.004010526046375369,0.42218413173652697,0.42218413173652697,0.0044492739272057255,0.42218413173652697,0.0026872053198052043,0.42218413173652697,0.42218413173652697,0.00322355797184746
0.4248982035928144,0.003991270222266756,0.4248982035928144,0.4248982035928144,0.004493342472814896,0.4248982035928144,0.002711327306630355,0.4248982035928144,0.4248982035928144,0.003251600962262295
0.42761377245508986,0.00391686627552735,0.42761377245508986,0.42761377245508986,0.0045010101388072155,0.42761377245508986,0.0027262632067097618,0.42761377245508986,0.42761377245508986,0.0032482119530570625
0.4303293413173653,0.003980306175280292,0.4303293413173653,0.4303293413173653,0.004562654105320034,0.4303293413173653,0.0027280084568657463,0.4303293413173653,0.4303293413173653,0.0032338251386072794
0.43304790419161676,0.004015779895649423,0.43304790419161676,0.43304790419161676,0.004570794827096763,0.43304790419161676,0.0027450078884594404,0.43304790419161676,0.43304790419161676,0.0032523808160030932
0.4357664670658683,0.003992859263414223,0.4357664670658683,0.4357664670658683,0.004588369589387633,0.4357664670658683,0.0027789786977960276,0.4357664670658683,0.4357664670658683,0.003284986263718509
0.43848802395209585,0.004107485786128983,0.43848802395209585,0.43848802395209585,0.0046637642092017305,0.43848802395209585,0.002788246723406828,0.43848802395209585,0.43848802395209585,0.003343623517303357
0.4412095808383234,0.004027638936308561,0.4412095808383234,0.4412095808383234,0.004602390754261326,0.4412095808383234,0.0027433940921393605,0.4412095808383234,0.4412095808383234,0.0033618634758618864
0.4439326347305389,0.004022128637775702,0.4439326347305389,0.4439326347305389,0.004557426656005672,0.4439326347305389,0.0027280839915006403,0.4439326347305389,0.4439326347305389,0.003342752491735745
0.4466571856287425,0.003982595657830029,0.4466571856287425,0.4466571856287425,0.0045290644649137925,0.4466571856287425,0.002727848893007927,0.4466571856287425,0.4466571856287425,0.003328647991214267
0.44938323353293413,0.004034773190769655,0.44938323353293413,0.44938323353293413,0.004540716625500343,0.44938323353293413,0.0027264951348085643,0.44938323353293413,0.44938323353293413,0.0033392178850002547
0.45211077844311376,0.004140851211718234,0.45211077844311376,0.45211077844311376,0.004697321341109532,0.45211077844311376,0.0027802195493084655,0.45211077844311376,0.45211077844311376,0.0033628210826081167
0.4548398203592815,0.004133200952800772,0.4548398203592815,0.4548398203592815,0.004690898676802153,0.4548398203592815,0.002818634421779268,0.4548398203592815,0.4548398203592815,0.0034090081845550616
0.45757035928143713,0.004116892996329716,0.45757035928143713,0.45757035928143713,0.004721448693626232,0.45757035928143713,0.0028393956877123838,0.45757035928143713,0.45757035928143713,0.0034409835722237856
0.4603008982035928,0.0041939535871320524,0.4603008982035928,0.4603008982035928,0.004789564301959124,0.4603008982035928,0.0028622303223407148,0.4603008982035928,0.4603008982035928,0.0034802896185965183
0.4630344311377246,0.004299671908398177,0.4630344311377246,0.4630344311377246,0.004854869167119361,0.4630344311377246,0.002906398471076842,0.4630344311377246,0.4630344311377246,0.003504776934904775
0.46576796407185633,0.004391088773209911,0.46576796407185633,0.46576796407185633,0.004899618381179763,0.46576796407185633,0.0029042770912457673,0.46576796407185633,0.46576796407185633,0.003526453565592694
0.4685044910179641,0.004414008625495003,0.4685044910179641,0.4685044910179641,0.004935670181246386,0.4685044910179641,0.0028967277968243326,0.4685044910179641,0.4685044910179641,0.0035411644909407436
0.47124101796407186,0.004426604525866596,0.47124101796407186,0.47124101796407186,0.004977715995855519,0.47124101796407186,0.0029363453361697955,0.47124101796407186,0.47124101796407186,0.003532220681995185
0.47397904191616774,0.0043854922726320345,0.47397904191616774,0.47397904191616774,0.004933987679528072,0.47397904191616774,0.002933602745910013,0.47397904191616774,0.47397904191616774,0.003584083180734021
0.4767185628742516,0.004391578667819906,0.4767185628742516,0.4767185628742516,0.004928160326449441,0.4767185628742516,0.0029306417048270126,0.4767185628742516,0.4767185628742516,0.003625412439357134
0.47945958083832335,0.004442754379797226,0.47945958083832335,0.47945958083832335,0.005010351391333227,0.47945958083832335,0.002991548658100992,0.47945958083832335,0.47945958083832335,0.0036619085172628703
0.48220209580838325,0.004487606320249979,0.48220209580838325,0.48220209580838325,0.005123337990489622,0.48220209580838325,0.003035863436521614,0.48220209580838325,0.48220209580838325,0.003696611750506532
0.48494610778443115,0.004536036426537582,0.48494610778443115,0.48494610778443115,0.005157509541700895,0.48494610778443115,0.003045505855672229,0.48494610778443115,0.48494610778443115,0.003723914631478313
0.48769161676646705,0.004490160525443978,0.48769161676646705,0.48769161676646705,0.005132577833623322,0.48769161676646705,0.0030490969760162937,0.48769161676646705,0.48769161676646705,0.003716351344369275
0.49043862275449107,0.004449923791156298,0.49043862275449107,0.49043862275449107,0.005118029642742791,0.49043862275449107,0.003029783804387146,0.49043862275449107,0.49043862275449107,0.003703654952082573
0.493185628742515,0.004440142271439909,0.493185628742515,0.493185628742515,0.00511200904075077,0.493185628742515,0.0030504320147626616,0.493185628742515,0.493185628742515,0.0036688319682349883
0.495935628742515,0.004444564143128718,0.495935628742515,0.495935628742515,0.00515686510896065,0.495935628742515,0.003073681373477271,0.495935628742515,0.495935628742515,0.0037277064855492795
0.498685628742515,0.004465201890970299,0.498685628742515,0.498685628742515,0.00517276701420141,0.498685628742515,0.0030783846900252483,0.498685628742515,0.498685628742515,0.0037677123458828114
0.501438622754491,0.004433162381488221,0.501438622754491,0.501438622754491,0.00507551000750861,0.501438622754491,0.0030921274426823136,0.501438622754491,0.501438622754491,0.003763013127808033
0.5041916167664671,0.004496556319631497,0.5041916167664671,0.5041916167664671,0.005150914446657237,0.5041916167664671,0.003147840395096225,0.5041916167664671,0.5041916167664671,0.003830330604314355
0.5069461077844312,0.004546479672004868,0.5069461077844312,0.5069461077844312,0.005171812239980979,0.5069461077844312,0.003183655753393688,0.5069461077844312,0.5069461077844312,0.003888310497682121
0.5097035928143713,0.004591930661085189,0.5097035928143713,0.5097035928143713,0.005213737952440051,0.5097035928143713,0.0032185210611139895,0.5097035928143713,0.5097035928143713,0.003935091787005811
0.5124610778443114,0.004726858596639825,0.5124610778443114,0.5124610778443114,0.005277488954235537,0.5124610778443114,0.0032640478556252234,0.5124610778443114,0.5124610778443114,0.003993634163638319
0.5152200598802396,0.004681782031664994,0.5152200598802396,0.5152200598802396,0.005332319069088021,0.5152200598802396,0.0033249346331326577,0.5152200598802396,0.5152200598802396,0.004060314470577863
0.5179805389221557,0.004693365566037933,0.5179805389221557,0.5179805389221557,0.005321387102956404,0.5179805389221557,0.003363059023775229,0.5179805389221557,0.5179805389221557,0.00408007897643371
0.5207410179640718,0.004692978096250375,0.5207410179640718,0.5207410179640718,0.005337307565743651,0.5207410179640718,0.0033542247252816527,0.5207410179640718,0.5207410179640718,0.004120895080005632
0.523504491017964,0.004716053335112192,0.523504491017964,0.523504491017964,0.005386984504882604,0.523504491017964,0.003386587861638311,0.523504491017964,0.523504491017964,0.004180978519800057
0.5262694610778443,0.004827295746720875,0.5262694610778443,0.5262694610778443,0.005475192966447985,0.5262694610778443,0.003414771218207834,0.5262694610778443,0.5262694610778443,0.004277251320587634
0.5290359281437126,0.004866331970621066,0.5290359281437126,0.5290359281437126,0.005499679607474785,0.5290359281437126,0.003448475317467566,0.5290359281437126,0.5290359281437126,0.004339099180966771
0.5318023952095808,0.004829803513648502,0.5318023952095808,0.5318023952095808,0.00546421779698103,0.5318023952095808,0.003446464402086285,0.5318023952095808,0.5318023952095808,0.004339787829873697
0.5345718562874251,0.00479165486289804,0.5345718562874251,0.5345718562874251,0.005486515295973795,0.5345718562874251,0.003461581177962741,0.5345718562874251,0.5345718562874251,0.004361702630484813
0.5373413173652695,0.004790474897265046,0.5373413173652695,0.5373413173652695,0.0054926229179869555,0.5373413173652695,0.003495912780883094,0.5373413173652695,0.5373413173652695,0.004407805010984103
0.5401122754491019,0.004785857625895588,0.5401122754491019,0.5401122754491019,0.005526537091916398,0.5401122754491019,0.0034922189159984087,0.5401122754491019,0.5401122754491019,0.004419715957667745
0.5428862275449102,0.0048470584164167635,0.5428862275449102,0.5428862275449102,0.0055871313074432995,0.5428862275449102,0.0035411369568157636,0.5428862275449102,0.5428862275449102,0.004432672142500779
0.5456601796407186,0.004937436092523853,0.5456601796407186,0.5456601796407186,0.00571048867174173,0.5456601796407186,0.0035448431231734265,0.5456601796407186,0.5456601796407186,0.0044558275987102314
0.548435628742515,0.004893499793351887,0.548435628742515,0.548435628742515,0.005785069334843224,0.548435628742515,0.0035895642251358288,0.548435628742515,0.548435628742515,0.004470974991046109
0.5512125748502994,0.004895710739361517,0.5512125748502994,0.5512125748502994,0.005764519097669722,0.5512125748502994,0.0035873144481421066,0.5512125748502994,0.5512125748502994,0.004522183289576835
0.5539910179640719,0.005050665729216314,0.5539910179640719,0.5539910179640719,0.005889429826708531,0.5539910179640719,0.003629809924620215,0.5539910179640719,0.5539910179640719,0.004532237498604085
0.5567709580838324,0.0050732735593188505,0.5567709580838324,0.5567709580838324,0.005947197118064604,0.5567709580838324,0.0036645110514242625,0.5567709580838324,0.5567709580838324,0.004553685084986631
0.5595523952095809,0.005145438167277193,0.5595523952095809,0.5595523952095809,0.006017148744832594,0.5595523952095809,0.0036963479578738323,0.5595523952095809,0.5595523952095809,0.004568832910415102
0.5623338323353294,0.005155095040985971,0.5623338323353294,0.5623338323353294,0.006027723225556686,0.5623338323353294,0.0037381655810453493,0.5623338323353294,0.5623338323353294,0.004599473014919804
0.5651182634730539,0.005232065526296304,0.5651182634730539,0.5651182634730539,0.0060791460815777364,0.5651182634730539,0.003790615523383836,0.5651182634730539,0.5651182634730539,0.004660041505089685
0.5679041916167665,0.005236528929404234,0.5679041916167665,0.5679041916167665,0.006085264899084346,0.5679041916167665,0.0037928123651375083,0.5679041916167665,0.5679041916167665,0.004677410793156518
0.570690119760479,0.00520862615423469,0.570690119760479,0.570690119760479,0.006040112771961924,0.570690119760479,0.0038136550550568102,0.570690119760479,0.570690119760479,0.004691142808203416
0.5734790419161676,0.005201011374730121,0.5734790419161676,0.5734790419161676,0.006070564269367344,0.5734790419161676,0.003860500964321789,0.5734790419161676,0.5734790419161676,0.004735886851942919
0.5762679640718563,0.0052402213065492614,0.5762679640718563,0.5762679640718563,0.006172444973288687,0.5762679640718563,0.003901637078584694,0.5762679640718563,0.5762679640718563,0.004786926077657466
0.579058383233533,0.005287435829359073,0.579058383233533,0.579058383233533,0.0062786505877791485,0.579058383233533,0.003944810143365818,0.579058383233533,0.579058383233533,0.0048630610727738305
0.5818517964071857,0.005366772923565106,0.5818517964071857,0.5818517964071857,0.006397105815167615,0.5818517964071857,0.003986500861182864,0.5818517964071857,0.5818517964071857,0.004897386948667923
0.5846452095808383,0.005419703011326936,0.5846452095808383,0.5846452095808383,0.006448779681172145,0.5846452095808383,0.003994178928045095,0.5846452095808383,0.5846452095808383,0.004949429715950034
0.587440119760479,0.005463264316216622,0.587440119760479,0.587440119760479,0.006509226155720717,0.587440119760479,0.004022440779432523,0.587440119760479,0.587440119760479,0.004982741595041119
0.5902365269461078,0.005458256611434017,0.5902365269461078,0.5902365269461078,0.006455271430541848,0.5902365269461078,0.004022853847642738,0.5902365269461078,0.5902365269461078,0.004985093623929229
0.5930344311377246,0.0056250730058251775,0.5930344311377246,0.5930344311377246,0.006634285411639332,0.5930344311377246,0.004083982268783266,0.5930344311377246,0.5930344311377246,0.005051775016767617
0.5958338323353294,0.005668180238363132,0.5958338323353294,0.5958338323353294,0.006650284460878808,0.5958338323353294,0.004102722097073404,0.5958338323353294,0.5958338323353294,0.0050725521474664645
0.5986347305389222,0.005647015119493704,0.5986347305389222,0.5986347305389222,0.006642772013198191,0.5986347305389222,0.004117319459217372,0.5986347305389222,0.5986347305389222,0.0051060441183963835
0.6014371257485029,0.005748900535919334,0.6014371257485029,0.6014371257485029,0.006799639877403029,0.6014371257485029,0.004164217980996972,0.6014371257485029,0.6014371257485029,0.0051698675044966865
0.6042395209580839,0.005806035597436571,0.6042395209580839,0.6042395209580839,0.006817173414968054,0.6042395209580839,0.004200861009220619,0.6042395209580839,0.6042395209580839,0.005181157410061982
0.6070449101796408,0.005800745743854291,0.6070449101796408,0.6070449101796408,0.006915959844302729,0.6070449101796408,0.004236814060482441,0.6070449101796408,0.6070449101796408,0.005257058106749582
0.6098517964071857,0.005831712677776917,0.6098517964071857,0.6098517964071857,0.00696438831133851,0.6098517964071857,0.00425952623451072,0.6098517964071857,0.6098517964071857,0.005294646981306549
0.6126586826347306,0.005876380637610028,0.6126586826347306,0.6126586826347306,0.006963335253248167,0.6126586826347306,0.004271148744543224,0.6126586826347306,0.6126586826347306,0.005294491333694146
0.6154685628742514,0.0059213467242230965,0.6154685628742514,0.6154685628742514,0.007085892378269384,0.6154685628742514,0.0042772724565250985,0.6154685628742514,0.6154685628742514,0.005342454925472998
0.6182784431137724,0.005914785732074626,0.6182784431137724,0.6182784431137724,0.007044703132527014,0.6182784431137724,0.0042955806163864,0.6182784431137724,0.6182784431137724,0.005385390671913164
0.6210913173652695,0.0059896086041557745,0.6210913173652695,0.6210913173652695,0.007061190593481854,0.6210913173652695,0.0043059738671761124,0.6210913173652695,0.6210913173652695,0.005400332596984676
0.6239041916167665,0.00601446480669136,0.6239041916167665,0.6239041916167665,0.007139335911859619,0.6239041916167665,0.004330367189786212,0.6239041916167665,0.6239041916167665,0.005436483769812803
0.6267185628742515,0.005991594630944167,0.6267185628742515,0.6267185628742515,0.00715217204640631,0.6267185628742515,0.004304539470696871,0.6267185628742515,0.6267185628742515,0.00547132049826579
0.6295344311377246,0.006006797655939749,0.6295344311377246,0.6295344311377246,0.007242455876542484,0.6295344311377246,0.0043448835809312535,0.6295344311377246,0.6295344311377246,0.0055235459146001625
0.6323532934131737,0.006073646459786257,0.6323532934131737,0.6323532934131737,0.007345378952307876,0.6323532934131737,0.004400040271192553,0.6323532934131737,0.6323532934131737,0.00560081389396028
0.6351721556886228,0.006118054046583126,0.6351721556886228,0.6351721556886228,0.007296217255918911,0.6351721556886228,0.004405829041740736,0.6351721556886228,0.6351721556886228,0.005622715804815435
0.6379925149700599,0.0060655304634575705,0.6379925149700599,0.6379925149700599,0.007273038436042667,0.6379925149700599,0.004410463754445054,0.6379925149700599,0.6379925149700599,0.0056496605592160475
0.6408143712574851,0.006165697261946376,0.6408143712574851,0.6408143712574851,0.007304399876737512,0.6408143712574851,0.004454212278458519,0.6408143712574851,0.6408143712574851,0.005676681440226653
0.6436377245508983,0.006195721635404986,0.6436377245508983,0.6436377245508983,0.0073674237062927896,0.6436377245508983,0.004495320251684787,0.6436377245508983,0.6436377245508983,0.005714079846059434
0.6464610778443114,0.006228277152115776,0.6464610778443114,0.6464610778443114,0.007378574577575346,0.6464610778443114,0.004497976177159405,0.6464610778443114,0.6464610778443114,0.005752272868789529
0.6492874251497007,0.00617462537762824,0.6492874251497007,0.6492874251497007,0.007392585614776575,0.6492874251497007,0.0045062666452696494,0.6492874251497007,0.6492874251497007,0.005812906748940464
0.6521152694610779,0.006231483059408031,0.6521152694610779,0.6521152694610779,0.007507302118673019,0.6521152694610779,0.004561920405016372,0.6521152694610779,0.6521152694610779,0.005859939018926414
0.6549446107784431,0.0063047408759329794,0.6549446107784431,0.6549446107784431,0.007580727711216127,0.6549446107784431,0.004606644204225856,0.6549446107784431,0.6549446107784431,0.005908141991887442
0.6577739520958085,0.00636195058135545,0.6577739520958085,0.6577739520958085,0.007649859837100585,0.6577739520958085,0.004664578402155947,0.6577739520958085,0.6577739520958085,0.005943807670911972
0.6606062874251497,0.006400543750992932,0.6606062874251497,0.6606062874251497,0.007659076185308908,0.6606062874251497,0.004689247204083534,0.6606062874251497,0.6606062874251497,0.005987446897763529
0.6634386227544911,0.006443659602718863,0.6634386227544911,0.6634386227544911,0.007776811292140087,0.6634386227544911,0.004717287012798215,0.6634386227544911,0.6634386227544911,0.006038775569364595
0.6662739520958084,0.006464040598193069,0.6662739520958084,0.6662739520958084,0.00783637882577126,0.6662739520958084,0.004753663095922327,0.6662739520958084,0.6662739520958084,0.006085398543505523
0.6691092814371258,0.006384365292946575,0.6691092814371258,0.6691092814371258,0.007808474034416015,0.6691092814371258,0.004777871085230463,0.6691092814371258,0.6691092814371258,0.0061064260937466605
0.6719476047904193,0.00643388805971025,0.6719476047904193,0.6719476047904193,0.00787802124836925,0.6719476047904193,0.0048281064674486176,0.6719476047904193,0.6719476047904193,0.006160443666595973
0.6747859281437126,0.006432754479854105,0.6747859281437126,0.6747859281437126,0.00795595697362326,0.6747859281437126,0.0048556383611393725,0.6747859281437126,0.6747859281437126,0.0062133847226081805
0.6776257485029941,0.00657231097757253,0.6776257485029941,0.6776257485029941,0.008097699241220177,0.6776257485029941,0.004930948211659378,0.6776257485029941,0.6776257485029941,0.006286292301002791
0.6804685628742516,0.0066403484928432835,0.6804685628742516,0.6804685628742516,0.008177808197421197,0.6804685628742516,0.0049882497044151895,0.6804685628742516,0.6804685628742516,0.006337835305097032
0.6833113772455089,0.006671079269147462,0.6833113772455089,0.6833113772455089,0.008266587195003994,0.6833113772455089,0.005019381918106075,0.6833113772455089,0.6833113772455089,0.006417579891314653
0.6861556886227546,0.00673958938890201,0.6861556886227546,0.6861556886227546,0.008302417455468575,0.6861556886227546,0.005058610669978764,0.6861556886227546,0.6861556886227546,0.0064503151707894415
0.689001497005988,0.006782233920381904,0.689001497005988,0.689001497005988,0.008315392211192669,0.689001497005988,0.005103232134386574,0.689001497005988,0.689001497005988,0.006508511850508373
0.6918488023952096,0.00685222197933171,0.6918488023952096,0.6918488023952096,0.008406757184866368,0.6918488023952096,0.005119599280538574,0.6918488023952096,0.6918488023952096,0.006533680851901281
0.6946976047904192,0.0069177692183332385,0.6946976047904192,0.6946976047904192,0.00849180091875258,0.6946976047904192,0.005167695571106547,0.6946976047904192,0.6946976047904192,0.006599574844051927
0.6975479041916168,0.006985550679864905,0.6975479041916168,0.6975479041916168,0.008539140485491996,0.6975479041916168,0.0051801499053150775,0.6975479041916168,0.6975479041916168,0.0066361792237803795
0.7003997005988025,0.00697189197826121,0.7003997005988025,0.7003997005988025,0.008588576865622127,0.7003997005988025,0.005202913502443356,0.7003997005988025,0.7003997005988025,0.006695953730855123
0.703252994011976,0.006988874952903005,0.703252994011976,0.703252994011976,0.008630443383295149,0.703252994011976,0.005232039278934356,0.703252994011976,0.703252994011976,0.006736127238700099
0.7061062874251497,0.007026456041168175,0.7061062874251497,0.7061062874251497,0.00863649655198,0.7061062874251497,0.005281991024962869,0.7061062874251497,0.7061062874251497,0.006802694186402261
0.7089625748502995,0.00707144744002699,0.7089625748502995,0.7089625748502995,0.008722258539584202,0.7089625748502995,0.005296026158927645,0.7089625748502995,0.7089625748502995,0.006868055668029967
0.711820359281437,0.007144418212733638,0.711820359281437,0.711820359281437,0.008835135707503067,0.711820359281437,0.005327344130132989,0.711820359281437,0.711820359281437,0.0069129434632383595
0.7146796407185629,0.00716164926603225,0.7146796407185629,0.7146796407185629,0.008839629377203902,0.7146796407185629,0.005374591111457919,0.7146796407185629,0.7146796407185629,0.006971404350380904
0.7175389221556887,0.007204937513531219,0.7175389221556887,0.7175389221556887,0.008839095965516675,0.7175389221556887,0.005414179027952205,0.7175389221556887,0.7175389221556887,0.007021225837396985
0.7204011976047905,0.007334197480496753,0.7204011976047905,0.7204011976047905,0.008946426755734467,0.7204011976047905,0.005463870978808668,0.7204011976047905,0.7204011976047905,0.007101089697449921
0.7232634730538923,0.007374475856172824,0.7232634730538923,0.7232634730538923,0.009065838113365181,0.7232634730538923,0.005515358215184555,0.7232634730538923,0.7232634730538923,0.007175956793809749
0.7261287425149701,0.0074415653151036305,0.7261287425149701,0.7261287425149701,0.009173893190120085,0.7261287425149701,0.0055784409005578866,0.7261287425149701,0.7261287425149701,0.007255642598125862
0.7289940119760479,0.007537373516002996,0.7289940119760479,0.7289940119760479,0.00925684048841731,0.7289940119760479,0.005625979591204875,0.7289940119760479,0.7289940119760479,0.007320708359858935
0.7318622754491019,0.007579108743296729,0.7318622754491019,0.7318622754491019,0.009316442653718672,0.7318622754491019,0.005649723346624998,0.7318622754491019,0.7318622754491019,0.007363300409813232
0.7347305389221558,0.0076082554206017535,0.7347305389221558,0.7347305389221558,0.009371469741824328,0.7347305389221558,0.005686661323486208,0.7347305389221558,0.7347305389221558,0.007435278458798175
0.7376002994011976,0.007638085626220345,0.7376002994011976,0.7376002994011976,0.009519110256308702,0.7376002994011976,0.005748869280294111,0.7376002994011976,0.7376002994011976,0.00749482581797301
0.7404730538922156,0.007717163928544913,0.7404730538922156,0.7404730538922156,0.009642624851890727,0.7404730538922156,0.005779959075837531,0.7404730538922156,0.7404730538922156,0.0075266288811303055
0.7433458083832336,0.007835957284807942,0.7433458083832336,0.7433458083832336,0.009734329930245481,0.7433458083832336,0.005803392053394678,0.7433458083832336,0.7433458083832336,0.007592310417855774
0.7462200598802395,0.007961216357231175,0.7462200598802395,0.7462200598802395,0.009834335219048905,0.7462200598802395,0.005872076955757187,0.7462200598802395,0.7462200598802395,0.0076809582050032105
0.7490958083832336,0.008014701122591627,0.7490958083832336,0.7490958083832336,0.009904085659968347,0.7490958083832336,0.005914262881521522,0.7490958083832336,0.7490958083832336,0.007738011150179863
0.7519730538922156,0.008022232390139756,0.7519730538922156,0.7519730538922156,0.009933049078123505,0.7519730538922156,0.005965398968514073,0.7519730538922156,0.7519730538922156,0.007807090833464221
0.7548517964071857,0.008028930655262986,0.7548517964071857,0.7548517964071857,0.010034361763166015,0.7548517964071857,0.005987614514809965,0.7548517964071857,0.7548517964071857,0.00790925239666347
0.7577320359281438,0.008103642792264202,0.7577320359281438,0.7577320359281438,0.010196164550080176,0.7577320359281438,0.006043889027380395,0.7577320359281438,0.7577320359281438,0.00799198502908962
0.7606137724550898,0.008154159065666588,0.7606137724550898,0.7606137724550898,0.010246304622397045,0.7606137724550898,0.006071767569184352,0.7606137724550898,0.7606137724550898,0.008056883301678449
0.763497005988024,0.008219686812384198,0.763497005988024,0.763497005988024,0.010369705849752052,0.763497005988024,0.006132495285961695,0.763497005988024,0.763497005988024,0.008106104508681778
0.7663817365269462,0.008289866224977264,0.7663817365269462,0.7663817365269462,0.010498463625609952,0.7663817365269462,0.006185702955890637,0.7663817365269462,0.7663817365269462,0.008203103371708978
0.7692679640718563,0.008345629211664686,0.7692679640718563,0.7692679640718563,0.010621492618510902,0.7692679640718563,0.00624108387570727,0.7692679640718563,0.7692679640718563,0.00824430865695864
0.7721556886227546,0.008367181774446559,0.7721556886227546,0.7721556886227546,0.010713816430775588,0.7721556886227546,0.006281465855263076,0.7721556886227546,0.7721556886227546,0.008343666083471106
0.7750449101796407,0.008423076850859737,0.7750449101796407,0.7750449101796407,0.01082363905425374,0.7750449101796407,0.00630831631723741,0.7750449101796407,0.7750449101796407,0.008388217474352772
0.777935628742515,0.008524968634690851,0.777935628742515,0.777935628742515,0.010860226704629926,0.777935628742515,0.006346482766601274,0.777935628742515,0.777935628742515,0.008427753780957524
0.7808263473053892,0.008542885820449245,0.7808263473053892,0.7808263473053892,0.01089582680071339,0.7808263473053892,0.006401111145178358,0.7808263473053892,0.7808263473053892,0.008503258574663646
0.7837200598802395,0.008564559848446932,0.7837200598802395,0.7837200598802395,0.010890707237344392,0.7837200598802395,0.006441584986553081,0.7837200598802395,0.7837200598802395,0.008555689481600699
0.786615269461078,0.008548800799422274,0.786615269461078,0.786615269461078,0.010925579758445486,0.786615269461078,0.006469294153508503,0.786615269461078,0.786615269461078,0.008631259285873416
0.7895119760479041,0.008543058578473983,0.7895119760479041,0.7895119760479041,0.010902583029760101,0.7895119760479041,0.006482047504107825,0.7895119760479041,0.7895119760479041,0.008704965618383251
0.7924086826347305,0.008628618526792824,0.7924086826347305,0.7924086826347305,0.011050081488951077,0.7924086826347305,0.006593527493098879,0.7924086826347305,0.7924086826347305,0.008817092612294686
0.795308383233533,0.00871523597009552,0.795308383233533,0.795308383233533,0.01117150899053036,0.795308383233533,0.006642873483404085,0.795308383233533,0.795308383233533,0.008888715916098112
0.7982080838323353,0.008792158925486564,0.7982080838323353,0.7982080838323353,0.011258186015742994,0.7982080838323353,0.006715109504630405,0.7982080838323353,0.7982080838323353,0.008961201567613718
0.8011107784431138,0.008844690499496679,0.8011107784431138,0.8011107784431138,0.011296576416757523,0.8011107784431138,0.006749986139616765,0.8011107784431138,0.8011107784431138,0.00901252193043829
0.8040134730538921,0.008910651499257993,0.8040134730538921,0.8040134730538921,0.01135979275337695,0.8040134730538921,0.0068093377731078975,0.8040134730538921,0.8040134730538921,0.009089519750035462
0.8069191616766468,0.00892580738994642,0.8069191616766468,0.8069191616766468,0.011408608905201987,0.8069191616766468,0.006840310566642518,0.8069191616766468,0.8069191616766468,0.009159085177176883
0.8098248502994012,0.008997176595174185,0.8098248502994012,0.8098248502994012,0.011477584360501242,0.8098248502994012,0.006878182574976452,0.8098248502994012,0.8098248502994012,0.009258929204863053
0.8127335329341318,0.009110826821810443,0.8127335329341318,0.8127335329341318,0.011580387071502812,0.8127335329341318,0.006952459717925557,0.8127335329341318,0.8127335329341318,0.009314260392576811
0.8156422155688623,0.00920548636477316,0.8156422155688623,0.8156422155688623,0.011687282228628134,0.8156422155688623,0.007012763449654789,0.8156422155688623,0.8156422155688623,0.009404224200436422
0.8185523952095809,0.009226394173204266,0.8185523952095809,0.8185523952095809,0.011748082087264838,0.8185523952095809,0.0070575919614613665,0.8185523952095809,0.8185523952095809,0.009462505838320291
0.8214655688622755,0.009270260637270038,0.8214655688622755,0.8214655688622755,0.011818061015518357,0.8214655688622755,0.007104728013460273,0.8214655688622755,0.8214655688622755,0.00952098393487572
0.8243787425149701,0.009296717509048114,0.8243787425149701,0.8243787425149701,0.0119248418234254,0.8243787425149701,0.0071529369715572,0.8243787425149701,0.8243787425149701,0.009599281472366024
0.8272934131736528,0.009326433337108862,0.8272934131736528,0.8272934131736528,0.01204315152648781,0.8272934131736528,0.007208882852122429,0.8272934131736528,0.8272934131736528,0.009689214064217994
0.8302110778443115,0.009418631058064165,0.8302110778443115,0.8302110778443115,0.012160378752806789,0.8302110778443115,0.007249922129804832,0.8302110778443115,0.8302110778443115,0.009757719321350774
0.83312874251497,0.009519756243498434,0.83312874251497,0.83312874251497,0.012261405373593454,0.83312874251497,0.007310551595385712,0.83312874251497,0.83312874251497,0.009837793842111813
0.8360479041916169,0.009583308472700882,0.8360479041916169,0.8360479041916169,0.012325741625351497,0.8360479041916169,0.007375513521410667,0.8360479041916169,0.8360479041916169,0.00989633866293358
0.8389685628742515,0.009604061618596641,0.8389685628742515,0.8389685628742515,0.012424380479238571,0.8389685628742515,0.007419145936639362,0.8389685628742515,0.8389685628742515,0.00995477733906052
0.8418922155688624,0.009667461374391463,0.8418922155688624,0.8418922155688624,0.012538439812749798,0.8418922155688624,0.007486238956651259,0.8418922155688624,0.8418922155688624,0.010064584254581859
0.8448158682634731,0.009800358808443446,0.8448158682634731,0.8448158682634731,0.012658854889598663,0.8448158682634731,0.007544758001970352,0.8448158682634731,0.8448158682634731,0.010120336322950925
0.8477410179640719,0.009919922397134835,0.8477410179640719,0.8477410179640719,0.012774048375738584,0.8477410179640719,0.00758626670264854,0.8477410179640719,0.8477410179640719,0.010174514256420323
0.8506676646706587,0.009969998402563117,0.8506676646706587,0.8506676646706587,0.012864376906284041,0.8506676646706587,0.00765329111257937,0.8506676646706587,0.8506676646706587,0.010270948816126968
0.8535958083832336,0.01008256512694551,0.8535958083832336,0.8535958083832336,0.012972962717783929,0.8535958083832336,0.007737287845857528,0.8535958083832336,0.8535958083832336,0.010342480230616836
0.8565254491017964,0.010129760261896015,0.8565254491017964,0.8565254491017964,0.013104097163886075,0.8565254491017964,0.007813831493074307,0.8565254491017964,0.8565254491017964,0.010445547793794915
0.8594565868263474,0.010248808867921119,0.8594565868263474,0.8594565868263474,0.013254916749582825,0.8594565868263474,0.00788520407964321,0.8594565868263474,0.8594565868263474,0.010557931660361716
0.8623892215568864,0.010330190497833942,0.8623892215568864,0.8623892215568864,0.013337073575839532,0.8623892215568864,0.007959130849266268,0.8623892215568864,0.8623892215568864,0.01062652600787627
0.8653233532934133,0.010360644610864325,0.8653233532934133,0.8653233532934133,0.013384722981555124,0.8653233532934133,0.008004376798568321,0.8653233532934133,0.8653233532934133,0.010721363431765416
0.8682589820359282,0.010441616110851454,0.8682589820359282,0.8682589820359282,0.013551236137476316,0.8682589820359282,0.008085709007815592,0.8682589820359282,0.8682589820359282,0.01080255022034083
0.8711961077844311,0.010530063561996322,0.8711961077844311,0.8711961077844311,0.013669937733152341,0.8711961077844311,0.008152220962063672,0.8711961077844311,0.8711961077844311,0.010909363347092483
0.8741347305389222,0.01046986223502901,0.8741347305389222,0.8741347305389222,0.01367893696545649,0.8741347305389222,0.008200469490467276,0.8741347305389222,0.8741347305389222,0.010972387149900282
0.8770748502994012,0.010505334726329845,0.8770748502994012,0.8770748502994012,0.013753370097448979,0.8770748502994012,0.008263505319486279,0.8770748502994012,0.8770748502994012,0.011063733887444567
0.8800164670658683,0.010545540964013845,0.8800164670658683,0.8800164670658683,0.013849418177440438,0.8800164670658683,0.00833782377060038,0.8800164670658683,0.8800164670658683,0.01113853328766359
0.8829595808383235,0.010595671765557743,0.8829595808383235,0.8829595808383235,0.013923711594016112,0.8829595808383235,0.008401225209100412,0.8829595808383235,0.8829595808383235,0.011198817517055574
0.8859041916167665,0.01066218941127518,0.8859041916167665,0.8859041916167665,0.01403580009013349,0.8859041916167665,0.008466635672462062,0.8859041916167665,0.8859041916167665,0.011270361350200679
0.8888488023952096,0.010701951115286374,0.8888488023952096,0.8888488023952096,0.014132587514231278,0.8888488023952096,0.008514081661480346,0.8888488023952096,0.8888488023952096,0.011364502509221185
0.8917964071856288,0.01081266457378832,0.8917964071856288,0.8917964071856288,0.014280347475024106,0.8917964071856288,0.008593148628655786,0.8917964071856288,0.8917964071856288,0.011442047938569656
0.8947455089820359,0.0108364685263197,0.8947455089820359,0.8947455089820359,0.014367926227955312,0.8947455089820359,0.008665783193966447,0.8947455089820359,0.8947455089820359,0.011537419586348062
0.8976961077844312,0.01087440757666047,0.8976961077844312,0.8976961077844312,0.014469595958714353,0.8976961077844312,0.008736349799894204,0.8976961077844312,0.8976961077844312,0.011618739129974538
0.9006482035928144,0.010946986935194428,0.9006482035928144,0.9006482035928144,0.014543732663229775,0.9006482035928144,0.008778800696498645,0.9006482035928144,0.9006482035928144,0.01167281368500723
0.9036002994011977,0.01105718719502735,0.9036002994011977,0.9036002994011977,0.014613721929764038,0.9036002994011977,0.008851086405034295,0.9036002994011977,0.9036002994011977,0.01176053271357648
0.9065553892215569,0.011193320729219828,0.9065553892215569,0.9065553892215569,0.014739920907237998,0.9065553892215569,0.008916102420460531,0.9065553892215569,0.9065553892215569,0.011852686156936146
0.9095119760479042,0.01131734727716839,0.9095119760479042,0.9095119760479042,0.014893409518895713,0.9095119760479042,0.008966925692267414,0.9095119760479042,0.9095119760479042,0.011926709813959916
0.9124700598802395,0.011315823117261084,0.9124700598802395,0.9124700598802395,0.014964484533991705,0.9124700598802395,0.009014300754060211,0.9124700598802395,0.9124700598802395,0.011999778166729749
0.9154296407185629,0.011374929218400318,0.9154296407185629,0.9154296407185629,0.015031063522975672,0.9154296407185629,0.009054676692292575,0.9154296407185629,0.9154296407185629,0.012077619366650355
0.9183892215568862,0.011425199843559124,0.9183892215568862,0.9183892215568862,0.015148273690484812,0.9183892215568862,0.009116182292784268,0.9183892215568862,0.9183892215568862,0.012174828871048189
0.9213517964071857,0.011506070272547173,0.9213517964071857,0.9213517964071857,0.015271458478099116,0.9213517964071857,0.009170474072018401,0.9213517964071857,0.9213517964071857,0.012254205582610403
0.9243158682634731,0.01162503807916034,0.9243158682634731,0.9243158682634731,0.015371815160372813,0.9243158682634731,0.009238401891207483,0.9243158682634731,0.9243158682634731,0.012309295688111633
0.9272799401197606,0.011703008061015308,0.9272799401197606,0.9272799401197606,0.015451557787465464,0.9272799401197606,0.009293129275672626,0.9272799401197606,0.9272799401197606,0.012400559651291249
0.930247005988024,0.011763685631617513,0.930247005988024,0.930247005988024,0.015553689637157225,0.930247005988024,0.009354749310154047,0.930247005988024,0.930247005988024,0.012456600836809868
0.9332155688622755,0.011799793819220566,0.9332155688622755,0.9332155688622755,0.015670453160824542,0.9332155688622755,0.009421555919537018,0.9332155688622755,0.9332155688622755,0.012549185592388561
0.9361841317365269,0.011966117098473157,0.9361841317365269,0.9361841317365269,0.01585865373524296,0.9361841317365269,0.009505167729087684,0.9361841317365269,0.9361841317365269,0.012622949447197256
0.9391556886227544,0.012043982463790445,0.9391556886227544,0.9391556886227544,0.015974478271998323,0.9391556886227544,0.009585786886660426,0.9391556886227544,0.9391556886227544,0.012714113942442925
0.9421287425149701,0.012155054541318851,0.9421287425149701,0.9421287425149701,0.016088051823626683,0.9421287425149701,0.009647999505670421,0.9421287425149701,0.9421287425149701,0.012788567161311454
0.9451017964071856,0.01216237771928719,0.9451017964071856,0.9451017964071856,0.016124284314523774,0.9451017964071856,0.009720689387462641,0.9451017964071856,0.9451017964071856,0.012870507047573617
0.9480778443113773,0.012264624732503778,0.9480778443113773,0.9480778443113773,0.01626875677778234,0.9480778443113773,0.009795299053386256,0.9480778443113773,0.9480778443113773,0.012959176972787728
0.9510553892215569,0.012336320620388619,0.9510553892215569,0.9510553892215569,0.016355539532052772,0.9510553892215569,0.009861727493014581,0.9510553892215569,0.9510553892215569,0.013031002619854232
0.9540329341317365,0.01240600874665977,0.9540329341317365,0.9540329341317365,0.016432766507749868,0.9540329341317365,0.009933128947398456,0.9540329341317365,0.9540329341317365,0.013120484011901681
0.9570134730538923,0.012451760250331756,0.9570134730538923,0.9570134730538923,0.016499078403851283,0.9570134730538923,0.00999220569533175,0.9570134730538923,0.9570134730538923,0.013222117368831632
0.959995508982036,0.012507314199855452,0.959995508982036,0.959995508982036,0.01656541061256831,0.959995508982036,0.010037716169206505,0.959995508982036,0.959995508982036,0.013303756357425417
0.9629775449101797,0.012615160463251271,0.9629775449101797,0.9629775449101797,0.016689268878392834,0.9629775449101797,0.010083034927293915,0.9629775449101797,0.9629775449101797,0.013378039423246805
0.9659625748502995,0.01263969712993091,0.9659625748502995,0.9659625748502995,0.016780965104733234,0.9659625748502995,0.01014472510846362,0.9659625748502995,0.9659625748502995,0.01344418550596368
0.9689491017964071,0.01270915672342762,0.9689491017964071,0.9689491017964071,0.01690371437102526,0.9689491017964071,0.010206602398011275,0.9689491017964071,0.9689491017964071,0.013543677798445224
0.971935628742515,0.012734480069594892,0.971935628742515,0.971935628742515,0.016991324162815454,0.971935628742515,0.010249820251153924,0.971935628742515,0.971935628742515,0.0136399057929861
0.9749251497005988,0.012803634704447724,0.9749251497005988,0.9749251497005988,0.017100949692956773,0.9749251497005988,0.010334034467940557,0.9749251497005988,0.9749251497005988,0.013757180244143814
0.9779146706586826,0.012916323679540724,0.9779146706586826,0.9779146706586826,0.01723687568093579,0.9779146706586826,0.010414970045299005,0.9779146706586826,0.9779146706586826,0.013833252732562269
0.9809071856287426,0.013058336819566157,0.9809071856287426,0.9809071856287426,0.017375047150606945,0.9809071856287426,0.0104737101318599,0.9809071856287426,0.9809071856287426,0.013930549742336323
0.9839011976047906,0.01311723416051635,0.9839011976047906,0.9839011976047906,0.01751741077446417,0.9839011976047906,0.010535659914876552,0.9839011976047906,0.9839011976047906,0.014008341828422559
0.9868952095808383,0.013220890259875285,0.9868952095808383,0.9868952095808383,0.01766283223961324,0.9868952095808383,0.010597937323642956,0.9868952095808383,0.9868952095808383,0.01408067567081315
0.9898922155688623,0.013291147083440646,0.9898922155688623,0.9898922155688623,0.017776499419559787,0.9898922155688623,0.010668986374959465,0.9898922155688623,0.9898922155688623,0.01417960623652502
0.9928907185628743,0.013350088486951362,0.9928907185628743,0.9928907185628743,0.017885999232253622,0.9928907185628743,0.010755105314783376,0.9928907185628743,0.9928907185628743,0.014277391217298993
0.9958892215568863,0.013442793680189387,0.9958892215568863,0.9958892215568863,0.01801193357209434,0.9958892215568863,0.01085202339369884,0.9958892215568863,0.9958892215568863,0.014387552327550844
0.9988907185628743,0.013577062885962627,0.9988907185628743,0.9988907185628743,0.018115787172290322,0.9988907185628743,0.01092102874500418,0.9988907185628743,0.9988907185628743,0.014458998957912977
1.0018922155688623,0.013671547437415497,1.0018922155688623,1.0018922155688623,0.018197705697480793,1.0018922155688623,0.010988917323676463,1.0018922155688623,1.0018922155688623,0.014526572760557818
1.0048967065868264,0.013773614875436805,1.0048967065868264,1.0048967065868264,0.018325123455537773,1.0048967065868264,0.011063608032587623,1.0048967065868264,1.0048967065868264,0.01462663351724955
1.0079026946107785,0.013851005843493995,1.0079026946107785,1.0079026946107785,0.01842532744495184,1.0079026946107785,0.011134169044699924,1.0079026946107785,1.0079026946107785,0.014749461540818519
1.0109086826347304,0.013940272075911852,1.0109086826347304,1.0109086826347304,0.018544461206073275,1.0109086826347304,0.01120689676100816,1.0109086826347304,1.0109086826347304,0.014832473369606414
1.0139176646706587,0.013998580452878486,1.0139176646706587,1.0139176646706587,0.018638812979443937,1.0139176646706587,0.01127292586919171,1.0139176646706587,1.0139176646706587,0.014939076722506262
1.0169281437125748,0.014138630209896886,1.0169281437125748,1.0169281437125748,0.018760994910410375,1.0169281437125748,0.011338988321648596,1.0169281437125748,1.0169281437125748,0.015037698232138743
1.019938622754491,0.014214138447702498,1.019938622754491,1.019938622754491,0.018926761542145152,1.019938622754491,0.011417328131412259,1.019938622754491,1.019938622754491,0.015139835270094236
1.0229520958083833,0.014318095641995114,1.0229520958083833,1.0229520958083833,0.019088723030721327,1.0229520958083833,0.011475165418326511,1.0229520958083833,1.0229520958083833,0.015219809406058634
1.0259670658682636,0.01439464230574374,1.0259670658682636,1.0259670658682636,0.01925318682662554,1.0259670658682636,0.011544624440111973,1.0259670658682636,1.0259670658682636,0.015316147267423506
1.0289820359281436,0.014472837968842297,1.0289820359281436,1.0289820359281436,0.01941506835055838,1.0289820359281436,0.011619781619072669,1.0289820359281436,1.0289820359281436,0.015428261578623263
1.032,0.014513787478648474,1.032,1.032,0.01947285374221925,1.032,0.011695990148761059,1.032,1.032,0.015521093030281445
1.0350194610778443,0.014555541974591135,1.0350194610778443,1.0350194610778443,0.019543913414316386,1.0350194610778443,0.01175279763628607,1.0350194610778443,1.0350194610778443,0.015606331991920061
1.0380389221556887,0.014651886623880799,1.0380389221556887,1.0380389221556887,0.019680453938819023,1.0380389221556887,0.011846708762644955,1.0380389221556887,1.0380389221556887,0.015722562146463028
1.041061377245509,0.01480476552858489,1.041061377245509,1.041061377245509,0.019844149816244435,1.041061377245509,0.011910957294902992,1.041061377245509,1.041061377245509,0.015856658044220078
1.0440853293413175,0.014937501470085811,1.0440853293413175,1.0440853293413175,0.020012575567960673,1.0440853293413175,0.011992564926159442,1.0440853293413175,1.0440853293413175,0.015977898349985212
1.0471107784431137,0.015039750911867428,1.0471107784431137,1.0471107784431137,0.02016774872819992,1.0471107784431137,0.012070460707782518,1.0471107784431137,1.0471107784431137,0.016086131428003806
1.0501362275449102,0.015129263561389628,1.0501362275449102,1.0501362275449102,0.020281577993396978,1.0501362275449102,0.012149730367200417,1.0501362275449102,1.0501362275449102,0.016166749428299737
1.0531646706586828,0.0151678581282837,1.0531646706586828,1.0531646706586828,0.020373830466721123,1.0531646706586828,0.012234899401871741,1.0531646706586828,1.0531646706586828,0.01626863646280191
1.0561946107784432,0.0152199435929185,1.0561946107784432,1.0561946107784432,0.020481096058892808,1.0561946107784432,0.012299442101885542,1.0561946107784432,1.0561946107784432,0.016335343158717024
1.0592260479041917,0.015287610089434649,1.0592260479041917,1.0592260479041917,0.020592431782870155,1.0592260479041917,0.012366382432969886,1.0592260479041917,1.0592260479041917,0.01639961434389473
1.062258982035928,0.015391137115367772,1.062258982035928,1.062258982035928,0.020701812195441562,1.062258982035928,0.012436599383390125,1.062258982035928,1.062258982035928,0.01648801809886557
1.0652919161676648,0.015410118884969346,1.0652919161676648,1.0652919161676648,0.020752229905835137,1.0652919161676648,0.012480128450669526,1.0652919161676648,1.0652919161676648,0.016597288158601595
1.0683278443113773,0.015466614734586985,1.0683278443113773,1.0683278443113773,0.020845142654631225,1.0683278443113773,0.012543708656999275,1.0683278443113773,1.0683278443113773,0.0166932369334424
1.0713652694610778,0.015560761827318572,1.0713652694610778,1.0713652694610778,0.020970094430117815,1.0713652694610778,0.012621230396927348,1.0713652694610778,1.0713652694610778,0.016813793883098924
1.0744041916167664,0.015634297113866654,1.0744041916167664,1.0744041916167664,0.021050978240091785,1.0744041916167664,0.012694505745024603,1.0744041916167664,1.0744041916167664,0.016901523577281922
1.0774446107784432,0.015669786390728815,1.0774446107784432,1.0774446107784432,0.02111420671994197,1.0774446107784432,0.012743410749320038,1.0774446107784432,1.0774446107784432,0.017004854543845028
1.080486526946108,0.01575041755708377,1.080486526946108,1.080486526946108,0.021224933724987915,1.080486526946108,0.012829433412551506,1.080486526946108,1.080486526946108,0.017117469222028402
1.0835299401197607,0.015784907189266208,1.0835299401197607,1.0835299401197607,0.02134356064524466,1.0835299401197607,0.012916692212712915,1.0835299401197607,1.0835299401197607,0.01719966422116969
1.0865748502994013,0.01585315729638799,1.0865748502994013,1.0865748502994013,0.02143949922739834,1.0865748502994013,0.01301073980698906,1.0865748502994013,1.0865748502994013,0.017290320308679177
1.08962125748503,0.015951440251070866,1.08962125748503,1.08962125748503,0.021610669020424033,1.08962125748503,0.013102891620117185,1.08962125748503,1.08962125748503,0.017380621620067208
1.0926691616766468,0.016030670342406076,1.0926691616766468,1.0926691616766468,0.02173247803430689,1.0926691616766468,0.01320057699673279,1.0926691616766468,1.0926691616766468,0.01746934874717834
1.0957185628742516,0.016138028783974,1.0957185628742516,1.0957185628742516,0.021804992424067537,1.0957185628742516,0.013278896600748998,1.0957185628742516,1.0957185628742516,0.017572005509923036
1.0987694610778445,0.016207590171679453,1.0987694610778445,1.0987694610778445,0.02189936414333674,1.0987694610778445,0.013363760318905469,1.0987694610778445,1.0987694610778445,0.017687854136224646
1.1018218562874251,0.01631697585476188,1.1018218562874251,1.1018218562874251,0.022054806133976926,1.1018218562874251,0.013447863133563847,1.1018218562874251,1.1018218562874251,0.01781432292322651
1.104875748502994,0.016436597523583944,1.104875748502994,1.104875748502994,0.022213590949319375,1.104875748502994,0.013514848274030815,1.104875748502994,1.104875748502994,0.017925779800526745
1.1079311377245509,0.01654153780525051,1.1079311377245509,1.1079311377245509,0.02232814353391809,1.1079311377245509,0.013590181961088509,1.1079311377245509,1.1079311377245509,0.018042122997572716
1.110988023952096,0.01660833590217478,1.110988023952096,1.110988023952096,0.022429605390597376,1.110988023952096,0.013684967652703073,1.110988023952096,1.110988023952096,0.018135693188847744
1.1140464071856289,0.016704820120024593,1.1140464071856289,1.1140464071856289,0.022559973253920684,1.1140464071856289,0.013759450254407926,1.1140464071856289,1.1140464071856289,0.018232264823529104
1.1171062874251498,0.01671982083113727,1.1171062874251498,1.1171062874251498,0.02262111997240705,1.1171062874251498,0.013825772801501235,1.1171062874251498,1.1171062874251498,0.018326343348491134
1.1201676646706586,0.016795657949137104,1.1201676646706586,1.1201676646706586,0.022753361815386484,1.1201676646706586,0.013900856565717828,1.1201676646706586,1.1201676646706586,0.01843050009828192
1.1232305389221557,0.016949504615103105,1.1232305389221557,1.1232305389221557,0.02291282297986273,1.1232305389221557,0.013974409387379245,1.1232305389221557,1.1232305389221557,0.018539636539448897
1.1262964071856287,0.01699537816618116,1.1262964071856287,1.1262964071856287,0.023045025831672686,1.1262964071856287,0.014047133278538302,1.1262964071856287,1.1262964071856287,0.018637438847260913
1.1293622754491017,0.017057233234114528,1.1293622754491017,1.1293622754491017,0.023180122414636104,1.1293622754491017,0.014120600871051646,1.1293622754491017,1.1293622754491017,0.01873518310932879
1.132429640718563,0.017185050194500926,1.132429640718563,1.132429640718563,0.023312603732176394,1.132429640718563,0.014185006696200552,1.132429640718563,1.132429640718563,0.0188520715047438
1.1354985029940121,0.017323040725211968,1.1354985029940121,1.1354985029940121,0.02344504307585344,1.1354985029940121,0.014259267419266081,1.1354985029940121,1.1354985029940121,0.01895494518006666
1.1385703592814371,0.017370409289923866,1.1385703592814371,1.1385703592814371,0.02352218587289389,1.1385703592814371,0.014312780046628303,1.1385703592814371,1.1385703592814371,0.019039193906649432
1.1416422155688624,0.017437163912114955,1.1416422155688624,1.1416422155688624,0.023641273759280077,1.1416422155688624,0.014390286115161442,1.1416422155688624,1.1416422155688624,0.019132912748040732
1.1447155688622754,0.017493416868542624,1.1447155688622754,1.1447155688622754,0.023732056482311928,1.1447155688622754,0.014460945556081203,1.1447155688622754,1.1447155688622754,0.019228028051343354
1.1477919161676646,0.017569664830529127,1.1477919161676646,1.1477919161676646,0.02383462515022967,1.1477919161676646,0.014518634212516732,1.1477919161676646,1.1477919161676646,0.019327428880935867
1.150868263473054,0.017630976024651437,1.150868263473054,1.150868263473054,0.02393000111080389,1.150868263473054,0.01458635761366633,1.150868263473054,1.150868263473054,0.019425686409412092
1.1539476047904194,0.017758552278018452,1.1539476047904194,1.1539476047904194,0.024018914371173265,1.1539476047904194,0.014637990287038308,1.1539476047904194,1.1539476047904194,0.019529806601386437
1.1570269461077844,0.017861170771121277,1.1570269461077844,1.1570269461077844,0.02411899792589787,1.1570269461077844,0.014704524669859033,1.1570269461077844,1.1570269461077844,0.0196435389252007
1.1601092814371259,0.017928548121465465,1.1601092814371259,1.1601092814371259,0.024224588139262263,1.1601092814371259,0.01475413314321002,1.1601092814371259,1.1601092814371259,0.019729558116993902
1.163191616766467,0.01798228304658184,1.163191616766467,1.163191616766467,0.024307688887869994,1.163191616766467,0.014847893859224146,1.163191616766467,1.163191616766467,0.019837788557781975
1.1662769461077844,0.018131928229438807,1.1662769461077844,1.1662769461077844,0.024427149190683176,1.1662769461077844,0.014922796748332901,1.1662769461077844,1.1662769461077844,0.019917765624372974
1.169362275449102,0.018246617496921854,1.169362275449102,1.169362275449102,0.02455036213607197,1.169362275449102,0.014987228105491024,1.169362275449102,1.169362275449102,0.020016785262462793
1.1724505988023952,0.018362609045621137,1.1724505988023952,1.1724505988023952,0.02469086114504468,1.1724505988023952,0.015064609064077547,1.1724505988023952,1.1724505988023952,0.02011277985376629
1.1755404191616767,0.018421050522367397,1.1755404191616767,1.1755404191616767,0.024806910923674187,1.1755404191616767,0.015159356205080611,1.1755404191616767,1.1755404191616767,0.02021367222559928
1.178630239520958,0.018525730740575074,1.178630239520958,1.178630239520958,0.02495557304541052,1.178630239520958,0.015272604614293389,1.178630239520958,1.178630239520958,0.020312498922436265
1.1817230538922157,0.018659677200406233,1.1817230538922157,1.1817230538922157,0.025102355266441823,1.1817230538922157,0.015331669469458822,1.1817230538922157,1.1817230538922157,0.020401458402893622
1.1848173652694611,0.01878296916288075,1.1848173652694611,1.1848173652694611,0.02525436004661072,1.1848173652694611,0.01542407639625885,1.1848173652694611,1.1848173652694611,0.020512139601012305
1.1879131736526947,0.018892176316862117,1.1879131736526947,1.1879131736526947,0.025403333222015812,1.1879131736526947,0.015509112905018696,1.1879131736526947,1.1879131736526947,0.020596578794985634
1.1910089820359282,0.019003788886877603,1.1910089820359282,1.1910089820359282,0.025521134772068455,1.1910089820359282,0.015575346961938097,1.1910089820359282,1.1910089820359282,0.020682801270576357
1.1941077844311376,0.019071886848281688,1.1941077844311376,1.1941077844311376,0.025647873337225454,1.1941077844311376,0.015661032426208654,1.1941077844311376,1.1941077844311376,0.020775508305299603
1.1972080838323353,0.019184810335150546,1.1972080838323353,1.1972080838323353,0.025755317781099935,1.1972080838323353,0.015750577259230375,1.1972080838323353,1.1972080838323353,0.020889764611146625
1.200309880239521,0.019294365186084537,1.200309880239521,1.200309880239521,0.025879787660796134,1.200309880239521,0.015812131959474694,1.200309880239521,1.200309880239521,0.020978742618898635
1.2034131736526947,0.01939074392584752,1.2034131736526947,1.2034131736526947,0.026003491868501993,1.2034131736526947,0.015933427756803887,1.2034131736526947,1.2034131736526947,0.021114016295143593
1.2065179640718564,0.019500141114118148,1.2065179640718564,1.2065179640718564,0.026161421835869125,1.2065179640718564,0.016026179040073696,1.2065179640718564,1.2065179640718564,0.02121575384768496
1.209624251497006,0.019552637753848755,1.209624251497006,1.209624251497006,0.026261241298879367,1.209624251497006,0.016057060516959303,1.209624251497006,1.209624251497006,0.021303452998670834
1.212732035928144,0.019645845284858163,1.212732035928144,1.212732035928144,0.02634812507123266,1.212732035928144,0.01612053890195335,1.212732035928144,1.212732035928144,0.021400721162277286
1.2158413173652693,0.019718908663702506,1.2158413173652693,1.2158413173652693,0.02650918377350649,1.2158413173652693,0.016210737380601144,1.2158413173652693,1.2158413173652693,0.02151400965119504
1.2189535928143713,0.019771465437216782,1.2189535928143713,1.2189535928143713,0.026645059292164066,1.2189535928143713,0.0162785172388849,1.2189535928143713,1.2189535928143713,0.02162824824325468
1.222065868263473,0.019848788256671253,1.222065868263473,1.222065868263473,0.026767849792419147,1.222065868263473,0.016370096134609533,1.222065868263473,1.222065868263473,0.021754592857040362
1.2251796407185631,0.019936970552502844,1.2251796407185631,1.2251796407185631,0.02684821928401027,1.2251796407185631,0.016447467220175895,1.2251796407185631,1.2251796407185631,0.021846594694651823
1.2282949101796408,0.019966956011626114,1.2282949101796408,1.2282949101796408,0.026936006113316042,1.2282949101796408,0.01649722559457544,1.2282949101796408,1.2282949101796408,0.021936063857417854
1.2314131736526945,0.02009753290216979,1.2314131736526945,1.2314131736526945,0.027134083018595313,1.2314131736526945,0.016603455997085983,1.2314131736526945,1.2314131736526945,0.022043563441941284
1.2345314371257485,0.020230216517427898,1.2345314371257485,1.2345314371257485,0.02724622969904081,1.2345314371257485,0.01667006966043091,1.2345314371257485,1.2345314371257485,0.022144541565442204
1.2376511976047904,0.02031639448009949,1.2376511976047904,1.2376511976047904,0.027410113322674495,1.2376511976047904,0.016728152675961894,1.2376511976047904,1.2376511976047904,0.022259049081667273
1.2407739520958085,0.020424160981213704,1.2407739520958085,1.2407739520958085,0.027538010787673588,1.2407739520958085,0.016794744301623084,1.2407739520958085,1.2407739520958085,0.02234401264775682
1.2438967065868263,0.02050913579691525,1.2438967065868263,1.2438967065868263,0.027684092172662152,1.2438967065868263,0.016867286394814014,1.2438967065868263,1.2438967065868263,0.02242789938360887
1.2470224550898203,0.02057847145781843,1.2470224550898203,1.2470224550898203,0.027812563877798152,1.2470224550898203,0.016948915529611756,1.2470224550898203,1.2470224550898203,0.022534574458510294
1.2501482035928144,0.02067572201361351,1.2501482035928144,1.2501482035928144,0.027957345661825648,1.2501482035928144,0.017036970035925785,1.2501482035928144,1.2501482035928144,0.0226431360701061
1.2532769461077846,0.020752352740089013,1.2532769461077846,1.2532769461077846,0.02811230306864859,1.2532769461077846,0.01712721548499315,1.2532769461077846,1.2532769461077846,0.02273981344072822
1.2564071856287424,0.02089668231446856,1.2564071856287424,1.2564071856287424,0.028294848582249697,1.2564071856287424,0.01721567423065958,1.2564071856287424,1.2564071856287424,0.022871536871227234
1.2595389221556885,0.021000902249278683,1.2595389221556885,1.2595389221556885,0.02843189887119267,1.2595389221556885,0.01729981699848416,1.2595389221556885,1.2595389221556885,0.022985834042478375
1.2626706586826348,0.021086455864661412,1.2626706586826348,1.2626706586826348,0.0285133521382784,1.2626706586826348,0.017389848169931613,1.2626706586826348,1.2626706586826348,0.02308706115254855
1.2658053892215568,0.02117197167094611,1.2658053892215568,1.2658053892215568,0.028646866284428283,1.2658053892215568,0.017465226835229854,1.2658053892215568,1.2658053892215568,0.023198638542282258
1.268941616766467,0.02127918295163864,1.268941616766467,1.268941616766467,0.028768900278772363,1.268941616766467,0.01754089261071133,1.268941616766467,1.268941616766467,0.02328838846507769
1.2720793413173654,0.0214158513453041,1.2720793413173654,1.2720793413173654,0.028931740039954093,1.2720793413173654,0.01763261304281372,1.2720793413173654,1.2720793413173654,0.023393150197553357
1.2752185628742514,0.021490636378992914,1.2752185628742514,1.2752185628742514,0.02902516523198021,1.2752185628742514,0.01767839432105339,1.2752185628742514,1.2752185628742514,0.0234705283418012
1.2783592814371258,0.021635452903670797,1.2783592814371258,1.2783592814371258,0.029218923549557744,1.2783592814371258,0.01775906607270421,1.2783592814371258,1.2783592814371258,0.023578617218988164
1.2815014970059881,0.02173500769453162,1.2815014970059881,1.2815014970059881,0.029376202210779776,1.2815014970059881,0.01786510145119028,1.2815014970059881,1.2815014970059881,0.023695797840084073
1.2846452095808383,0.021847811795435525,1.2846452095808383,1.2846452095808383,0.029509025803744485,1.2846452095808383,0.017953965855649585,1.2846452095808383,1.2846452095808383,0.023786973601071792
1.2877904191616767,0.02190460577358893,1.2877904191616767,1.2877904191616767,0.02964230233385932,1.2877904191616767,0.01802490436015499,1.2877904191616767,1.2877904191616767,0.02387509187500383
1.290938622754491,0.02199480901995357,1.290938622754491,1.290938622754491,0.029810776202180686,1.290938622754491,0.01812850492091759,1.290938622754491,1.290938622754491,0.023983733503708107
1.2940868263473055,0.0220315411306783,1.2940868263473055,1.2940868263473055,0.02989465861238203,1.2940868263473055,0.018191156002648395,1.2940868263473055,1.2940868263473055,0.02409537427365985
1.297236526946108,0.022132967533805246,1.297236526946108,1.297236526946108,0.02999758808555906,1.297236526946108,0.018268796850140368,1.297236526946108,1.297236526946108,0.024195041016774072
1.3003892215568864,0.022286218553537396,1.3003892215568864,1.3003892215568864,0.030168829097441605,1.3003892215568864,0.01834425873827873,1.3003892215568864,1.3003892215568864,0.024308738459797117
1.303541916167665,0.022385968017727242,1.303541916167665,1.303541916167665,0.030296985908078677,1.303541916167665,0.01840752917300096,1.303541916167665,1.303541916167665,0.02440632145738499
1.3066961077844312,0.0224668954191135,1.3066961077844312,1.3066961077844312,0.030399916155333547,1.3066961077844312,0.018490602601420658,1.3066961077844312,1.3066961077844312,0.024504511084676567
1.3098532934131737,0.022545321952988615,1.3098532934131737,1.3098532934131737,0.030565790876232225,1.3098532934131737,0.018579444602911697,1.3098532934131737,1.3098532934131737,0.024617281196093185
1.3130119760479042,0.02262334129561257,1.3130119760479042,1.3130119760479042,0.03069571331317745,1.3130119760479042,0.018645815555372466,1.3130119760479042,1.3130119760479042,0.02471889555562798
1.316170658682635,0.02268111816984885,1.316170658682635,1.316170658682635,0.03081147546369214,1.316170658682635,0.018705483974623033,1.316170658682635,1.316170658682635,0.024816575007172027
1.3193323353293416,0.022769403134468305,1.3193323353293416,1.3193323353293416,0.030929458635685584,1.3193323353293416,0.018782202131348052,1.3193323353293416,1.3193323353293416,0.024926679815385898
1.322495508982036,0.022854364954389816,1.322495508982036,1.322495508982036,0.03105968134555665,1.322495508982036,0.018874008318470394,1.322495508982036,1.322495508982036,0.025044384915287463
1.3256601796407186,0.022927777067964027,1.3256601796407186,1.3256601796407186,0.03115803908540648,1.3256601796407186,0.01892909505157781,1.3256601796407186,1.3256601796407186,0.025133725183827907
1.3288248502994013,0.022963791495214103,1.3288248502994013,1.3288248502994013,0.03124287000885013,1.3288248502994013,0.0190101014727666,1.3288248502994013,1.3288248502994013,0.02522715089254442
1.33199251497006,0.02311091118834823,1.33199251497006,1.33199251497006,0.03137325637429671,1.33199251497006,0.019083991286624136,1.33199251497006,1.33199251497006,0.025341617299980017
1.3351616766467067,0.023164441440509866,1.3351616766467067,1.3351616766467067,0.03151034229114251,1.3351616766467067,0.01917120275108143,1.3351616766467067,1.3351616766467067,0.0254600952984686
1.3383323353293415,0.023276179228557962,1.3383323353293415,1.3383323353293415,0.0316119171835094,1.3383323353293415,0.019256928748148897,1.3383323353293415,1.3383323353293415,0.025549225021992358
1.3415059880239522,0.023387950659809406,1.3415059880239522,1.3415059880239522,0.03174880841700539,1.3415059880239522,0.019326479012975083,1.3415059880239522,1.3415059880239522,0.02564056821877958
1.3446796407185628,0.023443191314649,1.3446796407185628,1.3446796407185628,0.031848714404922526,1.3446796407185628,0.019393135583466302,1.3446796407185628,1.3446796407185628,0.025728122605480016
1.3478547904191618,0.023517369457515237,1.3478547904191618,1.3478547904191618,0.03193605115137475,1.3478547904191618,0.0194573547861346,1.3478547904191618,1.3478547904191618,0.025810184817896778
1.3510314371257484,0.023613228854931095,1.3510314371257484,1.3510314371257484,0.03209493894770628,1.3510314371257484,0.019537047654543293,1.3510314371257484,1.3510314371257484,0.025906068985590572
1.3542110778443115,0.023713994416681827,1.3542110778443115,1.3542110778443115,0.03222538058305015,1.3542110778443115,0.01961382368818756,1.3542110778443115,1.3542110778443115,0.025998184347474695
1.3573907185628744,0.023778635775977188,1.3573907185628744,1.3573907185628744,0.032348440270262305,1.3573907185628744,0.01966927180312467,1.3573907185628744,1.3573907185628744,0.02610406731968301
1.3605733532934132,0.02389765889315885,1.3605733532934132,1.3605733532934132,0.03245343775522228,1.3605733532934132,0.019742483800548667,1.3605733532934132,1.3605733532934132,0.02623756886369444
1.3637559880239523,0.024006399278420562,1.3637559880239523,1.3637559880239523,0.03258810945442963,1.3637559880239523,0.019830262448476386,1.3637559880239523,1.3637559880239523,0.02633930028159083
1.366941616766467,0.024052362616172152,1.366941616766467,1.366941616766467,0.032675464065637934,1.366941616766467,0.019907576208496328,1.366941616766467,1.366941616766467,0.026438887240979803
1.3701272455089821,0.02418099202951598,1.3701272455089821,1.3701272455089821,0.032794324754633515,1.3701272455089821,0.019958348075122836,1.3701272455089821,1.3701272455089821,0.026520612381327066
1.3733158682634732,0.024318070395638526,1.3733158682634732,1.3733158682634732,0.03296150510377007,1.3733158682634732,0.020056997515456695,1.3733158682634732,1.3733158682634732,0.026614999895687552
1.376505988023952,0.024404546171723857,1.376505988023952,1.376505988023952,0.03309420905182641,1.376505988023952,0.020126771729671884,1.376505988023952,1.376505988023952,0.02672678613007443
1.379697604790419,0.024486857541901833,1.379697604790419,1.379697604790419,0.03325968348857184,1.379697604790419,0.020214523281069898,1.379697604790419,1.379697604790419,0.026830764028291553
1.3828907185628743,0.024582100388757588,1.3828907185628743,1.3828907185628743,0.033409041679952727,1.3828907185628743,0.02027899543602852,1.3828907185628743,1.3828907185628743,0.026932543789857655
1.3860853293413176,0.02467142510079949,1.3860853293413176,1.3860853293413176,0.03354100556617184,1.3860853293413176,0.020380422399193937,1.3860853293413176,1.3860853293413176,0.027018510170359267
1.3892814371257487,0.024763436240093962,1.3892814371257487,1.3892814371257487,0.033652962652967904,1.3892814371257487,0.02045240778844474,1.3892814371257487,1.3892814371257487,0.02711273298283812
1.3924790419161677,0.024855995081793415,1.3924790419161677,1.3924790419161677,0.033742010905863117,1.3924790419161677,0.020534660536278403,1.3924790419161677,1.3924790419161677,0.02719747710200764
1.395678143712575,0.024999576928816828,1.395678143712575,1.395678143712575,0.03388172643351267,1.395678143712575,0.02059874418048449,1.395678143712575,1.395678143712575,0.0273037101490656
1.398880239520958,0.02512024250818366,1.398880239520958,1.398880239520958,0.03398486551736414,1.398880239520958,0.020671836595474734,1.398880239520958,1.398880239520958,0.02737560418742152
1.4020823353293412,0.025183890071500997,1.4020823353293412,1.4020823353293412,0.03409238112467225,1.4020823353293412,0.020710338965303707,1.4020823353293412,1.4020823353293412,0.02746112180530636
1.4052859281437124,0.025263101580802128,1.4052859281437124,1.4052859281437124,0.03424146493963375,1.4052859281437124,0.02080364958531901,1.4052859281437124,1.4052859281437124,0.027576578824545016
1.40849251497006,0.02530180670839629,1.40849251497006,1.40849251497006,0.034345360013036445,1.40849251497006,0.020877202896323842,1.40849251497006,1.40849251497006,0.02768871880123231
1.4117005988023954,0.025365525222222407,1.4117005988023954,1.4117005988023954,0.0344614298594956,1.4117005988023954,0.020939988963778303,1.4117005988023954,1.4117005988023954,0.027778817065173357
1.4149086826347306,0.025434049030470984,1.4149086826347306,1.4149086826347306,0.034593577087161397,1.4149086826347306,0.021013205868420697,1.4149086826347306,1.4149086826347306,0.02787156622923763
1.4181197604790419,0.025537981811031486,1.4181197604790419,1.4181197604790419,0.03474896144641262,1.4181197604790419,0.021107233721136417,1.4181197604790419,1.4181197604790419,0.027957750989764486
1.4213323353293414,0.025637399223476437,1.4213323353293414,1.4213323353293414,0.03493904688468682,1.4213323353293414,0.02120530796138319,1.4213323353293414,1.4213323353293414,0.028056250716691912
1.4245464071856286,0.025690994354549454,1.4245464071856286,1.4245464071856286,0.03506071842677778,1.4245464071856286,0.021297002335259895,1.4245464071856286,1.4245464071856286,0.02814239113440447
1.4277619760479041,0.025719291184725122,1.4277619760479041,1.4277619760479041,0.03513649040030538,1.4277619760479041,0.021364581107863843,1.4277619760479041,1.4277619760479041,0.02822330376769599
1.4309790419161676,0.025796574564948917,1.4309790419161676,1.4309790419161676,0.03522711131520292,1.4309790419161676,0.02143317988578659,1.4309790419161676,1.4309790419161676,0.028317781968112753
1.434197604790419,0.02587893581774167,1.434197604790419,1.434197604790419,0.03532643357637275,1.434197604790419,0.02149851546685634,1.434197604790419,1.434197604790419,0.028400461645883335
1.437417664670659,0.02594052053962744,1.437417664670659,1.437417664670659,0.035449608264949896,1.437417664670659,0.021571808943403832,1.437417664670659,1.437417664670659,0.028511869132623338
1.4406392215568862,0.026041930798526434,1.4406392215568862,1.4406392215568862,0.03559592660274217,1.4406392215568862,0.02164510338485377,1.4406392215568862,1.4406392215568862,0.028603694432489217
1.4438622754491017,0.0261215034154863,1.4438622754491017,1.4438622754491017,0.0357620374275453,1.4438622754491017,0.02171733557204004,1.4438622754491017,1.4438622754491017,0.02869513765066207
1.4470883233532936,0.02619837460501576,1.4470883233532936,1.4470883233532936,0.03584908950733095,1.4470883233532936,0.02179311019196895,1.4470883233532936,1.4470883233532936,0.02877367911030545
1.450314371257485,0.026259776851844368,1.450314371257485,1.450314371257485,0.03596097236209358,1.450314371257485,0.02186530819403827,1.450314371257485,1.450314371257485,0.028862960199526094
1.4535434131736527,0.026397502881513102,1.4535434131736527,1.4535434131736527,0.03607821466122314,1.4535434131736527,0.021941964493621235,1.4535434131736527,1.4535434131736527,0.028939271849079674
1.4567724550898205,0.026456813392715835,1.4567724550898205,1.4567724550898205,0.036173560452159484,1.4567724550898205,0.021996531728394917,1.4567724550898205,1.4567724550898205,0.029036318598678834
1.4600044910179641,0.02655932467502275,1.4600044910179641,1.4600044910179641,0.03628407197905785,1.4600044910179641,0.022077748915303157,1.4600044910179641,1.4600044910179641,0.02911428426854576
1.463238023952096,0.026653288748395502,1.463238023952096,1.463238023952096,0.03643717184106123,1.463238023952096,0.022160298253487056,1.463238023952096,1.463238023952096,0.029213325444573925
1.4664730538922155,0.026698598304982765,1.4664730538922155,1.4664730538922155,0.036562216940038195,1.4664730538922155,0.022233825201977333,1.4664730538922155,1.4664730538922155,0.029310704598577927
1.4697095808383234,0.026803782431951334,1.4697095808383234,1.4697095808383234,0.03669238740427316,1.4697095808383234,0.02230035426405,1.4697095808383234,1.4697095808383234,0.029392742472457538
1.4729476047904193,0.02688168650737537,1.4729476047904193,1.4729476047904193,0.03680913933801831,1.4729476047904193,0.022341721770546216,1.4729476047904193,1.4729476047904193,0.029471580328806903
1.476187125748503,0.026943181334466573,1.476187125748503,1.476187125748503,0.036961943400674664,1.476187125748503,0.022413038024039853,1.476187125748503,1.476187125748503,0.02956539205339093
1.4794281437125751,0.027019123801177623,1.4794281437125751,1.4794281437125751,0.0370761521182784,1.4794281437125751,0.02246955422400859,1.4794281437125751,1.4794281437125751,0.029633385257708176
1.4826721556886227,0.02710548088438163,1.4826721556886227,1.4826721556886227,0.03717852046722699,1.4826721556886227,0.022556715761653974,1.4826721556886227,1.4826721556886227,0.029729104056711107
1.4859161676646706,0.02716520236645154,1.4859161676646706,1.4859161676646706,0.037279731090382434,1.4859161676646706,0.022613572089751927,1.4859161676646706,1.4859161676646706,0.029822887441902545
1.4891616766467066,0.027255761929880894,1.4891616766467066,1.4891616766467066,0.03739904871531455,1.4891616766467066,0.022678298610583018,1.4891616766467066,1.4891616766467066,0.029896342480683184
1.4924101796407188,0.027325859012456145,1.4924101796407188,1.4924101796407188,0.037492400102066156,1.4924101796407188,0.02274654123610298,1.4924101796407188,1.4924101796407188,0.02998501043881007
1.4956601796407185,0.027420089368558154,1.4956601796407185,1.4956601796407185,0.03760035640722666,1.4956601796407185,0.02281569011182983,1.4956601796407185,1.4956601796407185,0.030070858794076654
1.4989071856287426,0.02750069989211039,1.4989071856287426,1.4989071856287426,0.037730712354554476,1.4989071856287426,0.022877161396253516,1.4989071856287426,1.4989071856287426,0.030164867894194952
1.5021706586826347,0.02759614434590373,1.5021706586826347,1.5021706586826347,0.03782929462316614,1.5021706586826347,0.022923944038929604,1.5021706586826347,1.5021706586826347,0.030246194949427485
1.5054191616766468,0.027676034034761075,1.5054191616766468,1.5054191616766468,0.03794084882923039,1.5054191616766468,0.022990962582253277,1.5054191616766468,1.5054191616766468,0.03033776752859238
1.5086676646706587,0.027766632263015654,1.5086676646706587,1.5086676646706587,0.03806086129525862,1.5086676646706587,0.023061129292268296,1.5086676646706587,1.5086676646706587,0.030414360571644136
1.511931137724551,0.02784491374834941,1.511931137724551,1.511931137724551,0.03815926441750063,1.511931137724551,0.02313672226930265,1.511931137724551,1.511931137724551,0.03050032861916883
1.515194610778443,0.027905574525073282,1.515194610778443,1.515194610778443,0.038247879981200855,1.515194610778443,0.023177250965384172,1.515194610778443,1.515194610778443,0.03056609201339629
1.5184580838323354,0.02798402970640495,1.5184580838323354,1.5184580838323354,0.038356666591080835,1.5184580838323354,0.023217381570265237,1.5184580838323354,1.5184580838323354,0.030652894572681593
1.5217065868263473,0.02804880460905345,1.5217065868263473,1.5217065868263473,0.03847519625464496,1.5217065868263473,0.023279480041310155,1.5217065868263473,1.5217065868263473,0.03074052197499351
1.5249850299401198,0.028096836232177444,1.5249850299401198,1.5249850299401198,0.038565944227308545,1.5249850299401198,0.023338280096561075,1.5249850299401198,1.5249850299401198,0.030819441515474503
1.528248502994012,0.028145148722358446,1.528248502994012,1.528248502994012,0.03865587750613049,1.528248502994012,0.023401665988758893,1.528248502994012,1.528248502994012,0.030901357029858998
1.5315119760479041,0.028241501217354772,1.5315119760479041,1.5315119760479041,0.03879717550569495,1.5315119760479041,0.023465411892969457,1.5315119760479041,1.5315119760479041,0.030989367514077826
1.5347754491017964,0.02835368378673757,1.5347754491017964,1.5347754491017964,0.03893902711871572,1.5347754491017964,0.023512721854858615,1.5347754491017964,1.5347754491017964,0.031060721103546848
1.538053892215569,0.02842971326963588,1.538053892215569,1.538053892215569,0.03905642258272617,1.538053892215569,0.023590969623262566,1.538053892215569,1.538053892215569,0.031140223101896673
1.541317365269461,0.028508256059510247,1.541317365269461,1.541317365269461,0.039146887610538285,1.541317365269461,0.023651836499656062,1.541317365269461,1.541317365269461,0.03122641219668358
1.5445958083832336,0.028610138333309908,1.5445958083832336,1.5445958083832336,0.039285689338364974,1.5445958083832336,0.023727360899691723,1.5445958083832336,1.5445958083832336,0.031329753292079
1.547874251497006,0.028704407455889435,1.547874251497006,1.547874251497006,0.039383088967515634,1.547874251497006,0.023776123418903502,1.547874251497006,1.547874251497006,0.03141003078957192
1.5511526946107785,0.028758525751434755,1.5511526946107785,1.5511526946107785,0.03950328369285185,1.5511526946107785,0.023844834607966804,1.5511526946107785,1.5511526946107785,0.03148758103728393
1.554431137724551,0.028815226158678025,1.554431137724551,1.554431137724551,0.039613439164262174,1.554431137724551,0.023916611154410995,1.554431137724551,1.554431137724551,0.03156458950249058
1.5577095808383234,0.028872950617309878,1.5577095808383234,1.5577095808383234,0.039711318047362346,1.5577095808383234,0.023953570331558423,1.5577095808383234,1.5577095808383234,0.03164427554018993
1.560988023952096,0.028954845332410863,1.560988023952096,1.560988023952096,0.03979961897335797,1.560988023952096,0.02400345065584892,1.560988023952096,1.560988023952096,0.031723397790679064
1.5642814371257487,0.02902797676282624,1.5642814371257487,1.5642814371257487,0.03992070897791939,1.5642814371257487,0.02406663664092643,1.5642814371257487,1.5642814371257487,0.03181207008306598
1.567559880239521,0.029082732855179202,1.567559880239521,1.567559880239521,0.04006179350565738,1.567559880239521,0.024139199341677763,1.567559880239521,1.567559880239521,0.031903435951367284
1.5708532934131736,0.029144084830342098,1.5708532934131736,1.5708532934131736,0.04014596917866905,1.5708532934131736,0.02417262752706927,1.5708532934131736,1.5708532934131736,0.03197050129063071
1.5741317365269463,0.029235022854395984,1.5741317365269463,1.5741317365269463,0.04025111180322547,1.5741317365269463,0.024237052102341304,1.5741317365269463,1.5741317365269463,0.032043608588394064
1.5774251497005989,0.029288792143522657,1.5774251497005989,1.5774251497005989,0.040356188603453226,1.5774251497005989,0.02429561537741228,1.5774251497005989,1.5774251497005989,0.03212853874734079
1.5807185628742517,0.02935412116190999,1.5807185628742517,1.5807185628742517,0.04047917467382989,1.5807185628742517,0.02436300147966464,1.5807185628742517,1.5807185628742517,0.032207330927257416
1.5840119760479043,0.02943646078125247,1.5840119760479043,1.5840119760479043,0.04061225952176309,1.5840119760479043,0.024441219129326456,1.5840119760479043,1.5840119760479043,0.03230503448395543
1.587305389221557,0.029451366431787276,1.587305389221557,1.587305389221557,0.0406790529995899,1.587305389221557,0.024501362259927686,1.587305389221557,1.587305389221557,0.03238288346220578
1.5905988023952096,0.029535183686939213,1.5905988023952096,1.5905988023952096,0.040785642818105663,1.5905988023952096,0.02456102352511546,1.5905988023952096,1.5905988023952096,0.03246275120542232
1.5939071856287426,0.029594460468072126,1.5939071856287426,1.5939071856287426,0.04090890615245224,1.5939071856287426,0.024612600010147555,1.5939071856287426,1.5939071856287426,0.03253508633808876
1.5972005988023952,0.02967211666259918,1.5972005988023952,1.5972005988023952,0.04103502035639353,1.5972005988023952,0.024664601327963522,1.5972005988023952,1.5972005988023952,0.03263088015313089
1.6005089820359282,0.029753273968141352,1.6005089820359282,1.6005089820359282,0.041153336031771355,1.6005089820359282,0.024732205291414736,1.6005089820359282,1.6005089820359282,0.03272501961445511
1.603802395209581,0.02980003643685895,1.603802395209581,1.603802395209581,0.04126048340618298,1.603802395209581,0.02477621580368579,1.603802395209581,1.603802395209581,0.03281023883520624
1.6071107784431138,0.029874753162073758,1.6071107784431138,1.6071107784431138,0.04135210362048039,1.6071107784431138,0.02485052094603762,1.6071107784431138,1.6071107784431138,0.03289556241160301
1.6104191616766468,0.029932491458351262,1.6104191616766468,1.6104191616766468,0.041430833960661745,1.6104191616766468,0.02490546482705383,1.6104191616766468,1.6104191616766468,0.03296101607293968
1.6137275449101798,0.030007100031100555,1.6137275449101798,1.6137275449101798,0.04152573400191775,1.6137275449101798,0.024947330516153863,1.6137275449101798,1.6137275449101798,0.033031347777252446
1.6170359281437126,0.030062751883214636,1.6170359281437126,1.6170359281437126,0.04161280488311213,1.6170359281437126,0.024988301213391503,1.6170359281437126,1.6170359281437126,0.033108180204820425
1.6203443113772455,0.030164652632775533,1.6203443113772455,1.6203443113772455,0.041714384855942234,1.6203443113772455,0.025037412302595482,1.6203443113772455,1.6203443113772455,0.03319597064199091
1.6236676646706587,0.030210031858128948,1.6236676646706587,1.6236676646706587,0.041793160532329704,1.6236676646706587,0.02509065833532458,1.6236676646706587,1.6236676646706587,0.03326857416537539
1.6269760479041917,0.030300107251819065,1.6269760479041917,1.6269760479041917,0.04190312623458366,1.6269760479041917,0.025148725812479324,1.6269760479041917,1.6269760479041917,0.0333441243187799
1.6302994011976049,0.030398325795930242,1.6302994011976049,1.6302994011976049,0.0420063600081083,1.6302994011976049,0.025206202721062478,1.6302994011976049,1.6302994011976049,0.03342550838620221
1.633622754491018,0.03043293211752024,1.633622754491018,1.633622754491018,0.04211654946504622,1.633622754491018,0.02526656545657924,1.633622754491018,1.633622754491018,0.03347993368956188
1.6369311377245508,0.030512066077232364,1.6369311377245508,1.6369311377245508,0.0422050793989248,1.6369311377245508,0.025326168503685832,1.6369311377245508,1.6369311377245508,0.03355787435408238
1.640254491017964,0.030584513951610826,1.640254491017964,1.640254491017964,0.04227472966185294,1.640254491017964,0.025378359455856633,1.640254491017964,1.640254491017964,0.03363958215738946
1.6435778443113773,0.030685144537635586,1.6435778443113773,1.6435778443113773,0.042390231114402724,1.6435778443113773,0.025439946883525907,1.6435778443113773,1.6435778443113773,0.03373203259091535
1.6469011976047905,0.03074359721461326,1.6469011976047905,1.6469011976047905,0.04247112230582782,1.6469011976047905,0.0254781958010383,1.6469011976047905,1.6469011976047905,0.033809187087345
1.650239520958084,0.03082438393850554,1.650239520958084,1.650239520958084,0.04256707479828973,1.650239520958084,0.025528138881897797,1.650239520958084,1.650239520958084,0.03387775074696482
1.653562874251497,0.03085763750871448,1.653562874251497,1.653562874251497,0.04264500451936,1.653562874251497,0.025583836424129664,1.653562874251497,1.653562874251497,0.033952220336000156
1.65688622754491,0.030950639350985763,1.65688622754491,1.65688622754491,0.04274561689765169,1.65688622754491,0.025642877215660723,1.65688622754491,1.65688622754491,0.034033274999659205
1.6602245508982036,0.03098178121551928,1.6602245508982036,1.6602245508982036,0.04281619787003166,1.6602245508982036,0.02568946823903969,1.6602245508982036,1.6602245508982036,0.03409921276450223
1.6635628742514972,0.031038990250960925,1.6635628742514972,1.6635628742514972,0.04291993187612391,1.6635628742514972,0.025729493049254426,1.6635628742514972,1.6635628742514972,0.034169913881132497
1.6668862275449103,0.031088398503583085,1.6668862275449103,1.6668862275449103,0.04300042130359541,1.6668862275449103,0.025783029389095446,1.6668862275449103,1.6668862275449103,0.034227880274947255
1.6702245508982037,0.031147338193791087,1.6702245508982037,1.6702245508982037,0.0430871046193452,1.6702245508982037,0.025833146969124962,1.6702245508982037,1.6702245508982037,0.03429485359453594
1.673562874251497,0.031180931883238318,1.673562874251497,1.673562874251497,0.043146870283189566,1.673562874251497,0.02587212367123575,1.673562874251497,1.673562874251497,0.034369206158550075
1.6769011976047905,0.0312511408479931,1.6769011976047905,1.6769011976047905,0.043238722739315734,1.6769011976047905,0.025914168839091884,1.6769011976047905,1.6769011976047905,0.03443252969777793
1.6802544910179642,0.03131277960267841,1.6802544910179642,1.6802544910179642,0.04334374631476355,1.6802544910179642,0.025954557452007733,1.6802544910179642,1.6802544910179642,0.034506465839423364
1.6835928143712575,0.03134494014304391,1.6835928143712575,1.6835928143712575,0.04341898672035023,1.6835928143712575,0.02600508029797697,1.6835928143712575,1.6835928143712575,0.03457394726765093
1.686931137724551,0.03140370795128489,1.686931137724551,1.686931137724551,0.043531229660793806,1.686931137724551,0.026060003340545375,1.686931137724551,1.686931137724551,0.0346493460553585
1.6902844311377248,0.0314281963793441,1.6902844311377248,1.6902844311377248,0.04362156260579991,1.6902844311377248,0.026109940352857405,1.6902844311377248,1.6902844311377248,0.03471649241194432
1.6936377245508982,0.03150258200464887,1.6936377245508982,1.6936377245508982,0.04372785824517459,1.6936377245508982,0.026136888528784298,1.6936377245508982,1.6936377245508982,0.03476853820654036
1.6969760479041918,0.031570968030090386,1.6969760479041918,1.6969760479041918,0.043814122456888045,1.6969760479041918,0.026186807966086627,1.6969760479041918,1.6969760479041918,0.034830710499619895
1.7003293413173655,0.03160735910670641,1.7003293413173655,1.7003293413173655,0.04386761877556719,1.7003293413173655,0.026213783124822525,1.7003293413173655,1.7003293413173655,0.0348954986853377
1.703682634730539,0.03164162590973061,1.703682634730539,1.703682634730539,0.04393889838645858,1.703682634730539,0.026255482626698346,1.703682634730539,1.703682634730539,0.034970864465988016
1.7070359281437126,0.03166467897084048,1.7070359281437126,1.7070359281437126,0.044036920627298165,1.7070359281437126,0.026299253946533263,1.7070359281437126,1.7070359281437126,0.0350439380898849
1.7104041916167665,0.03173666136101427,1.7104041916167665,1.7104041916167665,0.04412791144056041,1.7104041916167665,0.026357819116948414,1.7104041916167665,1.7104041916167665,0.03511404541288924
1.7137574850299402,0.03177255551515234,1.7137574850299402,1.7137574850299402,0.044188542759910916,1.7137574850299402,0.026396321173184085,1.7137574850299402,1.7137574850299402,0.035189508214283655
1.717125748502994,0.031790125238682444,1.717125748502994,1.717125748502994,0.04424684993361688,1.717125748502994,0.02643903844042647,1.717125748502994,1.717125748502994,0.035244190906008936
1.720479041916168,0.03184549211513976,1.720479041916168,1.720479041916168,0.04434721901037334,1.720479041916168,0.026474681800719057,1.720479041916168,1.720479041916168,0.03530912245571274
1.7238473053892216,0.031914668579354516,1.7238473053892216,1.7238473053892216,0.0444677432915016,1.7238473053892216,0.02653649779655883,1.7238473053892216,1.7238473053892216,0.035382294100567487
1.7272155688622757,0.031995599316783294,1.7272155688622757,1.7272155688622757,0.04456346548102431,1.7272155688622757,0.026577436610661156,1.7272155688622757,1.7272155688622757,0.03544029450165335
1.7305838323353293,0.03203473867975167,1.7305838323353293,1.7305838323353293,0.04465737706736003,1.7305838323353293,0.02661699599326567,1.7305838323353293,1.7305838323353293,0.03550589119357147
1.7339520958083834,0.03209815365344509,1.7339520958083834,1.7339520958083834,0.044735860598639106,1.7339520958083834,0.02666220112374614,1.7339520958083834,1.7339520958083834,0.035574655562771756
1.7373203592814372,0.03214374095174427,1.7373203592814372,1.7373203592814372,0.044824820091223606,1.7373203592814372,0.0267110033762642,1.7373203592814372,1.7373203592814372,0.0356314016956821
1.740688622754491,0.032206253074969014,1.740688622754491,1.740688622754491,0.04489810698296459,1.740688622754491,0.026746946097555596,1.740688622754491,1.740688622754491,0.03569193197101458
1.744056886227545,0.03225685633960763,1.744056886227545,1.744056886227545,0.044990109395890016,1.744056886227545,0.02679513715326515,1.744056886227545,1.744056886227545,0.03576408939901928
1.7474401197604792,0.032309945466034835,1.7474401197604792,1.7474401197604792,0.04510463075873306,1.7474401197604792,0.026865810058020804,1.7474401197604792,1.7474401197604792,0.03583459080628295
1.7508083832335328,0.0323734758751165,1.7508083832335328,1.7508083832335328,0.045201758398358355,1.7508083832335328,0.02692863430804539,1.7508083832335328,1.7508083832335328,0.035906852589933286
1.754191616766467,0.032441322034618546,1.754191616766467,1.754191616766467,0.04527841742168451,1.754191616766467,0.026970090620031875,1.754191616766467,1.754191616766467,0.03597935509171833
1.7575748502994013,0.03247577427355318,1.7575748502994013,1.7575748502994013,0.04536662774454686,1.7575748502994013,0.027009587456278256,1.7575748502994013,1.7575748502994013,0.0360477927243923
1.7609580838323353,0.03252562011237787,1.7609580838323353,1.7609580838323353,0.04547222401751827,1.7609580838323353,0.027064921133779545,1.7609580838323353,1.7609580838323353,0.03612310482689906
1.7643413173652696,0.032577047654904726,1.7643413173652696,1.7643413173652696,0.045557159679791286,1.7643413173652696,0.027110062132704952,1.7643413173652696,1.7643413173652696,0.03618253986805914
1.7677245508982038,0.0326306385110379,1.7677245508982038,1.7677245508982038,0.045641339196404285,1.7677245508982038,0.02714817033641898,1.7677245508982038,1.7677245508982038,0.03624789784227024
1.7711077844311378,0.0326689531534687,1.7711077844311378,1.7711077844311378,0.04570979464153928,1.7711077844311378,0.02719357861333528,1.7711077844311378,1.7711077844311378,0.03630974406563271
1.7745059880239522,0.03273539310173927,1.7745059880239522,1.7745059880239522,0.045804948612659525,1.7745059880239522,0.02724394504171804,1.7745059880239522,1.7745059880239522,0.03637249081487025
1.7778892215568864,0.032768808301822244,1.7778892215568864,1.7778892215568864,0.04587372627924507,1.7778892215568864,0.027279403002888527,1.7778892215568864,1.7778892215568864,0.03643173514858847
1.7812874251497006,0.032826021770226754,1.7812874251497006,1.7812874251497006,0.0459806207768339,1.7812874251497006,0.02731991467533318,1.7812874251497006,1.7812874251497006,0.03649746786959099
1.7846706586826349,0.03285422075547657,1.7846706586826349,1.7846706586826349,0.04605281403882916,1.7846706586826349,0.027367990046125865,1.7846706586826349,1.7846706586826349,0.03655722331258962
1.7880688622754493,0.03294528163091354,1.7880688622754493,1.7880688622754493,0.04613966831678431,1.7880688622754493,0.027412952538089834,1.7880688622754493,1.7880688622754493,0.03660439006399574
1.7914670658682637,0.03302426709514839,1.7914670658682637,1.7914670658682637,0.04624041868692254,1.7914670658682637,0.027441399379894243,1.7914670658682637,1.7914670658682637,0.03666357905254728
1.7948652694610778,0.033066705363370044,1.7948652694610778,1.7948652694610778,0.046315518029291715,1.7948652694610778,0.027467058687314506,1.7948652694610778,1.7948652694610778,0.036731717621278255
1.7982784431137724,0.033071661918581005,1.7982784431137724,1.7982784431137724,0.04637223254244476,1.7982784431137724,0.027509357428100033,1.7982784431137724,1.7982784431137724,0.036783321654754515
1.8016766467065868,0.03313658355165381,1.8016766467065868,1.8016766467065868,0.04647443088154398,1.8016766467065868,0.027549141322838443,1.8016766467065868,1.8016766467065868,0.03685021195659313
1.8050748502994012,0.03316878378260831,1.8050748502994012,1.8050748502994012,0.04653309061168447,1.8050748502994012,0.027579716015868172,1.8050748502994012,1.8050748502994012,0.03690912988718968
1.808488023952096,0.033224955105521016,1.808488023952096,1.808488023952096,0.046616283713876,1.808488023952096,0.027608394124123956,1.808488023952096,1.808488023952096,0.03697088309066352
1.8118862275449104,0.03325735556371467,1.8118862275449104,1.8118862275449104,0.04667961292545563,1.8118862275449104,0.027645951161748974,1.8118862275449104,1.8118862275449104,0.03702862010210061
1.815299401197605,0.03328930366932808,1.815299401197605,1.815299401197605,0.04675354524847885,1.815299401197605,0.027692724155400094,1.815299401197605,1.815299401197605,0.037086614835307966
1.8187125748502992,0.03332171193626393,1.8187125748502992,1.8187125748502992,0.04682427480870414,1.8187125748502992,0.027734485686721967,1.8187125748502992,1.8187125748502992,0.03713803716326705
1.822125748502994,0.03337461235727423,1.822125748502994,1.822125748502994,0.046908189558824934,1.822125748502994,0.02777532373743529,1.822125748502994,1.822125748502994,0.03720206485304961
1.8255389221556886,0.03342760411746534,1.8255389221556886,1.8255389221556886,0.04697844026645737,1.8255389221556886,0.027801061960095266,1.8255389221556886,1.8255389221556886,0.037247612258222755
1.8289520958083834,0.03347299127169546,1.8289520958083834,1.8289520958083834,0.04707905647079973,1.8289520958083834,0.027840694950975745,1.8289520958083834,1.8289520958083834,0.03730055757848003
1.832380239520958,0.03349253871582252,1.832380239520958,1.832380239520958,0.047140940793102805,1.832380239520958,0.027887393784978044,1.832380239520958,1.832380239520958,0.037353912319609064
1.8357934131736526,0.03357276460568538,1.8357934131736526,1.8357934131736526,0.047224470889808176,1.8357934131736526,0.027923930713901864,1.8357934131736526,1.8357934131736526,0.03741442625811524
1.8392215568862276,0.03362214233093094,1.8392215568862276,1.8392215568862276,0.04731520481268171,1.8392215568862276,0.027963031423213575,1.8392215568862276,1.8392215568862276,0.03747737471714709
1.8426347305389221,0.03368141076853834,1.8426347305389221,1.8426347305389221,0.04737981597938816,1.8426347305389221,0.028004454687289643,1.8426347305389221,1.8426347305389221,0.03753528776622285
1.846062874251497,0.03375017801769777,1.846062874251497,1.846062874251497,0.04745941958283836,1.846062874251497,0.02804198263999659,1.846062874251497,1.846062874251497,0.037589382999010004
1.8494910179640718,0.03382969234909699,1.8494910179640718,1.8494910179640718,0.04754328072776337,1.8494910179640718,0.028070131878303144,1.8494910179640718,1.8494910179640718,0.03764367093966675
1.8529191616766467,0.03389167347045976,1.8529191616766467,1.8529191616766467,0.04764735773470554,1.8529191616766467,0.028109876935716174,1.8529191616766467,1.8529191616766467,0.03770617497034185
1.8563473053892217,0.033962011589038096,1.8563473053892217,1.8563473053892217,0.04772303515988922,1.8563473053892217,0.028147365775411305,1.8563473053892217,1.8563473053892217,0.037754340268580974
1.8597754491017964,0.03401224190075674,1.8597754491017964,1.8597754491017964,0.047806639770362785,1.8597754491017964,0.028190591236120912,1.8597754491017964,1.8597754491017964,0.037810494941697796
1.8632185628742517,0.034065774249542526,1.8632185628742517,1.8632185628742517,0.047882217793974724,1.8632185628742517,0.02821693469387034,1.8632185628742517,1.8632185628742517,0.037849121533796166
1.8666467065868266,0.03411732510550818,1.8666467065868266,1.8666467065868266,0.047937980717895894,1.8666467065868266,0.028265180611178886,1.8666467065868266,1.8666467065868266,0.037909072018496734
1.8700898203592815,0.03414292582189457,1.8700898203592815,1.8700898203592815,0.04800043713360934,1.8700898203592815,0.02828922922064987,1.8700898203592815,1.8700898203592815,0.0379734924589201
1.8735179640718564,0.0341610089743823,1.8735179640718564,1.8735179640718564,0.048088833812480455,1.8735179640718564,0.028319405994783196,1.8735179640718564,1.8735179640718564,0.03801311393040066
1.8769610778443115,0.03420115729430202,1.8769610778443115,1.8769610778443115,0.04814350984981617,1.8769610778443115,0.028343457774648098,1.8769610778443115,1.8769610778443115,0.03805363892839784
1.8804041916167664,0.03425138342903668,1.8804041916167664,1.8804041916167664,0.0482163899257757,1.8804041916167664,0.028378787851777294,1.8804041916167664,1.8804041916167664,0.038103866000798944
1.8838473053892215,0.0343203858922967,1.8838473053892215,1.8838473053892215,0.04828874767377125,1.8838473053892215,0.028412378898925505,1.8838473053892215,1.8838473053892215,0.038149910512258585
1.8872904191616768,0.03437858326498967,1.8872904191616768,1.8872904191616768,0.048372195842927006,1.8872904191616768,0.028455089721997673,1.8872904191616768,1.8872904191616768,0.038210757521978826
1.890733532934132,0.034436217224458054,1.890733532934132,1.890733532934132,0.0484620526598541,1.890733532934132,0.02848643526873785,1.890733532934132,1.890733532934132,0.03827431344422594
1.8941916167664672,0.034497187320708014,1.8941916167664672,1.8941916167664672,0.048550588646873644,1.8941916167664672,0.028537191035277014,1.8941916167664672,1.8941916167664672,0.03833503376019107
1.8976347305389223,0.03456896309803217,1.8976347305389223,1.8976347305389223,0.04861893585504943,1.8976347305389223,0.02856285930250618,1.8976347305389223,1.8976347305389223,0.038382829312708075
1.9010928143712575,0.0346260400871813,1.9010928143712575,1.9010928143712575,0.048673994257282804,1.9010928143712575,0.028597650584974772,1.9010928143712575,1.9010928143712575,0.03843781640285019
1.904550898203593,0.034667517223994186,1.904550898203593,1.904550898203593,0.04872693071907823,1.904550898203593,0.028623524031827118,1.904550898203593,1.904550898203593,0.038485025496642906
1.907994011976048,0.03471687993362922,1.907994011976048,1.907994011976048,0.04881292004078364,1.907994011976048,0.028661454452256558,1.907994011976048,1.907994011976048,0.038527888994635606
1.9114520958083832,0.03478668934953498,1.9114520958083832,1.9114520958083832,0.04889742429321469,1.9114520958083832,0.028689119275050246,1.9114520958083832,1.9114520958083832,0.03857895924731736
1.914925149700599,0.03481620694948702,1.914925149700599,1.914925149700599,0.04895708793304449,1.914925149700599,0.02871121426711772,1.914925149700599,1.914925149700599,0.03862708487040684
1.9183832335329343,0.03482999695716994,1.9183832335329343,1.9183832335329343,0.04900222583856485,1.9183832335329343,0.02874031489928354,1.9183832335329343,1.9183832335329343,0.03867273863165339
1.9218413173652695,0.03487825105644156,1.9218413173652695,1.9218413173652695,0.04909016164737352,1.9218413173652695,0.028778603712067995,1.9218413173652695,1.9218413173652695,0.03873263210416416
1.925299401197605,0.0349043654864119,1.925299401197605,1.925299401197605,0.049155293150502384,1.925299401197605,0.028813463123544825,1.925299401197605,1.925299401197605,0.03878802628134574
1.9287724550898204,0.034945704551725285,1.9287724550898204,1.9287724550898204,0.049236905140495696,1.9287724550898204,0.02884155212436709,1.9287724550898204,1.9287724550898204,0.0388342998417784
1.932245508982036,0.035007133634751914,1.932245508982036,1.932245508982036,0.049304749115859386,1.932245508982036,0.02887454624147943,1.932245508982036,1.932245508982036,0.03888693509574029
1.9357035928143713,0.03506499256084843,1.9357035928143713,1.9357035928143713,0.049385652674979366,1.9357035928143713,0.02890341546935068,1.9357035928143713,1.9357035928143713,0.03893614361703125
1.9391766467065867,0.03512612394135469,1.9391766467065867,1.9391766467065867,0.04946642777227803,1.9391766467065867,0.028939361946869656,1.9391766467065867,1.9391766467065867,0.03898020303739121
1.9426497005988026,0.035156529224333294,1.9426497005988026,1.9426497005988026,0.04952072875134584,1.9426497005988026,0.028967021876229213,1.9426497005988026,1.9426497005988026,0.039023842034526995
1.946122754491018,0.035197842941268216,1.946122754491018,1.946122754491018,0.049596605607803226,1.946122754491018,0.02899326109004849,1.946122754491018,1.946122754491018,0.03907120116039811
1.949610778443114,0.03525769317979366,1.949610778443114,1.949610778443114,0.04967155385719681,1.949610778443114,0.029031598044575224,1.949610778443114,1.949610778443114,0.03912246878861415
1.9530838323353295,0.03531335048416563,1.9530838323353295,1.9530838323353295,0.04974127428224544,1.9530838323353295,0.029047418000036504,1.9530838323353295,1.9530838323353295,0.03917095115464563
1.956556886227545,0.035329480563958314,1.956556886227545,1.956556886227545,0.0497815591778265,1.956556886227545,0.029073332799852903,1.956556886227545,1.956556886227545,0.039216966326498834
1.9600449101796407,0.035372988019946684,1.9600449101796407,1.9600449101796407,0.04983723891147213,1.9600449101796407,0.02910400949686059,1.9600449101796407,1.9600449101796407,0.03926656659821677
1.9635329341317367,0.03540364442098483,1.9635329341317367,1.9635329341317367,0.049890187545133614,1.9635329341317367,0.029123313542924398,1.9635329341317367,1.9635329341317367,0.039316482270704015
1.9670209580838323,0.03544516233883835,1.9670209580838323,1.9670209580838323,0.04995417716150608,1.9670209580838323,0.029146003087232326,1.9670209580838323,1.9670209580838323,0.03936434617116782
1.9704940119760481,0.03549246930699049,1.9704940119760481,1.9704940119760481,0.05004477553762142,1.9704940119760481,0.029176103358382142,1.9704940119760481,1.9704940119760481,0.03940097733662334
1.9739970059880239,0.03554102754059855,1.9739970059880239,1.9739970059880239,0.050094486438271316,1.9739970059880239,0.029208374177692665,1.9739970059880239,1.9739970059880239,0.03944858985000469
1.9774850299401199,0.035590120539050564,1.9774850299401199,1.9774850299401199,0.050146352619206094,1.9774850299401199,0.029235861665192212,1.9774850299401199,1.9774850299401199,0.03949107793439673
1.9809730538922157,0.035592476385743727,1.9809730538922157,1.9809730538922157,0.05019898760354399,1.9809730538922157,0.029263886534459407,1.9809730538922157,1.9809730538922157,0.03953372872024271
1.9844610778443115,0.0356101399823684,1.9844610778443115,1.9844610778443115,0.05022674317162652,1.9844610778443115,0.029281938171546555,1.9844610778443115,1.9844610778443115,0.03956618766029993
1.9879640718562877,0.035640664549659695,1.9879640718562877,1.9879640718562877,0.05029207932320287,1.9879640718562877,0.02931439208110535,1.9879640718562877,1.9879640718562877,0.039612410209825914
1.9914670658682636,0.035710054492872484,1.9914670658682636,1.9914670658682636,0.05037222492339937,1.9914670658682636,0.02934968838664727,1.9914670658682636,1.9914670658682636,0.03965271682779787
1.9949550898203594,0.035775804887622505,1.9949550898203594,1.9949550898203594,0.05043302523743031,1.9949550898203594,0.029375030620215754,1.9949550898203594,1.9949550898203594,0.03969178017994674
1.9984580838323354,0.03581723387822615,1.9984580838323354,1.9984580838323354,0.05050377327391473,1.9984580838323354,0.02941403342638511,1.9984580838323354,1.9984580838323354,0.03972811894955168
2.0019610778443115,0.03588027079004912,2.0019610778443115,2.0019610778443115,0.050577547326653406,2.0019610778443115,0.02944487563863137,2.0019610778443115,2.0019610778443115,0.03977751251040605
2.0054640718562875,0.035904640655341935,2.0054640718562875,2.0054640718562875,0.05062787466299643,2.0054640718562875,0.029469103065211028,2.0054640718562875,2.0054640718562875,0.03982680438285171
2.0089670658682635,0.03592845908721276,2.0089670658682635,2.0089670658682635,0.05068595473076011,2.0089670658682635,0.029481094632183354,2.0089670658682635,2.0089670658682635,0.039875422777967615
2.01248502994012,0.035946836459068994,2.01248502994012,2.01248502994012,0.05073082168686448,2.01248502994012,0.02950926744167937,2.01248502994012,2.01248502994012,0.03991508425800241
2.015988023952096,0.03596307639769914,2.015988023952096,2.015988023952096,0.05077893160423899,2.015988023952096,0.029527417671124958,2.015988023952096,2.015988023952096,0.039958758262623156
2.019505988023952,0.03600381535424422,2.019505988023952,2.019505988023952,0.05083026787438759,2.019505988023952,0.02955910213986623,2.019505988023952,2.019505988023952,0.040010583676766256
2.023008982035928,0.03606338289782015,2.023008982035928,2.023008982035928,0.05089236431619027,2.023008982035928,0.029578646136503843,2.023008982035928,2.023008982035928,0.040057684414057895
2.0265269461077846,0.03609201983799296,2.0265269461077846,2.0265269461077846,0.050931496020522465,2.0265269461077846,0.029607012615714832,2.0265269461077846,2.0265269461077846,0.040105176568371904
2.0300449101796407,0.036136963039816394,2.0300449101796407,2.0300449101796407,0.05099116617165863,2.0300449101796407,0.029641600062531512,2.0300449101796407,2.0300449101796407,0.04014215247420311
2.033562874251497,0.036169167817399504,2.033562874251497,2.033562874251497,0.05104623260102386,2.033562874251497,0.029660104824722065,2.033562874251497,2.033562874251497,0.04018190497369881
2.0370808383233534,0.03618931246119185,2.0370808383233534,2.0370808383233534,0.05108974071796623,2.0370808383233534,0.02967134342314089,2.0370808383233534,2.0370808383233534,0.040220934985385814
2.0406137724550897,0.036248614209969325,2.0406137724550897,2.0406137724550897,0.05113899007146639,2.0406137724550897,0.0296883175053676,2.0406137724550897,2.0406137724550897,0.0402573637742378
2.0441317365269462,0.03630663808042287,2.0441317365269462,2.0441317365269462,0.05120833893083472,2.0441317365269462,0.02972456847854513,2.0441317365269462,2.0441317365269462,0.04031133131305597
2.0476646706586825,0.0363289859153861,2.0476646706586825,2.0476646706586825,0.05125037400903954,2.0476646706586825,0.029753308030413293,2.0476646706586825,2.0476646706586825,0.040351167163706333
2.051182634730539,0.0363776282801053,2.051182634730539,2.051182634730539,0.05131201123239211,2.051182634730539,0.02978409289988274,2.051182634730539,2.051182634730539,0.0403903962179507
2.0547155688622754,0.03640311564220251,2.0547155688622754,2.0547155688622754,0.05135876113747946,2.0547155688622754,0.029805908483756555,2.0547155688622754,2.0547155688622754,0.04043504309724878
2.058248502994012,0.036426255926500596,2.058248502994012,2.058248502994012,0.05140155223756569,2.058248502994012,0.02982353160075386,2.058248502994012,2.058248502994012,0.04047937490918218
2.061781437125749,0.03646048271272441,2.061781437125749,2.061781437125749,0.05144682105738548,2.061781437125749,0.029854805124414994,2.061781437125749,2.061781437125749,0.04052971633936748
2.065314371257485,0.03650438974990565,2.065314371257485,2.065314371257485,0.051508545871618544,2.065314371257485,0.029885673802558254,2.065314371257485,2.065314371257485,0.04056213327044273
2.068847305389222,0.03653337614376713,2.068847305389222,2.068847305389222,0.05156394755520803,2.068847305389222,0.029901249672149292,2.068847305389222,2.068847305389222,0.04060300534264803
2.072380239520958,0.036559226300026566,2.072380239520958,2.072380239520958,0.051615396347917473,2.072380239520958,0.02993889396452841,2.072380239520958,2.072380239520958,0.04064311291806261
2.075928143712575,0.036563234478415745,2.075928143712575,2.075928143712575,0.05164306933307062,2.075928143712575,0.029958976307836227,2.075928143712575,2.075928143712575,0.04067463399092746
2.0794610778443117,0.03660402317803476,2.0794610778443117,2.0794610778443117,0.05168588151430797,2.0794610778443117,0.02997369968607361,2.0794610778443117,2.0794610778443117,0.040710169255401364
2.083008982035928,0.03664820648297009,2.083008982035928,2.083008982035928,0.05174355456122422,2.083008982035928,0.029977878403089558,2.083008982035928,2.083008982035928,0.04074281923630508
2.086556886227545,0.03667635533517096,2.086556886227545,2.086556886227545,0.051786119927093296,2.086556886227545,0.029991384591291356,2.086556886227545,2.086556886227545,0.040778531538631486
2.090104790419162,0.03672090708336215,2.090104790419162,2.090104790419162,0.05181411455406236,2.090104790419162,0.03000579902842659,2.090104790419162,2.090104790419162,0.04082415529346231
2.0936526946107783,0.036765854240382784,2.0936526946107783,2.0936526946107783,0.051870224219596986,2.0936526946107783,0.030035547592617295,2.0936526946107783,2.0936526946107783,0.04086369441400207
2.097200598802395,0.03679915910802122,2.097200598802395,2.097200598802395,0.051924011526886416,2.097200598802395,0.030061417248781266,2.097200598802395,2.097200598802395,0.04090427609078442
2.100748502994012,0.03683211626946588,2.100748502994012,2.100748502994012,0.051980021994991465,2.100748502994012,0.030073761074085586,2.100748502994012,2.100748502994012,0.040940695210902475
2.104311377245509,0.036844792233009786,2.104311377245509,2.104311377245509,0.05201816998401369,2.104311377245509,0.030103731600310737,2.104311377245509,2.104311377245509,0.0409743850808119
2.107859281437126,0.03686590537153136,2.107859281437126,2.107859281437126,0.052058932711014604,2.107859281437126,0.03013571615372773,2.107859281437126,2.107859281437126,0.04101017273258215
2.111422155688623,0.03690949121065729,2.111422155688623,2.111422155688623,0.05211083058849739,2.111422155688623,0.030159395515690652,2.111422155688623,2.111422155688623,0.04105585616683972
2.11498502994012,0.03694316076041773,2.11498502994012,2.11498502994012,0.05215467300546074,2.11498502994012,0.03019059553445826,2.11498502994012,2.11498502994012,0.04110114751726572
2.1185479041916166,0.03697376225259868,2.1185479041916166,2.1185479041916166,0.05220689463407545,2.1185479041916166,0.030205345550896677,2.1185479041916166,2.1185479041916166,0.04113191009462305
2.122110778443114,0.03699150115506964,2.122110778443114,2.122110778443114,0.05224597128466092,2.122110778443114,0.03022856000216145,2.122110778443114,2.122110778443114,0.0411591922611659
2.1256736526946107,0.037024804812121996,2.1256736526946107,2.1256736526946107,0.05227893644284409,2.1256736526946107,0.030244165680347417,2.1256736526946107,2.1256736526946107,0.04118640707997571
2.1292365269461078,0.03705202067950222,2.1292365269461078,2.1292365269461078,0.052310459599301175,2.1292365269461078,0.030264805082541552,2.1292365269461078,2.1292365269461078,0.04122298790133379
2.132799401197605,0.03710285034406594,2.132799401197605,2.132799401197605,0.052354798418162846,2.132799401197605,0.030293347794300915,2.132799401197605,2.132799401197605,0.04125868486704774
2.1363772455089824,0.03711662652519253,2.1363772455089824,2.1363772455089824,0.052376117870718865,2.1363772455089824,0.030307738281177825,2.1363772455089824,2.1363772455089824,0.04128774408020819
2.139940119760479,0.03715141554362649,2.139940119760479,2.139940119760479,0.05241434139144932,2.139940119760479,0.030325219350743657,2.139940119760479,2.139940119760479,0.04130540485626485
2.1435179640718562,0.037184339187547044,2.1435179640718562,2.1435179640718562,0.05245087226811109,2.1435179640718562,0.03035779301159416,2.1435179640718562,2.1435179640718562,0.04133315512289233
2.1470958083832334,0.03720741218174201,2.1470958083832334,2.1470958083832334,0.05249272910519243,2.1470958083832334,0.030371937310491835,2.1470958083832334,2.1470958083832334,0.04136543802531086
2.150673652694611,0.037217873364213526,2.150673652694611,2.150673652694611,0.052529467181617946,2.150673652694611,0.030395062025824635,2.150673652694611,2.150673652694611,0.041408312859060596
2.1542514970059883,0.03728072740869401,2.1542514970059883,2.1542514970059883,0.052584040501224956,2.1542514970059883,0.030418406807847735,2.1542514970059883,2.1542514970059883,0.0414430689569406
2.1578293413173655,0.03731692209313365,2.1578293413173655,2.1578293413173655,0.05264290182414522,2.1578293413173655,0.03043977443573862,2.1578293413173655,2.1578293413173655,0.041478945294339424
2.1614071856287427,0.03734074517015256,2.1614071856287427,2.1614071856287427,0.05267178634504851,2.1614071856287427,0.03044886443752843,2.1614071856287427,2.1614071856287427,0.04150568734539996
2.165,0.037356695177577975,2.165,2.165,0.052728254640480456,2.165,0.030477155102971994,2.165,2.165,0.041541934095330114
2.1685778443113772,0.03738387587512267,2.1685778443113772,2.1685778443113772,0.05276765829738914,2.1685778443113772,0.03049410551062683,2.1685778443113772,2.1685778443113772,0.041579597481485105
2.1721706586826346,0.03739867399604308,2.1721706586826346,2.1721706586826346,0.052818381318680656,2.1721706586826346,0.030512721133221832,2.1721706586826346,2.1721706586826346,0.04161056743651526
2.1757634730538924,0.03742215405211358,2.1757634730538924,2.1757634730538924,0.05285965697848341,2.1757634730538924,0.030533895436005834,2.1757634730538924,2.1757634730538924,0.0416455902580902
2.1793562874251498,0.0374546302412448,2.1793562874251498,2.1793562874251498,0.05290752417903783,2.1793562874251498,0.030552237301978907,2.1793562874251498,2.1793562874251498,0.04168599756425701
2.1829491017964076,0.03748035438196339,2.1829491017964076,2.1829491017964076,0.0529247809514421,2.1829491017964076,0.030569040630924974,2.1829491017964076,2.1829491017964076,0.04171272761275129
2.186541916167665,0.037492247900298536,2.186541916167665,2.186541916167665,0.052969602026345194,2.186541916167665,0.03059059579450774,2.186541916167665,2.186541916167665,0.04174904637807911
2.1901347305389223,0.03751669183238897,2.1901347305389223,2.1901347305389223,0.053004536381302036,2.1901347305389223,0.03060652578331416,2.1901347305389223,2.1901347305389223,0.0417775308016769
2.19374251497006,0.037543076306222424,2.19374251497006,2.19374251497006,0.053033313861464274,2.19374251497006,0.030617267594791664,2.19374251497006,2.19374251497006,0.041802874220362045
2.1973353293413176,0.03758398327547974,2.1973353293413176,2.1973353293413176,0.05308723737135354,2.1973353293413176,0.030629112944575283,2.1973353293413176,2.1973353293413176,0.04182737979324041
2.200943113772455,0.03759044611395671,2.200943113772455,2.200943113772455,0.053113570354316644,2.200943113772455,0.030652729381111313,2.200943113772455,2.200943113772455,0.04185232179276465
2.204550898203593,0.0376012718122102,2.204550898203593,2.204550898203593,0.053128470854074565,2.204550898203593,0.03065517075672566,2.204550898203593,2.204550898203593,0.0418798580136269
2.2081437125748504,0.03763418222839866,2.2081437125748504,2.2081437125748504,0.05316998149915619,2.2081437125748504,0.03067757541357215,2.2081437125748504,2.2081437125748504,0.04191176616925404
2.211751497005988,0.03766015705155064,2.211751497005988,2.211751497005988,0.05319282871165701,2.211751497005988,0.03068267833487357,2.211751497005988,2.211751497005988,0.04194375767603588
2.215359281437126,0.03770236895348485,2.215359281437126,2.215359281437126,0.053241355448706916,2.215359281437126,0.030697207112954365,2.215359281437126,2.215359281437126,0.04196941382825336
2.218982035928144,0.03772055046932495,2.218982035928144,2.218982035928144,0.05327090046677507,2.218982035928144,0.030715903477211634,2.218982035928144,2.218982035928144,0.042000042710358586
2.2225898203592815,0.03772337962744717,2.2225898203592815,2.2225898203592815,0.0532974492123917,2.2225898203592815,0.03073464336546361,2.2225898203592815,2.2225898203592815,0.04202706282087112
2.2262125748502997,0.037761025379490595,2.2262125748502997,2.2262125748502997,0.053329879102209266,2.2262125748502997,0.030753230833582237,2.2262125748502997,2.2262125748502997,0.04205485176243434
2.229820359281437,0.037775941195251905,2.229820359281437,2.229820359281437,0.0533691280543949,2.229820359281437,0.030769707232886776,2.229820359281437,2.229820359281437,0.04207959105195039
2.2334431137724553,0.037791135861658984,2.2334431137724553,2.2334431137724553,0.05340295322415139,2.2334431137724553,0.03078811174860039,2.2334431137724553,2.2334431137724553,0.0421035265029308
2.237065868263473,0.03782785199449583,2.237065868263473,2.237065868263473,0.05342947557907103,2.237065868263473,0.030796047485781505,2.237065868263473,2.237065868263473,0.04212193510554716
2.240688622754491,0.03785948577282294,2.240688622754491,2.240688622754491,0.05347246608918532,2.240688622754491,0.030801204889613017,2.240688622754491,2.240688622754491,0.042143683755633626
2.244311377245509,0.037881349539394246,2.244311377245509,2.244311377245509,0.053494434566296566,2.244311377245509,0.03081841134103685,2.244311377245509,2.244311377245509,0.04216991136336748
2.247934131736527,0.037904200118432894,2.247934131736527,2.247934131736527,0.05352245544540459,2.247934131736527,0.030839600461966293,2.247934131736527,2.247934131736527,0.04219940233550914
2.251556886227545,0.03793778075942574,2.251556886227545,2.251556886227545,0.053560794191040456,2.251556886227545,0.030862754400060362,2.251556886227545,2.251556886227545,0.04222287568768803
2.2551946107784433,0.03796916260647519,2.2551946107784433,2.2551946107784433,0.05359906578219,2.2551946107784433,0.030872968030804724,2.2551946107784433,2.2551946107784433,0.042244794707534616
2.2588173652694614,0.03797494577942471,2.2588173652694614,2.2588173652694614,0.05363566248318047,2.2588173652694614,0.030888190780543657,2.2588173652694614,2.2588173652694614,0.04226487800155067
2.2624550898203597,0.038005457215091576,2.2624550898203597,2.2624550898203597,0.053683615682121086,2.2624550898203597,0.030899976857745506,2.2624550898203597,2.2624550898203597,0.042285165339193326
2.2660928143712575,0.0380422713499532,2.2660928143712575,2.2660928143712575,0.05372246875537694,2.2660928143712575,0.030914205792376245,2.2660928143712575,2.2660928143712575,0.04231361475530623
2.269730538922156,0.0380734450778513,2.269730538922156,2.269730538922156,0.05375520587465997,2.269730538922156,0.030935792866662957,2.269730538922156,2.269730538922156,0.042340524175485325
2.273368263473054,0.038099529806877974,2.273368263473054,2.273368263473054,0.05380099054716248,2.273368263473054,0.030957598491364556,2.273368263473054,2.273368263473054,0.042370981687616535
2.2770059880239524,0.0381374127413795,2.2770059880239524,2.2770059880239524,0.05383795891636628,2.2770059880239524,0.030972645077476733,2.2770059880239524,2.2770059880239524,0.042402279045982254
2.28064371257485,0.03817255743184834,2.28064371257485,2.28064371257485,0.053880335817372435,2.28064371257485,0.03098839114897557,2.28064371257485,2.28064371257485,0.0424295755489237
2.2842964071856287,0.03819367585443944,2.2842964071856287,2.2842964071856287,0.05391559057405029,2.2842964071856287,0.030992990460096598,2.2842964071856287,2.2842964071856287,0.04245070606684706
2.287934131736527,0.03821103115628533,2.287934131736527,2.287934131736527,0.05393818561083226,2.287934131736527,0.031002993397489177,2.287934131736527,2.287934131736527,0.04246736229478759
2.2915868263473054,0.03824577582023191,2.2915868263473054,2.2915868263473054,0.05399222394842704,2.2915868263473054,0.031009326052558628,2.2915868263473054,2.2915868263473054,0.04249044789739495
2.295239520958084,0.03826464366407379,2.295239520958084,2.295239520958084,0.05402336200577354,2.295239520958084,0.031024232900113143,2.295239520958084,2.295239520958084,0.04251782975191876
2.2988922155688623,0.03828386981163527,2.2988922155688623,2.2988922155688623,0.05405318686499203,2.2988922155688623,0.031039954986892836,2.2988922155688623,2.2988922155688623,0.04253998115478457
2.3025449101796407,0.03830810547394414,2.3025449101796407,2.3025449101796407,0.054085968701588466,2.3025449101796407,0.03106437160328298,2.3025449101796407,2.3025449101796407,0.042564624757175054
2.306197604790419,0.03835466512236575,2.306197604790419,2.306197604790419,0.054126603521000356,2.306197604790419,0.031071284337055444,2.306197604790419,2.306197604790419,0.042589886491728596
2.3098502994011976,0.038384384464175664,2.3098502994011976,2.3098502994011976,0.05416688616270321,2.3098502994011976,0.03108437310154607,2.3098502994011976,2.3098502994011976,0.042617177993600756
2.313502994011976,0.03840776080425513,2.313502994011976,2.313502994011976,0.05419836798266426,2.313502994011976,0.03109905212872956,2.313502994011976,2.313502994011976,0.042640565660792655
2.3171706586826346,0.038409367888864475,2.3171706586826346,2.3171706586826346,0.0542539326669114,2.3171706586826346,0.031117905875475815,2.3171706586826346,2.3171706586826346,0.04266692162930473
2.3208383233532937,0.03842550968269461,2.3208383233532937,2.3208383233532937,0.054286553646805666,2.3208383233532937,0.03112669892852303,2.3208383233532937,2.3208383233532937,0.0426898198585164
2.324491017964072,0.038459804916009116,2.324491017964072,2.324491017964072,0.05433310758457159,2.324491017964072,0.031140283894121316,2.324491017964072,2.324491017964072,0.0427107136591605
2.3281586826347307,0.038471553949510975,2.3281586826347307,2.3281586826347307,0.05436556587879703,2.3281586826347307,0.031146804326108286,2.3281586826347307,2.3281586826347307,0.04273526657549472
2.3318263473053893,0.03851312251237121,2.3318263473053893,2.3318263473053893,0.05439839961001577,2.3318263473053893,0.031156706017660588,2.3318263473053893,2.3318263473053893,0.04275750533037062
2.335494011976048,0.03851411199367263,2.335494011976048,2.335494011976048,0.05442647841564147,2.335494011976048,0.031169060353509883,2.335494011976048,2.335494011976048,0.0427773055638654
2.339176646706587,0.03854014917993486,2.339176646706587,2.339176646706587,0.05448513338862092,2.339176646706587,0.03117918490307755,2.339176646706587,2.339176646706587,0.04280578398618008
2.3428443113772457,0.038555765817832384,2.3428443113772457,2.3428443113772457,0.05450844873347548,2.3428443113772457,0.031183519072777457,2.3428443113772457,2.3428443113772457,0.04282580993460173
2.3465119760479043,0.0385684590160558,2.3465119760479043,2.3465119760479043,0.05453237303188641,2.3465119760479043,0.031191613708722945,2.3465119760479043,2.3465119760479043,0.04284355772926383
2.350194610778443,0.038594151079940006,2.350194610778443,2.350194610778443,0.05456361772353692,2.350194610778443,0.031203778406771326,2.350194610778443,2.350194610778443,0.04286245777028819
2.3538772455089823,0.0386073183575292,2.3538772455089823,2.3538772455089823,0.054585159672669484,2.3538772455089823,0.031217689130343798,2.3538772455089823,2.3538772455089823,0.042885361000569076
2.357559880239521,0.03861850865473469,2.357559880239521,2.357559880239521,0.05460426735942693,2.357559880239521,0.031227339361413958,2.357559880239521,2.357559880239521,0.042904939519992434
2.3612425149700598,0.03865261493034988,2.3612425149700598,2.3612425149700598,0.05464596523343334,2.3612425149700598,0.031243268247474656,2.3612425149700598,2.3612425149700598,0.04292519385057792
2.364925149700599,0.038653886720322266,2.364925149700599,2.364925149700599,0.054663980888481664,2.364925149700599,0.031255263846360945,2.364925149700599,2.364925149700599,0.042946009967945856
2.3686077844311377,0.038675083012244996,2.3686077844311377,2.3686077844311377,0.05470312116494087,2.3686077844311377,0.031264222070038705,2.3686077844311377,2.3686077844311377,0.04296969503205763
2.372290419161677,0.03869449992007772,2.372290419161677,2.372290419161677,0.05473562189488983,2.372290419161677,0.03127252030041045,2.372290419161677,2.372290419161677,0.042986127212094424
2.375988023952096,0.038710484407027415,2.375988023952096,2.375988023952096,0.054765293564286985,2.375988023952096,0.0312815068508686,2.375988023952096,2.375988023952096,0.04301238549305323
2.379670658682635,0.03873653590306379,2.379670658682635,2.379670658682635,0.054790296223342416,2.379670658682635,0.03129714530127853,2.379670658682635,2.379670658682635,0.0430263894872521
2.383368263473054,0.03873754602726039,2.383368263473054,2.383368263473054,0.05481810655881823,2.383368263473054,0.0313027295710813,2.383368263473054,2.383368263473054,0.043049931187377787
2.3870658682634733,0.03875102231664648,2.3870658682634733,2.3870658682634733,0.05484033804689076,2.3870658682634733,0.031316132790402615,2.3870658682634733,2.3870658682634733,0.043073575242721485
2.3907634730538923,0.03877906406709658,2.3907634730538923,2.3907634730538923,0.054879528379768304,2.3907634730538923,0.031328712706670786,2.3907634730538923,2.3907634730538923,0.04309025047472527
2.394461077844311,0.03879536126044099,2.394461077844311,2.394461077844311,0.054905940784227066,2.394461077844311,0.03134087633643427,2.394461077844311,2.394461077844311,0.04310820564706023
2.3981586826347305,0.03882129839961966,2.3981586826347305,2.3981586826347305,0.05493424126431805,2.3981586826347305,0.03134918624901836,2.3981586826347305,2.3981586826347305,0.0431303407130997
2.40187125748503,0.03883887297011459,2.40187125748503,2.40187125748503,0.05497298393448993,2.40187125748503,0.031361546960116296,2.40187125748503,2.40187125748503,0.04315498464889485
2.405568862275449,0.03885357648049944,2.405568862275449,2.405568862275449,0.055006036978959366,2.405568862275449,0.03136545788222932,2.405568862275449,2.405568862275449,0.04317302483940755
2.409281437125749,0.038871914407755906,2.409281437125749,2.409281437125749,0.05502102391605547,2.409281437125749,0.03137412791020857,2.409281437125749,2.409281437125749,0.04318173003400154
2.412979041916168,0.03888870525499589,2.412979041916168,2.412979041916168,0.05504837806584061,2.412979041916168,0.0313850257946645,2.412979041916168,2.412979041916168,0.04320507802604384
2.416691616766467,0.038896425753780405,2.416691616766467,2.416691616766467,0.05508371848171446,2.416691616766467,0.03139381709021077,2.416691616766467,2.416691616766467,0.04322034495693831
2.4204041916167665,0.038916158999766054,2.4204041916167665,2.4204041916167665,0.055122875417474314,2.4204041916167665,0.031407986442112505,2.4204041916167665,2.4204041916167665,0.04324040624624951
2.424116766467066,0.03891851703105875,2.424116766467066,2.424116766467066,0.055144312792199855,2.424116766467066,0.03141466260246986,2.424116766467066,2.424116766467066,0.04326042019210489
2.4278443113772457,0.03895097182331231,2.4278443113772457,2.4278443113772457,0.055179039476295474,2.4278443113772457,0.031421545975637864,2.4278443113772457,2.4278443113772457,0.04328439698525799
2.4315568862275447,0.038949814983569635,2.4315568862275447,2.4315568862275447,0.05519683170180943,2.4315568862275447,0.03142758068260142,2.4315568862275447,2.4315568862275447,0.04329692366359147
2.4352694610778447,0.03896618268015285,2.4352694610778447,2.4352694610778447,0.05521679547432782,2.4352694610778447,0.03143090659811651,2.4352694610778447,2.4352694610778447,0.04331281806197829
2.438997005988024,0.03897357156152487,2.438997005988024,2.438997005988024,0.05523526007605334,2.438997005988024,0.03143543843498457,2.438997005988024,2.438997005988024,0.043319057062607795
2.4427245508982036,0.03898218958512346,2.4427245508982036,2.4427245508982036,0.055247077676843566,2.4427245508982036,0.03144070273622813,2.4427245508982036,2.4427245508982036,0.043341792256960936
2.4464371257485027,0.0389987688847584,2.4464371257485027,2.4464371257485027,0.05527755360203977,2.4464371257485027,0.03144471380143572,2.4464371257485027,2.4464371257485027,0.04336393099045124
2.450164670658683,0.03900231166950583,2.450164670658683,2.450164670658683,0.05531336514053559,2.450164670658683,0.03145896734108004,2.450164670658683,2.450164670658683,0.043383618866589514
2.4539071856287427,0.03902427032384612,2.4539071856287427,2.4539071856287427,0.055348168428779064,2.4539071856287427,0.031466766199950244,2.4539071856287427,2.4539071856287427,0.04340434296428267
2.4576347305389223,0.039031696908967406,2.4576347305389223,2.4576347305389223,0.055366959325563,2.4576347305389223,0.031480009004231875,2.4576347305389223,2.4576347305389223,0.04341820292768629
2.461362275449102,0.039039826659771716,2.461362275449102,2.461362275449102,0.05539565138928305,2.461362275449102,0.031488931250830944,2.461362275449102,2.461362275449102,0.043439972582263654
2.4651047904191614,0.039060789972095424,2.4651047904191614,2.4651047904191614,0.05541189540367853,2.4651047904191614,0.03150283456533072,2.4651047904191614,2.4651047904191614,0.043456898201136095
2.4688323353293415,0.039081622023621435,2.4688323353293415,2.4688323353293415,0.05545032430444315,2.4688323353293415,0.031513443599332835,2.4688323353293415,2.4688323353293415,0.043478806218630255
2.4725748502994014,0.03910817341971549,2.4725748502994014,2.4725748502994014,0.05548259539745547,2.4725748502994014,0.031526394107080344,2.4725748502994014,2.4725748502994014,0.04349867246623953
2.476317365269461,0.03912004657987426,2.476317365269461,2.476317365269461,0.05550086219365564,2.476317365269461,0.03153201776558137,2.476317365269461,2.476317365269461,0.043516391588104476
2.480059880239521,0.03915875479215261,2.480059880239521,2.480059880239521,0.05553022277243519,2.480059880239521,0.0315459280067026,2.480059880239521,2.480059880239521,0.043536373527116444
2.483802395209581,0.03919119823077225,2.483802395209581,2.483802395209581,0.05555912359700674,2.483802395209581,0.03155722835888103,2.483802395209581,2.483802395209581,0.04355606373708706
2.487544910179641,0.03921743651016609,2.487544910179641,2.487544910179641,0.05557968259659367,2.487544910179641,0.031552825784486406,2.487544910179641,2.487544910179641,0.04357066319193491
2.4912874251497006,0.03923240649734361,2.4912874251497006,2.4912874251497006,0.05560559422441339,2.4912874251497006,0.03155628392610401,2.4912874251497006,2.4912874251497006,0.043579545757786047
2.4950449101796406,0.03925834688939478,2.4950449101796406,2.4950449101796406,0.05563530814478994,2.4950449101796406,0.03156690412540644,2.4950449101796406,2.4950449101796406,0.043595460827259194
2.498787425149701,0.03928111390103033,2.498787425149701,2.498787425149701,0.05565615376563623,2.498787425149701,0.03157670798273797,2.498787425149701,2.498787425149701,0.04361646531823673
2.5025449101796404,0.03929593055038638,2.5025449101796404,2.5025449101796404,0.055677445423439956,2.5025449101796404,0.03158540823284177,2.5025449101796404,2.5025449101796404,0.04363152120400753
2.506302395209581,0.039300932220720876,2.506302395209581,2.506302395209581,0.05567848635492648,2.506302395209581,0.03159019718176368,2.506302395209581,2.506302395209581,0.04364502042361369
2.510059880239521,0.039296366028690584,2.510059880239521,2.510059880239521,0.05569228006192036,2.510059880239521,0.03159503310076063,2.510059880239521,2.510059880239521,0.04365348690050073
2.5138173652694613,0.039321439622635096,2.5138173652694613,2.5138173652694613,0.05572645664269782,2.5138173652694613,0.031599006259084496,2.5138173652694613,2.5138173652694613,0.0436689595420449
2.5175748502994013,0.03933323215406533,2.5175748502994013,2.5175748502994013,0.05574733100049144,2.5175748502994013,0.03161277138576278,2.5175748502994013,2.5175748502994013,0.043680802740910046
2.5213323353293418,0.0393392624205688,2.5213323353293418,2.5213323353293418,0.05576590126661435,2.5213323353293418,0.0316177938755491,2.5213323353293418,2.5213323353293418,0.04369067885252489
2.5251047904191615,0.03934011013946938,2.5251047904191615,2.5251047904191615,0.05577122538882996,2.5251047904191615,0.03161962560509114,2.5251047904191615,2.5251047904191615,0.043703753981456074
2.528862275449102,0.03934458803726622,2.528862275449102,2.528862275449102,0.055790655306275194,2.528862275449102,0.0316235051678731,2.528862275449102,2.528862275449102,0.04371601393609455
2.532634730538922,0.03936352937791368,2.532634730538922,2.532634730538922,0.05580316942933299,2.532634730538922,0.031630176400335594,2.532634730538922,2.532634730538922,0.043733335973058604
2.5364071856287427,0.039379909400296106,2.5364071856287427,2.5364071856287427,0.05583131637782605,2.5364071856287427,0.031634493649781055,2.5364071856287427,2.5364071856287427,0.043749766152667686
2.540179640718563,0.03940661028805964,2.540179640718563,2.540179640718563,0.05585426843261288,2.540179640718563,0.03164353196036587,2.540179640718563,2.540179640718563,0.04377004915605035
2.5439520958083834,0.03943474534050343,2.5439520958083834,2.5439520958083834,0.05588151948298797,2.5439520958083834,0.031656287626731165,2.5439520958083834,2.5439520958083834,0.04378439722381567
2.5477245508982036,0.03944405738108111,2.5477245508982036,2.5477245508982036,0.05589698432059821,2.5477245508982036,0.03165792055189858,2.5477245508982036,2.5477245508982036,0.043794155310195496
2.5515119760479044,0.03946299189901338,2.5515119760479044,2.5515119760479044,0.05592699323114259,2.5515119760479044,0.03165957205143902,2.5515119760479044,2.5515119760479044,0.04381540885442315
2.5552844311377245,0.03948208243469052,2.5552844311377245,2.5552844311377245,0.055955336950593994,2.5552844311377245,0.031667255604461125,2.5552844311377245,2.5552844311377245,0.04383811304214672
2.5590718562874253,0.039497861389076905,2.5590718562874253,2.5590718562874253,0.05598167130066358,2.5590718562874253,0.031677771249686154,2.5590718562874253,2.5590718562874253,0.043853929090448183
2.562844311377246,0.039529815693630295,2.562844311377246,2.562844311377246,0.05599964320830516,2.562844311377246,0.03168590537771227,2.562844311377246,2.562844311377246,0.043868598893670556
2.566631736526946,0.039535771395424885,2.566631736526946,2.566631736526946,0.05602016800251895,2.566631736526946,0.031694634678273284,2.566631736526946,2.566631736526946,0.04387957657414552
2.570419161676647,0.039535415221597446,2.570419161676647,2.570419161676647,0.056040468702119615,2.570419161676647,0.0316999016674595,2.570419161676647,2.570419161676647,0.043890907663516374
2.5742065868263473,0.03953895966327678,2.5742065868263473,2.5742065868263473,0.05606598020189483,2.5742065868263473,0.03170763291423347,2.5742065868263473,2.5742065868263473,0.04390089013120456
2.578008982035928,0.0395526467600546,2.578008982035928,2.578008982035928,0.05609170064726563,2.578008982035928,0.0317186912137291,2.578008982035928,2.578008982035928,0.04391738232407272
2.581796407185629,0.039556570487590044,2.581796407185629,2.581796407185629,0.056112501911049634,2.581796407185629,0.031723462691023704,2.581796407185629,2.581796407185629,0.043926947035773746
2.5855838323353293,0.03957454634518769,2.5855838323353293,2.5855838323353293,0.05613185413435671,2.5855838323353293,0.03172928219027026,2.5855838323353293,2.5855838323353293,0.04393905362428761
2.58938622754491,0.039572198027231005,2.58938622754491,2.58938622754491,0.05614991324122126,2.58938622754491,0.03174150595413562,2.58938622754491,2.58938622754491,0.0439489807468091
2.5931886227544916,0.03957757251186872,2.5931886227544916,2.5931886227544916,0.05616695579358535,2.5931886227544916,0.0317499524004226,2.5931886227544916,2.5931886227544916,0.0439703326453993
2.596991017964072,0.039593858581682975,2.596991017964072,2.596991017964072,0.05618204717096428,2.596991017964072,0.031755847954662214,2.596991017964072,2.596991017964072,0.04398234521381069
2.600793413173653,0.03961264428069896,2.600793413173653,2.600793413173653,0.0561952581303547,2.600793413173653,0.031760541826227645,2.600793413173653,2.600793413173653,0.04399909479504448
2.604595808383234,0.03962272534931045,2.604595808383234,2.604595808383234,0.05621136932296768,2.604595808383234,0.031766627190572154,2.604595808383234,2.604595808383234,0.04401328116156976
2.6083982035928144,0.039634461474730445,2.6083982035928144,2.6083982035928144,0.056232055925315834,2.6083982035928144,0.03177298427835118,2.6083982035928144,2.6083982035928144,0.04402723414486194
2.6122005988023953,0.03963629943741682,2.6122005988023953,2.6122005988023953,0.05625065890962174,2.6122005988023953,0.03177505058258171,2.6122005988023953,2.6122005988023953,0.04403560960228807
2.616017964071857,0.0396465130735198,2.616017964071857,2.616017964071857,0.056250363051156556,2.616017964071857,0.03177373886656245,2.616017964071857,2.616017964071857,0.04404647592562042
2.6198353293413175,0.039663927751470304,2.6198353293413175,2.6198353293413175,0.05627122370093676,2.6198353293413175,0.03178203978487687,2.6198353293413175,2.6198353293413175,0.04405767665378533
2.6236377245508984,0.03966862349191969,2.6236377245508984,2.6236377245508984,0.056283526984771765,2.6236377245508984,0.03178599364515086,2.6236377245508984,2.6236377245508984,0.044061587156557974
2.6274550898203595,0.03968248656632676,2.6274550898203595,2.6274550898203595,0.05630025683000722,2.6274550898203595,0.03178922272580851,2.6274550898203595,2.6274550898203595,0.0440692671319495
2.63127245508982,0.03968467377283602,2.63127245508982,2.63127245508982,0.05631396076983499,2.63127245508982,0.03178926824852974,2.63127245508982,2.63127245508982,0.044074899336173035
2.6350898203592816,0.03969822409926331,2.6350898203592816,2.6350898203592816,0.05633820184898229,2.6350898203592816,0.031795096087290704,2.6350898203592816,2.6350898203592816,0.044085999042738425
2.638922155688623,0.03971178421018322,2.638922155688623,2.638922155688623,0.056361586565252544,2.638922155688623,0.031800646413202176,2.638922155688623,2.638922155688623,0.0441000810536181
2.642739520958084,0.03972563084741894,2.642739520958084,2.642739520958084,0.05637291885248623,2.642739520958084,0.031805605322806275,2.642739520958084,2.642739520958084,0.044111351463348276
2.646571856287425,0.0397328009269106,2.646571856287425,2.646571856287425,0.05639038743401992,2.646571856287425,0.03181008760503907,2.646571856287425,2.646571856287425,0.044122626874147794
2.6503892215568863,0.039735231820698845,2.6503892215568863,2.6503892215568863,0.05641022069405727,2.6503892215568863,0.03181736231509011,2.6503892215568863,2.6503892215568863,0.04413910039635729
2.6542215568862275,0.039750627555286515,2.6542215568862275,2.6542215568862275,0.05642839123857275,2.6542215568862275,0.03182064315587439,2.6542215568862275,2.6542215568862275,0.04414492464164118
2.658053892215569,0.03975632069205237,2.658053892215569,2.658053892215569,0.056443555044882576,2.658053892215569,0.031823808380663406,2.658053892215569,2.658053892215569,0.044157114914714385
2.6618862275449104,0.0397534030502538,2.6618862275449104,2.6618862275449104,0.05645642954828818,2.6618862275449104,0.031828716357200165,2.6618862275449104,2.6618862275449104,0.04417064680797317
2.6657185628742512,0.03976214806710322,2.6657185628742512,2.6657185628742512,0.056473706032889634,2.6657185628742512,0.031828151200024996,2.6657185628742512,2.6657185628742512,0.04417912262018952
2.669550898203593,0.039774807563904266,2.669550898203593,2.669550898203593,0.05649208594791228,2.669550898203593,0.031835701493120525,2.669550898203593,2.669550898203593,0.04418950283958783
2.6733982035928143,0.03978317044678594,2.6733982035928143,2.6733982035928143,0.056516678724433944,2.6733982035928143,0.03184231979378906,2.6733982035928143,2.6733982035928143,0.044199659677891606
2.677230538922156,0.039792611364877835,2.677230538922156,2.677230538922156,0.056530226888022714,2.677230538922156,0.03184153377732511,2.677230538922156,2.677230538922156,0.04420945410537487
2.6810778443113774,0.039799236919059865,2.6810778443113774,2.6810778443113774,0.05655068098990039,2.6810778443113774,0.03184492861444694,2.6810778443113774,2.6810778443113774,0.04421586347576457
2.6849251497005993,0.03982226708345904,2.6849251497005993,2.6849251497005993,0.05657172964453061,2.6849251497005993,0.03184747158050959,2.6849251497005993,2.6849251497005993,0.04422464135256547
2.68877245508982,0.03983757501728879,2.68877245508982,2.68877245508982,0.056593398328127,2.68877245508982,0.03185146675928684,2.68877245508982,2.68877245508982,0.04423412771418107
2.692619760479042,0.0398378088258158,2.692619760479042,2.692619760479042,0.056612967468738395,2.692619760479042,0.03186046733529196,2.692619760479042,2.692619760479042,0.04424086148726474
2.6964670658682635,0.03984440248059289,2.6964670658682635,2.6964670658682635,0.05662323509410379,2.6964670658682635,0.031864114494416014,2.6964670658682635,2.6964670658682635,0.04424889687197982
2.7003143712574853,0.03985398866041864,2.7003143712574853,2.7003143712574853,0.05664637483043846,2.7003143712574853,0.031867291573721396,2.7003143712574853,2.7003143712574853,0.044259450128375205
2.704176646706587,0.03987889575007819,2.704176646706587,2.704176646706587,0.05666887363401018,2.704176646706587,0.031870326846820916,2.704176646706587,2.704176646706587,0.04426956762493399
2.7080239520958087,0.03989451731718647,2.7080239520958087,2.7080239520958087,0.05668556123750353,2.7080239520958087,0.03187753239403958,2.7080239520958087,2.7080239520958087,0.04428219765869923
2.7118862275449103,0.03991613252456295,2.7118862275449103,2.7118862275449103,0.056707365477095296,2.7118862275449103,0.031880987055116036,2.7118862275449103,2.7118862275449103,0.044294923046185396
2.7157485029940123,0.0399155113432801,2.7157485029940123,2.7157485029940123,0.05671523734075944,2.7157485029940123,0.03188243347841564,2.7157485029940123,2.7157485029940123,0.0443040826712747
2.7196107784431143,0.039931275377886315,2.7196107784431143,2.7196107784431143,0.05673948326943982,2.7196107784431143,0.031885953718400924,2.7196107784431143,2.7196107784431143,0.044310626403725746
2.7234730538922154,0.039932825062049024,2.7234730538922154,2.7234730538922154,0.05675263417775515,2.7234730538922154,0.03188984930545644,2.7234730538922154,2.7234730538922154,0.044320308140447864
2.7273353293413174,0.03995138987161677,2.7273353293413174,2.7273353293413174,0.056774414954844185,2.7273353293413174,0.031894742463847756,2.7273353293413174,2.7273353293413174,0.04433013190753759
2.731212574850299,0.03996057789365858,2.731212574850299,2.731212574850299,0.05677945457112052,2.731212574850299,0.03189220573519049,2.731212574850299,2.731212574850299,0.04433607317784269
2.735074850299401,0.03995930881595344,2.735074850299401,2.735074850299401,0.05679367822385927,2.735074850299401,0.03189676796648709,2.735074850299401,2.735074850299401,0.04434258857090109
2.7389520958083833,0.039966560466767415,2.7389520958083833,2.7389520958083833,0.0568080834338784,2.7389520958083833,0.03189797833328368,2.7389520958083833,2.7389520958083833,0.04434874155313901
2.742814371257485,0.03998193854158428,2.742814371257485,2.742814371257485,0.05682126294058294,2.742814371257485,0.031898245783578555,2.742814371257485,2.742814371257485,0.04436140426055688
2.746691616766467,0.03998348698004466,2.746691616766467,2.746691616766467,0.05682789355471515,2.746691616766467,0.03189889991854804,2.746691616766467,2.746691616766467,0.04436983472974511
2.750568862275449,0.03999036955745114,2.750568862275449,2.750568862275449,0.056838963505303576,2.750568862275449,0.031903804896994896,2.750568862275449,2.750568862275449,0.04437928141621104
2.7544461077844313,0.04000389430530378,2.7544461077844313,2.7544461077844313,0.056849138555392247,2.7544461077844313,0.031901839941987045,2.7544461077844313,2.7544461077844313,0.044386362930312055
2.758338323353293,0.03999968168665117,2.758338323353293,2.758338323353293,0.05686428348085336,2.758338323353293,0.03190113632130396,2.758338323353293,2.758338323353293,0.0443979837482965
2.7622155688622754,0.039995303866433504,2.7622155688622754,2.7622155688622754,0.05688338342683232,2.7622155688622754,0.03190779814596715,2.7622155688622754,2.7622155688622754,0.044413561412295584
2.7661077844311377,0.0400047107809186,2.7661077844311377,2.7661077844311377,0.05690412386361599,2.7661077844311377,0.0319096404894366,2.7661077844311377,2.7661077844311377,0.044421534783751576
2.76998502994012,0.040016431475617086,2.76998502994012,2.76998502994012,0.05692116568624086,2.76998502994012,0.0319164285440225,2.76998502994012,2.76998502994012,0.04443037700764386
2.773877245508982,0.040028368205406076,2.773877245508982,2.773877245508982,0.05693609630852692,2.773877245508982,0.031920620735212596,2.773877245508982,2.773877245508982,0.04443901918876493
2.777769461077844,0.040039637517841446,2.777769461077844,2.777769461077844,0.05695261972992398,2.777769461077844,0.03192237789157614,2.777769461077844,2.777769461077844,0.044445747627374736
2.7816616766467064,0.04005116809591236,2.7816616766467064,2.7816616766467064,0.0569663993224674,2.7816616766467064,0.031932236507124186,2.7816616766467064,2.7816616766467064,0.044454428483431584
2.785553892215569,0.0400526438013453,2.785553892215569,2.785553892215569,0.056974239594887684,2.785553892215569,0.031936766379726436,2.785553892215569,2.785553892215569,0.044463339722079914
2.7894461077844315,0.04007062510658027,2.7894461077844315,2.7894461077844315,0.05699791740769855,2.7894461077844315,0.031944123244332684,2.7894461077844315,2.7894461077844315,0.04447238098852959
2.793353293413174,0.040091984687157176,2.793353293413174,2.793353293413174,0.05700826553531264,2.793353293413174,0.03195204705807586,2.793353293413174,2.793353293413174,0.044485390436750864
2.7972455089820363,0.040104085030887575,2.7972455089820363,2.7972455089820363,0.05702050993196049,2.7972455089820363,0.03195601866566359,2.7972455089820363,2.7972455089820363,0.044496774537456055
2.8011526946107788,0.040111006783136456,2.8011526946107788,2.8011526946107788,0.05703167500729446,2.8011526946107788,0.03196213621639845,2.8011526946107788,2.8011526946107788,0.0445035966627637
2.8050598802395212,0.0401185385654147,2.8050598802395212,2.8050598802395212,0.057038592501327805,2.8050598802395212,0.031965826589369944,2.8050598802395212,2.8050598802395212,0.0445117574076154
2.8089670658682637,0.040129464307055336,2.8089670658682637,2.8089670658682637,0.05704758855141456,2.8089670658682637,0.03196801877891515,2.8089670658682637,2.8089670658682637,0.04451767467278791
2.8128742514970058,0.040136341179829074,2.8128742514970058,2.8128742514970058,0.05706790770695239,2.8128742514970058,0.03197245267818001,2.8128742514970058,2.8128742514970058,0.04452818458658289
2.8167814371257482,0.04016038161619026,2.8167814371257482,2.8167814371257482,0.05709926152695243,2.8167814371257482,0.03197894874637901,2.8167814371257482,2.8167814371257482,0.0445378389841263
2.8206886227544907,0.04016125889464546,2.8206886227544907,2.8206886227544907,0.05711011608437559,2.8206886227544907,0.03197845826576473,2.8206886227544907,2.8206886227544907,0.0445460890814158
2.8246107784431143,0.04016392444806738,2.8246107784431143,2.8246107784431143,0.057120450734906396,2.8246107784431143,0.03198060100405713,2.8246107784431143,2.8246107784431143,0.04454954248645619
2.828532934131737,0.040173564428093785,2.828532934131737,2.828532934131737,0.057131454029817653,2.828532934131737,0.03198574551954817,2.828532934131737,2.828532934131737,0.04455409846057062
2.8324401197604794,0.0401704420678742,2.8324401197604794,2.8324401197604794,0.057144360299974065,2.8324401197604794,0.031986433529487324,2.8324401197604794,2.8324401197604794,0.04456072354374861
2.836362275449102,0.04017020647488787,2.836362275449102,2.836362275449102,0.05715806674308456,2.836362275449102,0.031987622289360175,2.836362275449102,2.836362275449102,0.044574031389103624
2.8402844311377247,0.04017891958956005,2.8402844311377247,2.8402844311377247,0.057185947152003716,2.8402844311377247,0.031999313668274396,2.8402844311377247,2.8402844311377247,0.04458489237796206
2.8442065868263477,0.04018388712321565,2.8442065868263477,2.8442065868263477,0.057200883067208726,2.8442065868263477,0.03200728376287649,2.8442065868263477,2.8442065868263477,0.044591861201301965
2.8481287425149704,0.04019981826952533,2.8481287425149704,2.8481287425149704,0.05722417345313312,2.8481287425149704,0.032010826540227154,2.8481287425149704,2.8481287425149704,0.04460232177121338
2.852065868263473,0.040207550513767024,2.852065868263473,2.852065868263473,0.057239124775997435,2.852065868263473,0.0320109433968114,2.852065868263473,2.852065868263473,0.04461258429878128
2.855988023952096,0.040205565180339485,2.855988023952096,2.855988023952096,0.05724161747293657,2.855988023952096,0.0320114845692674,2.855988023952096,2.855988023952096,0.0446187389480423
2.8599251497005986,0.040210310400491084,2.8599251497005986,2.8599251497005986,0.05724858784997323,2.8599251497005986,0.03201487034319795,2.8599251497005986,2.8599251497005986,0.04462551739734486
2.863862275449102,0.040212482404442,2.863862275449102,2.863862275449102,0.05725355676467625,2.863862275449102,0.03201737226644381,2.863862275449102,2.863862275449102,0.04463453732589896
2.867799401197605,0.040213648439094106,2.867799401197605,2.867799401197605,0.05726565624803922,2.867799401197605,0.03201812613097821,2.867799401197605,2.867799401197605,0.04464011918602506
2.871736526946108,0.04020881531745643,2.871736526946108,2.871736526946108,0.05727593598338148,2.871736526946108,0.032024497278765,2.871736526946108,2.871736526946108,0.04464873869563206
2.8756736526946107,0.040212064068406175,2.8756736526946107,2.8756736526946107,0.05728865721383089,2.8756736526946107,0.032025878605607065,2.8756736526946107,2.8756736526946107,0.044660069118193625
2.879610778443114,0.04021704453962281,2.879610778443114,2.879610778443114,0.05730198417405193,2.879610778443114,0.03202875908077786,2.879610778443114,2.879610778443114,0.044665988717198464
2.883562874251497,0.04022551729289327,2.883562874251497,2.883562874251497,0.05731784457652695,2.883562874251497,0.03202725131724828,2.883562874251497,2.883562874251497,0.04467058636689024
2.8875,0.04023279775750387,2.8875,2.8875,0.057331455414557246,2.8875,0.03202976430241203,2.8875,2.8875,0.04468181876849391
2.8914520958083836,0.04023754107398578,2.8914520958083836,2.8914520958083836,0.057342778104334094,2.8914520958083836,0.032032342556337336,2.8914520958083836,2.8914520958083836,0.04468461736686324
2.8954041916167665,0.04024431251949886,2.8954041916167665,2.8954041916167665,0.05735108373794633,2.8954041916167665,0.03203240158769351,2.8954041916167665,2.8954041916167665,0.04468871124217611
2.8993562874251495,0.040257814343009846,2.8993562874251495,2.8993562874251495,0.05735970260520788,2.8993562874251495,0.03203446503167735,2.8993562874251495,2.8993562874251495,0.04469485822313088
2.9033083832335334,0.040266015157988624,2.9033083832335334,2.9033083832335334,0.057363394531629606,2.9033083832335334,0.032033025155930366,2.9033083832335334,2.9033083832335334,0.04469935651824629
2.9072604790419163,0.04026994462795296,2.9072604790419163,2.9072604790419163,0.05737519404597082,2.9072604790419163,0.03203834428431205,2.9072604790419163,2.9072604790419163,0.04470502773081018
2.9112275449101794,0.04028279291980975,2.9112275449101794,2.9112275449101794,0.05738571162088848,2.9112275449101794,0.032038113362468715,2.9112275449101794,2.9112275449101794,0.04471077262579486
2.9151796407185633,0.04028618894640952,2.9151796407185633,2.9151796407185633,0.05739755122470296,2.9151796407185633,0.03204131625291581,2.9151796407185633,2.9151796407185633,0.0447166475485808
2.9191467065868264,0.040291709680933575,2.9191467065868264,2.9191467065868264,0.05741275963747961,2.9191467065868264,0.03204118326867564,2.9191467065868264,2.9191467065868264,0.0447207434243214
2.9230988023952094,0.04031007028865865,2.9230988023952094,2.9230988023952094,0.057422517914078965,2.9230988023952094,0.0320416440440774,2.9230988023952094,2.9230988023952094,0.044724092807120766
2.9270658682634734,0.04030587954464937,2.9270658682634734,2.9270658682634734,0.05742059214140982,2.9270658682634734,0.032044617804642926,2.9270658682634734,2.9270658682634734,0.04472504901156717
2.9310329341317365,0.04030618986129176,2.9310329341317365,2.9310329341317365,0.05742675372717937,2.9310329341317365,0.03204860774537806,2.9310329341317365,2.9310329341317365,0.04472982203208834
2.93501497005988,0.040303495549519876,2.93501497005988,2.93501497005988,0.057433134142354764,2.93501497005988,0.032049810358493865,2.93501497005988,2.93501497005988,0.044733838890934345
2.9389820359281438,0.04031399336377137,2.9389820359281438,2.9389820359281438,0.057446460104957575,2.9389820359281438,0.03205682351104734,2.9389820359281438,2.9389820359281438,0.04473785274913874
2.9429491017964073,0.04031984829397899,2.9429491017964073,2.9429491017964073,0.0574519152292261,2.9429491017964073,0.03205413929015168,2.9429491017964073,2.9429491017964073,0.04474110944545411
2.946931137724551,0.040331259795754706,2.946931137724551,2.946931137724551,0.05746209601561956,2.946931137724551,0.03205760284211544,2.946931137724551,2.946931137724551,0.0447452870053263
2.9508982035928146,0.04033875014456966,2.9508982035928146,2.9508982035928146,0.057469898591002856,2.9508982035928146,0.03206129369753815,2.9508982035928146,2.9508982035928146,0.04475106157332202
2.9548802395209584,0.04034187849303176,2.9548802395209584,2.9548802395209584,0.05748050401174791,2.9548802395209584,0.03206318521657402,2.9548802395209584,2.9548802395209584,0.044758506165052746
2.958862275449102,0.040336793421634244,2.958862275449102,2.958862275449102,0.05747960800278343,2.958862275449102,0.03206297714224329,2.958862275449102,2.958862275449102,0.04476095802261861
2.9628443113772454,0.040327179538516646,2.9628443113772454,2.9628443113772454,0.057480740207100645,2.9628443113772454,0.03206648235731832,2.9628443113772454,2.9628443113772454,0.04476371427860132
2.9668413173652697,0.0403169647796182,2.9668413173652697,2.9668413173652697,0.057482668750931554,2.9668413173652697,0.03206758885925356,2.9668413173652697,2.9668413173652697,0.04476888338380951
2.970823353293413,0.04032889545647689,2.970823353293413,2.970823353293413,0.057494578649882354,2.970823353293413,0.03206916457948737,2.970823353293413,2.970823353293413,0.044771807675720025
2.974805389221557,0.040338215010081065,2.974805389221557,2.974805389221557,0.05750053821796063,2.974805389221557,0.032072832173867825,2.974805389221557,2.974805389221557,0.04477726617613725
2.9788023952095806,0.04033872231033123,2.9788023952095806,2.9788023952095806,0.057514298144492784,2.9788023952095806,0.03207651331134402,2.9788023952095806,2.9788023952095806,0.04478366187693759
2.982799401197605,0.040357421706574026,2.982799401197605,2.982799401197605,0.057530123140757956,2.982799401197605,0.03208099442190949,2.982799401197605,2.982799401197605,0.044790280292023206
2.9867964071856288,0.04036420829827461,2.9867964071856288,2.9867964071856288,0.057532273100412305,2.9867964071856288,0.0320855884949884,2.9867964071856288,2.9867964071856288,0.04479398074988604
2.9907934131736527,0.040362157112661466,2.9907934131736527,2.9907934131736527,0.05753620048321042,2.9907934131736527,0.0320847652608568,2.9907934131736527,2.9907934131736527,0.04479931455697587
2.9947904191616765,0.04036861492397188,2.9947904191616765,2.9947904191616765,0.05755023170647752,2.9947904191616765,0.032090363556206564,2.9947904191616765,2.9947904191616765,0.044802469564882506
2.998787425149701,0.040368262708114035,2.998787425149701,2.998787425149701,0.057549768922465966,2.998787425149701,0.03209140582320433,2.998787425149701,2.998787425149701,0.04480383685722377
3.0027994011976054,0.04036133497686369,3.0027994011976054,3.0027994011976054,0.05755473964766136,3.0027994011976054,0.03209058389858329,3.0027994011976054,3.0027994011976054,0.044809110651482194
3.006796407185629,0.04036970417419928,3.006796407185629,3.006796407185629,0.05755759311291088,3.006796407185629,0.0320921991108978,3.006796407185629,3.006796407185629,0.04480991682385021
3.0108083832335333,0.04036927143126512,3.0108083832335333,3.0108083832335333,0.057558052663900405,3.0108083832335333,0.03208957898709638,3.0108083832335333,3.0108083832335333,0.044811124081974484
3.0148203592814373,0.040375033035452174,3.0148203592814373,3.0148203592814373,0.057563400636581406,3.0148203592814373,0.03209534121248772,3.0148203592814373,3.0148203592814373,0.044811324791554946
3.0188323353293414,0.04036902721631848,3.0188323353293414,3.0188323353293414,0.05757375563667665,3.0188323353293414,0.03209712293940409,3.0188323353293414,3.0188323353293414,0.04481656791258846
3.0228443113772454,0.04038220597968951,3.0228443113772454,3.0228443113772454,0.05758652496525681,3.0228443113772454,0.03209954997932423,3.0228443113772454,3.0228443113772454,0.04481949087088052
3.02685628742515,0.040388141935993646,3.02685628742515,3.02685628742515,0.05759011805357631,3.02685628742515,0.03210245199249714,3.02685628742515,3.02685628742515,0.04482582755906335
3.0308682634730544,0.04038514405359336,3.0308682634730544,3.0308682634730544,0.05759127335090809,3.0308682634730544,0.03210389097226323,3.0308682634730544,3.0308682634730544,0.04482893955777419
3.0348952095808386,0.04039385528307806,3.0348952095808386,3.0348952095808386,0.05758924513762641,3.0348952095808386,0.03210811852023756,3.0348952095808386,3.0348952095808386,0.04483030685011543
3.0389071856287426,0.040397203329808645,3.0389071856287426,3.0389071856287426,0.057599172824580464,3.0389071856287426,0.03211162738815772,3.0389071856287426,3.0389071856287426,0.044837271005790685
3.042934131736527,0.04039846949194198,3.042934131736527,3.042934131736527,0.057604450132636924,3.042934131736527,0.03211328943270398,3.042934131736527,3.042934131736527,0.04484352667665117
3.0469610778443115,0.040394916560450286,3.0469610778443115,3.0469610778443115,0.0576255080983706,3.0469610778443115,0.03211683858530328,3.0469610778443115,3.0469610778443115,0.044849143544262254
3.050988023952096,0.040396097510262005,3.050988023952096,3.050988023952096,0.05763389677446313,3.050988023952096,0.032123110727201996,3.050988023952096,3.050988023952096,0.04485393090118198
3.0550149700598803,0.04039243835215316,3.0550149700598803,3.0550149700598803,0.057637729106413335,3.0550149700598803,0.03212627178223383,3.0550149700598803,3.0550149700598803,0.04486012789282959
3.059056886227545,0.040392759684204645,3.059056886227545,3.059056886227545,0.05764472481186837,3.059056886227545,0.032134209104611906,3.059056886227545,3.059056886227545,0.044864335459117465
3.0630838323353298,0.0403962735257798,3.0630838323353298,3.0630838323353298,0.0576558363391202,3.0630838323353298,0.03213674152566875,3.0630838323353298,3.0630838323353298,0.04486806692360987
3.067125748502994,0.04040417824619223,3.067125748502994,3.067125748502994,0.0576659660437655,3.067125748502994,0.03213566031796318,3.067125748502994,3.067125748502994,0.044870441431304184
3.0711526946107783,0.04041465631218094,3.0711526946107783,3.0711526946107783,0.057676705496366915,3.0711526946107783,0.032144600105111165,3.0711526946107783,3.0711526946107783,0.04487420590285384
3.0751946107784436,0.04041541583018329,3.0751946107784436,3.0751946107784436,0.057682677072812764,3.0751946107784436,0.03214440081828532,3.0751946107784436,3.0751946107784436,0.04487814974608833
3.0792365269461075,0.04041803197136319,3.0792365269461075,3.0792365269461075,0.057682634212177744,3.0792365269461075,0.03214613929689345,3.0792365269461075,3.0792365269461075,0.04488276539962944
3.0832784431137723,0.040417086522126645,3.0832784431137723,3.0832784431137723,0.05768823888680846,3.0832784431137723,0.032150328421072,3.0832784431137723,3.0832784431137723,0.0448851979197274
3.0873353293413177,0.04042186965857312,3.0873353293413177,3.0873353293413177,0.0576916815010452,3.0873353293413177,0.032150872074705884,3.0873353293413177,3.0873353293413177,0.04488478449800023
3.0913772455089825,0.04042729292705707,3.0913772455089825,3.0913772455089825,0.057686406409918074,3.0913772455089825,0.0321543947614082,3.0913772455089825,3.0913772455089825,0.044885228926356956
3.095434131736527,0.04043223544501435,3.095434131736527,3.095434131736527,0.0576961143437457,3.095434131736527,0.0321573007031127,3.095434131736527,3.095434131736527,0.04489139524477963
3.099476047904192,0.04043369607717214,3.099476047904192,3.099476047904192,0.057696763534570684,3.099476047904192,0.03215485302117134,3.099476047904192,3.099476047904192,0.0448936460593604
3.103532934131737,0.04044075770293796,3.103532934131737,3.103532934131737,0.05770636293122991,3.103532934131737,0.03215873186027642,3.103532934131737,3.103532934131737,0.04489907355314809
3.1075898203592818,0.040445340325670764,3.1075898203592818,3.1075898203592818,0.0577010935671704,3.1075898203592818,0.03215719756192823,3.1075898203592818,3.1075898203592818,0.04490049719086986
3.1116467065868263,0.04045483827900043,3.1116467065868263,3.1116467065868263,0.05771272034576281,3.1116467065868263,0.03215951887610365,3.1116467065868263,3.1116467065868263,0.044904788775121655
3.1157035928143713,0.040461037496189234,3.1157035928143713,3.1157035928143713,0.057719470064426855,3.1157035928143713,0.032160985803581274,3.1157035928143713,3.1157035928143713,0.04491056534354509
3.1197604790419162,0.040472765838834544,3.1197604790419162,3.1197604790419162,0.05773824126748798,3.1197604790419162,0.03216336073876671,3.1197604790419162,3.1197604790419162,0.04491689903108636
3.1238323353293413,0.04047425515541339,3.1238323353293413,3.1238323353293413,0.057742684640603135,3.1238323353293413,0.03216103901106166,3.1238323353293413,3.1238323353293413,0.04491890579348623
3.127904191616767,0.040477059981679775,3.127904191616767,3.127904191616767,0.05774560923233746,3.127904191616767,0.03215986448350061,3.127904191616767,3.127904191616767,0.04492365314185178
3.131961077844312,0.04047632019345799,3.131961077844312,3.131961077844312,0.05775454502813069,3.131961077844312,0.03215857620082758,3.131961077844312,3.131961077844312,0.04492615934437048
3.1360329341317366,0.04048068302551112,3.1360329341317366,3.1360329341317366,0.05776593191648797,3.1360329341317366,0.03216118340182775,3.1360329341317366,3.1360329341317366,0.044929660092866724
3.1401047904191617,0.04048518433567287,3.1401047904191617,3.1401047904191617,0.05776675319645734,3.1401047904191617,0.03216223659290017,3.1401047904191617,3.1401047904191617,0.044930571621094234
3.144176646706587,0.04048693789269462,3.144176646706587,3.144176646706587,0.0577807940264185,3.144176646706587,0.032166606946443646,3.144176646706587,3.144176646706587,0.04493433609264387
3.1482634730538925,0.04049362012448327,3.1482634730538925,3.1482634730538925,0.05778896017822281,3.1482634730538925,0.032169648422487776,3.1482634730538925,3.1482634730538925,0.04493751977334774
3.1523353293413177,0.04049086090311952,3.1523353293413177,3.1523353293413177,0.05778734006469425,3.1523353293413177,0.03217570091122586,3.1523353293413177,3.1523353293413177,0.04494111587556494
3.156422155688623,0.04049386909860414,3.156422155688623,3.156422155688623,0.057791841724578095,3.156422155688623,0.032176808929436425,3.156422155688623,3.156422155688623,0.044943855127912095
3.160494011976048,0.04050294766241089,3.160494011976048,3.160494011976048,0.05779629378066672,3.160494011976048,0.03217698871144759,3.160494011976048,3.160494011976048,0.04494546280498344
3.1645808383233534,0.04050670003564695,3.1645808383233534,3.1645808383233534,0.05780860716076768,3.1645808383233534,0.03218201995427796,3.1645808383233534,3.1645808383233534,0.044947404220078056
3.1686676646706586,0.0405090888731207,3.1686676646706586,3.1686676646706586,0.05780794743952804,3.1686676646706586,0.03218271595912352,3.1686676646706586,3.1686676646706586,0.04494960669098912
3.172754491017964,0.04050667704375275,3.172754491017964,3.172754491017964,0.057815339790600946,3.172754491017964,0.03218096631521512,3.172754491017964,3.172754491017964,0.04495325113687604
3.1768413173652696,0.040515166301654665,3.1768413173652696,3.1768413173652696,0.057824142385886214,3.1768413173652696,0.03218502524647856,3.1768413173652696,3.1768413173652696,0.044958240203590134
3.180943113772455,0.040521656558519935,3.180943113772455,3.180943113772455,0.05782643940185723,3.180943113772455,0.03218897238689591,3.180943113772455,3.180943113772455,0.044965478417861894
3.1850299401197604,0.04052190454846204,3.1850299401197604,3.1850299401197604,0.057835486044120255,3.1850299401197604,0.03218932778116102,3.1850299401197604,3.1850299401197604,0.04496853473800142
3.1891317365269463,0.04052236141070636,3.1891317365269463,3.1891317365269463,0.05784433528729489,3.1891317365269463,0.032190789229370916,3.1891317365269463,3.1891317365269463,0.04497228087229701
3.1932335329341317,0.040528251765804366,3.1932335329341317,3.1932335329341317,0.05784764285358257,3.1932335329341317,0.03219805735740846,3.1932335329341317,3.1932335329341317,0.04497813679101969
3.1973353293413176,0.04052302526191374,3.1973353293413176,3.1973353293413176,0.05784577213466009,3.1973353293413176,0.03219808978502445,3.1973353293413176,3.1973353293413176,0.04497957609875863
3.201437125748503,0.040527632177689725,3.201437125748503,3.201437125748503,0.05785422343900807,3.201437125748503,0.03220147841920165,3.201437125748503,3.201437125748503,0.04498630587098685
3.205538922155689,0.040529687105954455,3.205538922155689,3.205538922155689,0.05785888139241436,3.205538922155689,0.032201009511050274,3.205538922155689,3.205538922155689,0.04498906179356496
3.2096407185628744,0.04054618928848453,3.2096407185628744,3.2096407185628744,0.057871555577774604,3.2096407185628744,0.03220597069506743,3.2096407185628744,3.2096407185628744,0.04499149364685368
3.2137574850299404,0.04055036337076344,3.2137574850299404,3.2137574850299404,0.057880382744027375,3.2137574850299404,0.032210523759790326,3.2137574850299404,3.2137574850299404,0.044992768586115575
3.217859281437126,0.040559992076629546,3.217859281437126,3.217859281437126,0.05788711971534737,3.217859281437126,0.032211161560339006,3.217859281437126,3.217859281437126,0.044995570851935646
3.221976047904192,0.04055523064756222,3.221976047904192,3.221976047904192,0.057887153708264805,3.221976047904192,0.03220826595687554,3.221976047904192,3.221976047904192,0.04499723254055516
3.2260928143712575,0.04055849278888758,3.2260928143712575,3.2260928143712575,0.05789518250281865,3.2260928143712575,0.03221428936069556,3.2260928143712575,3.2260928143712575,0.04500060626189174
3.2302095808383235,0.0405628153666437,3.2302095808383235,3.2302095808383235,0.05790896450627276,3.2302095808383235,0.03221679541923784,3.2302095808383235,3.2302095808383235,0.045005358611326554
3.234326347305389,0.04056762607857746,3.234326347305389,3.234326347305389,0.0579057526374374,3.234326347305389,0.03221419759157621,3.234326347305389,3.234326347305389,0.0450051869079479
3.2384580838323354,0.04056448828384754,3.2384580838323354,3.2384580838323354,0.057901433504740515,3.2384580838323354,0.03221591305036769,3.2384580838323354,3.2384580838323354,0.0450095268358694
3.2425748502994014,0.04057055688619256,3.2425748502994014,3.2425748502994014,0.05791170758691273,3.2425748502994014,0.03221873232315172,3.2425748502994014,3.2425748502994014,0.04501155326914178
3.246706586826347,0.04057779732753406,3.246706586826347,3.246706586826347,0.05791475891311097,3.246706586826347,0.032220127537697534,3.246706586826347,3.246706586826347,0.04501520538333496
3.250823353293413,0.04057935600145341,3.250823353293413,3.250823353293413,0.05791682370572772,3.250823353293413,0.03222289684231669,3.250823353293413,3.250823353293413,0.04501672704201464
3.254955089820359,0.04058578641470603,3.254955089820359,3.254955089820359,0.0579273131995397,3.254955089820359,0.03222382352777995,3.254955089820359,3.254955089820359,0.04501836805954786
3.2590868263473056,0.04058445495855041,3.2590868263473056,3.2590868263473056,0.0579300367896754,3.2590868263473056,0.03222121494834768,3.2590868263473056,3.2590868263473056,0.04501597088033945
3.263218562874252,0.04058408927829555,3.263218562874252,3.263218562874252,0.05793100494121737,3.263218562874252,0.03222167034786415,3.263218562874252,3.263218562874252,0.04501866912391851
3.267365269461078,0.04058700582696257,3.267365269461078,3.267365269461078,0.05794448728971464,3.267365269461078,0.0322230608068191,3.267365269461078,3.267365269461078,0.04501812134012998
3.271497005988024,0.0405803753773461,3.271497005988024,3.271497005988024,0.057942716332615024,3.271497005988024,0.032220437099094175,3.271497005988024,3.271497005988024,0.04501948529842506
3.2756437125748503,0.040587080668904936,3.2756437125748503,3.2756437125748503,0.05795161015454496,3.2756437125748503,0.03221938387356093,3.2756437125748503,3.2756437125748503,0.04502001341134108
3.2797754491017965,0.04059909067057082,3.2797754491017965,3.2797754491017965,0.057970483188563016,3.2797754491017965,0.03222376215308918,3.2797754491017965,3.2797754491017965,0.04502739365598043
3.283922155688623,0.04060575612049461,3.283922155688623,3.283922155688623,0.05797374244426422,3.283922155688623,0.03222578548469792,3.283922155688623,3.283922155688623,0.045030597007556794
3.2880688622754493,0.040612681522983904,3.2880688622754493,3.2880688622754493,0.0579830272586421,3.2880688622754493,0.03222598346201326,3.2880688622754493,3.2880688622754493,0.045034056747284924
3.2922155688622756,0.040622681494342366,3.2922155688622756,3.2922155688622756,0.05799037096658912,3.2922155688622756,0.03222418812307956,3.2922155688622756,3.2922155688622756,0.04503604583924004
3.296362275449102,0.04062784074971486,3.296362275449102,3.296362275449102,0.05799196292511439,3.296362275449102,0.032223482538130684,3.296362275449102,3.296362275449102,0.045040292413868276
3.3005239520958085,0.040633724807917014,3.3005239520958085,3.3005239520958085,0.057995534213628186,3.3005239520958085,0.03221908602883747,3.3005239520958085,3.3005239520958085,0.045041853747697626
3.304670658682635,0.040634598546101054,3.304670658682635,3.304670658682635,0.05800008630865578,3.304670658682635,0.032215456237958295,3.304670658682635,3.304670658682635,0.04504497608195168
3.308832335329342,0.040625934455544084,3.308832335329342,3.308832335329342,0.05799955212104329,3.308832335329342,0.032214314861690053,3.308832335329342,3.308832335329342,0.045044274265229334
3.3129940119760484,0.040626138000343516,3.3129940119760484,3.3129940119760484,0.05800912315948064,3.3129940119760484,0.03221436493323734,3.3129940119760484,3.3129940119760484,0.045044040215186994
3.3171556886227545,0.040625396520997656,3.3171556886227545,3.3171556886227545,0.05801367211385832,3.3171556886227545,0.032213747016572224,3.3171556886227545,3.3171556886227545,0.045044389289822774
3.321317365269461,0.04062856853372827,3.321317365269461,3.321317365269461,0.058020385992163796,3.321317365269461,0.032215612483240744,3.321317365269461,3.321317365269461,0.04504728190829452
3.325479041916168,0.04063327653066851,3.325479041916168,3.325479041916168,0.05802622325963703,3.325479041916168,0.03221505776768897,3.325479041916168,3.325479041916168,0.04504997515080434
3.3296407185628745,0.04064076898645769,3.3296407185628745,3.3296407185628745,0.05803314783860726,3.3296407185628745,0.032214659745410136,3.3296407185628745,3.3296407185628745,0.04505299346281733
3.333817365269461,0.04064976982324597,3.333817365269461,3.333817365269461,0.05803759268967532,3.333817365269461,0.032215758941655064,3.333817365269461,3.333817365269461,0.0450544204345853
3.3379790419161677,0.040644727131601915,3.3379790419161677,3.3379790419161677,0.058042540044739924,3.3379790419161677,0.032218360663387444,3.3379790419161677,3.3379790419161677,0.04505554900921957
3.342155688622755,0.04064339582884878,3.342155688622755,3.342155688622755,0.058042675092689046,3.342155688622755,0.03221732739065935,3.342155688622755,3.342155688622755,0.04505457446751912
3.3463323353293415,0.04064139918429646,3.3463323353293415,3.3463323353293415,0.05804651379831128,3.3463323353293415,0.03221848044913995,3.3463323353293415,3.3463323353293415,0.045057216032313004
3.350508982035928,0.040650407035091055,3.350508982035928,3.350508982035928,0.0580519292949668,3.350508982035928,0.03221544431452032,3.350508982035928,3.350508982035928,0.04506016632978382
3.3546856287425153,0.04065498598910123,3.3546856287425153,3.3546856287425153,0.058062393571206884,3.3546856287425153,0.03222080676013185,3.3546856287425153,3.3546856287425153,0.0450610548530926
3.358877245508982,0.04065487234186866,3.358877245508982,3.358877245508982,0.058064506397293866,3.358877245508982,0.032219302029152935,3.358877245508982,3.358877245508982,0.04506316697135204
3.363053892215569,0.040649679953402414,3.363053892215569,3.363053892215569,0.05805826389360133,3.363053892215569,0.03221811202869115,3.363053892215569,3.363053892215569,0.04506369075000798
3.367245508982036,0.04066144584269801,3.367245508982036,3.367245508982036,0.05806206075468122,3.367245508982036,0.03222037448381443,3.367245508982036,3.367245508982036,0.04506791531993143
3.371422155688623,0.04066729946066732,3.371422155688623,3.371422155688623,0.0580643629434875,3.371422155688623,0.03221902189728241,3.371422155688623,3.371422155688623,0.04507341116166592
3.3756137724550896,0.04067477924688779,3.3756137724550896,3.3756137724550896,0.058067269984530816,3.3756137724550896,0.03221734775699415,3.3756137724550896,3.3756137724550896,0.04507736800768054
3.3798053892215574,0.0406811267608699,3.3798053892215574,3.3798053892215574,0.05807328405212345,3.3798053892215574,0.03221621265259211,3.3798053892215574,3.3798053892215574,0.04507923207290365
3.383997005988024,0.04067961703528852,3.383997005988024,3.383997005988024,0.05807162440335393,3.383997005988024,0.03221736095548184,3.383997005988024,3.383997005988024,0.045079271414648625
3.3882035928143712,0.040679195889953744,3.3882035928143712,3.3882035928143712,0.05807366961309436,3.3882035928143712,0.03221608118462731,3.3882035928143712,3.3882035928143712,0.045078597603914264
3.3923952095808385,0.04068653937157587,3.3923952095808385,3.3923952095808385,0.058077981171282426,3.3923952095808385,0.032215932210574345,3.3923952095808385,3.3923952095808385,0.045079541805794404
3.3966017964071855,0.040694665580260754,3.3966017964071855,3.3966017964071855,0.058082958270149795,3.3966017964071855,0.03221560593568814,3.3966017964071855,3.3966017964071855,0.04508335362079989
3.4008083832335334,0.04069497333619014,3.4008083832335334,3.4008083832335334,0.05808684186859232,3.4008083832335334,0.03221819483800165,3.4008083832335334,3.4008083832335334,0.045086442947996686
3.4050000000000002,0.04069783769371951,3.4050000000000002,3.4050000000000002,0.05808851472656609,3.4050000000000002,0.03222036469694631,3.4050000000000002,3.4050000000000002,0.04508607786993921
3.4092065868263473,0.040697800166475534,3.4092065868263473,3.4092065868263473,0.05809304788532185,3.4092065868263473,0.03222000058409794,3.4092065868263473,3.4092065868263473,0.04508578547408861
3.413428143712575,0.040707318183190004,3.413428143712575,3.413428143712575,0.05810039100208773,3.413428143712575,0.03221961090133349,3.413428143712575,3.413428143712575,0.04508939391227669
3.4176347305389223,0.040712762481679404,3.4176347305389223,3.4176347305389223,0.058103785398110064,3.4176347305389223,0.032224763308348524,3.4176347305389223,3.4176347305389223,0.04508833735304007
3.4218413173652698,0.04071499243573852,3.4218413173652698,3.4218413173652698,0.058106139500013046,3.4218413173652698,0.03222041793888749,3.4218413173652698,3.4218413173652698,0.04509255825551267
3.426062874251497,0.040719338226251456,3.426062874251497,3.426062874251497,0.05811169438610438,3.426062874251497,0.03222271464804933,3.426062874251497,3.426062874251497,0.0450942352807447
3.430284431137725,0.04071415044448103,3.430284431137725,3.430284431137725,0.05810959818698789,3.430284431137725,0.03222171338940756,3.430284431137725,3.430284431137725,0.04509621603758431
3.434491017964072,0.04070975093444236,3.434491017964072,3.434491017964072,0.05810940623785096,3.434491017964072,0.0322203821341128,3.434491017964072,3.434491017964072,0.045097308271115195
3.4387125748502996,0.040706813470452095,3.4387125748502996,3.4387125748502996,0.05810541308614746,3.4387125748502996,0.03221959098298915,3.4387125748502996,3.4387125748502996,0.04509790539878726
3.4429491017964073,0.040703856849630404,3.4429491017964073,3.4429491017964073,0.05810709037798007,3.4429491017964073,0.032221375156622545,3.4429491017964073,3.4429491017964073,0.04510033158419743
3.447170658682635,0.04069568991257926,3.447170658682635,3.447170658682635,0.05810421483580862,3.447170658682635,0.03222152916195276,3.447170658682635,3.447170658682635,0.04509765967958327
3.451392215568862,0.04070054331846439,3.451392215568862,3.451392215568862,0.05811295794348836,3.451392215568862,0.03222496738522605,3.451392215568862,3.451392215568862,0.045101329464221185
3.4556287425149703,0.04070860140442168,3.4556287425149703,3.4556287425149703,0.058112566285961655,3.4556287425149703,0.03222753257850686,3.4556287425149703,3.4556287425149703,0.045104536483248414
3.4598502994011975,0.0407121599360291,3.4598502994011975,3.4598502994011975,0.05811211624929414,3.4598502994011975,0.03222861099488735,3.4598502994011975,3.4598502994011975,0.045106036137223256
3.4640868263473057,0.04071469509731808,3.4640868263473057,3.4640868263473057,0.05812369453255602,3.4640868263473057,0.03223035026609396,3.4640868263473057,3.4640868263473057,0.045109140801032496
3.468323353293413,0.04071749010952034,3.468323353293413,3.468323353293413,0.05812773350080038,3.468323353293413,0.032232590597381476,3.468323353293413,3.468323353293413,0.045109630572417354
3.4725598802395212,0.0407130876146015,3.4725598802395212,3.4725598802395212,0.058128207277086855,3.4725598802395212,0.032230972697124334,3.4725598802395212,3.4725598802395212,0.045109577227678395
3.476811377245509,0.0407137445377449,3.476811377245509,3.476811377245509,0.058131764340303684,3.476811377245509,0.03223021100998756,3.476811377245509,3.476811377245509,0.0451111105555197
3.481047904191617,0.040713709865081354,3.481047904191617,3.481047904191617,0.05813875653562049,3.481047904191617,0.0322305783276906,3.481047904191617,3.481047904191617,0.045113991504829844
3.485299401197605,0.040712507836286264,3.485299401197605,3.485299401197605,0.05813588773660923,3.485299401197605,0.0322283974068281,3.485299401197605,3.485299401197605,0.045114820015307276
3.4895359281437126,0.04071512480916651,3.4895359281437126,3.4895359281437126,0.05814009814739364,3.4895359281437126,0.032228794222978835,3.4895359281437126,3.4895359281437126,0.045114254561074
3.4937874251497005,0.040718738334649424,3.4937874251497005,3.4937874251497005,0.05814297027179894,3.4937874251497005,0.03222682261703597,3.4937874251497005,3.4937874251497005,0.04511740756855295
3.498038922155689,0.04071824265972195,3.498038922155689,3.498038922155689,0.05814337754020353,3.498038922155689,0.03222906332739232,3.498038922155689,3.498038922155689,0.04511937832325399
3.502290419161677,0.04071929182199242,3.502290419161677,3.502290419161677,0.05814451630293689,3.502290419161677,0.03223080383918782,3.502290419161677,3.502290419161677,0.045119452672483955
3.506556886227545,0.04071484946090338,3.506556886227545,3.506556886227545,0.05814233512152683,3.506556886227545,0.03223004697656355,3.506556886227545,3.506556886227545,0.04511981108244906
3.5108083832335333,0.04071504906898782,3.5108083832335333,3.5108083832335333,0.05813700626986187,3.5108083832335333,0.03223370385363414,3.5108083832335333,3.5108083832335333,0.045120948992412646
3.5150598802395208,0.040722421334835036,3.5150598802395208,3.5150598802395208,0.05814227193903901,3.5150598802395208,0.032234700012077,3.5150598802395208,3.5150598802395208,0.045125161559769804
3.5193263473053893,0.04073240384603075,3.5193263473053893,3.5193263473053893,0.058148444517083515,3.5193263473053893,0.03223610728790401,3.5193263473053893,3.5193263473053893,0.045128052511218465
3.523592814371258,0.04073027396308209,3.523592814371258,3.523592814371258,0.05814963353021652,3.523592814371258,0.03223483213479709,3.523592814371258,3.523592814371258,0.04512949715343127
3.527859281437126,0.04073398766225178,3.527859281437126,3.527859281437126,0.058151649735130664,3.527859281437126,0.03223497452683662,3.527859281437126,3.527859281437126,0.04512965418700665
3.532125748502994,0.04073674501321388,3.532125748502994,3.532125748502994,0.05815361254899514,3.532125748502994,0.032236425119893414,3.532125748502994,3.532125748502994,0.04513391709846126
3.5363922155688625,0.04074157336920851,3.5363922155688625,3.5363922155688625,0.05815544216235177,3.5363922155688625,0.0322338597543086,3.5363922155688625,3.5363922155688625,0.04513382941304653
3.540673652694611,0.04074953241906025,3.540673652694611,3.540673652694611,0.05815592813174987,3.540673652694611,0.032237511806866716,3.540673652694611,3.540673652694611,0.045135185703035346
3.5449401197604793,0.04075034851856167,3.5449401197604793,3.5449401197604793,0.05815613190451025,3.5449401197604793,0.03224143113741578,3.5449401197604793,3.5449401197604793,0.045137626558248795
3.5492215568862275,0.04075428071742726,3.5492215568862275,3.5492215568862275,0.0581580402188604,3.5492215568862275,0.032244840310231795,3.5492215568862275,3.5492215568862275,0.04514203716794947
3.5535029940119762,0.040758495228660235,3.5535029940119762,3.5535029940119762,0.05816308170105232,3.5535029940119762,0.03224494141822885,3.5535029940119762,3.5535029940119762,0.04514170509694921
3.5577844311377245,0.04076053024232212,3.5577844311377245,3.5577844311377245,0.0581702845046618,3.5577844311377245,0.03224763552937508,3.5577844311377245,3.5577844311377245,0.045142036501140195
3.562065868263473,0.040760025233868506,3.562065868263473,3.562065868263473,0.058173705226720746,3.562065868263473,0.03224786596876717,3.562065868263473,3.562065868263473,0.04514408727294975
3.566347305389222,0.0407656141678214,3.566347305389222,3.566347305389222,0.05817673521497351,3.566347305389222,0.03224765761875006,3.566347305389222,3.566347305389222,0.04514243958732422
3.5706437125748507,0.040768825778729846,3.5706437125748507,3.5706437125748507,0.058173825218024354,3.5706437125748507,0.032247524462205836,3.5706437125748507,3.5706437125748507,0.04514173210272334
3.5749251497005994,0.040769518626707905,3.5749251497005994,3.5749251497005994,0.05817700346343048,3.5749251497005994,0.03224765534433701,3.5749251497005994,3.5749251497005994,0.04514284867479132
3.5792215568862273,0.04077409274299435,3.5792215568862273,3.5792215568862273,0.058179450491624034,3.5792215568862273,0.03224597882625334,3.5792215568862273,3.5792215568862273,0.045144413342666834
3.583517964071856,0.04077480528434296,3.583517964071856,3.583517964071856,0.05818263455646986,3.583517964071856,0.032245714959881974,3.583517964071856,3.583517964071856,0.04514760735891392
3.587814371257485,0.04077650137955704,3.587814371257485,3.587814371257485,0.058186984449062104,3.587814371257485,0.032248271537961976,3.587814371257485,3.587814371257485,0.04514779106485881
3.592110778443114,0.04077971161169114,3.592110778443114,3.592110778443114,0.05818574047455447,3.592110778443114,0.03224649194761544,3.592110778443114,3.592110778443114,0.04514724094723794
3.5964071856287427,0.04078086441676297,3.5964071856287427,3.5964071856287427,0.05819280545905311,3.5964071856287427,0.032244512898139024,3.5964071856287427,3.5964071856287427,0.045146814189326034
3.6007035928143716,0.04078107091317453,3.6007035928143716,3.6007035928143716,0.058193328284902444,3.6007035928143716,0.03224386320861317,3.6007035928143716,3.6007035928143716,0.04514645577936096
3.60501497005988,0.04077854499568047,3.60501497005988,3.60501497005988,0.058195251933014294,3.60501497005988,0.03224028459202703,3.60501497005988,3.60501497005988,0.04514671583496354
3.609326347305389,0.04078509320736688,3.609326347305389,3.609326347305389,0.058199416342513716,3.609326347305389,0.03223888841257873,3.609326347305389,3.609326347305389,0.045145179173075985
3.613622754491018,0.04078439332967262,3.613622754491018,3.613622754491018,0.05820418209411195,3.613622754491018,0.032242678515115135,3.613622754491018,3.613622754491018,0.04514568928214259
3.617934131736527,0.0407890632661566,3.617934131736527,3.617934131736527,0.05820548943585149,3.617934131736527,0.03224090492094838,3.617934131736527,3.617934131736527,0.04514634542243216
3.622260479041916,0.040788303225107084,3.622260479041916,3.622260479041916,0.05820779384158718,3.622260479041916,0.032238844199368,3.622260479041916,3.622260479041916,0.04514652212688007
3.626571856287425,0.04078439265784355,3.626571856287425,3.626571856287425,0.058205632889657875,3.626571856287425,0.03223598598587614,3.626571856287425,3.626571856287425,0.045145965007762225
3.630883233532934,0.04079094512681926,3.630883233532934,3.630883233532934,0.058206186567774695,3.630883233532934,0.03223719111463061,3.630883233532934,3.630883233532934,0.045142992372181986
3.635209580838324,0.0407939121586811,3.635209580838324,3.635209580838324,0.05820426504422018,3.635209580838324,0.032236609691956235,3.635209580838324,3.635209580838324,0.045141996492585955
3.639535928143713,0.0408011165837009,3.639535928143713,3.639535928143713,0.05820693727549159,3.639535928143713,0.032237492750042444,3.639535928143713,3.639535928143713,0.045143219087322696
3.643847305389222,0.040799147652328435,3.643847305389222,3.643847305389222,0.05820421811921461,3.643847305389222,0.03223838166646524,3.643847305389222,3.643847305389222,0.04514340479369529
3.648173652694611,0.0408052546884708,3.648173652694611,3.648173652694611,0.05820409544912136,3.648173652694611,0.03223638290540931,3.648173652694611,3.648173652694611,0.04514361217136812
3.6525149700598805,0.040810481487152946,3.6525149700598805,3.6525149700598805,0.05820422042851608,3.6525149700598805,0.03223497249364921,3.6525149700598805,3.6525149700598805,0.04514705857491156
3.6568413173652696,0.04080443447297675,3.6568413173652696,3.6568413173652696,0.058205393646027136,3.6568413173652696,0.032235484408883186,3.6568413173652696,3.6568413173652696,0.04514744732469694
3.6611676646706592,0.040812938991655986,3.6611676646706592,3.6611676646706592,0.05820395338089585,3.6611676646706592,0.032234338345945704,3.6611676646706592,3.6611676646706592,0.04514639509972036
3.6655089820359286,0.04080928563696735,3.6655089820359286,3.6655089820359286,0.058204396120170754,3.6655089820359286,0.03223448325362385,3.6655089820359286,3.6655089820359286,0.0451470882479226
3.669850299401198,0.04080700311297719,3.669850299401198,3.669850299401198,0.05820468793273979,3.669850299401198,0.03223091924841829,3.669850299401198,3.669850299401198,0.0451478694149442
3.674176646706587,0.04080590343322743,3.674176646706587,3.674176646706587,0.05819908964101829,3.674176646706587,0.0322274909498564,3.674176646706587,3.674176646706587,0.045146422105494445
3.678517964071857,0.0408050388529884,3.678517964071857,3.678517964071857,0.05819756234293377,3.678517964071857,0.03222705901814702,3.678517964071857,3.678517964071857,0.04514953743825152
3.6828742514970063,0.04081120326628982,3.6828742514970063,3.6828742514970063,0.05819882747064273,3.6828742514970063,0.0322262791357061,3.6828742514970063,3.6828742514970063,0.04515172957361938
3.6872155688622756,0.04080797021044985,3.6872155688622756,3.6872155688622756,0.05819898145486374,3.6872155688622756,0.03222761552566058,3.6872155688622756,3.6872155688622756,0.045154552510525844
3.6915568862275454,0.040809293145373314,3.6915568862275454,3.6915568862275454,0.05819847691868193,3.6915568862275454,0.03223296587553008,3.6915568862275454,3.6915568862275454,0.04515632188883723
3.695913173652695,0.0408052412879299,3.695913173652695,3.695913173652695,0.05820247598219716,3.695913173652695,0.03223283216761306,3.695913173652695,3.695913173652695,0.04515633255778502
3.7002694610778444,0.040808755131353285,3.7002694610778444,3.7002694610778444,0.05820460543525462,3.7002694610778444,0.03223211720932567,3.7002694610778444,3.7002694610778444,0.04515631722117257
3.7046257485029943,0.040811471158821326,3.7046257485029943,3.7046257485029943,0.05820745030990278,3.7046257485029943,0.032231214784267936,3.7046257485029943,3.7046257485029943,0.045158202957695896
3.708982035928144,0.04081075026867975,3.708982035928144,3.708982035928144,0.05820967499855228,3.708982035928144,0.03223159623090041,3.708982035928144,3.708982035928144,0.04515844934370911
3.7133383233532933,0.04081949140795729,3.7133383233532933,3.7133383233532933,0.05821459704367297,3.7133383233532933,0.03223314421018754,3.7133383233532933,3.7133383233532933,0.045157898559279014
3.717694610778443,0.040825559571349375,3.717694610778443,3.717694610778443,0.058217660193494586,3.717694610778443,0.032231802099739686,3.717694610778443,3.717694610778443,0.04515823596475314
3.7220508982035927,0.04082563396047708,3.7220508982035927,3.7220508982035927,0.058218938160919685,3.7220508982035927,0.03223181478131532,3.7220508982035927,3.7220508982035927,0.04516185207124746
3.726422155688623,0.04082704701641759,3.726422155688623,3.726422155688623,0.05822087400214315,3.726422155688623,0.032229032657277314,3.726422155688623,3.726422155688623,0.04516144365058953
3.730793413173653,0.04083193640276884,3.730793413173653,3.730793413173653,0.05822393872228981,3.730793413173653,0.03222975409419578,3.730793413173653,3.730793413173653,0.04516191908557579
3.735164670658683,0.04083269666006045,3.735164670658683,3.735164670658683,0.05823108222303795,3.735164670658683,0.03223408223325509,3.735164670658683,3.735164670658683,0.04515987364824012
3.7395359281437126,0.040831104268084624,3.7395359281437126,3.7395359281437126,0.0582288156898461,3.7395359281437126,0.032232587737134805,3.7395359281437126,3.7395359281437126,0.045158254968816404
3.7439071856287427,0.04084227589823781,3.7439071856287427,3.7439071856287427,0.05823292079648415,3.7439071856287427,0.03223477393050024,3.7439071856287427,3.7439071856287427,0.04516039309263607
3.7482784431137723,0.04084680267691255,3.7482784431137723,3.7482784431137723,0.058241324529222156,3.7482784431137723,0.03223824296173169,3.7482784431137723,3.7482784431137723,0.045161552673899874
3.7526646706586826,0.04084408489548089,3.7526646706586826,3.7526646706586826,0.058249085721923416,3.7526646706586826,0.03223860631644237,3.7526646706586826,3.7526646706586826,0.045162570558200735
3.757035928143713,0.040848058958445725,3.757035928143713,3.757035928143713,0.0582516568057911,3.757035928143713,0.03223975792756921,3.757035928143713,3.757035928143713,0.045163348057771543
3.761422155688623,0.04085444538583902,3.761422155688623,3.761422155688623,0.058247580519235224,3.761422155688623,0.03224010866962585,3.761422155688623,3.761422155688623,0.04516142497993092
3.765808383233533,0.04086324855055647,3.765808383233533,3.765808383233533,0.05825394190576659,3.765808383233533,0.032240503107981155,3.765808383233533,3.765808383233533,0.045163221697421055
3.770194610778443,0.040872778264674364,3.770194610778443,3.770194610778443,0.058259373937020555,3.770194610778443,0.032241075639768274,3.770194610778443,3.770194610778443,0.04516470801521118
3.7745808383233537,0.040873896944156676,3.7745808383233537,3.7745808383233537,0.058257190871220534,3.7745808383233537,0.0322413877168035,3.7745808383233537,3.7745808383233537,0.04516536315528688
3.778982035928144,0.04087447722611266,3.778982035928144,3.778982035928144,0.0582579693275037,3.778982035928144,0.032241055790345495,3.778982035928144,3.778982035928144,0.04516461232808558
3.783368263473054,0.040874431745041,3.783368263473054,3.783368263473054,0.05825872223367563,3.783368263473054,0.03223836119674804,3.783368263473054,3.783368263473054,0.04516223548655894
3.7877694610778443,0.04086926699582564,3.7877694610778443,3.7877694610778443,0.058252313220110985,3.7877694610778443,0.03223843811326116,3.7877694610778443,3.7877694610778443,0.04516218114160613
3.792170658682635,0.04087599294732946,3.792170658682635,3.792170658682635,0.05825661833072947,3.792170658682635,0.0322399461180164,3.792170658682635,3.792170658682635,0.04516190174853561
3.7965718562874256,0.0408804312977746,3.7965718562874256,3.7965718562874256,0.05825192104530071,3.7965718562874256,0.032240853091900105,3.7965718562874256,3.7965718562874256,0.04516068082082197
3.8009730538922155,0.04088316504230835,3.8009730538922155,3.8009730538922155,0.05824850719572297,3.8009730538922155,0.03224013513552283,3.8009730538922155,3.8009730538922155,0.045163676461320926
3.805374251497006,0.04089141307846078,3.805374251497006,3.805374251497006,0.058254632211394666,3.805374251497006,0.03224099693129336,3.805374251497006,3.805374251497006,0.04516399086187637
3.8097754491017968,0.04089263020169313,3.8097754491017968,3.8097754491017968,0.05825520776321484,3.8097754491017968,0.03224002089795968,3.8097754491017968,3.8097754491017968,0.045163386732707284
3.8141916167664673,0.04089737354220191,3.8141916167664673,3.8141916167664673,0.058251950909187174,3.8141916167664673,0.032239196526621584,3.8141916167664673,3.8141916167664673,0.04516221314844949
3.8186077844311375,0.040899660108255756,3.8186077844311375,3.8186077844311375,0.05825206600477166,3.8186077844311375,0.03224137503522787,3.8186077844311375,3.8186077844311375,0.045163569105033725
3.8230239520958085,0.0409079192965858,3.8230239520958085,3.8230239520958085,0.05825823038941454,3.8230239520958085,0.03224041475048133,3.8230239520958085,3.8230239520958085,0.045163897508583115
3.827440119760479,0.04090783395211623,3.827440119760479,3.827440119760479,0.058260240617856535,3.827440119760479,0.03223836657263335,3.827440119760479,3.827440119760479,0.04516377814972959
3.83185628742515,0.040911796910772465,3.83185628742515,3.83185628742515,0.05825567011307772,3.83185628742515,0.03223648956159573,3.83185628742515,3.83185628742515,0.045161859072744434
3.8362724550898206,0.04091004521481888,3.8362724550898206,3.8362724550898206,0.05825857191662533,3.8362724550898206,0.03223651754376805,3.8362724550898206,3.8362724550898206,0.045161732378989385
3.840688622754491,0.040911623733385936,3.840688622754491,3.840688622754491,0.05825914373661433,3.840688622754491,0.03223748189488941,3.840688622754491,3.840688622754491,0.04515911348570954
3.8451197604790424,0.04091300774468677,3.8451197604790424,3.8451197604790424,0.0582640015462058,3.8451197604790424,0.03223836009400234,3.8451197604790424,3.8451197604790424,0.0451622008124786
3.849550898203593,0.04091507042994345,3.849550898203593,3.849550898203593,0.05826473171961417,3.849550898203593,0.03223961439832319,3.849550898203593,3.849550898203593,0.04515970627912157
3.853982035928144,0.04091243206942659,3.853982035928144,3.853982035928144,0.05826420143933969,3.853982035928144,0.03224185393701222,3.853982035928144,3.853982035928144,0.04516101789289149
3.858413173652695,0.040918627887733316,3.858413173652695,3.858413173652695,0.05826905478736069,3.858413173652695,0.032244801783053625,3.858413173652695,3.858413173652695,0.04516389184070461
3.8628443113772457,0.04091882805490522,3.8628443113772457,3.8628443113772457,0.05826671890122755,3.8628443113772457,0.03224565796171321,3.8628443113772457,3.8628443113772457,0.04516342073997835
3.867275449101797,0.04092343687250266,3.867275449101797,3.867275449101797,0.05826533619312574,3.867275449101797,0.032246586921589486,3.867275449101797,3.867275449101797,0.04516613465357451
3.8717065868263476,0.04092175909816875,3.8717065868263476,3.8717065868263476,0.058265107784737445,3.8717065868263476,0.03224823104651799,3.8717065868263476,3.8717065868263476,0.04516762063796003
3.876152694610779,0.04091970416713167,3.876152694610779,3.876152694610779,0.05826304378652045,3.876152694610779,0.03224643667248682,3.876152694610779,3.876152694610779,0.04516636636978453
3.88059880239521,0.04092550819820189,3.88059880239521,3.88059880239521,0.05826653800902602,3.88059880239521,0.032245389787741434,3.88059880239521,3.88059880239521,0.04516563521345574
3.885044910179641,0.04092988185991774,3.885044910179641,3.885044910179641,0.058262732594293605,3.885044910179641,0.03224257606314674,3.885044910179641,3.885044910179641,0.0451629496392522
3.889491017964072,0.04093456492432972,3.889491017964072,3.889491017964072,0.058259838974910334,3.889491017964072,0.03224463764624721,3.889491017964072,3.889491017964072,0.045163445745324785
3.8939371257485034,0.04093949065302919,3.8939371257485034,3.8939371257485034,0.05826299206740506,3.8939371257485034,0.03224672369651805,3.8939371257485034,3.8939371257485034,0.04516406254386934
3.8983832335329343,0.04093954367244804,3.8983832335329343,3.8983832335329343,0.05826006867650743,3.8983832335329343,0.03224429724243155,3.8983832335329343,3.8983832335329343,0.045164917059907085
3.9028443113772457,0.04094799686930126,3.9028443113772457,3.9028443113772457,0.0582647756240534,3.9028443113772457,0.03224630782354306,3.9028443113772457,3.9028443113772457,0.045166530071452285
3.907305389221557,0.04095036077794315,3.907305389221557,3.907305389221557,0.05826282781141117,3.907305389221557,0.03224613221128911,3.907305389221557,3.907305389221557,0.04516460766042093
3.9117514970059886,0.04095366877460537,3.9117514970059886,3.9117514970059886,0.05826351158633474,3.9117514970059886,0.03224582092685231,3.9117514970059886,3.9117514970059886,0.045164068878557104
3.9162125748502996,0.04095613019918935,3.9162125748502996,3.9162125748502996,0.05826339153960791,3.9162125748502996,0.03224447719674673,3.9162125748502996,3.9162125748502996,0.045165595538306104
3.920673652694611,0.0409575731133574,3.920673652694611,3.920673652694611,0.05826716668401691,3.920673652694611,0.03224197699654106,3.920673652694611,3.920673652694611,0.045163314717309645
3.9251497005988023,0.04095814524002939,3.9251497005988023,3.9251497005988023,0.0582762809241521,3.9251497005988023,0.03224284947516063,3.9251497005988023,3.9251497005988023,0.04516446896409955
3.929610778443114,0.04095741253974277,3.929610778443114,3.929610778443114,0.05827737308518211,3.929610778443114,0.0322445452912942,3.929610778443114,3.929610778443114,0.045165575534028994
3.9340868263473054,0.040956358114657324,3.9340868263473054,3.9340868263473054,0.05827733851032074,3.9340868263473054,0.032243096352355914,3.9340868263473054,3.9340868263473054,0.045167650644375716
3.938547904191617,0.04095278259418409,3.938547904191617,3.938547904191617,0.05827311599879671,3.938547904191617,0.032241230885687415,3.938547904191617,3.938547904191617,0.04516679046045951
3.9430239520958086,0.04095541810104463,3.9430239520958086,3.9430239520958086,0.05827402477357958,3.9430239520958086,0.03224200601253748,3.9430239520958086,3.9430239520958086,0.04516727156332425
3.9475000000000002,0.04095522470853416,3.9475000000000002,3.9475000000000002,0.058271765149817745,3.9475000000000002,0.03224167908289597,3.9475000000000002,3.9475000000000002,0.04516529147329388
3.951976047904192,0.040956592863005736,3.951976047904192,3.951976047904192,0.05826870538081337,3.951976047904192,0.03223881108253597,3.951976047904192,3.951976047904192,0.045162126796653254
3.9564670658682637,0.040958130909832316,3.9564670658682637,3.9564670658682637,0.05826899242698427,3.9564670658682637,0.032238426120901595,3.9564670658682637,3.9564670658682637,0.045159409549010925
3.9609431137724553,0.04095475804793556,3.9609431137724553,3.9609431137724553,0.058263993463650667,3.9609431137724553,0.03223908287489213,3.9609431137724553,3.9609431137724553,0.04515982397095193
3.965434131736527,0.04095014733221308,3.965434131736527,3.965434131736527,0.058264758147260017,3.965434131736527,0.03223724594176878,3.965434131736527,3.965434131736527,0.0451588811026903
3.9699101796407184,0.040952986017924915,3.9699101796407184,3.9699101796407184,0.058264908408887116,3.9699101796407184,0.03223871321385442,3.9699101796407184,3.9699101796407184,0.045159019465607055
3.9744011976047906,0.040951994629257325,3.9744011976047906,3.9744011976047906,0.05826777692154492,3.9744011976047906,0.03224080160745991,3.9744011976047906,3.9744011976047906,0.045155448702140895
3.9788922155688624,0.04095563866058503,3.9788922155688624,3.9788922155688624,0.058268489876801624,3.9788922155688624,0.032241002617325924,3.9788922155688624,3.9788922155688624,0.04515424777870436
3.9833832335329347,0.04095199428641199,3.9833832335329347,3.9833832335329347,0.058263291823971115,3.9833832335329347,0.03224015143548284,3.9833832335329347,3.9833832335329347,0.045150647008822486
3.987889221556886,0.040952978722064604,3.987889221556886,3.987889221556886,0.058265419207894444,3.987889221556886,0.03223917581567877,3.987889221556886,3.987889221556886,0.04515090606421121
3.9923802395209584,0.04095357253393712,3.9923802395209584,3.9923802395209584,0.058269780425301065,3.9923802395209584,0.03224266193946871,3.9923802395209584,3.9923802395209584,0.04515090539740199
3.9968862275449104,0.040957843898357923,3.9968862275449104,3.9968862275449104,0.05827119574073943,3.9968862275449104,0.0322404575852599,3.9968862275449104,3.9968862275449104,0.04515034927849801
4.001392215568862,0.040960802516184565,4.001392215568862,4.001392215568862,0.058270423168556344,4.001392215568862,0.032240107773644965,4.001392215568862,4.001392215568862,0.045148364520802946
4.005898203592815,0.04096388142930187,4.005898203592815,4.005898203592815,0.05827203869119369,4.005898203592815,0.03223783818513537,4.005898203592815,4.005898203592815,0.045148289838168335
4.010404191616766,0.0409574969961412,4.010404191616766,4.010404191616766,0.058272873503669546,4.010404191616766,0.03223613902630389,4.010404191616766,4.010404191616766,0.04514743465532143
4.014910179640719,0.0409598618704796,4.014910179640719,4.014910179640719,0.05827379822186971,4.014910179640719,0.03223693083218279,4.014910179640719,4.014910179640719,0.0451477497226861
4.01941616766467,0.04095971534243573,4.01941616766467,4.01941616766467,0.05827289067563519,4.01941616766467,0.032236578194782,4.01941616766467,4.01941616766467,0.04514832351203485
4.023937125748503,0.04095971900191728,4.023937125748503,4.023937125748503,0.058271887394999555,4.023937125748503,0.032237535274673816,4.023937125748503,4.023937125748503,0.045148283170076
4.028458083832335,0.040958699540590525,4.028458083832335,4.028458083832335,0.05827554984549754,4.028458083832335,0.03223772422325867,4.028458083832335,4.028458083832335,0.04515021858388748
4.0329790419161675,0.040957696010946024,4.0329790419161675,4.0329790419161675,0.058275039406741204,4.0329790419161675,0.03223745563575723,4.0329790419161675,4.0329790419161675,0.0451487566046345
4.0375000000000005,0.040958221765702844,4.0375000000000005,4.0375000000000005,0.05827624964697321,4.0375000000000005,0.03223681001260622,4.0375000000000005,4.0375000000000005,0.04514753634373014
4.042020958083833,0.040959061709129246,4.042020958083833,4.042020958083833,0.05827822160567144,4.042020958083833,0.03223898962395819,4.042020958083833,4.042020958083833,0.045150093890560135
4.046541916167665,0.04096157009059102,4.046541916167665,4.046541916167665,0.058282561143355976,4.046541916167665,0.03223635220083352,4.046541916167665,4.046541916167665,0.04514886229389863
4.051062874251497,0.04095764109377178,4.051062874251497,4.051062874251497,0.05828314752118139,4.051062874251497,0.03223825691835706,4.051062874251497,4.051062874251497,0.04514921336896215
4.05559880239521,0.040957312712597775,4.05559880239521,4.05559880239521,0.05827922679840864,4.05559880239521,0.032235765126587386,4.05559880239521,4.05559880239521,0.04514921136853443
4.060134730538922,0.04095874654099392,4.060134730538922,4.060134730538922,0.05828083513449983,4.060134730538922,0.032236141162873704,4.060134730538922,4.060134730538922,0.04514826183218038
4.064670658682635,0.040961772044717314,4.064670658682635,4.064670658682635,0.05828034608911218,4.064670658682635,0.03223533674434076,4.064670658682635,4.064670658682635,0.04514603802337375
4.069206586826348,0.040963046862356224,4.069206586826348,4.069206586826348,0.05828277897514358,4.069206586826348,0.03223565616152716,4.069206586826348,4.069206586826348,0.045147149594372424
4.07374251497006,0.0409673405440698,4.07374251497006,4.07374251497006,0.058281405402638285,4.07374251497006,0.032235568252017774,4.07374251497006,4.07374251497006,0.045146236065717237
4.078278443113772,0.040969290043225616,4.078278443113772,4.078278443113772,0.058282179092523305,4.078278443113772,0.03223686849258953,4.078278443113772,4.078278443113772,0.04514691587773475
4.082829341317365,0.040968340139771624,4.082829341317365,4.082829341317365,0.058286187116128194,4.082829341317365,0.03223707598108659,4.082829341317365,4.082829341317365,0.04514704690574991
4.087380239520958,0.04096822864571889,4.087380239520958,4.087380239520958,0.05829169922471941,4.087380239520958,0.03223338557365427,4.087380239520958,4.087380239520958,0.04514666315703378
4.091916167664671,0.04096923981037259,4.091916167664671,4.091916167664671,0.05829338542121841,4.091916167664671,0.03223339939243644,4.091916167664671,4.091916167664671,0.04514684986362025
4.096467065868263,0.040966166703447854,4.096467065868263,4.096467065868263,0.058290305487393806,4.096467065868263,0.03223189790077305,4.096467065868263,4.096467065868263,0.0451449157834272
4.101032934131736,0.04096742457630103,4.101032934131736,4.101032934131736,0.05829416594663575,4.101032934131736,0.032233606467403836,4.101032934131736,4.101032934131736,0.0451436721841995
4.10558383233533,0.04097449742078046,4.10558383233533,4.10558383233533,0.05829341986675892,4.10558383233533,0.03223316106152036,4.10558383233533,4.10558383233533,0.04514244925605816
4.110134730538922,0.040976585570853756,4.110134730538922,4.110134730538922,0.058295283297526035,4.110134730538922,0.03223349402180248,4.110134730538922,4.110134730538922,0.04514205950605889
4.114700598802395,0.04097759136457138,4.114700598802395,4.114700598802395,0.05829882793670101,4.114700598802395,0.03223584066466834,4.114700598802395,4.114700598802395,0.04514166875584582
4.119266467065868,0.04097557255058413,4.119266467065868,4.119266467065868,0.05829401942607704,4.119266467065868,0.03223324617970468,4.119266467065868,4.119266467065868,0.04514003907406962
4.123817365269462,0.04097732738287971,4.123817365269462,4.123817365269462,0.05829333583589759,4.123817365269462,0.03223603009570445,4.123817365269462,4.123817365269462,0.04513819934738368
4.128383233532935,0.040983227483657576,4.128383233532935,4.128383233532935,0.05829633224690718,4.128383233532935,0.03223558114035821,4.128383233532935,4.128383233532935,0.04513638395923495
4.1329640718562874,0.04098051749895461,4.1329640718562874,4.1329640718562874,0.058291939521391584,4.1329640718562874,0.03223403391920877,4.1329640718562874,4.1329640718562874,0.04513579083241829
4.1375299401197605,0.04098268507641145,4.1375299401197605,4.1375299401197605,0.058287685806586345,4.1375299401197605,0.032233952419408816,4.1375299401197605,4.1375299401197605,0.045137031097599825
4.142110778443114,0.04098482104925497,4.142110778443114,4.142110778443114,0.05829452622537427,4.142110778443114,0.03223327753903573,4.142110778443114,4.142110778443114,0.045139561305251055
4.146676646706587,0.04098741426322846,4.146676646706587,4.146676646706587,0.05829469677190531,4.146676646706587,0.032233990016145304,4.146676646706587,4.146676646706587,0.045138172675014195
4.15125748502994,0.04099046652034952,4.15125748502994,4.15125748502994,0.0582938366494855,4.15125748502994,0.03223487490065407,4.15125748502994,4.15125748502994,0.04513790861855618
4.155838323353294,0.040992187844362066,4.155838323353294,4.155838323353294,0.05829125718747215,4.155838323353294,0.032234289825134585,4.155838323353294,4.155838323353294,0.045135340402778446
4.160419161676646,0.04099582170029799,4.160419161676646,4.160419161676646,0.058295122911921425,4.160419161676646,0.032233287808355125,4.160419161676646,4.160419161676646,0.045136472311458876
4.165,0.04099846858666757,4.165,4.165,0.058292283570359496,4.165,0.03223299864775408,4.165,4.165,0.04513722580589712
4.169595808383234,0.04100040942412629,4.169595808383234,4.169595808383234,0.058291214687088144,4.169595808383234,0.03223170357630287,4.169595808383234,4.169595808383234,0.04513756054413428
4.174176646706587,0.04100540922775556,4.174176646706587,4.174176646706587,0.05829346269044511,4.174176646706587,0.03223240478472973,4.174176646706587,4.174176646706587,0.04513726414742825
4.17877245508982,0.04100990644410334,4.17877245508982,4.17877245508982,0.058299625449339816,4.17877245508982,0.032236054873022085,4.17877245508982,4.17877245508982,0.045137845938487915
4.183368263473054,0.041011616983734636,4.183368263473054,4.183368263473054,0.05830166817427188,4.183368263473054,0.032236483427572724,4.183368263473054,4.183368263473054,0.04513596253579689
4.187964071856288,0.0410133061486669,4.187964071856288,4.187964071856288,0.058303894488669544,4.187964071856288,0.032235684143699504,4.187964071856288,4.187964071856288,0.045135812170313844


==> anc/v3_over_Nresc.dat <==
# time_2to0_Nresc0_08,v3_2to0_Nresc0_08_overNresc,time_2to2_Nresc0_08,time_SingleHit_Nresc0_08,v3_SingleHit_Nresc0_08_overNresc,time_2to0_Nresc0_14,v3_2to0_Nresc0_14_overNresc,time_2to2_Nresc0_14,time_SingleHit_Nresc0_14,v3_SingleHit_Nresc0_14_overNresc
0.0,-3.112295413368363e-05,0.0,0.0,-3.111637058028322e-05,0.0,-1.9005588578175186e-05,0.0,0.0,-1.8694094371731632e-05
0.0025025000000000004,-2.268378172156759e-05,0.0025025000000000004,0.0025025000000000004,-2.77105915162833e-05,0.0025025000000000004,-1.919324752918201e-05,0.0025025000000000004,0.0025025000000000004,-2.415579794362965e-05
0.005006257485029941,-2.2110168989165645e-05,0.005006257485029941,0.005006257485029941,-2.901477551214863e-05,0.005006257485029941,-1.7382729891885474e-05,0.005006257485029941,0.005006257485029941,-2.7864483561088564e-05
0.00751127245508982,-2.136434887948529e-05,0.00751127245508982,0.00751127245508982,-3.193274854600989e-05,0.00751127245508982,-1.6750239470714008e-05,0.00751127245508982,0.00751127245508982,-2.3331464547605852e-05
0.01001752994011976,-2.6045708240615737e-05,0.01001752994011976,0.01001752994011976,-3.5569747004488497e-05,0.01001752994011976,-1.789727959412501e-05,0.01001752994011976,0.01001752994011976,-2.4612005262350584e-05
0.01252504491017964,-2.2962558822456504e-05,0.01252504491017964,0.01252504491017964,-3.1832798420548476e-05,0.01252504491017964,-1.72517109161519e-05,0.01252504491017964,0.01252504491017964,-1.9977168026381073e-05
0.015033832335329343,-1.8359006979656807e-05,0.015033832335329343,0.015033832335329343,-2.5589662324147365e-05,0.015033832335329343,-1.0167732063829095e-05,0.015033832335329343,0.015033832335329343,-1.0838359331633964e-05
0.017543862275449105,-1.9666878701102902e-05,0.017543862275449105,0.017543862275449105,-2.2333769393627718e-05,0.017543862275449105,-8.546425435502544e-06,0.017543862275449105,0.017543862275449105,-5.734008899617273e-06
0.020055089820359282,-1.4340145034594394e-05,0.020055089820359282,0.020055089820359282,-1.368917524958539e-05,0.020055089820359282,-3.482337828204824e-06,0.020055089820359282,0.020055089820359282,3.818767072511612e-06
0.022567664670658683,-9.767221224115039e-06,0.022567664670658683,0.022567664670658683,-9.788325741218906e-06,0.022567664670658683,1.6962559960496834e-06,0.022567664670658683,0.022567664670658683,4.3955361316427705e-06
0.025081437125748503,-6.000636559296607e-06,0.025081437125748503,0.025081437125748503,-1.1200167251423588e-05,0.025081437125748503,3.7457108753119044e-06,0.025081437125748503,0.025081437125748503,1.0620502077916389e-05
0.027596556886227547,1.244526623621403e-06,0.027596556886227547,0.027596556886227547,-1.0465933349866968e-05,0.027596556886227547,1.0490830081605682e-05,0.027596556886227547,0.027596556886227547,1.634977906161441e-05
0.03011287425149701,5.7549112951275595e-06,0.03011287425149701,0.03011287425149701,-3.5889494616831463e-06,0.03011287425149701,1.4449530943700203e-05,0.03011287425149701,0.03011287425149701,2.1498388610534885e-05
0.03263038922155689,4.241698281837038e-06,0.03263038922155689,0.03263038922155689,7.377921353214497e-09,0.03263038922155689,2.0504146802044935e-05,0.03263038922155689,0.03263038922155689,2.4804187421484726e-05
0.03514925149700599,5.2141781879643256e-06,0.03514925149700599,0.03514925149700599,6.225056272217077e-06,0.03514925149700599,2.2174551549319808e-05,0.03514925149700599,0.03514925149700599,2.8481881956820256e-05
0.03766931137724551,8.781948041683367e-06,0.03766931137724551,0.03766931137724551,1.292538559309672e-05,0.03766931137724551,2.6814517865629097e-05,0.03766931137724551,0.03766931137724551,3.2212403499225795e-05
0.040190718562874254,1.3795333570447183e-05,0.040190718562874254,0.040190718562874254,1.814817980728547e-05,0.040190718562874254,3.1817945174201056e-05,0.040190718562874254,0.040190718562874254,3.4469740114376704e-05
0.04271332335329341,1.754353013776916e-05,0.04271332335329341,0.04271332335329341,1.9993258351325908e-05,0.04271332335329341,3.565887257559108e-05,0.04271332335329341,0.04271332335329341,3.753409161456654e-05
0.045237125748503,2.1017276626661263e-05,0.045237125748503,0.045237125748503,1.7123829650337256e-05,0.045237125748503,3.727880405262411e-05,0.045237125748503,0.045237125748503,3.6230198168950295e-05
0.0477622754491018,2.580124925521951e-05,0.0477622754491018,0.0477622754491018,2.021640194562366e-05,0.0477622754491018,3.651655438769753e-05,0.0477622754491018,0.0477622754491018,3.713495911726894e-05
0.05028877245508982,3.0442355512591338e-05,0.05028877245508982,0.05028877245508982,2.4603575679217663e-05,0.05028877245508982,4.156228934930799e-05,0.05028877245508982,0.05028877245508982,3.843988604326739e-05
0.05281646706586827,3.970683389267863e-05,0.05281646706586827,0.05281646706586827,3.0332348151633164e-05,0.05281646706586827,5.017633444591304e-05,0.05281646706586827,0.05281646706586827,4.4712608469791725e-05
0.05534535928143713,4.107447432179381e-05,0.05534535928143713,0.05534535928143713,3.3018118179862104e-05,0.05534535928143713,4.820019519647738e-05,0.05534535928143713,0.05534535928143713,4.119814338718632e-05
0.057875598802395206,4.265026067315991e-05,0.057875598802395206,0.057875598802395206,3.464486577944092e-05,0.057875598802395206,4.825628086202032e-05,0.057875598802395206,0.057875598802395206,3.901245608621343e-05
0.06040703592814372,4.612371403774363e-05,0.06040703592814372,0.06040703592814372,4.29238887490821e-05,0.06040703592814372,5.2283982100956414e-05,0.06040703592814372,0.06040703592814372,4.018864928176765e-05
0.06293982035928143,5.0116139772492394e-05,0.06293982035928143,0.06293982035928143,4.495506489464646e-05,0.06293982035928143,5.5831474294953696e-05,0.06293982035928143,0.06293982035928143,4.674671787811506e-05
0.06547380239520958,4.515808421187027e-05,0.06547380239520958,0.06547380239520958,4.5276101236499576e-05,0.06547380239520958,5.864332953397883e-05,0.06547380239520958,0.06547380239520958,4.494691727044319e-05
0.06800898203592814,5.437250726540938e-05,0.06800898203592814,0.06800898203592814,5.520936516793829e-05,0.06800898203592814,5.928461929725553e-05,0.06800898203592814,0.06800898203592814,4.792579756931256e-05
0.07054550898203593,6.0357781891803105e-05,0.07054550898203593,0.07054550898203593,5.7239323627097714e-05,0.07054550898203593,6.239972303077106e-05,0.07054550898203593,0.07054550898203593,4.634110513015278e-05
0.07308338323353293,6.932810619049357e-05,0.07308338323353293,0.07308338323353293,6.731869165347621e-05,0.07308338323353293,7.245434776252672e-05,0.07308338323353293,0.07308338323353293,5.455478906774957e-05
0.07562245508982036,6.784674150950277e-05,0.07562245508982036,0.07562245508982036,7.068358290357959e-05,0.07562245508982036,7.695806292325058e-05,0.07562245508982036,0.07562245508982036,5.371929321627857e-05
0.07816287425149701,6.558968099077076e-05,0.07816287425149701,0.07816287425149701,6.815823905495502e-05,0.07816287425149701,7.554904299891592e-05,0.07816287425149701,0.07816287425149701,5.891332094130708e-05
0.08070449101796408,6.337950972166496e-05,0.08070449101796408,0.08070449101796408,6.705896744812563e-05,0.08070449101796408,7.56063630524534e-05,0.08070449101796408,0.08070449101796408,6.753238801527943e-05
0.08324730538922157,6.680836038862343e-05,0.08324730538922157,0.08324730538922157,6.835936702189743e-05,0.08324730538922157,7.832739201541524e-05,0.08324730538922157,0.08324730538922157,6.83503702087411e-05
0.08579146706586827,6.933727838981508e-05,0.08579146706586827,0.08579146706586827,7.174708121495717e-05,0.08579146706586827,8.202272391439944e-05,0.08579146706586827,0.08579146706586827,6.753322780938677e-05
0.0883369760479042,7.35388934994346e-05,0.0883369760479042,0.0883369760479042,7.434827631953256e-05,0.0883369760479042,8.892866928537483e-05,0.0883369760479042,0.0883369760479042,8.163844665707438e-05
0.09088368263473054,7.47558913654105e-05,0.09088368263473054,0.09088368263473054,7.342261817925413e-05,0.09088368263473054,8.586167995203162e-05,0.09088368263473054,0.09088368263473054,8.381558492068129e-05
0.09343158682634731,8.195323690706355e-05,0.09343158682634731,0.09343158682634731,8.313898827325292e-05,0.09343158682634731,8.181518244326956e-05,0.09343158682634731,0.09343158682634731,8.442088123374915e-05
0.0959809880239521,8.544857670934716e-05,0.0959809880239521,0.0959809880239521,8.684216023008543e-05,0.0959809880239521,8.161115177059822e-05,0.0959809880239521,0.0959809880239521,8.854887335117882e-05
0.09853143712574851,9.43690346885298e-05,0.09853143712574851,0.09853143712574851,9.719465073538351e-05,0.09853143712574851,8.672091234165231e-05,0.09853143712574851,0.09853143712574851,9.610948181731865e-05
0.10108323353293412,9.64474078600177e-05,0.10108323353293412,0.10108323353293412,9.64511275110508e-05,0.10108323353293412,8.21904575561364e-05,0.10108323353293412,0.10108323353293412,9.62671188447661e-05
0.10363637724550899,9.73638944114107e-05,0.10363637724550899,0.10363637724550899,0.00010157329011785103,0.10363637724550899,8.787424097993641e-05,0.10363637724550899,0.10363637724550899,9.611506758706071e-05
0.10619071856287426,0.00011006587887133841,0.10619071856287426,0.10619071856287426,0.00011035142349105969,0.10619071856287426,8.744899009259532e-05,0.10619071856287426,0.10619071856287426,9.916507840573782e-05
0.10874640718562875,0.00011381851980204037,0.10874640718562875,0.10874640718562875,0.0001133990121133432,0.10874640718562875,8.733800873604015e-05,0.10874640718562875,0.10874640718562875,0.00010514692909338575
0.11130329341317366,0.0001180103858874743,0.11130329341317366,0.11130329341317366,0.00011652462361591318,0.11130329341317366,9.112304571477368e-05,0.11130329341317366,0.11130329341317366,0.00010657081896929503
0.1138615269461078,0.00011575823210398959,0.1138615269461078,0.1138615269461078,0.00011593127859959837,0.1138615269461078,9.466462080090892e-05,0.1138615269461078,0.1138615269461078,0.00010669384933097667
0.11642095808383235,0.00011504404282031638,0.11642095808383235,0.11642095808383235,0.00011625753664760432,0.11642095808383235,9.865098735260485e-05,0.11642095808383235,0.11642095808383235,0.00010889084411244847
0.11898173652694612,0.00011261900558129358,0.11898173652694612,0.11898173652694612,0.00011187807726815179,0.11898173652694612,9.761721163270763e-05,0.11898173652694612,0.11898173652694612,0.00011246847565295506
0.12154386227544911,0.00011963130859446253,0.12154386227544911,0.12154386227544911,0.00012037534860509334,0.12154386227544911,0.00010110270787543068,0.12154386227544911,0.12154386227544911,0.00011309906484632911
0.12410718562874253,0.00012185096031080147,0.12410718562874253,0.12410718562874253,0.0001267258630483464,0.12410718562874253,0.0001006469506467566,0.12410718562874253,0.12410718562874253,0.00011256360377895936
0.12667185628742517,0.0001276450277544717,0.12667185628742517,0.12667185628742517,0.00013496477705686122,0.12667185628742517,0.00010599633832570987,0.12667185628742517,0.12667185628742517,0.00012123723902794414
0.12923772455089821,0.00013248219898709856,0.12923772455089821,0.12923772455089821,0.00014012757951053045,0.12923772455089821,0.00010771419820007131,0.12923772455089821,0.12923772455089821,0.00012266076189050226
0.1318049401197605,0.00013843855819623292,0.1318049401197605,0.1318049401197605,0.0001430436172747653,0.1318049401197605,0.00010894094308765,0.1318049401197605,0.1318049401197605,0.00012373478583584092
0.13437335329341318,0.000144866959410985,0.13437335329341318,0.13437335329341318,0.00015292267957265336,0.13437335329341318,0.00011334653454318646,0.13437335329341318,0.13437335329341318,0.0001287752883154635
0.1369431137724551,0.00014390441958803005,0.1369431137724551,0.1369431137724551,0.00015432475679703954,0.1369431137724551,0.0001158473200628193,0.1369431137724551,0.1369431137724551,0.00012716210797131087
0.13951422155688623,0.0001466773041075402,0.13951422155688623,0.13951422155688623,0.00015387790570095457,0.13951422155688623,0.00011395195409959011,0.13951422155688623,0.13951422155688623,0.00012906787651735367
0.1420865269461078,0.00015177582997422147,0.1420865269461078,0.1420865269461078,0.0001627426513316897,0.1420865269461078,0.00011672952488267789,0.1420865269461078,0.1420865269461078,0.0001366185927868182
0.14466017964071856,0.00015839819755529612,0.14466017964071856,0.14466017964071856,0.0001737761764586099,0.14466017964071856,0.00012387528453390467,0.14466017964071856,0.14466017964071856,0.00014557733126515529
0.14723502994011978,0.00015551481201133276,0.14723502994011978,0.14723502994011978,0.0001755809889868752,0.14723502994011978,0.00012526395334590715,0.14723502994011978,0.14723502994011978,0.00014638920446660722
0.14981137724550897,0.00016188759735344545,0.14981137724550897,0.14981137724550897,0.00018049600319853534,0.14981137724550897,0.00013218710784350125,0.14981137724550897,0.14981137724550897,0.0001571199900851617
0.15238922155688622,0.0001643126770753535,0.15238922155688622,0.15238922155688622,0.00017544968917312216,0.15238922155688622,0.00012883805964677145,0.15238922155688622,0.15238922155688622,0.00015474274532377514
0.15496706586826348,0.00016986427766935394,0.15496706586826348,0.15496706586826348,0.00017577958544107202,0.15496706586826348,0.00012507718475258408,0.15496706586826348,0.15496706586826348,0.00015459141572204854
0.15754790419161677,0.00017602494710538795,0.15754790419161677,0.15754790419161677,0.00018556666532938468,0.15754790419161677,0.00013368054513930146,0.15754790419161677,0.15754790419161677,0.00015796229485597006
0.16012874251497008,0.00017619461911319445,0.16012874251497008,0.16012874251497008,0.00018642456012541274,0.16012874251497008,0.00013539341000727692,0.16012874251497008,0.16012874251497008,0.00015589275586856176
0.16271107784431138,0.00017698622338549837,0.16271107784431138,0.16271107784431138,0.00019263742509701375,0.16271107784431138,0.00013389425093931925,0.16271107784431138,0.16271107784431138,0.0001552633140894782
0.16529491017964074,0.00017891186435267932,0.16529491017964074,0.16529491017964074,0.0001870552038352032,0.16529491017964074,0.0001305581385932117,0.16529491017964074,0.16529491017964074,0.00015881798146308686
0.1678802395209581,0.00018204727083561328,0.1678802395209581,0.1678802395209581,0.00019072473366054196,0.1678802395209581,0.0001306558281417073,0.1678802395209581,0.1678802395209581,0.0001576501728249437
0.17046706586826346,0.00018006406327897954,0.17046706586826346,0.17046706586826346,0.00019152943137251325,0.17046706586826346,0.00012744776939527147,0.17046706586826346,0.17046706586826346,0.00015602126851500196
0.1730553892215569,0.00017983383058828534,0.1730553892215569,0.1730553892215569,0.00018569460734970173,0.1730553892215569,0.00012553969366312228,0.1730553892215569,0.1730553892215569,0.00015211308530412807
0.1756437125748503,0.0001747828716226486,0.1756437125748503,0.1756437125748503,0.00018019767762751597,0.1756437125748503,0.0001249002989671201,0.1756437125748503,0.1756437125748503,0.00014985420289630137
0.17823502994011975,0.00017566054768722872,0.17823502994011975,0.17823502994011975,0.0001822089316910295,0.17823502994011975,0.0001276048127580343,0.17823502994011975,0.17823502994011975,0.00015266002466840978
0.18082634730538924,0.00017791864641471803,0.18082634730538924,0.18082634730538924,0.00018725436607364292,0.18082634730538924,0.00013549314538285613,0.18082634730538924,0.18082634730538924,0.0001549558585647404
0.18341916167664674,0.00017361416952419166,0.18341916167664674,0.18341916167664674,0.00018713753648652267,0.18341916167664674,0.00013410236166389454,0.18341916167664674,0.18341916167664674,0.000154651042883958
0.1860134730538922,0.0001790367649472878,0.1860134730538922,0.1860134730538922,0.00019304716927801365,0.1860134730538922,0.0001371685284431805,0.1860134730538922,0.1860134730538922,0.00016127581573738644
0.18860928143712577,0.00018642984492834907,0.18860928143712577,0.18860928143712577,0.00019689532952755037,0.18860928143712577,0.00014288684823125813,0.18860928143712577,0.18860928143712577,0.00016097739001468046
0.19120658682634734,0.0001849427636218825,0.19120658682634734,0.19120658682634734,0.00019829789694935594,0.19120658682634734,0.00014517952878103835,0.19120658682634734,0.19120658682634734,0.0001626560239946391
0.19380389221556887,0.0001723281897882999,0.19380389221556887,0.19380389221556887,0.0001954122103264913,0.19380389221556887,0.00014480198045993228,0.19380389221556887,0.19380389221556887,0.00016108828497034676
0.19640419161676648,0.00017570847050973383,0.19640419161676648,0.19640419161676648,0.00019838362972364465,0.19640419161676648,0.00014828711559381312,0.19640419161676648,0.19640419161676648,0.0001633125566040492
0.19900449101796408,0.00017699325008511778,0.19900449101796408,0.19900449101796408,0.00020407154488890839,0.19900449101796408,0.0001551599868569562,0.19900449101796408,0.19900449101796408,0.00016930462952649802
0.20160628742514972,0.0001786259400953319,0.20160628742514972,0.20160628742514972,0.00020618383919062826,0.20160628742514972,0.00016001664075494533,0.20160628742514972,0.20160628742514972,0.00017505844815434275
0.20420958083832336,0.00018114032879777228,0.20420958083832336,0.20420958083832336,0.00020605517701358184,0.20420958083832336,0.00016133533093367583,0.20420958083832336,0.20420958083832336,0.00017864959295297835
0.20681437125748506,0.00018810625866377262,0.20681437125748506,0.20681437125748506,0.0002120591839966252,0.20681437125748506,0.0001663492490551117,0.20681437125748506,0.20681437125748506,0.0001828960649230184
0.20942065868263474,0.0001948029241752696,0.20942065868263474,0.20942065868263474,0.00021961522826795244,0.20942065868263474,0.000176123626901843,0.20942065868263474,0.20942065868263474,0.00019189776258801022
0.21202844311377247,0.000203468188298739,0.21202844311377247,0.21202844311377247,0.00022758120447162776,0.21202844311377247,0.00018528116841288472,0.21202844311377247,0.21202844311377247,0.00019714682725174553
0.21463622754491019,0.0002131661331606658,0.21463622754491019,0.21463622754491019,0.00023040650385562698,0.21463622754491019,0.0001913625762454333,0.21463622754491019,0.21463622754491019,0.00020113890131540508
0.217247005988024,0.00021331795969673748,0.217247005988024,0.217247005988024,0.00022907985738799657,0.217247005988024,0.00018958154905993828,0.217247005988024,0.217247005988024,0.00020567373380393815
0.21985778443113774,0.00021579518765427598,0.21985778443113774,0.21985778443113774,0.00022552965407554912,0.21985778443113774,0.00019076502539503392,0.21985778443113774,0.21985778443113774,0.00021199397440766594
0.22247005988023952,0.00022290826493512802,0.22247005988023952,0.22247005988023952,0.00023843506401933468,0.22247005988023952,0.00019340545733337298,0.22247005988023952,0.22247005988023952,0.00021704694392912452
0.22508383233532936,0.00022416598420457444,0.22508383233532936,0.22508383233532936,0.00023653126914744625,0.22508383233532936,0.00019439125198630758,0.22508383233532936,0.22508383233532936,0.00021987009735896463
0.2276991017964072,0.00022382031267099544,0.2276991017964072,0.2276991017964072,0.00023303637771650594,0.2276991017964072,0.0001998008401894975,0.2276991017964072,0.2276991017964072,0.00023002107907403078
0.23031586826347308,0.00023082354524617266,0.23031586826347308,0.23031586826347308,0.0002355768758494779,0.23031586826347308,0.00020167809706174997,0.23031586826347308,0.23031586826347308,0.00023609896122440036
0.23293413173652697,0.00023256028473412848,0.23293413173652697,0.23293413173652697,0.00023647092361506214,0.23293413173652697,0.00020677679844362598,0.23293413173652697,0.23293413173652697,0.00023730191093444152
0.23555239520958085,0.0002259520438903683,0.23555239520958085,0.23555239520958085,0.0002314967855084832,0.23555239520958085,0.00020451323725421765,0.23555239520958085,0.23555239520958085,0.00023994256729582372
0.23817365269461077,0.00022659936503666137,0.23817365269461077,0.23817365269461077,0.00023881324317925418,0.23817365269461077,0.00020653176467639897,0.23817365269461077,0.23817365269461077,0.0002447839291061673
0.24079491017964075,0.00023010580304432814,0.24079491017964075,0.24079491017964075,0.0002448450736052149,0.24079491017964075,0.00021615672198007017,0.24079491017964075,0.24079491017964075,0.00025424766430694727
0.2434176646706587,0.00023864792996631758,0.2434176646706587,0.2434176646706587,0.00025277515564138477,0.2434176646706587,0.0002171742968100273,0.2434176646706587,0.2434176646706587,0.0002593155240485042
0.24604191616766466,0.0002388787695010883,0.24604191616766466,0.24604191616766466,0.0002492066075679218,0.24604191616766466,0.0002140887430664875,0.24604191616766466,0.24604191616766466,0.0002585200814276637
0.2486676646706587,0.0002354699579883023,0.2486676646706587,0.2486676646706587,0.0002467365525661226,0.2486676646706587,0.00021475838509489733,0.2486676646706587,0.2486676646706587,0.0002642911392751759
0.25129491017964073,0.00024204183530624146,0.25129491017964073,0.25129491017964073,0.00025162816434344315,0.25129491017964073,0.00021568672543290375,0.25129491017964073,0.25129491017964073,0.00026475713831838497
0.2539236526946108,0.0002363657848010068,0.2539236526946108,0.2539236526946108,0.00024467918377779716,0.2539236526946108,0.00021419453524117854,0.2539236526946108,0.2539236526946108,0.00026501909656285604
0.25655239520958084,0.0002367383221464269,0.25655239520958084,0.25655239520958084,0.00024776591547891717,0.25655239520958084,0.00021773771533800635,0.25655239520958084,0.25655239520958084,0.00026290206814762326
0.25918413173652693,0.00023234506590547068,0.25918413173652693,0.25918413173652693,0.00024199412325363133,0.25918413173652693,0.0002186284681485387,0.25918413173652693,0.25918413173652693,0.0002607437992546524
0.2618158682634731,0.000234434545121536,0.2618158682634731,0.2618158682634731,0.0002483520428197684,0.2618158682634731,0.00022072738811705481,0.2618158682634731,0.2618158682634731,0.0002676100949532925
0.26444910179640724,0.0002332436733180121,0.26444910179640724,0.26444910179640724,0.00024314073219530643,0.26444910179640724,0.00021784467678879062,0.26444910179640724,0.26444910179640724,0.00026695960935902314
0.26708383233532934,0.00023177888076216866,0.26708383233532934,0.26708383233532934,0.00024117279628089737,0.26708383233532934,0.00021678556093694313,0.26708383233532934,0.26708383233532934,0.00026740019172339236
0.26972005988023956,0.0002262600926871679,0.26972005988023956,0.26972005988023956,0.00023730904479773003,0.26972005988023956,0.00021446143825368306,0.26972005988023956,0.26972005988023956,0.0002715941858511788
0.27235778443113773,0.00023321133259463268,0.27235778443113773,0.27235778443113773,0.0002446521220537248,0.27235778443113773,0.00021852896198727275,0.27235778443113773,0.27235778443113773,0.00027835000246501497
0.27499700598802396,0.0002344842532131957,0.27499700598802396,0.27499700598802396,0.00024460800010698257,0.27499700598802396,0.00022444037875356428,0.27499700598802396,0.27499700598802396,0.0002795576354754009
0.2776362275449102,0.00023667990407531705,0.2776362275449102,0.2776362275449102,0.0002483124808525538,0.2776362275449102,0.0002266835889698675,0.2776362275449102,0.2776362275449102,0.00028028458744777814
0.2802784431137725,0.000243430609260813,0.2802784431137725,0.2802784431137725,0.0002520177776440495,0.2802784431137725,0.00022886622868896283,0.2802784431137725,0.2802784431137725,0.0002814167893087733
0.2829206586826347,0.00024375052514622017,0.2829206586826347,0.2829206586826347,0.0002518235252819234,0.2829206586826347,0.00023187490811007485,0.2829206586826347,0.2829206586826347,0.00028346170279587487
0.2855658682634731,0.00024276769089179092,0.2855658682634731,0.2855658682634731,0.0002546740549975442,0.2855658682634731,0.00023317377220209105,0.2855658682634731,0.2855658682634731,0.0002892050404079874
0.2882110778443114,0.00024170099412991396,0.2882110778443114,0.2882110778443114,0.00024795201429615206,0.2882110778443114,0.00023218418500133665,0.2882110778443114,0.2882110778443114,0.0002869187741023694
0.29085778443113774,0.0002467300712709299,0.29085778443113774,0.29085778443113774,0.0002555325344745211,0.29085778443113774,0.00023777041905518595,0.29085778443113774,0.29085778443113774,0.0002916817925315521
0.2935059880239521,0.00024692253644864354,0.2935059880239521,0.2935059880239521,0.0002567933110675888,0.2935059880239521,0.00024038247919018046,0.2935059880239521,0.2935059880239521,0.000295000767350054
0.2961541916167665,0.0002460110640176801,0.2961541916167665,0.2961541916167665,0.00025236048426019133,0.2961541916167665,0.00023891952489195974,0.2961541916167665,0.2961541916167665,0.0002965366506653714
0.29880538922155686,0.0002472924733095004,0.29880538922155686,0.29880538922155686,0.0002547012474105358,0.29880538922155686,0.00024201917900528689,0.29880538922155686,0.29880538922155686,0.00029711684759724927
0.3014580838323353,0.000256998980638748,0.3014580838323353,0.3014580838323353,0.00025714628664152587,0.3014580838323353,0.00024106902511286676,0.3014580838323353,0.3014580838323353,0.0002999682618813724
0.3041107784431138,0.0002610226428458516,0.3041107784431138,0.3041107784431138,0.00026248670310911984,0.3041107784431138,0.0002463635991520139,0.3041107784431138,0.3041107784431138,0.00030720026416744577
0.30676646706586824,0.00025974681834348666,0.30676646706586824,0.30676646706586824,0.0002613217201032382,0.30676646706586824,0.00024442028182361606,0.30676646706586824,0.30676646706586824,0.00030808564580655275
0.3094221556886228,0.00026634077300611626,0.3094221556886228,0.3094221556886228,0.0002639311834702223,0.3094221556886228,0.0002487204819858619,0.3094221556886228,0.3094221556886228,0.0003144459764563674
0.3120793413173653,0.0002657277033250647,0.3120793413173653,0.3120793413173653,0.0002693650231167424,0.3120793413173653,0.00025376109733277874,0.3120793413173653,0.3120793413173653,0.000317828299148748
0.3147380239520958,0.0002692790515296878,0.3147380239520958,0.3147380239520958,0.0002780757834648733,0.3147380239520958,0.0002597380561660925,0.3147380239520958,0.3147380239520958,0.00032597734285985566
0.3173982035928144,0.00027384669507472115,0.3173982035928144,0.3173982035928144,0.0002798478151852014,0.3173982035928144,0.00026382784700977184,0.3173982035928144,0.3173982035928144,0.0003254474230550116
0.320059880239521,0.0002668164845754447,0.320059880239521,0.320059880239521,0.00027795237219383547,0.320059880239521,0.00026183659975718797,0.320059880239521,0.320059880239521,0.0003291544592122178
0.32272155688622756,0.0002730157215022678,0.32272155688622756,0.32272155688622756,0.00028108678306490437,0.32272155688622756,0.0002664047950761852,0.32272155688622756,0.32272155688622756,0.00033402764423076924
0.32538622754491014,0.0002705539198251439,0.32538622754491014,0.32538622754491014,0.00028329135939574317,0.32538622754491014,0.00026953894457459605,0.32538622754491014,0.32538622754491014,0.0003368335438790937
0.32805089820359284,0.00027253882388526124,0.32805089820359284,0.32805089820359284,0.00028162171499725267,0.32805089820359284,0.0002690168766057533,0.32805089820359284,0.32805089820359284,0.0003405734720558589
0.3307185628742515,0.00027079473356619117,0.3307185628742515,0.3307185628742515,0.00027901301524866154,0.3307185628742515,0.00026895005086432225,0.3307185628742515,0.3307185628742515,0.0003392052156979462
0.3333862275449102,0.0002683260892794173,0.3333862275449102,0.3333862275449102,0.00027758765769289687,0.3333862275449102,0.0002659473285092671,0.3333862275449102,0.3333862275449102,0.00034364179086081976
0.3360553892215569,0.00027078911313367133,0.3360553892215569,0.3360553892215569,0.0002767650886435584,0.3360553892215569,0.0002677926470888529,0.3360553892215569,0.3360553892215569,0.0003483387432805516
0.33872604790419164,0.00026537736133403866,0.33872604790419164,0.33872604790419164,0.00027227014797632777,0.33872604790419164,0.000268261067770212,0.33872604790419164,0.33872604790419164,0.000347783871315259
0.34139820359281436,0.00027171418821970105,0.34139820359281436,0.34139820359281436,0.00027823692692909,0.34139820359281436,0.000274142055512653,0.34139820359281436,0.34139820359281436,0.0003521909727953637
0.34407185628742515,0.00027597455959155626,0.34407185628742515,0.34407185628742515,0.0002842546950753984,0.34407185628742515,0.00027538409153350364,0.34407185628742515,0.34407185628742515,0.0003506793978607322
0.34674700598802394,0.00027969675731708796,0.34674700598802394,0.34674700598802394,0.0002904275191656821,0.34674700598802394,0.00028098120526167276,0.34674700598802394,0.34674700598802394,0.0003506286267675072
0.3494221556886228,0.0002748239639951848,0.3494221556886228,0.3494221556886228,0.000288685374861409,0.3494221556886228,0.00028078561245099197,0.3494221556886228,0.3494221556886228,0.0003500348995460723
0.35210029940119764,0.0002785917083135738,0.35210029940119764,0.35210029940119764,0.0002908696425901207,0.35210029940119764,0.00028131296727140764,0.35210029940119764,0.35210029940119764,0.0003498775167347132
0.3547784431137725,0.00028002544945220634,0.3547784431137725,0.3547784431137725,0.0002909569501582855,0.3547784431137725,0.00027901840926473204,0.3547784431137725,0.3547784431137725,0.00034984100461231697
0.35745808383233535,0.0002832892905890149,0.35745808383233535,0.35745808383233535,0.00029393255410825164,0.35745808383233535,0.0002832223872956147,0.35745808383233535,0.35745808383233535,0.00035009184089149545
0.36013922155688627,0.0002813327253492868,0.36013922155688627,0.36013922155688627,0.0002987849547269272,0.36013922155688627,0.0002870280177022694,0.36013922155688627,0.36013922155688627,0.00035935162449056364
0.3628233532934132,0.00028556344009533183,0.3628233532934132,0.3628233532934132,0.0003080701086784736,0.3628233532934132,0.0002952355923094631,0.3628233532934132,0.3628233532934132,0.0003643320507464432
0.3655074850299402,0.00028617072572015707,0.3655074850299402,0.3655074850299402,0.0003020442477728178,0.3655074850299402,0.0002920004283555602,0.3655074850299402,0.3655074850299402,0.00036612787918322183
0.36819161676646706,0.0002857657672302678,0.36819161676646706,0.36819161676646706,0.00030211493497770363,0.36819161676646706,0.00029429091375712856,0.36819161676646706,0.36819161676646706,0.00036621132208799546
0.37087874251497005,0.00029058605786184174,0.37087874251497005,0.37087874251497005,0.0003075898395140075,0.37087874251497005,0.00029650213899325785,0.37087874251497005,0.37087874251497005,0.00037415198972819114
0.37356736526946105,0.00028999500465107784,0.37356736526946105,0.37356736526946105,0.0003046124115418375,0.37356736526946105,0.0002985543163528795,0.37356736526946105,0.37356736526946105,0.0003749959532669666
0.3762559880239521,0.00029213185258818804,0.3762559880239521,0.3762559880239521,0.0003130925849690723,0.3762559880239521,0.00030559065576920235,0.3762559880239521,0.3762559880239521,0.0003874247751814982
0.37894760479041917,0.0002924968939615024,0.37894760479041917,0.37894760479041917,0.00030946811235964624,0.37894760479041917,0.00030645176196611017,0.37894760479041917,0.37894760479041917,0.00039045627611090017
0.38163922155688623,0.0002961437055411666,0.38163922155688623,0.38163922155688623,0.0003191576819554467,0.38163922155688623,0.00031492471330343364,0.38163922155688623,0.38163922155688623,0.00039645184561154284
0.38433233532934136,0.0002940415570015442,0.38433233532934136,0.38433233532934136,0.00032478697482050023,0.38433233532934136,0.00031893280711654977,0.38433233532934136,0.38433233532934136,0.00039734144845197044
0.3870284431137725,0.0002960742226923965,0.3870284431137725,0.3870284431137725,0.0003270776409191261,0.3870284431137725,0.00032128887394001723,0.3870284431137725,0.3870284431137725,0.0004035607553171286
0.38972455089820357,0.00030179335534235587,0.38972455089820357,0.38972455089820357,0.0003301827224158241,0.38972455089820357,0.0003279352415034306,0.38972455089820357,0.38972455089820357,0.0004085248190496364
0.39242215568862276,0.00031586849084680013,0.39242215568862276,0.39242215568862276,0.00034167021616251137,0.39242215568862276,0.00033103401031766075,0.39242215568862276,0.39242215568862276,0.00041298383128158866
0.3951212574850299,0.00031576432813202986,0.3951212574850299,0.3951212574850299,0.0003404434525003526,0.3951212574850299,0.0003318899611649045,0.3951212574850299,0.3951212574850299,0.00041339221630415726
0.3978203592814371,0.0003097231749838884,0.3978203592814371,0.3978203592814371,0.0003358755350647489,0.3978203592814371,0.0003344326689103897,0.3978203592814371,0.3978203592814371,0.0004124885113865436
0.4005224550898204,0.0003095559061090237,0.4005224550898204,0.4005224550898204,0.00033539815442932094,0.4005224550898204,0.00033689759239114293,0.4005224550898204,0.4005224550898204,0.0004132078093502584
0.40322604790419164,0.0003216947928826347,0.40322604790419164,0.40322604790419164,0.0003416310760469703,0.40322604790419164,0.000341046297207289,0.40322604790419164,0.40322604790419164,0.00041458812396834554
0.40592964071856286,0.0003284488077432847,0.40592964071856286,0.40592964071856286,0.0003476019145622711,0.40592964071856286,0.00034586570445229906,0.40592964071856286,0.40592964071856286,0.00041772226214430765
0.4086347305389222,0.00031949229532217063,0.4086347305389222,0.4086347305389222,0.00034348859245298844,0.4086347305389222,0.00034584413538077716,0.4086347305389222,0.4086347305389222,0.0004176657412208945
0.4113428143712575,0.00032417729232784936,0.4113428143712575,0.4113428143712575,0.0003458712901063019,0.4113428143712575,0.0003474186282226448,0.4113428143712575,0.4113428143712575,0.00042285940982974966
0.4140508982035928,0.0003319254541640827,0.4140508982035928,0.4140508982035928,0.0003585870772669362,0.4140508982035928,0.00034988434539102406,0.4140508982035928,0.4140508982035928,0.0004245702588630986
0.4167604790419162,0.0003341257640535513,0.4167604790419162,0.4167604790419162,0.00036429512680776193,0.4167604790419162,0.00035608861121836754,0.4167604790419162,0.4167604790419162,0.0004325350616436355
0.41947155688622756,0.0003317012949300209,0.41947155688622756,0.41947155688622756,0.0003642974321299011,0.41947155688622756,0.00036046274290498404,0.41947155688622756,0.41947155688622756,0.00043629210930424503
0.42218413173652697,0.000329821651527864,0.42218413173652697,0.42218413173652697,0.00036598125586580503,0.42218413173652697,0.00036189131482880645,0.42218413173652697,0.42218413173652697,0.00044135666327346686
0.4248982035928144,0.00032823807180899577,0.4248982035928144,0.4248982035928144,0.0003696061757808511,0.4248982035928144,0.0003651398710385232,0.4248982035928144,0.4248982035928144,0.0004451961973491044
0.42761377245508986,0.00032211916563309377,0.42761377245508986,0.42761377245508986,0.0003702368903817818,0.42761377245508986,0.000367151318574017,0.42761377245508986,0.42761377245508986,0.0004447321877647608
0.4303293413173653,0.000327336399548876,0.4303293413173653,0.4303293413173653,0.0003753075011488468,0.4303293413173653,0.0003673863549030237,0.4303293413173653,0.4303293413173653,0.0004427624026775543
0.43304790419161676,0.00033025372283831294,0.43304790419161676,0.43304790419161676,0.0003759771276156021,0.43304790419161676,0.0003696757023546097,0.43304790419161676,0.43304790419161676,0.00044530297180387957
0.4357664670658683,0.00032836875296392233,0.4357664670658683,0.4357664670658683,0.0003774227642925048,0.4357664670658683,0.0003742506191895866,0.4357664670658683,0.4357664670658683,0.00044976717928328343
0.43848802395209585,0.0003377955235654615,0.43848802395209585,0.43848802395209585,0.0003836244542977812,0.43848802395209585,0.0003754987627346443,0.43848802395209585,0.43848802395209585,0.00045779555749510644
0.4412095808383234,0.00033122899848307983,0.4412095808383234,0.4412095808383234,0.0003785760948388213,0.4412095808383234,0.00036945836917659194,0.4412095808383234,0.4412095808383234,0.0004602928996611061
0.4439326347305389,0.00033077583704203595,0.4439326347305389,0.4439326347305389,0.00037487750998706497,0.4439326347305389,0.00036739652730337423,0.4439326347305389,0.4439326347305389,0.0004576763001584913
0.4466571856287425,0.0003275246843042838,0.4466571856287425,0.4466571856287425,0.0003725445382517348,0.4466571856287425,0.0003673648661191635,0.4466571856287425,0.4466571856287425,0.0004557451683650926
0.44938323353293413,0.00033181571243570565,0.44938323353293413,0.44938323353293413,0.00037350300303380635,0.44938323353293413,0.00036718255279493897,0.44938323353293413,0.44938323353293413,0.00045719235594269495
0.45211077844311376,0.0003405394628004959,0.45211077844311376,0.45211077844311376,0.0003863847431628421,0.45211077844311376,0.0003744177271444697,0.45211077844311376,0.45211077844311376,0.000460424011346373
0.4548398203592815,0.00033991031315738275,0.4548398203592815,0.4548398203592815,0.0003858564379185086,0.4548398203592815,0.0003795911348498576,0.4548398203592815,0.4548398203592815,0.00046674776459654086
0.45757035928143713,0.00033856916312515953,0.45757035928143713,0.45757035928143713,0.00038836937232239666,0.45757035928143713,0.0003823870960556021,0.45757035928143713,0.45757035928143713,0.00047112570677459184
0.4603008982035928,0.0003449065490521529,0.4603008982035928,0.4603008982035928,0.0003939723170476704,0.4603008982035928,0.00038546228197026874,0.4603008982035928,0.4603008982035928,0.00047650733341976097
0.4630344311377246,0.0003536007180747577,0.4630344311377246,0.4630344311377246,0.000399344060158237,0.4630344311377246,0.0003914104948968605,0.4630344311377246,0.4630344311377246,0.0004798600388194222
0.46576796407185633,0.0003611187496200099,0.46576796407185633,0.46576796407185633,0.000403024969409675,0.46576796407185633,0.00039112480443224994,0.46576796407185633,0.46576796407185633,0.0004828279163866893
0.4685044910179641,0.0003630036553520835,0.4685044910179641,0.4685044910179641,0.0004059904606966751,0.4685044910179641,0.0003901081258539265,0.4685044910179641,0.4685044910179641,0.0004848420774416429
0.47124101796407186,0.00036403952960274304,0.47124101796407186,0.47124101796407186,0.0004094489980414899,0.47124101796407186,0.0003954434991126587,0.47124101796407186,0.47124101796407186,0.0004836175268960528
0.47397904191616774,0.0003606584990089859,0.47397904191616774,0.47397904191616774,0.00040585206416233284,0.47397904191616774,0.00039507414899719325,0.47397904191616774,0.47397904191616774,0.0004907183327733793
0.4767185628742516,0.00036115903806284135,0.4767185628742516,0.4767185628742516,0.0004053727270765558,0.4767185628742516,0.00039467537967246343,0.4767185628742516,0.4767185628742516,0.0004963769695470214
0.47945958083832335,0.0003653676774401441,0.47945958083832335,0.47945958083832335,0.00041213346818606237,0.47945958083832335,0.0004028778408837768,0.47945958083832335,0.47945958083832335,0.0005013738665495632
0.48220209580838325,0.00036905625617103803,0.48220209580838325,0.48220209580838325,0.00042142733908091053,0.48220209580838325,0.0004088458007232388,0.48220209580838325,0.48220209580838325,0.0005061252944323525
0.48494610778443115,0.0003730390996820243,0.48494610778443115,0.48494610778443115,0.00042423816786596544,0.48494610778443115,0.0004101443645950904,0.48494610778443115,0.48494610778443115,0.0005098634956834848
0.48769161676646705,0.0003692663114519874,0.48769161676646705,0.48769161676646705,0.0004221873753136534,0.48769161676646705,0.00041062798795406626,0.48769161676646705,0.48769161676646705,0.0005088279606656637
0.49043862275449107,0.00036595728266090286,0.49043862275449107,0.49043862275449107,0.0004209906935053081,0.49043862275449107,0.0004080270445044257,0.49043862275449107,0.49043862275449107,0.0005070896214193376
0.493185628742515,0.0003651528602609467,0.493185628742515,0.493185628742515,0.0004204954604596116,0.493185628742515,0.0004108077802921172,0.493185628742515,0.493185628742515,0.0005023217977628618
0.495935628742515,0.00036551651056676267,0.495935628742515,0.495935628742515,0.0004241851591487107,0.495935628742515,0.00041393881792893094,0.495935628742515,0.495935628742515,0.0005103826611754653
0.498685628742515,0.00036721373831150646,0.498685628742515,0.498685628742515,0.0004254931926269568,0.498685628742515,0.00041457222297508023,0.498685628742515,0.498685628742515,0.0005158601035488911
0.501438622754491,0.00036457884109120987,0.501438622754491,0.501438622754491,0.0004174931813816312,0.501438622754491,0.00041642298696091247,0.501438622754491,0.501438622754491,0.0005152167054069647
0.5041916167664671,0.00036979229517017473,0.5041916167664671,0.5041916167664671,0.0004236956790900163,0.5041916167664671,0.0004239259616883988,0.5041916167664671,0.5041916167664671,0.0005244335450203043
0.5069461077844312,0.0003738979417460084,0.5069461077844312,0.5069461077844312,0.0004254146563367714,0.5069461077844312,0.0004287492876210347,0.5069461077844312,0.5069461077844312,0.0005323719201006453
0.5097035928143713,0.0003776357856369849,0.5097035928143713,0.5097035928143713,0.0004288633145110898,0.5097035928143713,0.00043344466834234317,0.5097035928143713,0.5097035928143713,0.0005387770271096877
0.5124610778443114,0.00038873212412906264,0.5124610778443114,0.5124610778443114,0.00043410724241518,0.5124610778443114,0.00043957585281276007,0.5124610778443114,0.5124610778443114,0.0005467924151487042
0.5152200598802396,0.00038502507250209747,0.5152200598802396,0.5152200598802396,0.0004386173702745318,0.5152200598802396,0.00044777559691324125,0.5152200598802396,0.5152200598802396,0.0005559220160536387
0.5179805389221557,0.0003859776907853936,0.5179805389221557,0.5179805389221557,0.0004377181460956231,0.5179805389221557,0.0004529098848498576,0.5179805389221557,0.5179805389221557,0.0005586280931373979
0.5207410179640718,0.00038594582565753464,0.5207410179640718,0.5207410179640718,0.000439027706050836,0.5207410179640718,0.0004517201522031307,0.5207410179640718,0.5207410179640718,0.0005642164707740511
0.523504491017964,0.0003878435102262916,0.523504491017964,0.523504491017964,0.00044311395222742535,0.523504491017964,0.0004560785605025546,0.523504491017964,0.523504491017964,0.0005724428550169447
0.5262694610778443,0.00039699197491457807,0.5262694610778443,0.5262694610778443,0.00045036966272533197,0.5262694610778443,0.00045987406949848534,0.5262694610778443,0.5262694610778443,0.0005856241418095765
0.5290359281437126,0.00040020227493190586,0.5290359281437126,0.5290359281437126,0.00045238384566428886,0.5290359281437126,0.000464413067953992,0.5290359281437126,0.5290359281437126,0.0005940921034612465
0.5318023952095808,0.0003971982111589392,0.5318023952095808,0.5318023952095808,0.00044946688479559035,0.5318023952095808,0.0004641422539577641,0.5318023952095808,0.5318023952095808,0.0005941863905149872
0.5345718562874251,0.00039406090426987193,0.5345718562874251,0.5345718562874251,0.0004513009967917388,0.5345718562874251,0.0004661780603985982,0.5345718562874251,0.5345718562874251,0.0005971868773554588
0.5373413173652695,0.0003939638650761802,0.5373413173652695,0.5373413173652695,0.00045180338779110215,0.5373413173652695,0.00047080156602708807,0.5373413173652695,0.5373413173652695,0.0006034990308838995
0.5401122754491019,0.0003935841452960273,0.5401122754491019,0.5401122754491019,0.0004545930456475119,0.5401122754491019,0.0004703041058553376,0.5401122754491019,0.5401122754491019,0.0006051298300600369
0.5428862275449102,0.00039861723710769826,0.5428862275449102,0.5428862275449102,0.00045957730767757897,0.5428862275449102,0.00047689199624829253,0.5428862275449102,0.5428862275449102,0.0006069037390626367
0.5456601796407186,0.00040604980681306917,0.5456601796407186,0.5456601796407186,0.0004697242403782564,0.5456601796407186,0.0004773911130840117,0.5456601796407186,0.5456601796407186,0.0006100740915050101
0.548435628742515,0.0004024365295054659,0.548435628742515,0.548435628742515,0.0004758589772345981,0.548435628742515,0.0004834137933274923,0.548435628742515,0.548435628742515,0.0006121480118740691
0.5512125748502994,0.0004026183554943518,0.5512125748502994,0.5512125748502994,0.00047416858870555963,0.5512125748502994,0.00048311081136019374,0.5512125748502994,0.5512125748502994,0.000619159247275702
0.5539910179640719,0.00041536169890502055,0.5539910179640719,0.5539910179640719,0.0004844432955976676,0.5539910179640719,0.0004888337621684536,0.5539910179640719,0.5539910179640719,0.0006205358293588769
0.5567709580838324,0.000417220944244823,0.5567709580838324,0.5567709580838324,0.0004891950250223693,0.5567709580838324,0.0004935070323174082,0.5567709580838324,0.5567709580838324,0.0006234723470960297
0.5595523952095809,0.0004231556894387091,0.5595523952095809,0.5595523952095809,0.0004949489940144477,0.5595523952095809,0.0004977945721827847,0.5595523952095809,0.5595523952095809,0.0006255463267623942
0.5623338323353294,0.0004239498610756453,0.5623338323353294,0.5623338323353294,0.0004958188127306809,0.5623338323353294,0.0005034262351305392,0.5623338323353294,0.5623338323353294,0.00062974144731076
0.5651182634730539,0.0004302798368170818,0.5651182634730539,0.5651182634730539,0.0005000486717446908,0.5651182634730539,0.0005104897737651479,0.5651182634730539,0.5651182634730539,0.0006380342427108593
0.5679041916167665,0.0004306469026252749,0.5679041916167665,0.5679041916167665,0.0005005519836450415,0.5679041916167665,0.0005107856268377985,0.5679041916167665,0.5679041916167665,0.0006404123761558179
0.570690119760479,0.00042835220629810675,0.570690119760479,0.570690119760479,0.0004968379322156087,0.570690119760479,0.0005135925535746107,0.570690119760479,0.570690119760479,0.0006422925087279789
0.5734790419161676,0.0004277259744464305,0.5734790419161676,0.5734790419161676,0.0004993427627667879,0.5734790419161676,0.0005199013858671439,0.5734790419161676,0.5734790419161676,0.0006484186842206168
0.5762679640718563,0.00043095056002930476,0.5762679640718563,0.5762679640718563,0.0005077231027008235,0.5762679640718563,0.0005254412686471579,0.5762679640718563,0.5762679640718563,0.0006554067708485497
0.579058383233533,0.0004348334351706609,0.579058383233533,0.579058383233533,0.0005164591942085966,0.579058383233533,0.0005312554716273614,0.579058383233533,0.579058383233533,0.0006658308698399018
0.5818517964071857,0.00044135803846107074,0.5818517964071857,0.5818517964071857,0.0005262028947747533,0.5818517964071857,0.0005368700439772186,0.5818517964071857,0.5818517964071857,0.0006705306314638173
0.5846452095808383,0.0004457109559485159,0.5846452095808383,0.5846452095808383,0.0005304534009663684,0.5846452095808383,0.000537904064597689,0.5846452095808383,0.5846452095808383,0.0006776561189890149
0.587440119760479,0.0004492933941013388,0.587440119760479,0.587440119760479,0.0005354255103554255,0.587440119760479,0.0005417101446477368,0.587440119760479,0.587440119760479,0.0006822170482266499
0.5902365269461078,0.0004488815654677221,0.5902365269461078,0.5902365269461078,0.0005309873888992224,0.5902365269461078,0.0005417657733697429,0.5902365269461078,0.5902365269461078,0.0006825390786138944
0.5930344311377246,0.00046260037892605684,0.5930344311377246,0.5930344311377246,0.0005457124345339695,0.5930344311377246,0.00054999806010158,0.5930344311377246,0.5930344311377246,0.0006916688281957552
0.5958338323353294,0.0004661454746227457,0.5958338323353294,0.5958338323353294,0.0005470284587278315,0.5958338323353294,0.0005525217902570694,0.5958338323353294,0.5958338323353294,0.0006945135498225186
0.5986347305389222,0.0004644048764120428,0.5986347305389222,0.5986347305389222,0.0005464105118264355,0.5986347305389222,0.0005544876462117218,0.5986347305389222,0.5986347305389222,0.0006990991365143594
0.6014371257485029,0.0004727838311734701,0.6014371257485029,0.6014371257485029,0.0005593138976116145,0.6014371257485029,0.0005608035639368241,0.6014371257485029,0.6014371257485029,0.0007078375792456684
0.6042395209580839,0.0004774825614975862,0.6042395209580839,0.6042395209580839,0.0005607561432909782,0.6042395209580839,0.0005657383538337592,0.6042395209580839,0.6042395209580839,0.0007093833479560465
0.6070449101796408,0.00047704752922883304,0.6070449101796408,0.6070449101796408,0.0005688819593369029,0.6070449101796408,0.0005705802231532913,0.6070449101796408,0.6070449101796408,0.0007197753677437259
0.6098517964071857,0.00047959421890769597,0.6098517964071857,0.6098517964071857,0.0005728655106927849,0.6098517964071857,0.0005736389170540277,0.6098517964071857,0.6098517964071857,0.0007249218860925676
0.6126586826347306,0.0004832676672564111,0.6126586826347306,0.6126586826347306,0.0005727788899252825,0.6126586826347306,0.000575204143725125,0.6126586826347306,0.6126586826347306,0.0007249005754440678
0.6154685628742514,0.00048696563325338334,0.6154685628742514,0.6154685628742514,0.0005828599978238776,0.6154685628742514,0.000576028836265148,0.6154685628742514,0.6154685628742514,0.000731467558576061
0.6182784431137724,0.0004864260638200852,0.6182784431137724,0.6182784431137724,0.000579471918750395,0.6182784431137724,0.0005784944327699892,0.6182784431137724,0.6182784431137724,0.0007373461492356629
0.6210913173652695,0.0004925794219971669,0.6210913173652695,0.6210913173652695,0.0005808281179336806,0.6210913173652695,0.0005798941126403415,0.6210913173652695,0.6210913173652695,0.0007393919378487539
0.6239041916167665,0.0004946235712374908,0.6239041916167665,0.6239041916167665,0.0005872560705002895,0.6239041916167665,0.0005831792101828886,0.6239041916167665,0.6239041916167665,0.0007443416118276898
0.6267185628742515,0.0004927427508542173,0.6267185628742515,0.6267185628742515,0.0005883119247180159,0.6267185628742515,0.000579700939597689,0.6267185628742515,0.6267185628742515,0.000749111317340559
0.6295344311377246,0.0004939930324268291,0.6295344311377246,0.6295344311377246,0.000595738347563229,0.6295344311377246,0.0005851341616111738,0.6295344311377246,0.6295344311377246,0.0007562618124433959
0.6323532934131737,0.000499490611206362,0.6323532934131737,0.6323532934131737,0.0006042044292526175,0.6323532934131737,0.0005925622234020434,0.6323532934131737,0.6323532934131737,0.0007668410351054658
0.6351721556886228,0.0005031426467369497,0.6351721556886228,0.6351721556886228,0.0006001605650897682,0.6351721556886228,0.0005933418087093083,0.6351721556886228,0.6351721556886228,0.0007698397571321102
0.6379925149700599,0.0004988231597842872,0.6379925149700599,0.6379925149700599,0.0005982539588104999,0.6379925149700599,0.0005939659747386242,0.6379925149700599,0.6379925149700599,0.0007735289251256244
0.6408143712574851,0.0005070607771252081,0.6408143712574851,0.6408143712574851,0.0006008336380208714,0.6408143712574851,0.0005998576759645657,0.6408143712574851,0.6408143712574851,0.0007772285160700725
0.6436377245508983,0.0005095299515740707,0.6436377245508983,0.6436377245508983,0.000606017751354302,0.6436377245508983,0.0006053937689348936,0.6436377245508983,0.6436377245508983,0.0007823489562030736
0.6464610778443114,0.0005122072847128493,0.6464610778443114,0.6464610778443114,0.0006069349818828686,0.6464610778443114,0.0006057514477304114,0.6464610778443114,0.6464610778443114,0.0007875781921031873
0.6492874251497007,0.0005077950164307689,0.6492874251497007,0.6492874251497007,0.0006080874793633078,0.6492874251497007,0.0006068679416517542,0.6492874251497007,0.6492874251497007,0.0007958799404379327
0.6521152694610779,0.0005124709353226571,0.6521152694610779,0.6521152694610779,0.0006175236459944152,0.6521152694610779,0.0006143629447843648,0.6521152694610779,0.6521152694610779,0.0008023194107153291
0.6549446107784431,0.0005184955848958523,0.6549446107784431,0.6549446107784431,0.000623563370904878,0.6549446107784431,0.0006203859882715043,0.6549446107784431,0.6549446107784431,0.0008089191689612612
0.6577739520958085,0.0005232004538600909,0.6577739520958085,0.6577739520958085,0.0006292499307044805,0.6577739520958085,0.0006281881025751458,0.6577739520958085,0.6577739520958085,0.0008138023710705837
0.6606062874251497,0.0005263743175379078,0.6606062874251497,0.6606062874251497,0.0006300080343292436,0.6606062874251497,0.0006315102994683376,0.6606062874251497,0.6606062874251497,0.0008197772794541914
0.6634386227544911,0.0005299201220679966,0.6634386227544911,0.6634386227544911,0.0006396925003707918,0.6634386227544911,0.0006352864765875612,0.6634386227544911,0.6634386227544911,0.000826804995855123
0.6662739520958084,0.0005315962347547999,0.6662739520958084,0.6662739520958084,0.0006445923112441709,0.6662739520958084,0.0006401853164540516,0.6662739520958084,0.6662739520958084,0.0008331884269826023
0.6691092814371258,0.0005250438173266335,0.6691092814371258,0.6691092814371258,0.0006422969635645375,0.6691092814371258,0.0006434454547901569,0.6691092814371258,0.6691092814371258,0.0008360674350514179
0.6719476047904193,0.0005291165201425113,0.6719476047904193,0.6719476047904193,0.0006480176670143603,0.6719476047904193,0.0006502107541842401,0.6719476047904193,0.6719476047904193,0.0008434633050556543
0.6747859281437126,0.0005290232956687218,0.6747859281437126,0.6747859281437126,0.0006544283792051443,0.6747859281437126,0.0006539185293713616,0.6747859281437126,0.6747859281437126,0.0008507117826806217
0.6776257485029941,0.0005405002824845873,0.6776257485029941,0.6776257485029941,0.0006660875878655032,0.6776257485029941,0.0006640606575605917,0.6776257485029941,0.6776257485029941,0.0008606939966840983
0.6804685628742516,0.0005460956197029388,0.6804685628742516,0.6804685628742516,0.0006726770622103569,0.6804685628742516,0.0006717775641930024,0.6804685628742516,0.6804685628742516,0.0008677510586326653
0.6833113772455089,0.0005486228880154182,0.6833113772455089,0.6833113772455089,0.0006799797029471264,0.6833113772455089,0.0006759702016751812,0.6833113772455089,0.6833113772455089,0.0008786693683992371
0.6861556886227546,0.0005542570917539125,0.6861556886227546,0.6861556886227546,0.0006829269711840052,0.6861556886227546,0.0006812532161473801,0.6861556886227546,0.6861556886227546,0.0008831513519238072
0.689001497005988,0.0005577641353782874,0.689001497005988,0.689001497005988,0.0006839942278807486,0.689001497005988,0.0006872624780021087,0.689001497005988,0.689001497005988,0.0008911194085242045
0.6918488023952096,0.0005635198833582605,0.6918488023952096,0.6918488023952096,0.0006915095817012417,0.6918488023952096,0.0006894666743086908,0.6918488023952096,0.6918488023952096,0.000894565447518916
0.6946976047904192,0.0005689104227465072,0.6946976047904192,0.6946976047904192,0.0006985049730932796,0.6946976047904192,0.000695943897952061,0.6946976047904192,0.6946976047904192,0.0009035873893482137
0.6975479041916168,0.00057448470236141,0.6975479041916168,0.6975479041916168,0.0007023989554308237,0.6975479041916168,0.0006976211480485921,0.6975479041916168,0.6975479041916168,0.0009085991146031146
0.7003997005988025,0.0005733614244002237,0.7003997005988025,0.7003997005988025,0.0007064654140893598,0.7003997005988025,0.0007006867672010517,0.7003997005988025,0.7003997005988025,0.0009167832010137601
0.703252994011976,0.0005747580872517903,0.703252994011976,0.703252994011976,0.000709909203113679,0.703252994011976,0.0007046091937726475,0.703252994011976,0.703252994011976,0.0009222835970138629
0.7061062874251497,0.0005778487183696296,0.7061062874251497,0.7061062874251497,0.0007104071149782877,0.7061062874251497,0.0007113362953137995,0.7061062874251497,0.7061062874251497,0.000931397677225452
0.7089625748502995,0.0005815487660203797,0.7089625748502995,0.7089625748502995,0.0007174615873354539,0.7089625748502995,0.0007132264348751038,0.7089625748502995,0.7089625748502995,0.0009403467098439911
0.711820359281437,0.0005875498093970017,0.711820359281437,0.711820359281437,0.0007267464568106553,0.711820359281437,0.0007174440886932698,0.711820359281437,0.711820359281437,0.0009464925672127433
0.7146796407185629,0.0005889668739892263,0.7146796407185629,0.7146796407185629,0.000727116089903035,0.7146796407185629,0.0007238069341622608,0.7146796407185629,0.7146796407185629,0.0009544967980367519
0.7175389221556887,0.000592526856175294,0.7175389221556887,0.7175389221556887,0.0007270722133779257,0.7175389221556887,0.0007291383180523792,0.7175389221556887,0.7175389221556887,0.0009613181567530457
0.7204011976047905,0.0006031570665985726,0.7204011976047905,0.7204011976047905,0.0007359008577903966,0.7204011976047905,0.0007358304324581209,0.7204011976047905,0.7204011976047905,0.0009722527970160535
0.7232634730538923,0.0006064695199357969,0.7232634730538923,0.7232634730538923,0.0007457232061882117,0.7232634730538923,0.0007427643215553344,0.7232634730538923,0.7232634730538923,0.0009825033003812557
0.7261287425149701,0.0006119868899488076,0.7261287425149701,0.7261287425149701,0.0007546114278037937,0.7261287425149701,0.0007512597929599317,0.7261287425149701,0.7261287425149701,0.0009934135619650006
0.7289940119760479,0.0006198660605825705,0.7289940119760479,0.7289940119760479,0.0007614343739514495,0.7289940119760479,0.0007576619235067428,0.7289940119760479,0.7289940119760479,0.0010023221057984461
0.7318622754491019,0.0006232983239399798,0.7318622754491019,0.7318622754491019,0.0007663370335013445,0.7318622754491019,0.0007608595425366817,0.7318622754491019,0.7318622754491019,0.0010081536389099884
0.7347305389221558,0.0006256953175348677,0.7347305389221558,0.7347305389221558,0.0007708633636713985,0.7347305389221558,0.0007658340537565346,0.7347305389221558,0.7347305389221558,0.0010180085854648111
0.7376002994011976,0.000628148523814735,0.7376002994011976,0.7376002994011976,0.000783007740887031,0.7376002994011976,0.0007742117237157685,0.7376002994011976,0.7376002994011976,0.0010261615716935927
0.7404730538922156,0.0006346518443196052,0.7404730538922156,0.7404730538922156,0.0007931676068670643,0.7404730538922156,0.000778398648661192,0.7404730538922156,0.7404730538922156,0.001030515919888837
0.7433458083832336,0.0006444212911453205,0.7433458083832336,0.7433458083832336,0.0008007109364742442,0.7433458083832336,0.000781554414614768,0.7433458083832336,0.7433458083832336,0.0010395087731711412
0.7462200598802395,0.0006547224720023346,0.7462200598802395,0.7462200598802395,0.0008089370115121743,0.7462200598802395,0.0007908043477857318,0.7462200598802395,0.7462200598802395,0.0010516460735962197
0.7490958083832336,0.0006591210056208129,0.7490958083832336,0.7490958083832336,0.0008146744316806202,0.7490958083832336,0.0007964856107802663,0.7490958083832336,0.7490958083832336,0.001059457534638026
0.7519730538922156,0.0006597403695327035,0.7519730538922156,0.7519730538922156,0.0008170568581897582,0.7519730538922156,0.0008033722098877272,0.7519730538922156,0.7519730538922156,0.0010689156485545873
0.7548517964071857,0.0006602912281581728,0.7548517964071857,0.7548517964071857,0.0008253904749356888,0.7548517964071857,0.0008063640219384877,0.7548517964071857,0.7548517964071857,0.0010829032011415757
0.7577320359281438,0.0006664354795930157,0.7577320359281438,0.7577320359281438,0.0008386997896972149,0.7577320359281438,0.0008139426230953725,0.7577320359281438,0.7577320359281438,0.0010942306222428346
0.7606137724550898,0.0006705898874013546,0.7606137724550898,0.7606137724550898,0.0008428241315417402,0.7606137724550898,0.000817697082077195,0.7606137724550898,0.7606137724550898,0.0011031162341326067
0.763497005988024,0.0006759788237636642,0.763497005988024,0.763497005988024,0.0008529746722595445,0.763497005988024,0.0008258754051510334,0.763497005988024,0.763497005988024,0.0011098554049106745
0.7663817365269462,0.0006817503084759053,0.7663817365269462,0.7663817365269462,0.0008635658233736224,0.7663817365269462,0.0008330409884757038,0.7663817365269462,0.7663817365269462,0.0011231361012409066
0.7692679640718563,0.0006863362007380922,0.7692679640718563,0.7692679640718563,0.00087368574542528,0.7692679640718563,0.0008404992477092495,0.7692679640718563,0.7692679640718563,0.0011287777640761494
0.7721556886227546,0.0006881086619487106,0.7721556886227546,0.7721556886227546,0.000881279969856449,0.7721556886227546,0.0008459375696599888,0.7721556886227546,0.7721556886227546,0.00114238138548453
0.7750449101796407,0.0006927054171378539,0.7750449101796407,0.7750449101796407,0.0008903135835023172,0.7750449101796407,0.0008495535750749965,0.7750449101796407,0.7750449101796407,0.0011484811837184842
0.777935628742515,0.0007010848955483409,0.777935628742515,0.777935628742515,0.0008933231519067209,0.777935628742515,0.0008546935271437267,0.777935628742515,0.777935628742515,0.0011538943366735804
0.7808263473053892,0.0007025583869879255,0.7808263473053892,0.7808263473053892,0.0008962514876502009,0.7808263473053892,0.0008620504401434598,0.7808263473053892,0.7808263473053892,0.001164232151008648
0.7837200598802395,0.0007043408373764272,0.7837200598802395,0.7837200598802395,0.000895830370797895,0.7837200598802395,0.0008675011333090765,0.7837200598802395,0.7837200598802395,0.0011714107810628415
0.786615269461078,0.0007030448289436883,0.786615269461078,0.786615269461078,0.0008986988588425952,0.786615269461078,0.0008712327822412971,0.786615269461078,0.786615269461078,0.0011817574963846446
0.7895119760479041,0.0007025725944351219,0.7895119760479041,0.7895119760479041,0.0008968072307291587,0.7895119760479041,0.0008729503014732091,0.7895119760479041,0.7895119760479041,0.0011918490726065614
0.7924086826347305,0.0007096089590249151,0.7924086826347305,0.7924086826347305,0.0009089399229877552,0.7924086826347305,0.0008879635345506121,0.7924086826347305,0.7924086826347305,0.0012072010521049395
0.795308383233533,0.0007167322909446855,0.795308383233533,0.795308383233533,0.0009189281121286613,0.795308383233533,0.0008946090577569949,0.795308383233533,0.795308383233533,0.0012170074283684893
0.7982080838323353,0.0007230583578730896,0.7982080838323353,0.7982080838323353,0.0009260578521853618,0.7982080838323353,0.0009043372272075858,0.7982080838323353,0.7982080838323353,0.0012269318738314001
0.8011107784431138,0.0007273785019881074,0.8011107784431138,0.8011107784431138,0.0009292157083673735,0.8011107784431138,0.0009090341333944689,0.8011107784431138,0.8011107784431138,0.0012339584526278888
0.8040134730538921,0.0007328030686474782,0.8040134730538921,0.8040134730538921,0.0009344156566388756,0.8040134730538921,0.0009170271365799867,0.8040134730538921,0.8040134730538921,0.0012445006860958552
0.8069191616766468,0.0007340494739418036,0.8069191616766468,0.8069191616766468,0.0009384310975498565,0.8069191616766468,0.0009211983046308811,0.8069191616766468,0.8069191616766468,0.0012540253061183505
0.8098248502994012,0.0007399188060105299,0.8098248502994012,0.8098248502994012,0.0009441047701911343,0.8098248502994012,0.0009262986037372287,0.8098248502994012,0.8098248502994012,0.0012676955510130298
0.8127335329341318,0.0007492652869988692,0.8127335329341318,0.8127335329341318,0.0009525609511083638,0.8127335329341318,0.0009363016551324706,0.8127335329341318,0.8127335329341318,0.0012752712759100467
0.8156422155688623,0.00075704999315258,0.8156422155688623,0.8156422155688623,0.000961353761910927,0.8156422155688623,0.0009444228792919097,0.8156422155688623,0.8156422155688623,0.0012875887606269532
0.8185523952095809,0.0007587694304101457,0.8185523952095809,0.8185523952095809,0.0009663549394028913,0.8185523952095809,0.0009504600246339251,0.8185523952095809,0.8185523952095809,0.001295568449359461
0.8214655688622755,0.0007623769645484507,0.8214655688622755,0.8214655688622755,0.0009721111541168841,0.8214655688622755,0.0009568079310287218,0.8214655688622755,0.8214655688622755,0.0013035750364274444
0.8243787425149701,0.0007645527512266079,0.8243787425149701,0.8243787425149701,0.000980894558964409,0.8243787425149701,0.0009633003278335512,0.8243787425149701,0.8243787425149701,0.0013142952220704669
0.8272934131736528,0.0007669965512104958,0.8272934131736528,0.8272934131736528,0.0009906262892233916,0.8272934131736528,0.0009708346714610316,0.8272934131736528,0.8272934131736528,0.001326608432816471
0.8302110778443115,0.0007745787995841389,0.8302110778443115,0.8302110778443115,0.0010002689788423762,0.8302110778443115,0.0009763615130650762,0.8302110778443115,0.8302110778443115,0.0013359878986020626
0.83312874251497,0.0007828952337090678,0.83312874251497,0.83312874251497,0.0010085790649724524,0.83312874251497,0.0009845266044537847,0.83312874251497,0.83312874251497,0.001346951381686581
0.8360479041916169,0.0007881217054864479,0.8360479041916169,0.8360479041916169,0.0010138711334315626,0.8360479041916169,0.0009932751569554173,0.8360479041916169,0.8360479041916169,0.0013549671043742145
0.8389685628742515,0.0007898284234517692,0.8389685628742515,0.8389685628742515,0.0010219848104524396,0.8389685628742515,0.000999151221579096,0.8389685628742515,0.8389685628742515,0.0013629682941548105
0.8418922155688624,0.0007950423559685796,0.8418922155688624,0.8418922155688624,0.0010313669206134723,0.8418922155688624,0.0010081867727701384,0.8418922155688624,0.8418922155688624,0.00137800261780033
0.8448158682634731,0.0008059717080475806,0.8448158682634731,0.8448158682634731,0.0010412718313407834,0.8448158682634731,0.0010160676496413512,0.8448158682634731,0.8448158682634731,0.001385635967993149
0.8477410179640719,0.0008158044980179717,0.8477410179640719,0.8477410179640719,0.0010507472328141032,0.8477410179640719,0.0010216577093790842,0.8477410179640719,0.8477410179640719,0.0013930537939320453
0.8506676646706587,0.0008199226986283883,0.8506676646706587,0.8506676646706587,0.0010581773325540626,0.8506676646706587,0.0010306840207132888,0.8506676646706587,0.8506676646706587,0.0014062572281088404
0.8535958083832336,0.0008291800734748719,0.8535958083832336,0.8535958083832336,0.0010671092104991217,0.8535958083832336,0.001041996028777325,0.8535958083832336,0.8535958083832336,0.0014160510232551348
0.8565254491017964,0.0008330613541780664,0.8565254491017964,0.8565254491017964,0.0010778958579514785,0.8565254491017964,0.001052304314835303,0.8565254491017964,0.8565254491017964,0.0014301626217352247
0.8594565868263474,0.000842851792488965,0.8594565868263474,0.8594565868263474,0.0010903017341203846,0.8594565868263474,0.0010619162038137103,0.8594565868263474,0.8594565868263474,0.001445549771210085
0.8623892215568864,0.0008495445363513656,0.8623892215568864,0.8623892215568864,0.0010970596588836866,0.8623892215568864,0.0010718720697323867,0.8623892215568864,0.8623892215568864,0.0014549414348943874
0.8653233532934133,0.0008520490521528712,0.8653233532934133,0.8653233532934133,0.0011009791274599909,0.8653233532934133,0.001077965432216793,0.8653233532934133,0.8653233532934133,0.001467926195623594
0.8682589820359282,0.0008587080673403128,0.8682589820359282,0.8682589820359282,0.0011146759002187067,0.8682589820359282,0.0010889186035005413,0.8682589820359282,0.8682589820359282,0.0014790419659681852
0.8711961077844311,0.0008659818972750156,0.8711961077844311,0.8711961077844311,0.001124439866153272,0.8711961077844311,0.0010978759014030387,0.8711961077844311,0.8711961077844311,0.0014936663920305144
0.8741347305389222,0.0008610310003465508,0.8741347305389222,0.8741347305389222,0.001125180110605375,0.8741347305389222,0.001104373627220209,0.8741347305389222,0.8741347305389222,0.001502295359015747
0.8770748502994012,0.0008639482225586402,0.8770748502994012,0.8770748502994012,0.001131302712083802,0.8770748502994012,0.001112862788385856,0.8770748502994012,0.8770748502994012,0.0015148021889333603
0.8800164670658683,0.0008672547433395347,0.8800164670658683,0.8800164670658683,0.0011392032813708115,0.8800164670658683,0.0011228714028342942,0.8800164670658683,0.8800164670658683,0.0015250434236137483
0.8829595808383235,0.0008713774503277034,0.8829595808383235,0.8829595808383235,0.0011453143903620267,0.8829595808383235,0.0011314098013599707,0.8829595808383235,0.8829595808383235,0.001533297299165181
0.8859041916167665,0.0008768477949938596,0.8859041916167665,0.8859041916167665,0.0011545343865340563,0.8859041916167665,0.0011402187592818107,0.8859041916167665,0.8859041916167665,0.0015430927946240762
0.8888488023952096,0.0008801177577700361,0.8888488023952096,0.8888488023952096,0.0011624957716056135,0.8888488023952096,0.0011466084055148811,0.8888488023952096,0.8888488023952096,0.0015559822255525279
0.8917964071856288,0.0008892227218837779,0.8917964071856288,0.8917964071856288,0.0011746499740445727,0.8917964071856288,0.001157256512118332,0.8917964071856288,0.8917964071856288,0.0015665994355572033
0.8947455089820359,0.0008911803351360058,0.8947455089820359,0.8947455089820359,0.0011818538869771832,0.8947455089820359,0.001167038354297849,0.8947455089820359,0.8947455089820359,0.0015796573400844315
0.8976961077844312,0.0008943004046969805,0.8976961077844312,0.8976961077844312,0.001190216873018391,0.8976961077844312,0.0011765417002513523,0.8976961077844312,0.8976961077844312,0.0015907912867195939
0.9006482035928144,0.0009002692585634546,0.9006482035928144,0.9006482035928144,0.0011963150914396936,0.9006482035928144,0.0011822586473988655,0.9006482035928144,0.9006482035928144,0.0015981949584964502
0.9036002994011977,0.0009093320177318543,0.9036002994011977,0.9036002994011977,0.0012020721565434425,0.9036002994011977,0.0011919935083387785,0.9036002994011977,0.9036002994011977,0.0016102050970120375
0.9065553892215569,0.0009205275034503095,0.9065553892215569,0.9065553892215569,0.0012124528301141314,0.9065553892215569,0.0012007493451682606,0.9065553892215569,0.9065553892215569,0.0016228223778630695
0.9095119760479042,0.0009307273227270514,0.9095119760479042,0.9095119760479042,0.001225078250750093,0.9095119760479042,0.0012075938168290372,0.9095119760479042,0.9095119760479042,0.001632957400888136
0.9124700598802395,0.0009306019773404344,0.9124700598802395,0.9124700598802395,0.0012309246256218351,0.9124700598802395,0.0012139739111507967,0.9124700598802395,0.9124700598802395,0.0016429616274759706
0.9154296407185629,0.0009354628039920238,0.9154296407185629,0.9154296407185629,0.0012364011735712958,0.9154296407185629,0.0012194114195044254,0.9154296407185629,0.9154296407185629,0.0016536193332043001
0.9183892215568862,0.0009395970099344589,0.9183892215568862,0.9183892215568862,0.0012460424599939947,0.9183892215568862,0.0012276945017338427,0.9183892215568862,0.9183892215568862,0.001666928869708434
0.9213517964071857,0.000946247713144007,0.9213517964071857,0.9213517964071857,0.001256175197157912,0.9213517964071857,0.0012350060842268621,0.9213517964071857,0.9213517964071857,0.0016777968115486862
0.9243158682634731,0.0009560315065920673,0.9243158682634731,0.9243158682634731,0.00126443017655769,0.9243158682634731,0.0012441540594926941,0.9243158682634731,0.9243158682634731,0.0016853395284334924
0.9272799401197606,0.0009624436799298381,0.9272799401197606,0.9272799401197606,0.001270989517988874,0.9272799401197606,0.0012515243058133837,0.9272799401197606,0.9272799401197606,0.0016978350252161926
0.930247005988024,0.0009674337426585928,0.930247005988024,0.930247005988024,0.0012793905162698594,0.930247005988024,0.0012598227990970657,0.930247005988024,0.930247005988024,0.00170550796017266
0.9332155688622755,0.0009704032438988803,0.9332155688622755,0.9332155688622755,0.0012889950633780476,0.9332155688622755,0.0012688197787958891,0.9332155688622755,0.9332155688622755,0.0017181842945674722
0.9361841317365269,0.000984081504061334,0.9361841317365269,0.9361841317365269,0.0013044757651076387,0.9361841317365269,0.0012800799484116966,0.9361841317365269,0.9361841317365269,0.0017282837465124597
0.9391556886227544,0.0009904850738396626,0.9391556886227544,0.9391556886227544,0.0013140030745328027,0.9391556886227544,0.001290937091600333,0.9391556886227544,0.9391556886227544,0.0017407656245435157
0.9421287425149701,0.000999619530423521,0.9421287425149701,0.9421287425149701,0.0013233452260249657,0.9421287425149701,0.001299315389427647,0.9421287425149701,0.9421287425149701,0.0017509594614581194
0.9451017964071856,0.0010002217812564594,0.9451017964071856,0.9451017964071856,0.0013263255802891932,0.9451017964071856,0.001309104681188369,0.9451017964071856,0.9451017964071856,0.0017621783429255895
0.9480778443113773,0.0010086304733763784,0.9480778443113773,0.9480778443113773,0.001338209365015975,0.9480778443113773,0.0013191525141176337,0.9480778443113773,0.9480778443113773,0.0017743186744062047
0.9510553892215569,0.0010145266715001398,0.9510553892215569,0.9510553892215569,0.0013453478019643454,0.9510553892215569,0.0013280985649392596,0.9510553892215569,0.9510553892215569,0.001784152754699962
0.9540329341317365,0.001020257753316553,0.9540329341317365,0.9540329341317365,0.001351700214968076,0.9540329341317365,0.0013377143416040448,0.9540329341317365,0.9540329341317365,0.0017964041889735308
0.9570134730538923,0.0010240203112270333,0.9570134730538923,0.9570134730538923,0.0013571547928185525,0.9570134730538923,0.0013456703254017173,0.9570134730538923,0.9570134730538923,0.001810319421670952
0.959995508982036,0.0010285890124819125,0.959995508982036,0.959995508982036,0.001362611041511664,0.959995508982036,0.0013517993119393785,0.959995508982036,0.959995508982036,0.0018214971054332585
0.9629775449101797,0.0010374581813373215,0.9629775449101797,0.9629775449101797,0.0013727991765686322,0.9629775449101797,0.001357902479728526,0.9629775449101797,0.9629775449101797,0.0018316676456732598
0.9659625748502995,0.0010394760522683883,0.9659625748502995,0.9659625748502995,0.0013803417780409786,0.9659625748502995,0.0013662104198070126,0.9659625748502995,0.9659625748502995,0.0018407241027345233
0.9689491017964071,0.001045188339777964,0.9689491017964071,0.9689491017964071,0.001390438690788802,0.9689491017964071,0.0013745435581449745,0.9689491017964071,0.9689491017964071,0.0018543461894519266
0.971935628742515,0.0010472709064434144,0.971935628742515,0.971935628742515,0.0013976451568662128,0.971935628742515,0.0013803637928634011,0.971935628742515,0.971935628742515,0.0018675213415524849
0.9749251497005988,0.0010529581144590764,0.9749251497005988,0.9749251497005988,0.0014066625583237294,0.9749251497005988,0.0013917050898664906,0.9749251497005988,0.9749251497005988,0.0018835780903071946
0.9779146706586826,0.0010622255430817497,0.9779146706586826,0.9779146706586826,0.0014178433407613263,0.9779146706586826,0.0014026048459405075,0.9779146706586826,0.9779146706586826,0.0018939936311314959
0.9809071856287426,0.0010739045617043012,0.9809071856287426,0.9809071856287426,0.001429208828439185,0.9809071856287426,0.0014105154908778364,0.9809071856287426,0.9809071856287426,0.00190731514852172
0.9839011976047906,0.0010787482201267042,0.9839011976047906,0.9839011976047906,0.0014409191476286345,0.9839011976047906,0.001418858392056255,0.9839011976047906,0.9839011976047906,0.0019179661297803032
0.9868952095808383,0.0010872727940818836,0.9868952095808383,0.9868952095808383,0.0014528809938345222,0.9868952095808383,0.001427245415249644,0.9868952095808383,0.9868952095808383,0.0019278697901450534
0.9898922155688623,0.0010930506449950753,0.9898922155688623,0.9898922155688623,0.0014622308468550773,0.9898922155688623,0.001436813733088541,0.9898922155688623,0.9898922155688623,0.0019414149674800596
0.9928907185628743,0.0010978979270783932,0.9928907185628743,0.9928907185628743,0.0014712379072479467,0.9928907185628743,0.0014484115429525069,0.9928907185628743,0.9928907185628743,0.001954803295907709
0.9958892215568863,0.001105521909465095,0.9958892215568863,0.9958892215568863,0.0014815968126796208,0.9958892215568863,0.00146146369447621,0.9958892215568863,0.9958892215568863,0.0019698861144789516
0.9988907185628743,0.0011165640746786806,0.9988907185628743,0.9988907185628743,0.0014901394359587816,0.9988907185628743,0.0014707567831472028,0.9988907185628743,0.9988907185628743,0.0019796683013216135
1.0018922155688623,0.0011243343897056133,1.0018922155688623,1.0018922155688623,0.001496877758934259,1.0018922155688623,0.0014798994738141565,1.0018922155688623,1.0018922155688623,0.0019889202360845342
1.0048967065868264,0.0011327283137410474,1.0048967065868264,1.0048967065868264,0.0015073586850080972,1.0048967065868264,0.0014899582209646402,1.0048967065868264,1.0048967065868264,0.0020026201546477396
1.0079026946107785,0.0011390928695631027,1.0079026946107785,1.0079026946107785,0.0015156011044429366,1.0079026946107785,0.001499460813587828,1.0079026946107785,1.0079026946107785,0.0020194372763227084
1.0109086826347304,0.0011464340352509148,1.0109086826347304,1.0109086826347304,0.0015254006187512454,1.0109086826347304,0.0015092552005984909,1.0109086826347304,1.0109086826347304,0.002030802923873032
1.0139176646706587,0.001151229257864274,1.0139176646706587,1.0139176646706587,0.0015331616559623319,1.0139176646706587,0.001518147472655786,1.0139176646706587,1.0139176646706587,0.0020453986285386676
1.0169281437125748,0.00116274680983171,1.0169281437125748,1.0169281437125748,0.0015432119017486797,1.0169281437125748,0.0015270442352530596,1.0169281437125748,1.0169281437125748,0.0020589014911515085
1.019938622754491,0.0011689565318006058,1.019938622754491,1.019938622754491,0.0015568472681153085,1.019938622754491,0.0015375944141135516,1.019938622754491,1.019938622754491,0.0020728856858402227
1.0229520958083833,0.0011775058675020363,1.0229520958083833,1.0229520958083833,0.0015701696371042254,1.0229520958083833,0.0015453834772168678,1.0229520958083833,1.0229520958083833,0.002083835424639924
1.0259670658682636,0.0011838009885820596,1.0259670658682636,1.0259670658682636,0.001583697836885641,1.0259670658682636,0.0015547376625987595,1.0259670658682636,1.0259670658682636,0.0020970256192665566
1.0289820359281436,0.0011902317217196217,1.0289820359281436,1.0289820359281436,0.0015970136282708702,1.0289820359281436,0.0015648592302037545,1.0289820359281436,1.0289820359281436,0.002112375862298783
1.032,0.001193599368456572,1.032,1.032,0.0016017668465614834,1.032,0.0015751223853139491,1.032,1.032,0.0021250859733340146
1.0350194610778443,0.0011970332164484006,1.0350194610778443,1.0350194610778443,0.0016076119593733743,1.0350194610778443,0.0015827727632739175,1.0350194610778443,1.0350194610778443,0.0021367565510057272
1.0380389221556887,0.0012049565040613331,1.0380389221556887,1.0380389221556887,0.0016188432913730728,1.0380389221556887,0.0015954199624829213,1.0380389221556887,1.0380389221556887,0.0021526703188451323
1.041061377245509,0.0012175291123052929,1.041061377245509,1.041061377245509,0.0016323083249449285,1.041061377245509,0.0016040724408191757,1.041061377245509,1.041061377245509,0.0021710301927824363
1.0440853293413175,0.001228445183398387,1.0440853293413175,1.0440853293413175,0.0016461624209484,1.0440853293413175,0.0016150627037357444,1.0440853293413175,1.0440853293413175,0.0021876299304865758
1.0471107784431137,0.0012368540752410655,1.0471107784431137,1.0471107784431137,0.0016589264064863036,1.0471107784431137,0.0016255530844384873,1.0471107784431137,1.0471107784431137,0.0022024487705965693
1.0501362275449102,0.0012442155060251217,1.0501362275449102,1.0501362275449102,0.0016682895920560588,1.0501362275449102,0.0016362284880116144,1.0501362275449102,1.0501362275449102,0.002213486664725087
1.0531646706586828,0.0012473894846119235,1.0531646706586828,1.0531646706586828,0.001675877948402799,1.0531646706586828,0.001647698372248871,1.0531646706586828,1.0531646706586828,0.0022274366299409867
1.0561946107784432,0.0012516729411380246,1.0561946107784432,1.0561946107784432,0.00168470122985871,1.0561946107784432,0.0016563904667451295,1.0561946107784432,1.0561946107784432,0.0022365698439189004
1.0592260479041917,0.0012572377661450162,1.0592260479041917,1.0592260479041917,0.0016938593057044804,1.0592260479041917,0.0016654054550129204,1.0592260479041917,1.0592260479041917,0.002245369597508691
1.062258982035928,0.0012657517252307304,1.062258982035928,1.062258982035928,0.001702856544673119,1.062258982035928,0.0016748617121599147,1.062258982035928,1.062258982035928,0.0022574734860242784
1.0652919161676648,0.0012673127669809942,1.0652919161676648,1.0652919161676648,0.0017070037240263373,1.0652919161676648,0.0016807238587085661,1.0652919161676648,1.0652919161676648,0.0022724343055230962
1.0683278443113773,0.0012719589291576992,1.0683278443113773,1.0683278443113773,0.0017146463922564077,1.0683278443113773,0.0016892863322554063,1.0683278443113773,1.0683278443113773,0.0022855712279792
1.0713652694610778,0.0012797014919168521,1.0713652694610778,1.0713652694610778,0.0017249244754815429,1.0713652694610778,0.0016997263400149996,1.0713652694610778,1.0713652694610778,0.0023020774032983726
1.0744041916167664,0.0012857489603472797,1.0744041916167664,1.0744041916167664,0.0017315776865082855,1.0744041916167664,0.0017095944776939532,1.0744041916167664,1.0744041916167664,0.002314089002107132
1.0774446107784432,0.0012886675629871472,1.0774446107784432,1.0774446107784432,0.0017367786336382346,1.0774446107784432,0.001716180612432428,1.0774446107784432,1.0774446107784432,0.002328236664725086
1.080486526946108,0.0012952985894770124,1.080486526946108,1.080486526946108,0.0017458866384560956,1.080486526946108,0.0017277654565351363,1.080486526946108,1.080486526946108,0.002343655416003241
1.0835299401197607,0.0012981349823380638,1.0835299401197607,1.0835299401197607,0.0017556444618595027,1.0835299401197607,0.0017395167736704736,1.0835299401197607,1.0835299401197607,0.0023549092265056698
1.0865748502994013,0.001303747802897652,1.0865748502994013,1.0865748502994013,0.0017635360242485684,1.0865748502994013,0.0017521823512868305,1.0865748502994013,1.0865748502994013,0.0023673214953831186
1.08962125748503,0.001311830494807817,1.08962125748503,1.08962125748503,0.0017776158352116073,1.08962125748503,0.0017645926202644214,1.08962125748503,1.08962125748503,0.0023796851897331223
1.0926691616766468,0.0013183462982891334,1.0926691616766468,1.0926691616766468,0.001787635406181161,1.0926691616766468,0.0017777481053039982,1.0926691616766468,1.0926691616766468,0.0023918333530686697
1.0957185628742516,0.0013271753491652378,1.0957185628742516,1.0957185628742516,0.0017936001788310687,1.0957185628742516,0.001788295563016069,1.0957185628742516,1.0957185628742516,0.0024058887063966227
1.0987694610778445,0.0013328960081287467,1.0987694610778445,1.0987694610778445,0.001801362856719964,1.0987694610778445,0.0017997243296676373,1.0987694610778445,1.0987694610778445,0.002421750236915334
1.1018218562874251,0.0013418917773197624,1.1018218562874251,1.1018218562874251,0.0018141489552788595,1.1018218562874251,0.0018110506239233102,1.1018218562874251,1.1018218562874251,0.002439065837356481
1.104875748502994,0.0013517293437420202,1.104875748502994,1.104875748502994,0.0018272100225635941,1.104875748502994,0.0018200716467602779,1.104875748502994,1.104875748502994,0.0024543260671689203
1.1079311377245509,0.0013603595275659968,1.1079311377245509,1.1079311377245509,0.0018366327057833796,1.1079311377245509,0.0018302169850637116,1.1079311377245509,1.1079311377245509,0.002470255312335666
1.110988023952096,0.0013658529362589522,1.110988023952096,1.110988023952096,0.0018449785928511338,1.110988023952096,0.001842981963724828,1.110988023952096,1.110988023952096,0.002483066568644278
1.1140464071856289,0.0013737877018507026,1.1140464071856289,1.1140464071856289,0.001855702183963801,1.1140464071856289,0.0018530126846616243,1.1140464071856289,1.1140464071856289,0.002496288770578311
1.1171062874251498,0.001375021345331898,1.1171062874251498,1.1171062874251498,0.001860731892898303,1.1171062874251498,0.0018619444747237743,1.1171062874251498,1.1171062874251498,0.002509169625902012
1.1201676646706586,0.0013812581140790865,1.1201676646706586,1.1201676646706586,0.0018716096308311564,1.1201676646706586,0.0018720561554183511,1.1201676646706586,1.1201676646706586,0.0025234303514563676
1.1232305389221557,0.0013939103100414642,1.1232305389221557,1.1232305389221557,0.0018847263321607802,1.1232305389221557,0.0018819616610171376,1.1232305389221557,1.1232305389221557,0.0025383728764351854
1.1262964071856287,0.0013976829050085728,1.1262964071856287,1.1262964071856287,0.001895600862820401,1.1262964071856287,0.0018917555328873102,1.1262964071856287,1.1262964071856287,0.0025517635772115757
1.1293622754491017,0.0014027698039403447,1.1293622754491017,1.1293622754491017,0.0019067134213872731,1.1293622754491017,0.001901649560506267,1.1293622754491017,1.1293622754491017,0.002565146330596861
1.132429640718563,0.0014132813429455619,1.132429640718563,1.132429640718563,0.001917610857635394,1.132429640718563,0.0019103232217907206,1.132429640718563,1.132429640718563,0.0025811502221435023
1.1354985029940121,0.0014246295462007072,1.1354985029940121,1.1354985029940121,0.0019285048412646308,1.1354985029940121,0.0019203240618874016,1.1354985029940121,1.1354985029940121,0.002595235274274007
1.1385703592814371,0.001428525089594049,1.1385703592814371,1.1385703592814371,0.0019348503300351087,1.1385703592814371,0.0019275307144395266,1.1385703592814371,1.1385703592814371,0.0026067702729228137
1.1416422155688624,0.001434014922968422,1.1416422155688624,1.1416422155688624,0.0019446460708528455,1.1416422155688624,0.0019379686117010216,1.1416422155688624,1.1416422155688624,0.002619601881810745
1.1447155688622754,0.0014386411098520771,1.1447155688622754,1.1447155688622754,0.0019521135308316426,1.1447155688622754,0.0019474844599285676,1.1447155688622754,1.1447155688622754,0.002632624688677727
1.1477919161676646,0.001444911665997885,1.1477919161676646,1.1477919161676646,0.0019605504602073515,1.1477919161676646,0.001955253506668053,1.1477919161676646,1.1477919161676646,0.0026462342526622153
1.150868263473054,0.0014499538372913098,1.150868263473054,1.150868263473054,0.0019683957433707286,1.150868263473054,0.001964373952547672,1.150868263473054,1.150868263473054,0.0026596872804310664
1.1539476047904194,0.0014604455807919598,1.1539476047904194,1.1539476047904194,0.0019757094280809765,1.1539476047904194,0.001971327427936023,1.1539476047904194,1.1539476047904194,0.002673943000635426
1.1570269461077844,0.0014688848230462429,1.1570269461077844,1.1570269461077844,0.001983941940991825,1.1570269461077844,0.0019802877463392554,1.1570269461077844,1.1570269461077844,0.002689514775482779
1.1601092814371259,0.0014744258689611985,1.1601092814371259,1.1601092814371259,0.001992627411818412,1.1601092814371259,0.0019869686186623796,1.1601092814371259,1.1601092814371259,0.0027012921791463376
1.163191616766467,0.001478844975467844,1.163191616766467,1.163191616766467,0.001999462980236189,1.163191616766467,0.001999595561809434,1.163191616766467,1.163191616766467,0.0027161106581772773
1.1662769461077844,0.0014911516456608182,1.1662769461077844,1.1662769461077844,0.0020092893546885117,1.1662769461077844,0.0020096828836914885,1.1662769461077844,1.1662769461077844,0.00272706079822665
1.169362275449102,0.0015005835763293566,1.169362275449102,1.169362275449102,0.0020194244080095902,1.169362275449102,0.002018359983422687,1.169362275449102,1.169362275449102,0.002740618170995356
1.1724505988023952,0.0015101226053028367,1.1724505988023952,1.1724505988023952,0.002030981350691253,1.1724505988023952,0.002028781031877451,1.1724505988023952,1.1724505988023952,0.002753761366458266
1.1755404191616767,0.0015149287739089725,1.1755404191616767,1.1755404191616767,0.0020405271877021133,1.1755404191616767,0.002041540818850616,1.1755404191616767,1.1755404191616767,0.0027675751464401517
1.178630239520958,0.0015235375703741537,1.178630239520958,1.178630239520958,0.002052755598652506,1.178630239520958,0.002056792208616119,1.178630239520958,1.178630239520958,0.0027811061024642842
1.1817230538922157,0.0015345531932842082,1.1817230538922157,1.1817230538922157,0.0020648293757385447,1.1817230538922157,0.0020647465907909584,1.1817230538922157,1.1817230538922157,0.0027932860786905834
1.1848173652694611,0.00154469260098615,1.1848173652694611,1.1848173652694611,0.00207733274173803,1.1848173652694611,0.002077191216436972,1.1848173652694611,1.1848173652694611,0.002808440105612201
1.1879131736526947,0.0015536736881224236,1.1879131736526947,1.1879131736526947,0.002089586738843421,1.1879131736526947,0.0020886432531446774,1.1879131736526947,1.1879131736526947,0.0028200011822942534
1.1910089820359282,0.0015628525942679272,1.1910089820359282,1.1910089820359282,0.0020992766702651712,1.1910089820359282,0.0020975631260581272,1.1910089820359282,1.1910089820359282,0.002831806418762233
1.1941077844311376,0.0015684529025158378,1.1941077844311376,1.1941077844311376,0.0021097017283761518,1.1941077844311376,0.0021091025589023717,1.1941077844311376,1.1941077844311376,0.002844499495128401
1.1972080838323353,0.001577739617152446,1.1972080838323353,1.1972080838323353,0.002118539721529268,1.1972080838323353,0.002121161740655073,1.1972080838323353,1.1972080838323353,0.0028601430114997516
1.200309880239521,0.0015867492985384064,1.200309880239521,1.200309880239521,0.002128778165741511,1.200309880239521,0.002129451435246376,1.200309880239521,1.200309880239521,0.0028723255244091257
1.2034131736526947,0.0015946753897177744,1.2034131736526947,1.2034131736526947,0.002138953628532247,1.2034131736526947,0.0021457865828642926,1.2034131736526947,1.2034131736526947,0.0028908466550658807
1.2065179640718564,0.0016036721050839626,1.2065179640718564,1.2065179640718564,0.0021519443790999847,1.2065179640718564,0.0021582775836848046,1.2065179640718564,1.2065179640718564,0.0029047761538096343
1.209624251497006,0.001607989376238768,1.209624251497006,1.209624251497006,0.0021601551687771402,1.209624251497006,0.002162436453939943,1.209624251497006,1.209624251497006,0.0029167835707660165
1.212732035928144,0.0016156546703814507,1.212732035928144,1.212732035928144,0.002167301915109342,1.212732035928144,0.0021709852150038613,1.212732035928144,1.212732035928144,0.0029301011386543576
1.2158413173652693,0.0016216633295942308,1.2158413173652693,1.2158413173652693,0.002180550024147059,1.2158413173652693,0.002183132424520317,1.2158413173652693,1.2158413173652693,0.00294561214540302
1.2189535928143713,0.0016259855460912709,1.2189535928143713,1.2189535928143713,0.002191726655159964,1.2189535928143713,0.0021922604735951073,1.2189535928143713,1.2189535928143713,0.002961253236473458
1.222065868263473,0.0016323444974403873,1.222065868263473,1.222065868263473,0.002201826959665146,1.222065868263473,0.002204593586640135,1.222065868263473,1.222065868263473,0.0029785518356145384
1.2251796407185631,0.0016395965212672816,1.2251796407185631,1.2251796407185631,0.002208437864713262,1.2251796407185631,0.002215013305475528,1.2251796407185631,1.2251796407185631,0.0029911483592129496
1.2282949101796408,0.00164206249544012,1.2282949101796408,1.2282949101796408,0.0022156588932593694,1.2282949101796408,0.0022217143652726633,1.2282949101796408,1.2282949101796408,0.0030033981191022233
1.2314131736526945,0.0016528010083415418,1.2314131736526945,1.2314131736526945,0.002231951986410783,1.2314131736526945,0.0022360206260395635,1.2314131736526945,1.2314131736526945,0.003018116532216833
1.2345314371257485,0.0016637127761767532,1.2345314371257485,1.2345314371257485,0.0022411767686161804,1.2345314371257485,0.0022449916213095516,1.2345314371257485,1.2345314371257485,0.003031942052974085
1.2376511976047904,0.001670799965648902,1.2376511976047904,1.2376511976047904,0.002254657245515242,1.2376511976047904,0.00225281377717714,1.2376511976047904,1.2376511976047904,0.003047619964065557
1.2407739520958085,0.0016796625749340341,1.2407739520958085,1.2407739520958085,0.0022651776305551933,1.2407739520958085,0.002261781804588184,1.2407739520958085,1.2407739520958085,0.003059252835680273
1.2438967065868263,0.0016866508188025135,1.2438967065868263,1.2438967065868263,0.002277193759391367,1.2438967065868263,0.0022715511933623926,1.2438967065868263,1.2438967065868263,0.0030707382720061927
1.2470224550898203,0.00169235291421953,1.2470224550898203,1.2470224550898203,0.0022877613793577155,1.2470224550898203,0.002282544352203874,1.2470224550898203,1.2470224550898203,0.0030853437965613958
1.2501482035928144,0.0017003507026775615,1.2501482035928144,1.2501482035928144,0.0022996706076973948,1.2501482035928144,0.0022944028286781973,1.2501482035928144,1.2501482035928144,0.003100207618174647
1.2532769461077846,0.0017066527369921803,1.2532769461077846,1.2532769461077846,0.0023124168461359854,1.2532769461077846,0.002306556363794997,1.2532769461077846,1.2532769461077846,0.003113444297050745
1.2564071856287424,0.00171852225685958,1.2564071856287424,1.2564071856287424,0.0023274323829209635,1.2564071856287424,0.0023184692799913865,1.2564071856287424,1.2564071856287424,0.0031314793422609483
1.2595389221556885,0.0017270932000784298,1.2595389221556885,1.2595389221556885,0.0023387056463083727,1.2595389221556885,0.0023298009548198585,1.2595389221556885,1.2595389221556885,0.0031471284537599696
1.2626706586826348,0.00173412904385389,1.2626706586826348,1.2626706586826348,0.002345405698827083,1.2626706586826348,0.00234192563274103,1.2626706586826348,1.2626706586826348,0.0031609880647623374
1.2658053892215568,0.0017411617782469371,1.2658053892215568,1.2658053892215568,0.0023563880918384466,1.2658053892215568,0.002352077028354075,1.2658053892215568,1.2658053892215568,0.003176264794655118
1.268941616766467,0.0017499787267598102,1.268941616766467,1.268941616766467,0.0023664261688908107,1.268941616766467,0.002362267089669716,1.268941616766467,1.268941616766467,0.003188552995084577
1.2720793413173654,0.001761218198786464,1.2720793413173654,1.2720793413173654,0.0023798207814224796,1.2720793413173654,0.002374619263701809,1.2720793413173654,1.2720793413173654,0.003202896552448216
1.2752185628742514,0.0017673684451719985,1.2752185628742514,1.2752185628742514,0.0023875056013878564,1.2752185628742514,0.0023807847200049016,1.2752185628742514,1.2752185628742514,0.0032134908584460532
1.2783592814371258,0.0017792780113449827,1.2783592814371258,1.2783592814371258,0.0024034434630618414,1.2783592814371258,0.0023916489461432216,1.2783592814371258,1.2783592814371258,0.003228289955154984
1.2815014970059881,0.001787465297790586,1.2815014970059881,1.2815014970059881,0.002416380639530785,1.2815014970059881,0.002405928942634697,1.2815014970059881,1.2815014970059881,0.003244333857072951
1.2846452095808383,0.0017967421942448223,1.2846452095808383,1.2846452095808383,0.0024273062301231278,1.2846452095808383,0.0024178964897120406,1.2846452095808383,1.2846452095808383,0.0032568172775643456
1.2877904191616767,0.0018014128742141803,1.2877904191616767,1.2877904191616767,0.0024382690776948656,1.2877904191616767,0.0024274499199907927,1.2877904191616767,1.2877904191616767,0.003268882079158025
1.290938622754491,0.0018088310989919619,1.290938622754491,1.290938622754491,0.002452127131597055,1.290938622754491,0.0024414020147098133,1.290938622754491,1.290938622754491,0.0032837568563936995
1.2940868263473055,0.0018118519110458529,1.2940868263473055,1.2940868263473055,0.0024590269966835413,1.2940868263473055,0.0024498393611886646,1.2940868263473055,1.2940868263473055,0.0032990422640524126
1.297236526946108,0.00182019311701261,1.297236526946108,1.297236526946108,0.00246749360460098,1.297236526946108,0.0024602954094021037,1.297236526946108,1.297236526946108,0.0033126882358526393
1.3003892215568864,0.0018327963276243621,1.3003892215568864,1.3003892215568864,0.0024815792737707953,1.3003892215568864,0.0024704580128014726,1.3003892215568864,1.3003892215568864,0.0033282552349615823
1.303541916167665,0.001840999623809871,1.303541916167665,1.303541916167665,0.0024921209916492822,1.303541916167665,0.002478978768786385,1.303541916167665,1.303541916167665,0.0033416159086593236
1.3066961077844312,0.0018476550123724754,1.3066961077844312,1.3066961077844312,0.002500587663239578,1.3066961077844312,0.0024901664335385226,1.3066961077844312,1.3066961077844312,0.003355059639669577
1.3098532934131737,0.001854104732091831,1.3098532934131737,1.3098532934131737,0.002514231920631708,1.3098532934131737,0.002502130963563324,1.3098532934131737,1.3098532934131737,0.003370499672244295
1.3130119760479042,0.0018605209648098824,1.3130119760479042,1.3130119760479042,0.002524918872574049,1.3130119760479042,0.0025110692724731208,1.3130119760479042,1.3130119760479042,0.0033844123038943605
1.316170658682635,0.0018652724771701997,1.316170658682635,1.316170658682635,0.002534441050331646,1.316170658682635,0.002519104937830433,1.316170658682635,1.316170658682635,0.0033977861836819658
1.3193323353293416,0.0018725329443755392,1.3193323353293416,1.3193323353293416,0.0025441459213204074,1.3193323353293416,0.0025294367254329046,1.3193323353293416,1.3193323353293416,0.0034128612936033757
1.322495508982036,0.0018795201194840641,1.322495508982036,1.322495508982036,0.002554857572632646,1.322495508982036,0.0025418004482650448,1.322495508982036,1.322495508982036,0.0034289770050614982
1.3256601796407186,0.0018855574582922936,1.3256601796407186,1.3256601796407186,0.002562948126224829,1.3256601796407186,0.0025492190887860867,1.3256601796407186,1.3256601796407186,0.003441209117268982
1.3288248502994013,0.001888519248774913,1.3288248502994013,1.3288248502994013,0.0025699260125959795,1.3288248502994013,0.002560128385540424,1.3288248502994013,1.3288248502994013,0.0034540005916036125
1.33199251497006,0.0019006182252185703,1.33199251497006,1.33199251497006,0.0025806511256266994,1.33199251497006,0.002570079274552246,1.33199251497006,1.33199251497006,0.0034696728742440643
1.3351616766467067,0.001905020499626091,1.3351616766467067,1.3351616766467067,0.0025919273196371344,1.3351616766467067,0.0025818242168936384,1.3351616766467067,1.3351616766467067,0.003485894407885127
1.3383323353293415,0.0019142097035773783,1.3383323353293415,1.3383323353293415,0.002600282504613622,1.3383323353293415,0.002593369108370708,1.3383323353293415,1.3383323353293415,0.0034980976931111058
1.3415059880239522,0.001923401674312066,1.3415059880239522,1.3415059880239522,0.002611542684672562,1.3415059880239522,0.00260273558163538,1.3415059880239522,1.3415059880239522,0.0035106040382424254
1.3446796407185628,0.0019279446105254193,1.3446796407185628,1.3446796407185628,0.0026197605915770686,1.3446796407185628,0.002611712355296574,1.3446796407185628,1.3446796407185628,0.003522591634651902
1.3478547904191618,0.0019340449468165958,1.3478547904191618,1.3478547904191618,0.0026269445979279415,1.3478547904191618,0.002620360883758319,1.3478547904191618,1.3478547904191618,0.0035338272645271556
1.3510314371257484,0.0019419283278006784,1.3510314371257484,1.3510314371257484,0.002640014136058106,1.3510314371257484,0.0026310932817326543,1.3510314371257484,1.3510314371257484,0.003546955341231119
1.3542110778443115,0.001950215186833497,1.3542110778443115,1.3542110778443115,0.002650743795391606,1.3542110778443115,0.002641432863735595,1.3542110778443115,1.3542110778443115,0.0035595674081188456
1.3573907185628744,0.0019555312275805884,1.3573907185628744,1.3573907185628744,0.0026608662422468042,1.3573907185628744,0.0026489001722704054,1.3573907185628744,1.3573907185628744,0.0035740644811417194
1.3605733532934132,0.001965319569714491,1.3605733532934132,1.3605733532934132,0.002669502957368666,1.3605733532934132,0.00265875977838749,1.3605733532934132,1.3605733532934132,0.0035923429785415886
1.3637559880239523,0.0019742622702580287,1.3637559880239523,1.3637559880239523,0.002680580566527345,1.3637559880239523,0.0026705811044612114,1.3637559880239523,1.3637559880239523,0.0036062716373542907
1.366941616766467,0.0019780422491913817,1.366941616766467,1.366941616766467,0.0026877660423687394,1.366941616766467,0.0026809931031506174,1.366941616766467,1.366941616766467,0.0036199066854859913
1.3701272455089821,0.0019886206035153644,1.3701272455089821,1.3701272455089821,0.002697543094747036,1.3701272455089821,0.0026878306519729426,1.3701272455089821,1.3701272455089821,0.0036310961648017767
1.3733158682634732,0.001999893791266917,1.3733158682634732,1.3733158682634732,0.002711294748417752,1.3733158682634732,0.0027011159694015838,1.3733158682634732,1.3733158682634732,0.003644019325717957
1.376505988023952,0.0020070054726163983,1.376505988023952,1.376505988023952,0.002722210497450654,1.376505988023952,0.0027105126023783716,1.376505988023952,1.376505988023952,0.003659324649785271
1.379697604790419,0.002013774677388465,1.379697604790419,1.379697604790419,0.0027358218289093607,1.379697604790419,0.0027223302793082447,1.379697604790419,1.379697604790419,0.0036735608876975667
1.3828907185628743,0.0020216073538710353,1.3828907185628743,1.3828907185628743,0.002748107496042863,1.3828907185628743,0.0027310128733608325,1.3828907185628743,1.3828907185628743,0.003687496165532151
1.3860853293413176,0.0020289533288646495,1.3860853293413176,1.3860853293413176,0.0027589623702532567,1.3860853293413176,0.002744672245344246,1.3860853293413176,1.3860853293413176,0.00369926633848491
1.3892814371257487,0.0020365202329490875,1.3892814371257487,1.3892814371257487,0.002768171557167589,1.3892814371257487,0.00275436666168543,1.3892814371257487,1.3892814371257487,0.0037121669490782646
1.3924790419161677,0.002044132179531609,1.3924790419161677,1.3924790419161677,0.002775496345877039,1.3924790419161677,0.002765443803741685,1.3924790419161677,1.3924790419161677,0.0037237697748984783
1.395678143712575,0.0020559402070489674,1.395678143712575,1.395678143712575,0.002786988842205591,1.395678143712575,0.002774074076274207,1.395678143712575,1.395678143712575,0.0037383147787694655
1.398880239520958,0.0020658636236305164,1.398880239520958,1.398880239520958,0.0027954726919425113,1.398880239520958,0.002783917577985773,1.398880239520958,1.398880239520958,0.0037481582229250054
1.4020823353293412,0.0020710979355901705,1.4020823353293412,1.4020823353293412,0.00280431653874349,1.4020823353293412,0.0027891027691353807,1.4020823353293412,1.4020823353293412,0.0037598669530953263
1.4052859281437124,0.002077612210903586,1.4052859281437124,1.4052859281437124,0.002816579636660489,1.4052859281437124,0.002801669096954081,1.4052859281437124,1.4052859281437124,0.003775674866341406
1.40849251497006,0.0020807952818918027,1.40849251497006,1.40849251497006,0.0028251256713763308,1.40849251497006,0.0028115746684537245,1.40849251497006,1.40849251497006,0.0037910286233895237
1.4117005988023954,0.0020860354287503486,1.4117005988023954,1.4117005988023954,0.0028346731590946136,1.4117005988023954,0.0028200301937299516,1.4117005988023954,1.4117005988023954,0.003803364517295276
1.4149086826347306,0.0020916707582169032,1.4149086826347306,1.4149086826347306,0.0028455431143123823,1.4149086826347306,0.002829890460711952,1.4149086826347306,1.4149086826347306,0.0038160633618422994
1.4181197604790419,0.0021002180861574185,1.4181197604790419,1.4181197604790419,0.002858324472320694,1.4181197604790419,0.0028425533796928833,1.4181197604790419,1.4181197604790419,0.003827863434514595
1.4213323353293414,0.002108394074739479,1.4213323353293414,1.4213323353293414,0.002873960216165552,1.4213323353293414,0.002855761233775397,1.4213323353293414,1.4213323353293414,0.0038413496231265902
1.4245464071856286,0.002112801684723793,1.4245464071856286,1.4245464071856286,0.002883968479200403,1.4245464071856286,0.0028681098984941204,1.4245464071856286,1.4245464071856286,0.0038531436245581225
1.4277619760479041,0.0021151287877406097,1.4277619760479041,1.4277619760479041,0.0028902012089636786,1.4277619760479041,0.002877210866958239,1.4277619760479041,1.4277619760479041,0.003864221858657864
1.4309790419161676,0.002121484495646834,1.4309790419161676,1.4309790419161676,0.0028976553591878573,1.4309790419161676,0.0028864492015786515,1.4309790419161676,1.4309790419161676,0.0038771574359461264
1.434197604790419,0.0021282578027152573,1.434197604790419,1.434197604790419,0.0029058252508315473,1.434197604790419,0.002895248074952477,1.434197604790419,1.434197604790419,0.003888477606707763
1.437417664670659,0.0021333224686584215,1.437417664670659,1.437417664670659,0.0029159571572850247,1.437417664670659,0.0029051186540260806,1.437417664670659,1.437417664670659,0.003903731074162257
1.4406392215568862,0.0021416623469400157,1.4406392215568862,1.4406392215568862,0.0029279927770058003,1.4406392215568862,0.002914989363045027,1.4406392215568862,1.4406392215568862,0.003916303426918694
1.4438622754491017,0.002148206319386178,1.4438622754491017,1.4438622754491017,0.0029416564554551367,1.4438622754491017,0.0029247170161577764,1.4438622754491017,1.4438622754491017,0.003928823466578048
1.4470883233532936,0.0021545281291418914,1.4470883233532936,1.4470883233532936,0.002948817046150817,1.4470883233532936,0.002934921735772842,1.4470883233532936,1.4470883233532936,0.003939577049066581
1.450314371257485,0.0021595777885188294,1.450314371257485,1.450314371257485,0.002958020127005314,1.450314371257485,0.0029446447851075217,1.450314371257485,1.450314371257485,0.003951801058678315
1.4535434131736527,0.0021709042394727563,1.4535434131736527,1.4535434131736527,0.002967664056459435,1.4535434131736527,0.0029549682422849587,1.4535434131736527,1.4535434131736527,0.003962249344488593
1.4567724550898205,0.0021757818766035574,1.4567724550898205,1.4567724550898205,0.0029755068579770108,1.4567724550898205,0.0029623169209264002,1.4567724550898205,1.4567724550898205,0.003975536597256712
1.4600044910179641,0.002184212301949196,1.4600044910179641,1.4600044910179641,0.0029845971383381737,1.4600044910179641,0.0029732546019217067,1.4600044910179641,1.4600044910179641,0.0039862113449122116
1.463238023952096,0.002191939813379298,1.463238023952096,1.463238023952096,0.002997190581827069,1.463238023952096,0.0029843716863936086,1.463238023952096,1.463238023952096,0.003999771666569284
1.4664730538922155,0.0021956660260034778,1.4664730538922155,1.4664730538922155,0.0030074763415065577,1.4664730538922155,0.002994273707600691,1.4664730538922155,1.4664730538922155,0.004013104430818896
1.4697095808383234,0.002204316263421246,1.4697095808383234,1.4697095808383234,0.003018183695280854,1.4697095808383234,0.0030032333094481413,1.4697095808383234,1.4697095808383234,0.004024336728358996
1.4729476047904193,0.002210723016680043,1.4729476047904193,1.4729476047904193,0.003027787289043769,1.4729476047904193,0.0030088043542829995,1.4729476047904193,1.4729476047904193,0.004035130892298926
1.476187125748503,0.0022157802897651967,1.476187125748503,1.476187125748503,0.003040356401143255,1.476187125748503,0.0030184086567734947,1.476187125748503,1.476187125748503,0.004047975218382073
1.4794281437125751,0.0022220257222850467,1.4794281437125751,1.4794281437125751,0.003049750799101955,1.4794281437125751,0.0030260198064556844,1.4794281437125751,1.4794281437125751,0.004057284575944373
1.4826721556886227,0.0022291276424506613,1.4826721556886227,1.4826721556886227,0.00305817125096041,1.4826721556886227,0.003037758025053464,1.4826721556886227,1.4826721556886227,0.004070390011028658
1.4859161676646706,0.0022340390774146083,1.4859161676646706,1.4859161676646706,0.003066496472462933,1.4859161676646706,0.0030454149804710713,1.4859161676646706,1.4859161676646706,0.004083230456995529
1.4891616766467066,0.002241486605351475,1.4891616766467066,1.4891616766467066,0.003076311110746399,1.4891616766467066,0.003054131830484436,1.4891616766467066,1.4891616766467066,0.004093287627085219
1.4924101796407188,0.002247251319325381,1.4924101796407188,1.4924101796407188,0.003083989859755594,1.4924101796407188,0.0030633222013484603,1.4924101796407188,1.4924101796407188,0.00410542768924012
1.4956601796407185,0.002255000729580854,1.4956601796407185,1.4956601796407185,0.0030928699567753983,1.4956601796407185,0.003072634618740347,1.4956601796407185,1.4956601796407185,0.0041171817026498
1.4989071856287426,0.0022616300584272666,1.4989071856287426,1.4989071856287426,0.003103592567721175,1.4989071856287426,0.0030809130795562533,1.4989071856287426,1.4989071856287426,0.0041300530526015965
1.5021706586826347,0.002269479314862777,1.5021706586826347,1.5021706586826347,0.003111701590241003,1.5021706586826347,0.0030872133916107275,1.5021706586826347,1.5021706586826347,0.004141188027695814
1.5054191616766468,0.0022760493629847165,1.5054191616766468,1.5054191616766468,0.0031208776376367067,1.5054191616766468,0.0030962389128772133,1.5054191616766468,1.5054191616766468,0.004153725778944755
1.5086676646706587,0.0022835000706781447,1.5086676646706587,1.5086676646706587,0.0031307494310473106,1.5086676646706587,0.0031056884040483556,1.5086676646706587,1.5086676646706587,0.004164212592027229
1.511931137724551,0.002289937861750507,1.511931137724551,1.511931137724551,0.003138843717631698,1.511931137724551,0.0031158686614515263,1.511931137724551,1.511931137724551,0.00417598299322212
1.515194610778443,0.002294926543367502,1.515194610778443,1.515194610778443,0.0031461329148856497,1.515194610778443,0.003121326742010217,1.515194610778443,1.515194610778443,0.004184987054106167
1.5184580838323354,0.002301378619025037,1.5184580838323354,1.5184580838323354,0.003155081309782581,1.5184580838323354,0.0031267312108307597,1.5184580838323354,1.5184580838323354,0.0041968717133132735
1.5217065868263473,0.002306705642243947,1.5217065868263473,1.5217065868263473,0.0031648311332005776,1.5217065868263473,0.0031350941361233207,1.5217065868263473,1.5217065868263473,0.004208869306728212
1.5249850299401198,0.002310655714898041,1.5249850299401198,1.5249850299401198,0.003172295734739182,1.5249850299401198,0.003143012857164073,1.5249850299401198,1.5249850299401198,0.004219674654532707
1.528248502994012,0.0023146288857780364,1.528248502994012,1.528248502994012,0.0031796933224952717,1.528248502994012,0.0031515491620381373,1.528248502994012,1.528248502994012,0.004230890199100175
1.5315119760479041,0.0023225528186140393,1.5315119760479041,1.5315119760479041,0.0031913159872666453,1.5315119760479041,0.0031601339504499825,1.5315119760479041,1.5315119760479041,0.00424294024255748
1.5347754491017964,0.002331778600937511,1.5347754491017964,1.5347754491017964,0.003202984190287927,1.5347754491017964,0.003166505277637519,1.5347754491017964,1.5347754491017964,0.004252709690613221
1.538053892215569,0.002338031189581585,1.538053892215569,1.538053892215569,0.003212640718533757,1.538053892215569,0.0031770430611040164,1.538053892215569,1.538053892215569,0.004263594786219286
1.541317365269461,0.0023444904700780636,1.541317365269461,1.541317365269461,0.003220082046047481,1.541317365269461,0.003185240125081681,1.541317365269461,1.541317365269461,0.00427539545232113
1.5445958083832336,0.002352869166393074,1.5445958083832336,1.5445958083832336,0.0032314993764922845,1.5445958083832336,0.003195411147083284,1.5445958083832336,1.5445958083832336,0.004289544501738289
1.547874251497006,0.0023606217647648914,1.547874251497006,1.547874251497006,0.0032395111193475523,1.547874251497006,0.0032019780930705724,1.547874251497006,1.547874251497006,0.004300535775585029
1.5511526946107785,0.002365072399272243,1.5511526946107785,1.5511526946107785,0.0032493979047526988,1.5511526946107785,0.0032112315663241054,1.5511526946107785,1.5511526946107785,0.004311153645300767
1.554431137724551,0.0023697353840635223,1.554431137724551,1.554431137724551,0.003258458897271215,1.554431137724551,0.0032208978573868372,1.554431137724551,1.554431137724551,0.004321697336323001
1.5577095808383234,0.0023744825858169473,1.5577095808383234,1.5577095808383234,0.0032665100618310557,1.5577095808383234,0.003225875223691636,1.5577095808383234,1.5577095808383234,0.004332607629860644
1.560988023952096,0.002381217525292137,1.560988023952096,1.560988023952096,0.0032737733781201227,1.560988023952096,0.0032325927067244856,1.560988023952096,1.560988023952096,0.004343440731908615
1.5642814371257487,0.0023872317809980675,1.5642814371257487,1.5642814371257487,0.0032837338059713284,1.5642814371257487,0.003241102089706844,1.5642814371257487,1.5642814371257487,0.004355581387493062
1.567559880239521,0.0023917348672770826,1.567559880239521,1.567559880239521,0.0032953389113187554,1.567559880239521,0.003250874253742427,1.567559880239521,1.567559880239521,0.0043680908367174035
1.5708532934131736,0.002396780392362504,1.5708532934131736,1.5708532934131736,0.003302262899148272,1.5708532934131736,0.0032553760943254723,1.5708532934131736,1.5708532934131736,0.004377273154707996
1.5741317365269463,0.0024042590445226713,1.5741317365269463,1.5741317365269463,0.0033109115529308354,1.5741317365269463,0.003264052280726508,1.5741317365269463,1.5741317365269463,0.004387282713488562
1.5774251497005989,0.00240868097709116,1.5774251497005989,1.5774251497005989,0.0033195547922410893,1.5774251497005989,0.003271939114106867,1.5774251497005989,1.5774251497005989,0.0043989110111309114
1.5807185628742517,0.0024140535702343157,1.5807185628742517,1.5807185628742517,0.0033296711836404203,1.5807185628742517,0.003281014135269396,1.5807185628742517,1.5807185628742517,0.004409698921236376
1.5840119760479043,0.0024208250981894225,1.5840119760479043,1.5840119760479043,0.003340618264125953,1.5840119760479043,0.0032915478625846523,1.5840119760479043,1.5840119760479043,0.004423076101405242
1.587305389221557,0.002422050923983754,1.587305389221557,1.587305389221557,0.0033461124551554663,1.587305389221557,0.003299647458268981,1.587305389221557,1.587305389221557,0.0044337348721113674
1.5905988023952096,0.002428943971230194,1.5905988023952096,1.5905988023952096,0.0033548801499032263,1.5905988023952096,0.003307682160174349,1.5905988023952096,1.5905988023952096,0.004444670044041603
1.5939071856287426,0.0024338188344337837,1.5939071856287426,1.5939071856287426,0.003365019348038572,1.5939071856287426,0.0033146280685665912,1.5939071856287426,1.5939071856287426,0.004454573881065761
1.5972005988023952,0.002440205202215494,1.5972005988023952,1.5972005988023952,0.0033753930484436484,1.5972005988023952,0.003321631190039503,1.5972005988023952,1.5972005988023952,0.00446768958704607
1.6005089820359282,0.002446879497865977,1.6005089820359282,1.6005089820359282,0.0033851252699637967,1.6005089820359282,0.0033307355510054054,1.6005089820359282,1.6005089820359282,0.004480578785532737
1.603802395209581,0.0024507251965308436,1.603802395209581,1.603802395209581,0.0033939388272523486,1.603802395209581,0.0033366625347139725,1.603802395209581,1.603802395209581,0.004492246660361098
1.6071107784431138,0.002456869825295784,1.6071107784431138,1.6071107784431138,0.0034014751762476824,1.6071107784431138,0.003346669356844778,1.6071107784431138,1.6071107784431138,0.004503928823147038
1.6104191616766468,0.0024616181650433497,1.6104191616766468,1.6104191616766468,0.0034079512506017765,1.6104191616766468,0.0033540687591889933,1.6104191616766468,1.6104191616766468,0.004512890476642609
1.6137275449101798,0.0024677538994576785,1.6137275449101798,1.6137275449101798,0.0034157573863553468,1.6137275449101798,0.0033597068952714725,1.6137275449101798,1.6137275449101798,0.004522520012270296
1.6170359281437126,0.002472330652123689,1.6170359281437126,1.6170359281437126,0.003422919523587224,1.6170359281437126,0.0033652245010098603,1.6170359281437126,1.6170359281437126,0.004533039600923194
1.6203443113772455,0.002480710867866827,1.6203443113772455,1.6203443113772455,0.0034312751264643265,1.6203443113772455,0.003371838389615138,1.6203443113772455,1.6203443113772455,0.004545059516418828
1.6236676646706587,0.002484442809980667,1.6236676646706587,1.6236676646706587,0.0034377549300115243,1.6236676646706587,0.0033790091393348315,1.6236676646706587,1.6236676646706587,0.004555000100426537
1.6269760479041917,0.0024918505202823483,1.6269760479041917,1.6269760479041917,0.003446800312802407,1.6269760479041917,0.0033868292026182152,1.6269760479041917,1.6269760479041917,0.004565344125230069
1.6302994011976049,0.0024999279151315073,1.6302994011976049,1.6302994011976049,0.003455291951370959,1.6302994011976049,0.003394569732850926,1.6302994011976049,1.6302994011976049,0.004576486906205262
1.633622754491018,0.002502773904412747,1.633622754491018,1.633622754491018,0.0034643557394166274,1.633622754491018,0.0034026989031684393,1.633622754491018,1.633622754491018,0.0045839386010400555
1.6369311377245508,0.0025092818021255126,1.6369311377245508,1.6369311377245508,0.0034716378930697176,1.6369311377245508,0.003410725764728378,1.6369311377245508,1.6369311377245508,0.004594609925063544
1.640254491017964,0.002515239842866523,1.640254491017964,1.640254491017964,0.0034773670729572395,1.640254491017964,0.003417754424639124,1.640254491017964,1.640254491017964,0.004605797030661135
1.6435778443113773,0.002523515601630613,1.6435778443113773,1.6435778443113773,0.0034868678066387556,1.6435778443113773,0.003426048526698201,1.6435778443113773,1.6435778443113773,0.004618454974217767
1.6469011976047905,0.0025283226913325797,1.6469011976047905,1.6469011976047905,0.003493521624837095,1.6469011976047905,0.0034311995849174294,1.6469011976047905,1.6469011976047905,0.004629018659250928
1.650239520958084,0.0025349665107187577,1.650239520958084,1.650239520958084,0.003501414331438039,1.650239520958084,0.00343792551950294,1.650239520958084,1.650239520958084,0.004638406121271437
1.653562874251497,0.0025377012510791703,1.653562874251497,1.653562874251497,0.0035078245497462833,1.653562874251497,0.00344542641891039,1.653562874251497,1.653562874251497,0.004648602199523798
1.65688622754491,0.0025453496295857183,1.65688622754491,1.65688622754491,0.003516100561779996,1.65688622754491,0.0034533775603874605,1.65688622754491,1.65688622754491,0.00465969987985334
1.6602245508982036,0.00254791070538309,1.6602245508982036,1.6602245508982036,0.0035219062984764714,1.6602245508982036,0.003459652066687953,1.6602245508982036,1.6602245508982036,0.004668727814864588
1.6635628742514972,0.0025526155192487758,1.6635628742514972,1.6635628742514972,0.0035304390843751985,1.6635628742514972,0.0034650422879291915,1.6635628742514972,1.6635628742514972,0.004678407928949137
1.6668862275449103,0.002556678804536169,1.6668862275449103,1.6668862275449103,0.003537059854917065,1.6668862275449103,0.003472252133888262,1.6668862275449103,1.6668862275449103,0.004686344455724679
1.6702245508982037,0.0025615259457191855,1.6702245508982037,1.6702245508982037,0.003544190112410706,1.6702245508982037,0.0034790015686259963,1.6702245508982037,1.6702245508982037,0.004695514174749484
1.673562874251497,0.002564288657145636,1.673562874251497,1.673562874251497,0.003549106220762154,1.673562874251497,0.0034842506390526605,1.673562874251497,1.673562874251497,0.004705694230404042
1.6769011976047905,0.0025700625721981046,1.6769011976047905,1.6769011976047905,0.00355666167313425,1.6769011976047905,0.0034899129458981822,1.6769011976047905,1.6769011976047905,0.004714364236100964
1.6802544910179642,0.0025751316817446703,1.6802544910179642,1.6802544910179642,0.003565300534365716,1.6802544910179642,0.003495352161176785,1.6802544910179642,1.6802544910179642,0.0047244872768704895
1.6835928143712575,0.0025777765324237886,1.6835928143712575,1.6835928143712575,0.003571489539263816,1.6835928143712575,0.0035021561738891546,1.6835928143712575,1.6835928143712575,0.004733726564097695
1.686931137724551,0.002582609538205718,1.686931137724551,1.686931137724551,0.003580722239470119,1.686931137724551,0.003509552769877926,1.686931137724551,1.686931137724551,0.0047440498645154655
1.6902844311377248,0.00258462344204088,1.6902844311377248,1.6902844311377248,0.0035881527023277193,1.6902844311377248,0.003516277887200012,1.6902844311377248,1.6902844311377248,0.004753243275073769
1.6936377245508982,0.0025907408414803192,1.6936377245508982,1.6936377245508982,0.0035968961989583785,1.6936377245508982,0.0035199070519484387,1.6936377245508982,1.6936377245508982,0.00476036917708668
1.6969760479041918,0.002596364839826604,1.6969760479041918,1.6969760479041918,0.003603991982462765,1.6969760479041918,0.003526629802408818,1.6969760479041918,1.6969760479041918,0.004768881558765958
1.7003293413173655,0.0025993576055764285,1.7003293413173655,1.7003293413173655,0.0036083923970505645,1.7003293413173655,0.0035302626009860987,1.7003293413173655,1.7003293413173655,0.004777752098001697
1.703682634730539,0.0026021756731903355,1.703682634730539,1.703682634730539,0.0036142556012358907,1.703682634730539,0.003535878356302719,1.703682634730539,1.703682634730539,0.004788070879225215
1.7070359281437126,0.0026040715338829503,1.7070359281437126,1.7070359281437126,0.0036223185578872887,1.7070359281437126,0.0035417731274875277,1.7070359281437126,1.7070359281437126,0.0047980758275146815
1.7104041916167665,0.0026099912936684527,1.7104041916167665,1.7104041916167665,0.0036298031346193135,1.7104041916167665,0.0035496602161176768,1.7104041916167665,1.7104041916167665,0.004807674641751144
1.7137574850299402,0.002612943193010613,1.7137574850299402,1.7137574850299402,0.003634790448676336,1.7137574850299402,0.003554845365035047,1.7137574850299402,1.7137574850299402,0.004818006706666861
1.717125748502994,0.002614388109504006,1.717125748502994,1.717125748502994,0.0036395865868795634,1.717125748502994,0.0035605981848491133,1.717125748502994,1.717125748502994,0.00482549364208712
1.720479041916168,0.0026189414260569793,1.720479041916168,1.720479041916168,0.003647842585804873,1.720479041916168,0.0035653983474664367,1.720479041916168,1.720479041916168,0.004834383810146365
1.7238473053892216,0.002624630429297536,1.7238473053892216,1.7238473053892216,0.003657756479283072,1.7238473053892216,0.00357372323125817,1.7238473053892216,1.7238473053892216,0.004844402179073299
1.7272155688622757,0.0026312860922129418,1.7272155688622757,1.7272155688622757,0.0036656302419933273,1.7272155688622757,0.003579236543230959,1.7272155688622757,1.7272155688622757,0.004852343361988371
1.7305838323353293,0.002634504874284098,1.7305838323353293,1.7305838323353293,0.0036733550710035933,1.7305838323353293,0.0035845640844050742,1.7305838323353293,1.7305838323353293,0.004861324598659031
1.7339520958083834,0.002639720058305671,1.7339520958083834,1.7339520958083834,0.0036798108437458973,1.7339520958083834,0.00359065194973714,1.7339520958083834,1.7339520958083834,0.004870739541032458
1.7373203592814372,0.0026434691121304974,1.7373203592814372,1.7373203592814372,0.003687128331351725,1.7373203592814372,0.0035972242466882523,1.7373203592814372,1.7373203592814372,0.004878508994566011
1.740688622754491,0.002648610046632377,1.740688622754491,1.740688622754491,0.0036931566472335284,1.740688622754491,0.0036020647248500067,1.740688622754491,1.740688622754491,0.004886796557743432
1.744056886227545,0.002652771608512992,1.744056886227545,1.744056886227545,0.0037007244345120868,1.744056886227545,0.0036085547107045242,1.744056886227545,1.744056886227545,0.004896676064156125
1.7474401197604792,0.002657137605181239,1.7474401197604792,1.7474401197604792,0.00371014454954265,1.7474401197604792,0.0036180723721337777,1.7474401197604792,1.7474401197604792,0.004906328834833037
1.7508083832335328,0.0026623622824937057,1.7508083832335328,1.7508083832335328,0.0037181339195187235,1.7508083832335328,0.0036265330395330885,1.7508083832335328,1.7508083832335328,0.004916222629203306
1.754191616766467,0.002667941882804995,1.754191616766467,1.754191616766467,0.0037244396148050493,1.754191616766467,0.0036321160439809325,1.754191616766467,1.754191616766467,0.004926149381737708
1.7575748502994013,0.00267077520048274,1.7575748502994013,1.7575748502994013,0.0037316954784065437,1.7575748502994013,0.0036374351619119054,1.7575748502994013,1.7575748502994013,0.004935519588652897
1.7609580838323353,0.002674874472421844,1.7609580838323353,1.7609580838323353,0.0037403814476745893,1.7609580838323353,0.0036448870589283586,1.7609580838323353,1.7609580838323353,0.004945831020479712
1.7643413173652696,0.0026791038220917098,1.7643413173652696,1.7643413173652696,0.0037473679494847835,1.7643413173652696,0.003650966287535641,1.7643413173652696,1.7643413173652696,0.004953968628575185
1.7677245508982038,0.0026835110805092464,1.7677245508982038,1.7677245508982038,0.0037542922534751087,1.7677245508982038,0.0036560983955462164,1.7677245508982038,1.7677245508982038,0.004962917180972273
1.7711077844311378,0.0026866620383881124,1.7711077844311378,1.7711077844311378,0.003759923151952311,1.7711077844311378,0.003662213619015089,1.7711077844311378,1.7711077844311378,0.004971384918490169
1.7745059880239522,0.0026921259932939363,1.7745059880239522,1.7745059880239522,0.0037677501750623663,1.7745059880239522,0.003668996566658252,1.7745059880239522,1.7745059880239522,0.004979975952408775
1.7778892215568864,0.00269487402593356,1.7778892215568864,1.7778892215568864,0.0037734075783160937,1.7778892215568864,0.0036737717612050037,1.7778892215568864,1.7778892215568864,0.004988087449604139
1.7812874251497006,0.0026995792043616783,1.7812874251497006,1.7812874251497006,0.00378220033486756,1.7812874251497006,0.0036792275491564696,1.7812874251497006,1.7812874251497006,0.00499708731083292
1.7846706586826349,0.002701898260709638,1.7846706586826349,1.7846706586826349,0.0037881386927035464,1.7846706586826349,0.0036857019554918623,1.7846706586826349,1.7846706586826349,0.005005268787066521
1.7880688622754493,0.0027093870160446987,1.7880688622754493,1.7880688622754493,0.003795283012932736,1.7880688622754493,0.0036917571442096338,1.7880688622754493,1.7880688622754493,0.005011726670002041
1.7914670658682637,0.0027158827016379086,1.7914670658682637,1.7914670658682637,0.0038035703756789745,1.7914670658682637,0.0036955881372891172,1.7914670658682637,1.7914670658682637,0.005019830589558564
1.7948652694610778,0.0027193727823781894,1.7948652694610778,1.7948652694610778,0.00380974777722463,1.7948652694610778,0.003699043727538019,1.7948652694610778,1.7948652694610778,0.005029159849834934
1.7982784431137724,0.0027197804045221837,1.7982784431137724,1.7982784431137724,0.0038144129089043525,1.7982784431137724,0.0037047401835570877,1.7982784431137724,1.7982784431137724,0.00503622526768237
1.8016766467065868,0.0027251194947044578,1.8016766467065868,1.8016766467065868,0.0038228193763646338,1.8016766467065868,0.0037100979602292983,1.8016766467065868,1.8016766467065868,0.005045383620248906
1.8050748502994012,0.002727767609497925,1.8050748502994012,1.8050748502994012,0.003827644514590962,1.8050748502994012,0.003714215515288998,1.8050748502994012,1.8050748502994012,0.0050534504276344636
1.808488023952096,0.002732387082922943,1.808488023952096,1.808488023952096,0.003834487679682069,1.808488023952096,0.0037180776534840214,1.808488023952096,1.808488023952096,0.005061905429241287
1.8118862275449104,0.002735051664204331,1.8118862275449104,1.8118862275449104,0.0038396969126414477,1.8118862275449104,0.0037231355348550576,1.8118862275449104,1.8118862275449104,0.005069810549899208
1.815299401197605,0.002737679044461872,1.815299401197605,1.815299401197605,0.003845778319376975,1.815299401197605,0.0037294345474560412,1.815299401197605,1.815299401197605,0.005077750956791026
1.8187125748502992,0.00274034426792641,1.8187125748502992,1.8187125748502992,0.0038515962783746906,1.8187125748502992,0.0037350586564022206,1.8187125748502992,1.8187125748502992,0.0050847914962458725
1.822125748502994,0.0027446947456498754,1.822125748502994,1.822125748502994,0.0038584988036265266,1.822125748502994,0.0037405583983678853,1.822125748502994,1.822125748502994,0.005093557911420141
1.8255389221556886,0.002749052735016233,1.8255389221556886,1.8255389221556886,0.0038642773739338237,1.8255389221556886,0.0037440246162899495,1.8255389221556886,1.8255389221556886,0.005099794079946827
1.8289520958083834,0.002752785329192963,1.8289520958083834,1.8289520958083834,0.0038725537006846903,1.8289520958083834,0.0037493620704378053,1.8289520958083834,1.8289520958083834,0.0051070431414151725
1.832380239520958,0.0027543928914505285,1.832380239520958,1.832380239520958,0.003877644082253781,1.832380239520958,0.0037556510958105627,1.832380239520958,1.832380239520958,0.0051143482591515955
1.8357934131736526,0.0027609905884069604,1.8357934131736526,1.8357934131736526,0.003884514967300417,1.8357934131736526,0.0037605715971025916,1.8357934131736526,1.8357934131736526,0.005122633585556107
1.8392215568862276,0.00276505136315343,1.8392215568862276,1.8392215568862276,0.0038919784131538717,1.8392215568862276,0.003765837367827018,1.8392215568862276,1.8392215568862276,0.005131252236772912
1.8426347305389221,0.0027699255401938245,1.8426347305389221,1.8426347305389221,0.0038972930951269437,1.8426347305389221,0.0037714159216466706,1.8426347305389221,1.8426347305389221,0.005139181459800168
1.846062874251497,0.0027755808899974474,1.846062874251497,1.846062874251497,0.0039038410009737843,1.846062874251497,0.0037764698860936205,1.846062874251497,1.846062874251497,0.005146587962692455
1.8494910179640718,0.0027821200690973874,1.8494910179640718,1.8494910179640718,0.003910739116855195,1.8494910179640718,0.0037802608003148406,1.8494910179640718,1.8494910179640718,0.005154020850375413
1.8529191616766467,0.0027872173345371404,1.8529191616766467,1.8529191616766467,0.0039193001167690325,1.8529191616766467,0.0037856133466867684,1.8529191616766467,1.8529191616766467,0.005162578652239325
1.8563473053892217,0.002793001871070904,1.8563473053892217,1.8563473053892217,0.0039255250693259105,1.8563473053892217,0.003790662043706191,1.8563473053892217,1.8563473053892217,0.005169173252213033
1.8597754491017964,0.002797132761676334,1.8597754491017964,1.8597754491017964,0.003932402083606869,1.8597754491017964,0.003796483302950875,1.8597754491017964,1.8597754491017964,0.005176861725437495
1.8632185628742517,0.002801535208508128,1.8632185628742517,1.8632185628742517,0.003938618859748302,1.8632185628742517,0.0038000310290929058,1.8632185628742517,1.8632185628742517,0.005182150323921236
1.8666467065868266,0.0028057746993518876,1.8666467065868266,1.8666467065868266,0.0039432057171235315,1.8666467065868266,0.0038065284032686828,1.8666467065868266,1.8666467065868266,0.005190358504484499
1.8700898203592815,0.002807880076666788,1.8700898203592815,1.8700898203592815,0.003948343157037023,1.8700898203592815,0.003809767077603359,1.8700898203592815,1.8700898203592815,0.005199178693505505
1.8735179640718564,0.002809367217044226,1.8735179640718564,1.8735179640718564,0.003955614349612916,1.8735179640718564,0.003813831044129442,1.8735179640718564,1.8735179640718564,0.0052046035068947375
1.8769610778443115,0.002812668974726104,1.8769610778443115,1.8769610778443115,0.003960111803610418,1.8769610778443115,0.0038170701454274085,1.8769610778443115,1.8769610778443115,0.005210152027520519
1.8804041916167664,0.0028167995218205473,1.8804041916167664,1.8804041916167664,0.003966106656290575,1.8804041916167664,0.0038218281175745514,1.8804041916167664,1.8804041916167664,0.005217028917365389
1.8838473053892215,0.0028224742153965883,1.8838473053892215,1.8838473053892215,0.003972058544152797,1.8838473053892215,0.0038263518910760953,1.8838473053892215,1.8838473053892215,0.005223333147696397
1.8872904191616768,0.0028272603091294857,1.8872904191616768,1.8872904191616768,0.003978922690134141,1.8872904191616768,0.0038321038430408705,1.8872904191616768,1.8872904191616768,0.005231664076879253
1.890733532934132,0.0028320000683222063,1.890733532934132,1.890733532934132,0.003986313988410022,1.890733532934132,0.0038363252105114635,1.890733532934132,1.890733532934132,0.0052403658995296394
1.8941916167664672,0.002837014188067707,1.8941916167664672,1.8941916167664672,0.003993596639972697,1.8941916167664672,0.0038431605911028255,1.8941916167664672,1.8941916167664672,0.00524867948231032
1.8976347305389223,0.0028429169562190675,1.8976347305389223,1.8976347305389223,0.003999218635267287,1.8976347305389223,0.003846617387987112,1.8976347305389223,1.8976347305389223,0.00525522345817874
1.9010928143712575,0.0028476109107297034,1.9010928143712575,1.9010928143712575,0.004003747541224757,1.9010928143712575,0.0038513027995797223,1.9010928143712575,1.9010928143712575,0.005262752070612637
1.904550898203593,0.002851021948984058,1.904550898203593,1.904550898203593,0.004008101904000786,1.904550898203593,0.0038547872284142213,1.904550898203593,1.904550898203593,0.0052692157508983616
1.907994011976048,0.002855081488861734,1.907994011976048,1.907994011976048,0.004015175076042716,1.907994011976048,0.003859895393994295,1.907994011976048,1.907994011976048,0.005275084449589529
1.9114520958083832,0.002860822545416407,1.9114520958083832,1.9114520958083832,0.004022126091632385,1.9114520958083832,0.0038636210710095665,1.9114520958083832,1.9114520958083832,0.005282076784305704
1.914925149700599,0.002863250043318863,1.914925149700599,1.914925149700599,0.00402703380785568,1.914925149700599,0.0038665966477812773,1.914925149700599,1.914925149700599,0.005288665952116624
1.9183832335329343,0.002864384119760699,1.9183832335329343,1.9183832335329343,0.004030746689467325,1.9183832335329343,0.0038705156881163123,1.9183832335329343,1.9183832335329343,0.005294916682491455
1.9218413173652695,0.0028683524886306973,1.9218413173652695,1.9218413173652695,0.004037979972531015,1.9218413173652695,0.003875672119111621,1.9218413173652695,1.9218413173652695,0.005303117057173741
1.925299401197605,0.002870500113237028,1.925299401197605,1.925299401197605,0.004043337455504984,1.925299401197605,0.0038803667057740283,1.925299401197605,1.925299401197605,0.0053107014063367335
1.9287724550898204,0.002873899796629336,1.9287724550898204,1.9287724550898204,0.004050050563998669,1.9287724550898204,0.003884149507692764,1.9287724550898204,1.9287724550898204,0.005317036997136932
1.932245508982036,0.002878951662988363,1.932245508982036,1.932245508982036,0.004055631165173775,1.932245508982036,0.003888592891432518,1.932245508982036,1.932245508982036,0.005324243605568378
1.9357035928143713,0.0028837099232116147,1.9357035928143713,1.9357035928143713,0.004062286000694172,1.9357035928143713,0.0038924807680883948,1.9357035928143713,1.9357035928143713,0.005330981039469451
1.9391766467065867,0.0028887373068130686,1.9391766467065867,1.9391766467065867,0.004068930269407609,1.9391766467065867,0.00389732175210883,1.9391766467065867,1.9391766467065867,0.005337013479067456
1.9426497005988026,0.002891237806879946,1.9426497005988026,1.9426497005988026,0.004073396872462203,1.9426497005988026,0.0039010467701155404,1.9426497005988026,1.9426497005988026,0.0053429883559992985
1.946122754491018,0.002894635405646957,1.946122754491018,1.946122754491018,0.004079638229517704,1.946122754491018,0.00390458045751901,1.946122754491018,1.946122754491018,0.005349472578077068
1.949610778443114,0.0028995574294130508,1.949610778443114,1.949610778443114,0.004085803202699123,1.949610778443114,0.003909743371859034,1.949610778443114,1.949610778443114,0.005356491936661895
1.9530838323353295,0.0029041346304672973,1.9530838323353295,1.9530838323353295,0.004091538153870093,1.9530838323353295,0.003911873876900915,1.9530838323353295,1.9530838323353295,0.005363129948289462
1.956556886227545,0.0029054611520993676,1.956556886227545,1.956556886227545,0.004094851844354967,1.956556886227545,0.00391536387482179,1.956556886227545,1.956556886227545,0.005369430161558914
1.9600449101796407,0.0029090391617723954,1.9600449101796407,1.9600449101796407,0.004099431858797615,1.9600449101796407,0.003919495166961209,1.9600449101796407,1.9600449101796407,0.005376221232361448
1.9635329341317367,0.0029115603135373715,1.9635329341317367,1.9635329341317367,0.004103787222787528,1.9635329341317367,0.003922094881452715,1.9635329341317367,1.9635329341317367,0.0053830554865757115
1.9670209580838323,0.0029149747055837276,1.9670209580838323,1.9670209580838323,0.0041090507782677085,1.9670209580838323,0.003925150527763752,1.9670209580838323,1.9670209580838323,0.005389608820371613
1.9704940119760481,0.002918865183337591,1.9704940119760481,1.9704940119760481,0.0041165030745328015,1.9704940119760481,0.00392920419148004,1.9704940119760481,1.9704940119760481,0.005394624213021121
1.9739970059880239,0.002922858563911284,1.9739970059880239,1.9739970059880239,0.00412059211426102,1.9739970059880239,0.003933550167258226,1.9739970059880239,1.9739970059880239,0.005401143127903242
1.9774850299401199,0.0029268959230109794,1.9774850299401199,1.9774850299401199,0.004124858439586464,1.9774850299401199,0.003937251962174765,1.9774850299401199,1.9774850299401199,0.005406960426465863
1.9809730538922157,0.0029270896654871783,1.9809730538922157,1.9809730538922157,0.004129188003912155,1.9809730538922157,0.003941026127368717,1.9809730538922157,1.9809730538922157,0.005412800001460751
1.9844610778443115,0.0029285423020099953,1.9844610778443115,1.9844610778443115,0.0041314710770225796,1.9844610778443115,0.003943457177438518,1.9844610778443115,1.9844610778443115,0.005417244149697625
1.9879640718562877,0.0029310526118994642,1.9879640718562877,1.9879640718562877,0.004136845393641104,1.9879640718562877,0.003947827810346619,1.9879640718562877,1.9879640718562877,0.0054235727562885255
1.9914670658682636,0.0029367591714393403,1.9914670658682636,1.9914670658682636,0.004143437882189107,1.9914670658682636,0.00395258123440656,1.9914670658682636,1.9914670658682636,0.005429091377194773
1.9949550898203594,0.0029421664181531874,1.9949550898203594,1.9949550898203594,0.0041484390971401625,1.9949550898203594,0.003955994123685695,1.9949550898203594,1.9949550898203594,0.005434439775117588
1.9984580838323354,0.0029455734969114408,1.9984580838323354,1.9984580838323354,0.00415425857592844,1.9984580838323354,0.003961246709598135,1.9984580838323354,1.9984580838323354,0.005439415134096818
2.0019610778443115,0.00295075758950285,2.0019610778443115,2.0019610778443115,0.004160326963920133,2.0019610778443115,0.003965400292005763,2.0019610778443115,2.0019610778443115,0.005446177902874756
2.0054640718562875,0.0029527617428546657,2.0054640718562875,2.0054640718562875,0.004164466709429299,2.0054640718562875,0.003968663047998099,2.0054640718562875,2.0054640718562875,0.005452926748882526
2.0089670658682635,0.0029547205468732907,2.0089670658682635,2.0089670658682635,0.004169244166715296,2.0089670658682635,0.003970277976305396,2.0089670658682635,2.0089670658682635,0.005459583385068214
2.01248502994012,0.0029562318835573754,2.01248502994012,2.01248502994012,0.004172934761003399,2.01248502994012,0.003974072064905843,2.01248502994012,2.01248502994012,0.005465013676268658
2.015988023952096,0.0029575674398703796,2.015988023952096,2.015988023952096,0.004176892109610923,2.015988023952096,0.00397651639260574,2.015988023952096,2.015988023952096,0.0054709933462853124
2.019505988023952,0.0029609177709176908,2.019505988023952,2.019505988023952,0.004181114846382774,2.019505988023952,0.0039807834033800645,2.019505988023952,2.019505988023952,0.005478089074688129
2.023008982035928,0.0029658165461338313,2.023008982035928,2.023008982035928,0.004186222676138273,2.023008982035928,0.003983415432495245,2.023008982035928,2.023008982035928,0.005484537919235151
2.0265269461077846,0.0029681716194567033,2.0265269461077846,2.0265269461077846,0.004189441509262504,2.0265269461077846,0.003987235602983548,2.0265269461077846,2.0265269461077846,0.005491040355035208
2.0300449101796407,0.0029718677034314606,2.0300449101796407,2.0300449101796407,0.00419434976108242,2.0300449101796407,0.003991893563621243,2.0300449101796407,2.0300449101796407,0.005496102948157993
2.033562874251497,0.0029745161921351185,2.033562874251497,2.033562874251497,0.004198879327322858,2.033562874251497,0.003994385636954969,2.033562874251497,2.033562874251497,0.005501545701378946
2.0370808383233534,0.0029761728674959566,2.0370808383233534,2.0370808383233534,0.004202458148393317,2.0370808383233534,0.003995899161481229,2.0370808383233534,2.0370808383233534,0.005506889534459085
2.0406137724550897,0.0029810497840136677,2.0406137724550897,2.0406137724550897,0.004206509222914568,2.0406137724550897,0.003998185095082865,2.0406137724550897,2.0406137724550897,0.005511877218513544
2.0441317365269462,0.002985821609095897,2.0441317365269462,2.0441317365269462,0.0042122136104303124,2.0441317365269462,0.004003067086142629,2.0441317365269462,2.0441317365269462,0.005519266238058372
2.0476646706586825,0.0029876594726954376,2.0476646706586825,2.0476646706586825,0.004215671264637159,2.0476646706586825,0.004006937499071819,2.0476646706586825,2.0476646706586825,0.005524720403386017
2.051182634730539,0.00299165977212758,2.051182634730539,2.051182634730539,0.004220741320736138,2.051182634730539,0.004011083359013008,2.051182634730539,2.051182634730539,0.005530091488576939
2.0547155688622754,0.002993755827299093,2.0547155688622754,2.0547155688622754,0.004224586799628965,2.0547155688622754,0.004014021307324462,2.0547155688622754,2.0547155688622754,0.005536204360702915
2.058248502994012,0.0029956588611394826,2.058248502994012,2.058248502994012,0.004228106641474098,2.058248502994012,0.004016394647736724,2.058248502994012,2.058248502994012,0.005542274095065588
2.061781437125749,0.002998473637811743,2.061781437125749,2.061781437125749,0.004231830291624722,2.061781437125749,0.004020606315715216,2.061781437125749,2.061781437125749,0.005549166642320838
2.065314371257485,0.003002084508642491,2.065314371257485,2.065314371257485,0.004236907552634203,2.065314371257485,0.004024763462338125,2.065314371257485,2.065314371257485,0.005553605038855938
2.068847305389222,0.003004468320687265,2.068847305389222,2.068847305389222,0.0042414646956802134,2.068847305389222,0.00402686109584769,2.068847305389222,2.068847305389222,0.005559201079493999
2.072380239520958,0.003006594211687885,2.072380239520958,2.072380239520958,0.004245696688152839,2.072380239520958,0.00403193072799097,2.072380239520958,2.072380239520958,0.005564692448289461
2.075928143712575,0.003006923840270433,2.075928143712575,2.075928143712575,0.0042479729682887895,2.075928143712575,0.00403463525732892,2.075928143712575,2.075928143712575,0.005569008187501824
2.0794610778443117,0.003010278262138401,2.0794610778443117,2.0794610778443117,0.004251494544193521,2.0794610778443117,0.004036618084122905,2.0794610778443117,2.0794610778443117,0.005573873533772534
2.083008982035928,0.0030139118529529775,2.083008982035928,2.083008982035928,0.004256238521409883,2.083008982035928,0.004037180840300876,2.083008982035928,2.083008982035928,0.0055783438385579465
2.086556886227545,0.0030162267864091248,2.086556886227545,2.086556886227545,0.004259739795170956,2.086556886227545,0.004038999745678389,2.086556886227545,2.086556886227545,0.005583233424143269
2.090104790419162,0.00301989067762862,2.090104790419162,2.090104790419162,0.0042620425324047745,2.090104790419162,0.004040940966756265,2.090104790419162,2.090104790419162,0.005589480046159686
2.0936526946107783,0.00302358708687484,2.0936526946107783,2.0936526946107783,0.004266657911496857,2.0936526946107783,0.004044947265392956,2.0936526946107783,2.0936526946107783,0.005594893584387508
2.097200598802395,0.0030263260458845576,2.097200598802395,2.097200598802395,0.004271082261760179,2.097200598802395,0.0040484311837278705,2.097200598802395,2.097200598802395,0.00560044986524584
2.100748502994012,0.0030290364098846047,2.100748502994012,2.100748502994012,0.0042756894812288155,2.100748502994012,0.0040500935513692535,2.100748502994012,2.100748502994012,0.005605436225495924
2.104311377245509,0.0030300788684504924,2.104311377245509,2.104311377245509,0.004278827397473023,2.104311377245509,0.0040541297420770474,2.104311377245509,2.104311377245509,0.005610048907724443
2.107859281437126,0.0030318151918493673,2.107859281437126,2.107859281437126,0.004282180392650301,2.107859281437126,0.00405843716585482,2.107859281437126,2.107859281437126,0.005614948809854219
2.111422155688623,0.0030353996476732456,2.111422155688623,2.111422155688623,0.004286449325219676,2.111422155688623,0.004061626112889091,2.111422155688623,2.111422155688623,0.005621203602939027
2.11498502994012,0.003038168597775994,2.11498502994012,2.11498502994012,0.0042900556446063805,2.11498502994012,0.004065827881816563,2.11498502994012,2.11498502994012,0.005627404713473954
2.1185479041916166,0.003040685233891463,2.1185479041916166,2.1185479041916166,0.004294351207778363,2.1185479041916166,0.004067814296030357,2.1185479041916166,2.1185479041916166,0.005631616602515411
2.122110778443114,0.0030421440634917727,2.122110778443114,2.122110778443114,0.004297565512379582,2.122110778443114,0.004070940632611087,2.122110778443114,2.122110778443114,0.005635351967629791
2.1256736526946107,0.0030448829229441014,2.1256736526946107,2.1256736526946107,0.00430027710761716,2.1256736526946107,0.004073042280503747,2.1256736526946107,2.1256736526946107,0.005639078111761954
2.1292365269461078,0.0030471211286615834,2.1292365269461078,2.1292365269461078,0.004302870088983956,2.1292365269461078,0.004075821830076036,2.1292365269461078,2.1292365269461078,0.005644086611499018
2.132799401197605,0.0030513013094456394,2.132799401197605,2.132799401197605,0.00430651724060377,2.132799401197605,0.004079665734154092,2.132799401197605,2.132799401197605,0.005648974097256709
2.1363772455089824,0.0030524342488053085,2.1363772455089824,2.1363772455089824,0.004308270902020998,2.1363772455089824,0.0040816037298027795,2.1363772455089824,2.1363772455089824,0.005652952768485786
2.139940119760479,0.0030552952628922995,2.139940119760479,2.139940119760479,0.004311415031231611,2.139940119760479,0.00408395794040335,2.139940119760479,2.139940119760479,0.005655370811300358
2.1435179640718562,0.0030580028704446814,2.1435179640718562,2.1435179640718562,0.004314419929634653,2.1435179640718562,0.004088344700457409,2.1435179640718562,2.1435179640718562,0.005659170266805927
2.1470958083832334,0.0030599003704142812,2.1470958083832334,2.1470958083832334,0.0043178629223683505,2.1470958083832334,0.004090249541478556,2.1470958083832334,2.1470958083832334,0.005663590312673462
2.150673652694611,0.0030607606875995563,2.150673652694611,2.150673652694611,0.004320884864278038,2.150673652694611,0.004093363793141855,2.150673652694611,2.150673652694611,0.005669460563411141
2.1542514970059883,0.0030659297413635866,2.1542514970059883,2.1542514970059883,0.00432537386908496,2.1542514970059883,0.00409650768162647,2.1542514970059883,2.1542514970059883,0.0056742192293084805
2.1578293413173655,0.003068906356017218,2.1578293413173655,2.1578293413173655,0.004330215589607618,2.1578293413173655,0.004099385302809792,2.1578293413173655,2.1578293413173655,0.005679131273919777
2.1614071856287427,0.0030708655420481766,2.1614071856287427,2.1614071856287427,0.004332591526312848,2.1614071856287427,0.004100609471530828,2.1614071856287427,2.1614071856287427,0.005682792688582781
2.165,0.0030721772547088353,2.165,2.165,0.004337236405009216,2.165,0.004104419432027444,2.165,2.165,0.005687755448596219
2.1685778443113772,0.0030744125680942135,2.1685778443113772,2.1685778443113772,0.00434047760797336,2.1685778443113772,0.004106702177327137,2.1685778443113772,2.1685778443113772,0.005692912168775015
2.1721706586826346,0.003075629550760587,2.1721706586826346,2.1721706586826346,0.004344649901101923,2.1721706586826346,0.00410920918045325,2.1721706586826346,2.1721706586826346,0.0056971524511379235
2.1757634730538924,0.003077560527091769,2.1757634730538924,2.1757634730538924,0.004348045088284923,2.1757634730538924,0.004112060766157778,2.1757634730538924,2.1757634730538924,0.0057019476357766784
2.1793562874251498,0.0030802313364097313,2.1793562874251498,2.1793562874251498,0.004351982471880607,2.1793562874251498,0.004114530901932103,2.1793562874251498,2.1793562874251498,0.005707480042507814
2.1829491017964076,0.0030823468640182876,2.1829491017964076,2.1829491017964076,0.004353401951854202,2.1829491017964076,0.004116793839847928,2.1829491017964076,2.1829491017964076,0.0057111398138274564
2.186541916167665,0.0030833249750726512,2.186541916167665,2.186541916167665,0.0043570887721198605,2.186541916167665,0.004119696716837946,2.186541916167665,2.186541916167665,0.00571611243390108
2.1901347305389223,0.0030853352196038362,2.1901347305389223,2.1901347305389223,0.004359962346394932,2.1901347305389223,0.004121842040290484,2.1901347305389223,2.1901347305389223,0.005720012407242394
2.19374251497006,0.0030875050523474262,2.19374251497006,2.19374251497006,0.004362329478314149,2.19374251497006,0.004123288661525783,2.19374251497006,2.19374251497006,0.005723482326755091
2.1973353293413176,0.0030908692005921783,2.1973353293413176,2.1973353293413176,0.004366765032113005,2.1973353293413176,0.004124883898471842,2.1973353293413176,2.1973353293413176,0.005726837531771304
2.200943113772455,0.0030914006979656863,2.200943113772455,2.200943113772455,0.004368931088492811,2.200943113772455,0.004128064371213022,2.200943113772455,2.200943113772455,0.005730252490578166
2.204550898203593,0.003092290992564355,2.204550898203593,2.204550898203593,0.0043701567499610985,2.204550898203593,0.004128393156149758,2.204550898203593,2.204550898203593,0.005734022639793741
2.2081437125748504,0.003094997512281278,2.2081437125748504,2.2081437125748504,0.00437357126618719,2.2081437125748504,0.004131410436096589,2.2081437125748504,2.2081437125748504,0.0057383913768295864
2.211751497005988,0.0030971336557624736,2.211751497005988,2.211751497005988,0.004375450595637543,2.211751497005988,0.004132097656714093,2.211751497005988,2.211751497005988,0.0057427715259721285
2.215359281437126,0.0031006051203656404,2.215359281437126,2.215359281437126,0.0043794422303310146,2.215359281437126,0.0041340542763157895,2.215359281437126,2.215359281437126,0.005746284263709138
2.218982035928144,0.0031021003500468153,2.218982035928144,2.218982035928144,0.0043818724971552364,2.218982035928144,0.004136572153083045,2.218982035928144,2.218982035928144,0.005750477847731457
2.2225898203592815,0.0031023330171816286,2.2225898203592815,2.2225898203592815,0.004384056301394176,2.2225898203592815,0.004139095891313715,2.2225898203592815,2.2225898203592815,0.005754177333182391
2.2262125748502997,0.003105428966183927,2.2262125748502997,2.2262125748502997,0.004386723867382966,2.2262125748502997,0.0041415991028201865,2.2262125748502997,2.2262125748502997,0.005757982083905461
2.229820359281437,0.0031066556279563213,2.229820359281437,2.229820359281437,0.004389952344893529,2.229820359281437,0.004143818012467328,2.229820359281437,2.229820359281437,0.00576136928846884
2.2334431137724553,0.0031079052221269733,2.2334431137724553,2.2334431137724553,0.004392734681587085,2.2334431137724553,0.004146296585407511,2.2334431137724553,2.2334431137724553,0.005764646434675274
2.237065868263473,0.0031109247201753427,2.237065868263473,2.237065868263473,0.004394916315022298,2.237065868263473,0.004147365307005167,2.237065868263473,2.237065868263473,0.005767166866911096
2.240688622754491,0.0031135262504711865,2.240688622754491,2.240688622754491,0.004398452559618463,2.240688622754491,0.004148059864893964,2.240688622754491,2.240688622754491,0.005770144605086334
2.244311377245509,0.003115324304770244,2.244311377245509,2.244311377245509,0.004400259607459116,2.244311377245509,0.004150377092120115,2.244311377245509,2.244311377245509,0.005773735584226823
2.247934131736527,0.0031172035135398034,2.247934131736527,2.247934131736527,0.004402564504099378,2.247934131736527,0.004153230673413924,2.247934131736527,2.247934131736527,0.005777773370168569
2.251556886227545,0.003119965151874414,2.251556886227545,2.251556886227545,0.0044057181112959,2.251556886227545,0.004156348860564929,2.251556886227545,2.251556886227545,0.005780987247655495
2.2551946107784433,0.0031225459635939134,2.2551946107784433,2.2551946107784433,0.004408866194606133,2.2551946107784433,0.004157724350644533,2.2551946107784433,2.2551946107784433,0.00578398831217681
2.2588173652694614,0.0031230215659541092,2.2588173652694614,2.2588173652694614,0.004411876507481485,2.2588173652694614,0.004159774428797375,2.2588173652694614,2.2588173652694614,0.005786738036460312
2.2624550898203597,0.0031255307959119163,2.2624550898203597,2.2624550898203597,0.0044158209649948245,2.2624550898203597,0.004161361683386302,2.2624550898203597,2.2624550898203597,0.005789515697580994
2.2660928143712575,0.0031285583535488014,2.2660928143712575,2.2660928143712575,0.004419016878929787,2.2660928143712575,0.004163277922470893,2.2660928143712575,2.2660928143712575,0.005793410877837508
2.269730538922156,0.0031311220497574135,2.269730538922156,2.269730538922156,0.00442170971650838,2.269730538922156,0.004166185096939234,2.269730538922156,2.269730538922156,0.00579709520801075
2.273368263473054,0.003133267231787838,2.273368263473054,2.273368263473054,0.004425475798843615,2.273368263473054,0.004169121704029047,2.273368263473054,2.273368263473054,0.005801265328741706
2.2770059880239524,0.003136382686438309,2.2770059880239524,2.2770059880239524,0.004428516683808191,2.2770059880239524,0.0041711480578739465,2.2770059880239524,2.2770059880239524,0.005805550437859707
2.28064371257485,0.0031392729506377758,2.28064371257485,2.28064371257485,0.004432002455128113,2.28064371257485,0.004173268612814838,2.28064371257485,2.28064371257485,0.005809287765856439
2.2842964071856287,0.0031410097085932454,2.2842964071856287,2.2842964071856287,0.00443490238449531,2.2842964071856287,0.0041738880112421285,2.2842964071856287,2.2842964071856287,0.005812180871848433
2.287934131736527,0.0031424369912617495,2.287934131736527,2.287934131736527,0.004436760970878862,2.287934131736527,0.004175235126826662,2.287934131736527,2.287934131736527,0.005814461375953138
2.2915868263473054,0.003145294357680053,2.2915868263473054,2.2915868263473054,0.004441205969991394,2.2915868263473054,0.004176087958150175,2.2915868263473054,2.2915868263473054,0.005817622164319728
2.295239520958084,0.0031468460302897646,2.295239520958084,2.295239520958084,0.00444376727449171,2.295239520958084,0.004178095493124037,2.295239520958084,2.295239520958084,0.00582137117831371
2.2988922155688623,0.003148427169439073,2.2988922155688623,2.2988922155688623,0.00444622056004153,2.2988922155688623,0.004180212817994832,2.2988922155688623,2.2988922155688623,0.005824404059788485
2.3025449101796407,0.0031504202860716925,2.3025449101796407,2.3025449101796407,0.004448917075905341,2.3025449101796407,0.004183501052557326,2.3025449101796407,2.3025449101796407,0.00582777816325338
2.306197604790419,0.003154249304998237,2.306197604790419,2.306197604790419,0.0044522595498648135,2.306197604790419,0.0041844320042399305,2.306197604790419,2.306197604790419,0.005831236898901513
2.3098502994011976,0.0031566933939493427,2.3098502994011976,2.3098502994011976,0.004455573054953779,2.3098502994011976,0.004186194694331412,2.3098502994011976,2.3098502994011976,0.005834973542171842
2.313502994011976,0.003158615840781138,2.313502994011976,2.313502994011976,0.004458162636129224,2.313502994011976,0.004188171548280267,2.313502994011976,2.313502994011976,0.005838175688013088
2.3171706586826346,0.0031587480058123257,2.3171706586826346,2.3171706586826346,0.00446273318702253,2.3171706586826346,0.004190710620062078,2.3171706586826346,2.3171706586826346,0.005841784241797887
2.3208383233532937,0.0031600754907951225,2.3208383233532937,2.3208383233532937,0.004465416471393105,2.3208383233532937,0.004191894798102053,2.3208383233532937,2.3208383233532937,0.005844919375748632
2.324491017964072,0.003162895896487674,2.324491017964072,2.324491017964072,0.004469245830719554,2.324491017964072,0.004193724312589106,2.324491017964072,2.324491017964072,0.00584778007135762
2.3281586826347307,0.0031638621252538333,2.3281586826347307,2.3281586826347307,0.00447191573315268,2.3281586826347307,0.0041946024322056545,2.3281586826347307,2.3281586826347307,0.005851141758450436
2.3318263473053893,0.003167280682294896,2.3318263473053893,2.3318263473053893,0.0044746165176813004,2.3318263473053893,0.004195935912810386,2.3318263473053893,2.3318263473053893,0.005854186599813024
2.335494011976048,0.0031673620562476437,2.335494011976048,2.335494011976048,0.004476926179148371,2.335494011976048,0.004197599695927883,2.335494011976048,2.335494011976048,0.005856897568582196
2.339176646706587,0.0031695033284086637,2.339176646706587,2.339176646706587,0.004481750926067757,2.339176646706587,0.004198963189267259,2.339176646706587,2.339176646706587,0.005860796720251833
2.3428443113772457,0.0031707876250927176,2.3428443113772457,2.3428443113772457,0.004483668762400252,2.3428443113772457,0.004199546880569086,2.3428443113772457,2.3428443113772457,0.0058635385930059306
2.3465119760479043,0.0031718315010214135,2.3465119760479043,2.3465119760479043,0.004485636689060061,2.3465119760479043,0.004200637001381136,2.3465119760479043,2.3465119760479043,0.0058659685500598874
2.350194610778443,0.0031739443906631864,2.350194610778443,2.350194610778443,0.004488206764914342,2.350194610778443,0.004202275245596708,2.350194610778443,2.350194610778443,0.005868556268076777
2.3538772455089823,0.0031750272544048444,2.3538772455089823,2.3538772455089823,0.0044899787280989695,2.3538772455089823,0.00420414863056166,2.3538772455089823,2.3538772455089823,0.005871692086753916
2.357559880239521,0.0031759475332567267,2.357559880239521,2.357559880239521,0.004491550457623964,2.357559880239521,0.00420544824648034,2.357559880239521,2.357559880239521,0.005874372699319285
2.3612425149700598,0.0031787523992570445,2.3612425149700598,2.3612425149700598,0.0044949803746273855,2.3612425149700598,0.004207593421423907,2.3612425149700598,2.3612425149700598,0.005877145841245727
2.364925149700599,0.003178856989992583,2.364925149700599,2.364925149700599,0.004496462277555302,2.364925149700599,0.0042092088927171215,2.364925149700599,2.364925149700599,0.005879995900771275
2.3686077844311377,0.003180600151844016,2.3686077844311377,2.3686077844311377,0.004499681815791841,2.3686077844311377,0.004210415314616253,2.3686077844311377,2.3686077844311377,0.005883238765009203
2.372290419161677,0.0031821969789272726,2.372290419161677,2.372290419161677,0.0045023552088348144,2.372290419161677,0.0042115328538968756,2.372290419161677,2.372290419161677,0.005885488593371121
2.375988023952096,0.003183511527149528,2.375988023952096,2.375988023952096,0.004504795893541415,2.375988023952096,0.004212743090620176,2.375988023952096,2.375988023952096,0.005889083772166876
2.379670658682635,0.0031856539761320637,2.379670658682635,2.379670658682635,0.004506852522265742,2.379670658682635,0.0042148491520137814,2.379670658682635,2.379670658682635,0.0058910011430366085
2.383368263473054,0.003185737047735868,2.383368263473054,2.383368263473054,0.004509140100344775,2.383368263473054,0.004215601196796661,2.383368263473054,2.383368263473054,0.005894224378451018
2.3870658682634733,0.0031868453242986905,2.3870658682634733,2.3870658682634733,0.0045109687825202645,2.3870658682634733,0.004217406235149101,2.3870658682634733,2.3870658682634733,0.005897461627932455
2.3907634730538923,0.0031891514498139564,2.3907634730538923,2.3907634730538923,0.004514192438217573,2.3907634730538923,0.004219100397632768,2.3907634730538923,2.3907634730538923,0.005899744733997485
2.394461077844311,0.003190491714697407,2.394461077844311,2.394461077844311,0.004516365027523695,2.394461077844311,0.004220738497980277,2.394461077844311,2.394461077844311,0.005902203084372899
2.3981586826347305,0.0031926247590863214,2.3981586826347305,2.3981586826347305,0.00451869292313425,2.3981586826347305,0.0042218576105278,2.3981586826347305,2.3981586826347305,0.005905233729074759
2.40187125748503,0.003194070074189254,2.40187125748503,2.40187125748503,0.0045218797557089775,2.40187125748503,0.004223522252212781,2.40187125748503,2.40187125748503,0.005908607878188088
2.405568862275449,0.0031952792761797935,2.405568862275449,2.405568862275449,0.004524598580156073,2.405568862275449,0.0042240489439155865,2.405568862275449,2.405568862275449,0.005911077868912325
2.409281437125749,0.003196787368979438,2.409281437125749,2.409281437125749,0.004525831351648624,2.409281437125749,0.004225216553923608,2.409281437125749,2.409281437125749,0.005912269749335355
2.412979041916168,0.0031981682314656075,2.412979041916168,2.412979041916168,0.004528081405535012,2.412979041916168,0.004226684193819058,2.412979041916168,2.412979041916168,0.005915466463013819
2.416691616766467,0.0031988031575651468,2.416691616766467,2.416691616766467,0.004530988380919297,2.416691616766467,0.004227868135172864,2.416691616766467,2.416691616766467,0.005917556750124166
2.4204041916167665,0.003200425999981761,2.4204041916167665,2.4204041916167665,0.004534209289489934,2.4204041916167665,0.004229776350132174,2.4204041916167665,2.4204041916167665,0.005920303461611498
2.424116766467066,0.0032006199221172407,2.424116766467066,2.424116766467066,0.004535972650760308,2.424116766467066,0.004230675441999821,2.424116766467066,2.424116766467066,0.005923043691022234
2.4278443113772457,0.003203288971777381,2.4278443113772457,2.4278443113772457,0.00453882914277795,2.4278443113772457,0.0042316024396311025,2.4278443113772457,2.4278443113772457,0.005926326497633584
2.4315568862275447,0.003203193834433784,2.4315568862275447,2.4315568862275447,0.004540292667196717,2.4315568862275447,0.004232415145687298,2.4315568862275447,2.4315568862275447,0.00592804160032429
2.4352694610778447,0.0032045398974330907,2.4352694610778447,2.4352694610778447,0.0045419348152544985,2.4352694610778447,0.0042328630533815465,2.4352694610778447,2.4352694610778447,0.00593021779777382
2.438997005988024,0.0032051475516482438,2.438997005988024,2.438997005988024,0.004543453646919873,2.438997005988024,0.004233473364916242,2.438997005988024,2.438997005988024,0.005931072016784009
2.4427245508982036,0.003205856289290968,2.4427245508982036,2.4427245508982036,0.0045444257202175145,2.4427245508982036,0.004234182318893314,2.4427245508982036,2.4427245508982036,0.005934184828654064
2.4464371257485027,0.0032072197543136466,2.4464371257485027,2.4464371257485027,0.004546932560110824,2.4464371257485027,0.004234722497066951,2.4464371257485027,2.4464371257485027,0.005937215975488622
2.450164670658683,0.0032075111093884906,2.450164670658683,2.450164670658683,0.0045498782883459515,2.450164670658683,0.004236642049757931,2.450164670658683,2.450164670658683,0.00593991156073797
2.4539071856287427,0.0032093169671627815,2.4539071856287427,2.4539071856287427,0.0045527410815450215,2.4539071856287427,0.004237692337679699,2.4539071856287427,2.4539071856287427,0.005942749021297727
2.4576347305389223,0.003209927722096571,2.4576347305389223,2.4576347305389223,0.00455428675306724,2.4576347305389223,0.0042394757726179145,2.4576347305389223,2.4576347305389223,0.005944646672047097
2.461362275449102,0.0032105963046729666,2.461362275449102,2.461362275449102,0.004556646858937421,2.461362275449102,0.004240677349411905,2.461362275449102,2.461362275449102,0.005947627286073211
2.4651047904191614,0.003212320306515156,2.4651047904191614,2.4651047904191614,0.004557983033083142,2.4651047904191614,0.004242549736582219,2.4651047904191614,2.4651047904191614,0.00594994467410675
2.4688323353293415,0.0032140335136006037,2.4688323353293415,2.4688323353293415,0.004561144056115997,2.4688323353293415,0.004243978476409351,2.4688323353293415,2.4688323353293415,0.005952944232229981
2.4725748502994014,0.0032162170738639826,2.4725748502994014,2.4725748502994014,0.004563798560051255,2.4725748502994014,0.0042457225471887235,2.4725748502994014,2.4725748502994014,0.0059556642393876515
2.476317365269461,0.0032171935106822796,2.476317365269461,2.476317365269461,0.004565301120946216,2.476317365269461,0.004246479896526374,2.476317365269461,2.476317365269461,0.005958090270676913
2.480059880239521,0.0032203768353518385,2.480059880239521,2.480059880239521,0.004567716216458537,2.480059880239521,0.004248353216518653,2.480059880239521,2.480059880239521,0.005960826117838676
2.483802395209581,0.0032230449513004794,2.483802395209581,2.483802395209581,0.004570093494244825,2.483802395209581,0.004249875057547226,2.483802395209581,2.483802395209581,0.005963522022627012
2.487544910179641,0.0032252027611595494,2.487544910179641,2.487544910179641,0.004571784603538447,2.487544910179641,0.004249282154048353,2.487544910179641,2.487544910179641,0.005965520921586961
2.4912874251497006,0.0032264338779350414,2.4912874251497006,2.4912874251497006,0.004573916000761037,2.4912874251497006,0.004249747868896279,2.4912874251497006,2.4912874251497006,0.005966737086973035
2.4950449101796406,0.0032285671898369377,2.4950449101796406,2.4950449101796406,0.004576360160881098,2.4950449101796406,0.004251178112376736,2.4950449101796406,2.4950449101796406,0.005968916114625021
2.498787425149701,0.0032304395261068338,2.498787425149701,2.498787425149701,0.0045780748466076795,2.498787425149701,0.004252498417451288,2.498787425149701,2.498787425149701,0.005971791965511701
2.5025449101796404,0.0032316580325332258,2.5025449101796404,2.5025449101796404,0.004579826221728645,2.5025449101796404,0.004253670097533266,2.5025449101796404,2.5025449101796404,0.005973853357167896
2.506302395209581,0.0032320693648998644,2.506302395209581,2.506302395209581,0.004579911845005375,2.506302395209581,0.004254315034862478,2.506302395209581,2.506302395209581,0.005975701616319493
2.510059880239521,0.003231693845833485,2.510059880239521,2.510059880239521,0.004581046465685345,2.510059880239521,0.004254966297745635,2.510059880239521,2.510059880239521,0.005976860812468958
2.5138173652694613,0.0032337558731258876,2.5138173652694613,2.5138173652694613,0.004583857708184408,2.5138173652694613,0.0042555013709234275,2.5138173652694613,2.5138173652694613,0.005978979264658621
2.5175748502994013,0.003234725679118179,2.5175748502994013,2.5175748502994013,0.004585574757708823,2.5175748502994013,0.004257355148063445,2.5175748502994013,2.5175748502994013,0.005980600788074441
2.5213323353293418,0.003235221602205158,2.5213323353293418,2.5213323353293418,0.004587102280947136,2.5213323353293418,0.004258031536807948,2.5213323353293418,2.5213323353293418,0.0059819529857722984
2.5251047904191615,0.0032352913177598227,2.5251047904191615,2.5251047904191615,0.004587540224073753,2.5251047904191615,0.004258278219488834,2.5251047904191615,2.5251047904191615,0.0059837431801250405
2.528862275449102,0.003235659575596737,2.528862275449102,2.528862275449102,0.004589138459135094,2.528862275449102,0.004258800687967806,2.528862275449102,2.528862275449102,0.0059854217640743215
2.532634730538922,0.0032372172925102436,2.532634730538922,2.532634730538922,0.0045901678258469854,2.532634730538922,0.004259699116185995,2.532634730538922,2.532634730538922,0.005987793428087292
2.5364071856287427,0.003238564369170952,2.5364071856287427,2.5364071856287427,0.00459248309250101,2.5364071856287427,0.004260280528803314,2.5364071856287427,2.5364071856287427,0.00599004298255865
2.540179640718563,0.003240760223479737,2.540179640718563,2.540179640718563,0.004594371045900377,2.540179640718563,0.004261497736166393,2.540179640718563,2.540179640718563,0.005992820050249791
2.5439520958083834,0.003243074022057662,2.5439520958083834,2.5439520958083834,0.004596612619200451,2.5439520958083834,0.0042632155672671385,2.5439520958083834,2.5439520958083834,0.005994784530295947
2.5477245508982036,0.0032438398349627297,2.5477245508982036,2.5477245508982036,0.004597884701068854,2.5477245508982036,0.004263435476565286,2.5477245508982036,2.5477245508982036,0.005996120568450726
2.5515119760479044,0.0032453969907829615,2.5515119760479044,2.5515119760479044,0.004600353126018157,2.5515119760479044,0.004263657887311394,2.5515119760479044,2.5515119760479044,0.005999030518712201
2.5552844311377245,0.0032469669773465145,2.5552844311377245,2.5552844311377245,0.00460268457834284,2.5552844311377245,0.004264692646763988,2.5552844311377245,2.5552844311377245,0.006002139085278561
2.5590718562874253,0.0032482646227762957,2.5590718562874253,2.5590718562874253,0.004604850747175903,2.5590718562874253,0.004266108809737733,2.5590718562874253,2.5590718562874253,0.0060043045553478044
2.562844311377246,0.0032508925128284624,2.562844311377246,2.562844311377246,0.004606329051599632,2.562844311377246,0.004267204249027267,2.562844311377246,2.562844311377246,0.0060063130861257984
2.566631736526946,0.0032513823037883475,2.566631736526946,2.566631736526946,0.004608017347282399,2.566631736526946,0.00426837984139242,2.566631736526946,2.566631736526946,0.006007816106225708
2.570419161676647,0.0032513530124089526,2.570419161676647,2.570419161676647,0.004609687209749032,2.570419161676647,0.004269089157360105,2.570419161676647,2.570419161676647,0.006009367513658008
2.5742065868263473,0.003251644503748219,2.5742065868263473,2.5742065868263473,0.004611785693879141,2.5742065868263473,0.004270130339825651,2.5742065868263473,2.5742065868263473,0.006010734273204004
2.578008982035928,0.0032527701169001305,2.578008982035928,2.578008982035928,0.00461390136512174,2.578008982035928,0.004271619583135325,2.578008982035928,2.578008982035928,0.00601299231828274
2.581796407185629,0.003253092800328918,2.581796407185629,2.581796407185629,0.004615612402196063,2.581796407185629,0.004272262167525544,2.581796407185629,2.581796407185629,0.006014301880349999
2.5855838323353293,0.0032545711168818913,2.5855838323353293,2.5855838323353293,0.004617204246417299,2.5855838323353293,0.004273045891128076,2.5855838323353293,2.5855838323353293,0.006015959466022964
2.58938622754491,0.003254377993561451,2.58938622754491,2.58938622754491,0.004618689723535192,2.58938622754491,0.0042746920898553515,2.58938622754491,2.58938622754491,0.006017318647930115
2.5931886227544916,0.003254819985803572,2.5931886227544916,2.5931886227544916,0.004620091582539473,2.5931886227544916,0.0042758295896697125,2.5931886227544916,2.5931886227544916,0.0060202420644774905
2.596991017964072,0.0032561593358990263,2.596991017964072,2.596991017964072,0.004621332944913706,2.596991017964072,0.00427662355575027,2.596991017964072,2.596991017964072,0.0060218867772941055
2.600793413173653,0.003257704253000402,2.600793413173653,2.600793413173653,0.0046224196308737074,2.600793413173653,0.0042772556888217295,2.600793413173653,2.600793413173653,0.00602418006295831
2.604595808383234,0.0032585333100019426,2.604595808383234,2.604595808383234,0.004623744879577758,2.604595808383234,0.004278075217008733,2.604595808383234,2.604595808383234,0.006026122403517486
2.6083982035928144,0.003259498477220357,2.6083982035928144,2.6083982035928144,0.004625446485015149,2.6083982035928144,0.00427893133873411,2.6083982035928144,2.6083982035928144,0.006028032790177919
2.6122005988023953,0.0032596496294337216,2.6122005988023953,2.6122005988023953,0.004626976699533409,2.6122005988023953,0.004279209612057444,2.6122005988023953,2.6122005988023953,0.006029179524306874
2.616017964071857,0.0032604895886531953,2.616017964071857,2.616017964071857,0.004626952363281154,2.616017964071857,0.004279032960637698,2.616017964071857,2.616017964071857,0.006030667297832246
2.6198353293413175,0.0032619217543531664,2.6198353293413175,2.6198353293413175,0.004628668285233734,2.6198353293413175,0.004280150861908937,2.6198353293413175,2.6198353293413175,0.006032200856729673
2.6236377245508984,0.003262307927351984,2.6236377245508984,2.6236377245508984,0.00462968030907018,2.6236377245508984,0.004280683336179756,2.6236377245508984,2.6236377245508984,0.006032736267127292
2.6274550898203595,0.0032634480127281466,2.6274550898203595,2.6274550898203595,0.0046310564459118055,2.6274550898203595,0.004281118202930084,2.6274550898203595,2.6274550898203595,0.006033787778637998
2.63127245508982,0.003263627886404262,2.63127245508982,2.63127245508982,0.004632183682667854,2.63127245508982,0.004281124333565998,2.63127245508982,2.63127245508982,0.006034558917511468
2.6350898203592816,0.003264742251699316,2.6350898203592816,2.6350898203592816,0.0046341776665706266,2.6350898203592816,0.004281909180267613,2.6350898203592816,2.6350898203592816,0.006036078644935575
2.638922155688623,0.003265857421661258,2.638922155688623,2.638922155688623,0.004636101209146039,2.638922155688623,0.0042826566537587625,2.638922155688623,2.638922155688623,0.006038006697537177
2.642739520958084,0.003266996155260886,2.642739520958084,2.642739520958084,0.004637033362297647,2.642739520958084,0.004283324480032966,2.642739520958084,2.642739520958084,0.006039549796955793
2.646571856287425,0.0032675858154282015,2.646571856287425,2.646571856287425,0.004638470264927716,2.646571856287425,0.004283928117945822,2.646571856287425,2.646571856287425,0.00604109358110082
2.6503892215568863,0.0032677857297024526,2.6503892215568863,2.6503892215568863,0.004640101677498652,2.6503892215568863,0.004284907817697815,2.6503892215568863,2.6503892215568863,0.006043349069867655
2.6542215568862275,0.003269051859519208,2.6542215568862275,2.6542215568862275,0.004641596321076536,2.6542215568862275,0.004285349655087916,2.6542215568862275,2.6542215568862275,0.006044146502234945
2.658053892215569,0.003269520057393695,2.658053892215569,2.658053892215569,0.004642843641193878,2.658053892215569,0.0042857759222407026,2.658053892215569,2.658053892215569,0.006045815545663035
2.6618862275449104,0.0032692801134498223,2.6618862275449104,2.6618862275449104,0.004643902651495811,2.6618862275449104,0.00428643688925686,2.6618862275449104,2.6618862275449104,0.0060476682783604544
2.6657185628742512,0.003269999294890502,2.6657185628742512,2.6657185628742512,0.004645323752923782,2.6657185628742512,0.004286360778409766,2.6657185628742512,2.6657185628742512,0.006048828752665869
2.669550898203593,0.003271040399247923,2.669550898203593,2.669550898203593,0.0046468356185658515,2.669550898203593,0.004287377591481527,2.669550898203593,2.669550898203593,0.006050249970785008
2.6733982035928143,0.0032717281543732293,2.6733982035928143,2.6733982035928143,0.004648858531828528,2.6733982035928143,0.0042882688912691605,2.6733982035928143,2.6733982035928143,0.006051640604458208
2.677230538922156,0.0032725045660361883,2.677230538922156,2.677230538922156,0.0046499729549919515,2.677230538922156,0.004288163036859927,2.677230538922156,2.677230538922156,0.006052981618291506
2.6810778443113774,0.0032730494449865646,2.6810778443113774,2.6810778443113774,0.004651655435777642,2.6810778443113774,0.004288620226364798,2.6810778443113774,2.6810778443113774,0.006053859163647782
2.6849251497005993,0.0032749434226765884,2.6849251497005993,2.6849251497005993,0.004653386822332367,2.6849251497005993,0.004288962692690386,2.6849251497005993,2.6849251497005993,0.006055060995427855
2.68877245508982,0.0032762023318468132,2.68877245508982,2.68877245508982,0.004655169210237745,2.68877245508982,0.0042895007314066765,2.68877245508982,2.68877245508982,0.006056359830114815
2.692619760479042,0.003276221560026266,2.692619760479042,2.692619760479042,0.0046567788972955325,2.692619760479042,0.004290712856978438,2.692619760479042,2.692619760479042,0.00605728179139034
2.6964670658682635,0.0032767638156014794,2.6964670658682635,2.6964670658682635,0.0046576234751946385,2.6964670658682635,0.004291204027191993,2.6964670658682635,2.6964670658682635,0.00605838196412399
2.7003143712574853,0.003277552173444169,2.7003143712574853,2.7003143712574853,0.004659526866602477,2.7003143712574853,0.004291631890816208,2.7003143712574853,2.7003143712574853,0.00605982687377662
2.704176646706587,0.0032796005075906806,2.704176646706587,2.704176646706587,0.004661377537188594,2.704176646706587,0.004292040657115066,2.704176646706587,2.704176646706587,0.006061212120935463
2.7080239520958087,0.0032808852096480982,2.7080239520958087,2.7080239520958087,0.004662750199376585,2.7080239520958087,0.004293011042570098,2.7080239520958087,2.7080239520958087,0.006062941374638464
2.7118862275449103,0.0032826628226875327,2.7118862275449103,2.7118862275449103,0.004664543737630141,2.7118862275449103,0.004293476288686586,2.7118862275449103,2.7118862275449103,0.00606468368379152
2.7157485029940123,0.0032826117373600124,2.7157485029940123,2.7157485029940123,0.004665191248796444,2.7157485029940123,0.004293671081405191,2.7157485029940123,2.7157485029940123,0.006065937783020247
2.7196107784431143,0.003283908155801993,2.7196107784431143,2.7196107784431143,0.004667185631604349,2.7196107784431143,0.004294145159164489,2.7196107784431143,2.7196107784431143,0.006066833724692515
2.7234730538922154,0.00328403560027785,2.7234730538922154,2.7234730538922154,0.004668267377979098,2.7234730538922154,0.00429466978566443,2.7234730538922154,2.7234730538922154,0.0060681593093575605
2.7273353293413174,0.0032855623516518918,2.7273353293413174,2.7273353293413174,0.004670058986291644,2.7273353293413174,0.004295328757091305,2.7273353293413174,2.7273353293413174,0.006069504340252416
2.731212574850299,0.003286317965396588,2.731212574850299,2.731212574850299,0.004670473526983917,2.731212574850299,0.004294987130769573,2.731212574850299,2.731212574850299,0.0060703177952175095
2.735074850299401,0.0032862135977151955,2.735074850299401,2.735074850299401,0.0046716435134530575,2.735074850299401,0.00429560153558275,2.735074850299401,2.735074850299401,0.006071209856773494
2.7389520958083833,0.0032868099662264855,2.7389520958083833,2.7389520958083833,0.004672828434170475,2.7389520958083833,0.004295764538099979,2.7389520958083833,2.7389520958083833,0.006072052298489582
2.742814371257485,0.0032880746437213494,2.742814371257485,2.742814371257485,0.004673912532945766,2.742814371257485,0.004295800556166091,2.742814371257485,2.742814371257485,0.006073786025738407
2.746691616766467,0.003288201985751893,2.746691616766467,2.746691616766467,0.004674457943394071,2.746691616766467,0.004295888649830701,2.746691616766467,2.746691616766467,0.006074940291857783
2.750568862275449,0.0032887680020352245,2.750568862275449,2.750568862275449,0.0046753685176776525,2.750568862275449,0.004296549213088096,2.750568862275449,2.750568862275449,0.006076233694381951
2.7544461077844313,0.0032898802637738775,2.7544461077844313,2.7544461077844313,0.004676205480667766,2.7544461077844313,0.004296284588667279,2.7544461077844313,2.7544461077844313,0.006077203266966606
2.758338323353293,0.003289533822228506,2.758338323353293,2.758338323353293,0.004677451247714465,2.758338323353293,0.004296189830662647,2.758338323353293,2.758338323353293,0.006078794342881764
2.7622155688622754,0.0032891737946716248,2.7622155688622754,2.7622155688622754,0.004679022340510889,2.7622155688622754,0.004297086991913687,2.7622155688622754,2.7622155688622754,0.006080927174325863
2.7661077844311377,0.003289947409911965,2.7661077844311377,2.7661077844311377,0.004680728374175142,2.7661077844311377,0.004297335103993405,2.7661077844311377,2.7661077844311377,0.006082018856452132
2.76998502994012,0.003290911308123274,2.76998502994012,2.76998502994012,0.004682130173153702,2.76998502994012,0.004298249264880598,2.76998502994012,2.76998502994012,0.006083229498378567
2.773877245508982,0.0032918929728443904,2.773877245508982,2.773877245508982,0.004683358312392713,2.773877245508982,0.00429881383565255,2.773877245508982,2.773877245508982,0.00608441275124894
2.777769461077844,0.003292819749829763,2.777769461077844,2.777769461077844,0.004684717469552518,2.777769461077844,0.004299050475414342,2.777769461077844,2.777769461077844,0.00608533398214964
2.7816616766467064,0.0032937680130397367,2.7816616766467064,2.7816616766467064,0.0046858509292286065,2.7816616766467064,0.004300378154887428,2.7816616766467064,2.7816616766467064,0.006086522530237519
2.785553892215569,0.0032938893735788366,2.785553892215569,2.785553892215569,0.004686495841812919,2.785553892215569,0.004300988201890519,2.785553892215569,2.785553892215569,0.006087742621388294
2.7894461077844315,0.0032953681381400553,2.7894461077844315,2.7894461077844315,0.0046884434934546144,2.7894461077844315,0.004301978965560771,2.7894461077844315,2.7894461077844315,0.006088980515425518
2.793353293413174,0.003297124728687119,2.793353293413174,2.793353293413174,0.00468929469317889,2.793353293413174,0.004303046081405192,2.793353293413174,2.793353293413174,0.0060907617170381815
2.7972455089820363,0.0032981198488551636,2.7972455089820363,2.7972455089820363,0.0046903018731673145,2.7972455089820363,0.004303580945742246,2.7972455089820363,2.7972455089820363,0.006092320382570334
2.8011526946107788,0.0032986890868383595,2.8011526946107788,2.8011526946107788,0.004691220272070015,2.8011526946107788,0.0043044048085348115,2.8011526946107788,2.8011526946107788,0.0060932544406789545
2.8050598802395212,0.00329930849308114,2.8050598802395212,2.8050598802395212,0.00469178928022622,2.8050598802395212,0.00430490179844363,2.8050598802395212,2.8050598802395212,0.006094371777221071
2.8089670658682637,0.003300207015147924,2.8089670658682637,2.8089670658682637,0.004692529262920576,2.8089670658682637,0.004305197024994061,2.8089670658682637,2.8089670658682637,0.00609518194549943
2.8128742514970058,0.0033007725622879636,2.8128742514970058,2.8128742514970058,0.004694200643506157,2.8128742514970058,0.004305794147075858,2.8128742514970058,2.8128742514970058,0.006096620920856584
2.8167814371257482,0.003302749623733871,2.8167814371257482,2.8167814371257482,0.00469677969586561,2.8167814371257482,0.004306668985572353,2.8167814371257482,2.8167814371257482,0.006097942762350637
2.8206886227544907,0.003302821770236748,2.8206886227544907,2.8206886227544907,0.004697672552682832,2.8206886227544907,0.004306602931567067,2.8206886227544907,2.8206886227544907,0.006099072332671126
2.8246107784431143,0.003303040982684613,2.8246107784431143,2.8246107784431143,0.0046985226438307544,2.8246107784431143,0.004306891498418381,2.8246107784431143,2.8246107784431143,0.006099545159075637
2.828532934131737,0.003303833765002005,2.828532934131737,2.828532934131737,0.0046994277352582926,2.828532934131737,0.004307584320608591,2.828532934131737,2.828532934131737,0.0061001689448274875
2.8324401197604794,0.0033035769852199064,2.8324401197604794,2.8324401197604794,0.004700489358578786,2.8324401197604794,0.004307676976283117,2.8324401197604794,2.8324401197604794,0.006101076024715886
2.836362275449102,0.003303557610288304,2.836362275449102,2.836362275449102,0.00470161680124586,2.836362275449102,0.0043078370689527135,2.836362275449102,2.836362275449102,0.006102898081670512
2.8402844311377247,0.0033042741681258286,2.8402844311377247,2.8402844311377247,0.004703910143314078,2.8402844311377247,0.004309411570333849,2.8402844311377247,2.8402844311377247,0.006104385124821054
2.8442065868263477,0.003304682693126132,2.8442065868263477,2.8442065868263477,0.004705138717929548,2.8442065868263477,0.004310484918914102,2.8442065868263477,2.8442065868263477,0.00610533926823746
2.8481287425149704,0.003305992854667494,2.8481287425149704,2.8481287425149704,0.004707054501230298,2.8481287425149704,0.004310962031825471,2.8481287425149704,2.8481287425149704,0.006106771487627452
2.852065868263473,0.0033066287467016864,2.852065868263473,2.852065868263473,0.004708284343224355,2.852065868263473,0.004310977769135385,2.852065868263473,2.852065868263473,0.006108176591851939
2.855988023952096,0.003306465474865939,2.855988023952096,2.855988023952096,0.004708489383500859,2.855988023952096,0.0043110506499123786,2.855988023952096,2.855988023952096,0.006109019261810161
2.8599251497005986,0.0033068557170259864,2.8599251497005986,2.8599251497005986,0.004709062741622538,2.8599251497005986,0.004311506618859154,2.8599251497005986,2.8599251497005986,0.0061099473399748696
2.863862275449102,0.003307034340458906,2.863862275449102,2.863862275449102,0.004709471466657915,2.863862275449102,0.0043118435578665204,2.863862275449102,2.863862275449102,0.006111182312512783
2.867799401197605,0.0033071302339826606,2.867799401197605,2.867799401197605,0.004710466726601212,2.867799401197605,0.004311945082311097,2.867799401197605,2.867799401197605,0.006111946558473808
2.871736526946108,0.0033067327628923,2.871736526946108,2.871736526946108,0.00471131230062342,2.871736526946108,0.00431280309752584,2.871736526946108,2.871736526946108,0.0061131267072511595
2.8756736526946107,0.0033069999369216554,2.8756736526946107,2.8756736526946107,0.004712358703243758,2.8756736526946107,0.004312989123574314,2.8756736526946107,2.8756736526946107,0.006114678023386599
2.879610778443114,0.0033074095258940404,2.879610778443114,2.879610778443114,0.004713454931014485,2.879610778443114,0.004313377042926516,2.879610778443114,2.879610778443114,0.006115488511203945
2.883562874251497,0.00330810631665025,2.883562874251497,2.883562874251497,0.004714759550624631,2.883562874251497,0.00431317398939646,2.883562874251497,2.883562874251497,0.006116118003009144
2.8875,0.003308705054779361,2.8875,2.8875,0.004715879129161986,2.8875,0.004313512418134432,2.8875,2.8875,0.006117655898507113
2.8914520958083836,0.0033090951403835166,2.8914520958083836,2.8914520958083836,0.0047168104928613465,2.8914520958083836,0.004313859636747062,2.8914520958083836,2.8914520958083836,0.006118039071401448
2.8954041916167665,0.0033096520172910667,2.8954041916167665,2.8954041916167665,0.004717493684382008,2.8954041916167665,0.004313867586617859,2.8954041916167665,2.8954041916167665,0.006118599588433785
2.8993562874251495,0.003310762393754787,2.8993562874251495,2.8993562874251495,0.004718202641375021,2.8993562874251495,0.0043141454747460525,2.8993562874251495,2.8993562874251495,0.006119441208478188
2.9033083832335334,0.0033114368205778267,2.9033083832335334,2.9033083832335334,0.004718506325951537,2.9033083832335334,0.004313951563799454,2.9033083832335334,2.9033083832335334,0.00612005709705221
2.9072604790419163,0.0033117599762582236,2.9072604790419163,2.9072604790419163,0.004719476911522994,2.9072604790419163,0.004314667901456872,2.9072604790419163,2.9072604790419163,0.0061208335767916075
2.9112275449101794,0.003312816606932234,2.9112275449101794,2.9112275449101794,0.00472034204937245,2.9112275449101794,0.004314636802750386,2.9112275449101794,2.9112275449101794,0.006121620144833331
2.9151796407185633,0.003313095892763773,2.9151796407185633,2.9151796407185633,0.0047213159325596565,2.9151796407185633,0.004315068142412677,2.9151796407185633,2.9151796407185633,0.0061224245157614895
2.9191467065868264,0.003313549912450297,2.9191467065868264,2.9191467065868264,0.004722566921844378,2.9191467065868264,0.004315050233159086,2.9191467065868264,2.9191467065868264,0.00612298530668439
2.9230988023952094,0.003315059870468999,2.9230988023952094,2.9230988023952094,0.004723369602547644,2.9230988023952094,0.0043151122867039916,2.9230988023952094,2.9230988023952094,0.006123443890779747
2.9270658682634734,0.0033147152278724195,2.9270658682634734,2.9270658682634734,0.004723211195420662,2.9270658682634734,0.004315512768986872,2.9270658682634734,2.9270658682634734,0.006123574810467731
2.9310329341317365,0.0033147407480027735,2.9310329341317365,2.9310329341317365,0.004723718025284356,2.9310329341317365,0.004316050102285554,2.9310329341317365,2.9310329341317365,0.006124228313345408
2.93501497005988,0.003314519170496965,2.93501497005988,2.93501497005988,0.0047242428552671896,2.93501497005988,0.0043162120605990855,2.93501497005988,2.93501497005988,0.006124778285591167
2.9389820359281438,0.0033153825002431936,2.9389820359281438,2.9389820359281438,0.004725339000977432,2.9389820359281438,0.004317156535879768,2.9389820359281438,2.9389820359281438,0.00612532784700108
2.9429491017964073,0.0033158640038485386,2.9429491017964073,2.9429491017964073,0.004725787719861313,2.9429491017964073,0.004316795046483307,2.9429491017964073,2.9429491017964073,0.006125773740833796
2.946931137724551,0.0033168024743430715,2.946931137724551,2.946931137724551,0.004726625154699208,2.946931137724551,0.004317261489953371,2.946931137724551,2.946931137724551,0.006126345715621256
2.9508982035928146,0.0033174184731392642,2.9508982035928146,2.9508982035928146,0.004727266966460967,2.9508982035928146,0.0043177585448348575,2.9508982035928146,2.9508982035928146,0.006127136346372958
2.9548802395209584,0.0033176757453884393,2.9548802395209584,2.9548802395209584,0.00472813933019194,2.9548802395209584,0.0043180132794864556,2.9548802395209584,2.9548802395209584,0.006128155630094362
2.958862275449102,0.0033172575542017788,2.958862275449102,2.958862275449102,0.004728065627720154,2.958862275449102,0.004317985257700188,2.958862275449102,2.958862275449102,0.00612849132862485
2.9628443113772454,0.0033164669180680705,2.9628443113772454,2.9628443113772454,0.004728158758771353,2.9628443113772454,0.004318457312024773,2.9628443113772454,2.9628443113772454,0.006128868704168978
2.9668413173652697,0.0033156268665110217,2.9668413173652697,2.9668413173652697,0.004728317393844126,2.9668413173652697,0.004318606326853394,2.9668413173652697,2.9668413173652697,0.006129576437377663
2.970823353293413,0.003316608033445203,2.970823353293413,2.970823353293413,0.004729297059256182,2.970823353293413,0.004318818532248723,2.970823353293413,2.970823353293413,0.006129976819728883
2.974805389221557,0.003317374464214057,2.974805389221557,2.974805389221557,0.004729787271871856,2.974805389221557,0.004319312454519128,2.974805389221557,2.974805389221557,0.006130724175772008
2.9788023952095806,0.0033174161840793305,2.9788023952095806,2.9788023952095806,0.004730919113892656,2.9788023952095806,0.004319808200665322,2.9788023952095806,2.9788023952095806,0.006131599849542787
2.982799401197605,0.0033189540037269418,2.982799401197605,2.982799401197605,0.004732220821115443,2.982799401197605,0.004320411680787395,2.982799401197605,2.982799401197605,0.00613250601646265
2.9867964071856288,0.003319512126241806,2.9867964071856288,2.9867964071856288,0.004732397669056754,2.9867964071856288,0.004321030373797078,2.9867964071856288,2.9867964071856288,0.006133012668351398
2.9907934131736527,0.0033193434387881666,2.9907934131736527,2.9907934131736527,0.004732720721427149,2.9907934131736527,0.004320919507210107,2.9907934131736527,2.9907934131736527,0.006133742951882909
2.9947904191616765,0.003319874522732524,2.9947904191616765,2.9947904191616765,0.004733874879340697,2.9947904191616765,0.00432167344084145,2.9947904191616765,2.9947904191616765,0.006134174922945454
2.998787425149701,0.0033198455568525906,2.998787425149701,2.998787425149701,0.004733836812393929,2.998787425149701,0.004321813805022573,2.998787425149701,2.998787425149701,0.006134362127143651
3.0027994011976054,0.003319275827162293,3.0027994011976054,3.0027994011976054,0.004734245686353891,3.0027994011976054,0.004321703114790009,3.0027994011976054,3.0027994011976054,0.006135084193958337
3.006796407185629,0.003319964101581975,3.006796407185629,3.006796407185629,0.004734480402132842,3.006796407185629,0.004321920638662828,3.006796407185629,3.006796407185629,0.006135194571854276
3.0108083832335333,0.0033199285132358126,3.0108083832335333,3.0108083832335333,0.004734518203142857,3.0108083832335333,0.004321567781350243,3.0108083832335333,3.0108083832335333,0.006135359864807619
3.0148203592814373,0.0033204023418025516,3.0148203592814373,3.0148203592814373,0.004734958108122894,3.0148203592814373,0.004322343791768146,3.0148203592814373,3.0148203592814373,0.006135387345160538
3.0188323353293414,0.003319908429242816,3.0188323353293414,3.0188323353293414,0.004735809873152729,3.0188323353293414,0.004322583740495427,3.0188323353293414,3.0188323353293414,0.006136105212319962
3.0228443113772454,0.0033209922375636858,3.0228443113772454,3.0228443113772454,0.00473686023215215,3.0228443113772454,0.004322910594815553,3.0228443113772454,3.0228443113772454,0.006136505412077478
3.02685628742515,0.0033214804046741817,3.02685628742515,3.02685628742515,0.004737155786662194,3.02685628742515,0.004323301414733575,3.02685628742515,3.02685628742515,0.006137373006076718
3.0308682634730544,0.0033212338618234644,3.0308682634730544,3.0308682634730544,0.004737250817261636,3.0308682634730544,0.004323495205016633,3.0308682634730544,3.0308682634730544,0.006137799088492212
3.0348952095808386,0.003321950264625057,3.0348952095808386,3.0348952095808386,0.004737083983738652,3.0348952095808386,0.004324064537357432,3.0348952095808386,3.0348952095808386,0.0061379862926904056
3.0389071856287426,0.003322225604640134,3.0389071856287426,3.0389071856287426,0.0047379005995278195,3.0389071856287426,0.004324537083617976,3.0389071856287426,3.0389071856287426,0.006138939797028838
3.042934131736527,0.0033223297325478164,3.042934131736527,3.042934131736527,0.0047383346918902355,3.042934131736527,0.00432476091448111,3.042934131736527,3.042934131736527,0.006139796298460371
3.0469610778443115,0.0033220375430148713,3.0469610778443115,3.0469610778443115,0.004740066844342811,3.0469610778443115,0.004325238885959963,3.0469610778443115,3.0469610778443115,0.006140565337506212
3.050988023952096,0.0033221346631464375,3.050988023952096,3.050988023952096,0.004740756866638949,3.050988023952096,0.004326083567853747,3.050988023952096,3.050988023952096,0.006141220803266233
3.0550149700598803,0.003321833737642724,3.0550149700598803,3.0550149700598803,0.004741072100468777,3.0550149700598803,0.004326509273456994,3.0550149700598803,3.0550149700598803,0.006142069270574656
3.059056886227545,0.0033218601636693062,3.059056886227545,3.059056886227545,0.004741647542014969,3.059056886227545,0.0043275782085362945,3.059056886227545,3.059056886227545,0.006142645353720528
3.0630838323353298,0.0033221491384866054,3.0630838323353298,3.0630838323353298,0.004742561536245206,3.0630838323353298,0.004327919254744862,3.0630838323353298,3.0630838323353298,0.0061431562509129695
3.067125748502994,0.003322799214788603,3.067125748502994,3.067125748502994,0.004743394769282392,3.067125748502994,0.004327773646340737,3.067125748502994,3.067125748502994,0.006143481359008445
3.0711526946107783,0.0033236609204574485,3.0711526946107783,3.0711526946107783,0.004744278157991355,3.0711526946107783,0.004328977585355531,3.0711526946107783,3.0711526946107783,0.0061439967753951375
3.0751946107784436,0.003323723382458444,3.0751946107784436,3.0751946107784436,0.004744769358372115,3.0751946107784436,0.00432895074700012,3.0751946107784436,3.0751946107784436,0.00614453675063543
3.0792365269461075,0.003323938531292938,3.0792365269461075,3.0792365269461075,0.004744765832810576,3.0792365269461075,0.004329184871391234,3.0792365269461075,3.0792365269461075,0.006145168707455665
3.0832784431137723,0.0033238607784931732,3.0832784431137723,3.0832784431137723,0.004745226853168871,3.0832784431137723,0.004329749029122609,3.0832784431137723,3.0832784431137723,0.006145501758377398
3.0873353293413177,0.003324254138851395,3.0873353293413177,3.0873353293413177,0.004745510030222574,3.0873353293413177,0.00432982224404479,3.0873353293413177,3.0873353293413177,0.0061454451543282
3.0913772455089825,0.0033247001430282467,3.0913772455089825,3.0913772455089825,0.004745076120216784,3.0913772455089825,0.004330296651308366,3.0913772455089825,3.0913772455089825,0.0061455060036810895
3.095434131736527,0.003325106610762535,3.095434131736527,3.095434131736527,0.004745874659904883,3.095434131736527,0.004330688000289593,3.095434131736527,3.095434131736527,0.0061463502713342485
3.099476047904192,0.00332522673169056,3.099476047904192,3.099476047904192,0.004745928060005059,3.099476047904192,0.004330358366067186,3.099476047904192,3.099476047904192,0.006146658443863389
3.103532934131737,0.0033258074727319153,3.103532934131737,3.103532934131737,0.0047467176718164195,3.103532934131737,0.004330880737087146,3.103532934131737,3.103532934131737,0.006147401554602825
3.1075898203592818,0.0033261843430428383,3.1075898203592818,3.1075898203592818,0.004746284232898594,3.1075898203592818,0.004330674110059999,3.1075898203592818,3.1075898203592818,0.006147596473385138
3.1116467065868263,0.0033269654452267165,3.1116467065868263,3.1116467065868263,0.004747240609849203,3.1116467065868263,0.004330986726082631,3.1116467065868263,3.1116467065868263,0.006148184059934557
3.1157035928143713,0.0033274752626491063,3.1157035928143713,3.1157035928143713,0.004747795817407521,3.1157035928143713,0.004331184280139897,3.1157035928143713,3.1157035928143713,0.00614897496457682
3.1197604790419162,0.003328439789819914,3.1197604790419162,3.1197604790419162,0.0047493398689949975,3.1197604790419162,0.004331504117411191,3.1197604790419162,3.1197604790419162,0.00614984214774022
3.1238323353293413,0.003328562269726042,3.1238323353293413,3.1238323353293413,0.0047497053648713075,3.1238323353293413,0.004331191445697696,3.1238323353293413,3.1238323353293413,0.006150116905620961
3.127904191616767,0.003328792935833363,3.127904191616767,3.127904191616767,0.004749945931258843,3.127904191616767,0.0043310332697219945,3.127904191616767,3.127904191616767,0.006150766893569779
3.131961077844312,0.003328732096389792,3.131961077844312,3.131961077844312,0.004750680957651928,3.131961077844312,0.004330859774117852,3.131961077844312,3.131961077844312,0.006151110032793829
3.1360329341317366,0.003329090891335009,3.1360329341317366,3.1360329341317366,0.0047516176020954,3.1360329341317366,0.004331210891090946,3.1360329341317366,3.1360329341317366,0.006151589341274941
3.1401047904191617,0.0033294610745814015,3.1401047904191617,3.1401047904191617,0.004751685157629072,3.1401047904191617,0.004331352726439051,3.1401047904191617,3.1401047904191617,0.006151714144073739
3.144176646706587,0.003329605285357313,3.144176646706587,3.144176646706587,0.00475284010575469,3.144176646706587,0.0043319412906914585,3.144176646706587,3.144176646706587,0.006152229560460429
3.1482634730538925,0.00333015482541738,3.1482634730538925,3.1482634730538925,0.004753511824003966,3.1482634730538925,0.004332350892353273,3.1482634730538925,3.1482634730538925,0.006152665457287681
3.1523353293413177,0.0033299279098116465,3.1523353293413177,3.1523353293413177,0.004753378559297515,3.1523353293413177,0.004333165993116609,3.1523353293413177,3.1523353293413177,0.006153157821218849
3.156422155688623,0.0033301753008001065,3.156422155688623,3.156422155688623,0.004753748849633585,3.156422155688623,0.004333315212145062,3.156422155688623,3.156422155688623,0.006153532868693213
3.160494011976048,0.0033309219128090095,3.160494011976048,3.160494011976048,0.004754115059740033,3.160494011976048,0.00433333942374807,3.160494011976048,3.160494011976048,0.006153752985407113
3.1645808383233534,0.0033312305042315703,3.1645808383233534,3.1645808383233534,0.0047551279140589705,3.1645808383233534,0.004334016991282522,3.1645808383233534,3.1645808383233534,0.006154018796196209
3.1686676646706586,0.0033314269598365732,3.1686676646706586,3.1686676646706586,0.0047550736477647935,3.1686676646706586,0.004334110723647082,3.1686676646706586,3.1686676646706586,0.006154320349703468
3.172754491017964,0.0033312286134011826,3.172754491017964,3.172754491017964,0.004755681715951587,3.172754491017964,0.004333875095602651,3.172754491017964,3.172754491017964,0.00615481933265652
3.1768413173652696,0.003331926761481778,3.1768413173652696,3.1768413173652696,0.00475640578575041,3.1768413173652696,0.0043344217199937606,3.1768413173652696,3.1768413173652696,0.0061555024157147475
3.180943113772455,0.003332460513716121,3.180943113772455,3.180943113772455,0.004756594730014928,3.180943113772455,0.004334953289288046,3.180943113772455,3.180943113772455,0.006156493443059979
3.1850299401197604,0.0033324809081609697,3.1850299401197604,3.1850299401197604,0.004757338874239573,3.1850299401197604,0.004335001150944517,3.1850299401197604,3.1850299401197604,0.006156911902188203
3.1891317365269463,0.0033325184800550808,3.1891317365269463,3.1891317365269463,0.004758066781125843,3.1891317365269463,0.00433519796709784,3.1891317365269463,3.1891317365269463,0.006157424807911417
3.1932335329341317,0.003333002896967986,3.1932335329341317,3.1932335329341317,0.004758338849621429,3.1932335329341317,0.004336176780436912,3.1932335329341317,3.1932335329341317,0.006158226576879253
3.1973353293413176,0.003332573074514524,3.1973353293413176,3.1973353293413176,0.0047581849710174534,3.1973353293413176,0.004336181147528813,3.1973353293413176,3.1973353293413176,0.006158423641137637
3.201437125748503,0.003332951942661026,3.201437125748503,3.201437125748503,0.0047588801448884225,3.201437125748503,0.004336637501670725,3.201437125748503,3.201437125748503,0.006159345054632036
3.205538922155689,0.003333120937906589,3.205538922155689,3.205538922155689,0.004759263291366992,3.205538922155689,0.004336574352872162,3.205538922155689,3.205538922155689,0.0061597223845277415
3.2096407185628744,0.0033344780608956797,3.2096407185628744,3.2096407185628744,0.004760305824227659,3.2096407185628744,0.004337242485446121,3.2096407185628744,3.2096407185628744,0.006160055344152619
3.2137574850299404,0.003334821333248215,3.2137574850299404,3.2137574850299404,0.004761031915145813,3.2137574850299404,0.004337855655778483,3.2137574850299404,3.2137574850299404,0.006160229903736601
3.217859281437126,0.0033356131883899376,3.217859281437126,3.217859281437126,0.004761586074153499,3.217859281437126,0.004337941549653974,3.217859281437126,3.217859281437126,0.006160613578763622
3.221976047904192,0.0033352216132248695,3.221976047904192,3.221976047904192,0.004761588870288513,3.221976047904192,0.0043375515929443414,3.221976047904192,3.221976047904192,0.00616084109052265
3.2260928143712575,0.003335489888465326,3.2260928143712575,3.2260928143712575,0.004762249290024852,3.2260928143712575,0.0043383627767835916,3.2260928143712575,3.2260928143712575,0.006161303006953171
3.2302095808383235,0.0033358453729374115,3.2302095808383235,3.2302095808383235,0.004763382948013773,3.2302095808383235,0.004338700272699598,3.2302095808383235,3.2302095808383235,0.006161953679628388
3.234326347305389,0.0033362410010761316,3.234326347305389,3.234326347305389,0.0047631187512461055,3.234326347305389,0.004338350418052752,3.234326347305389,3.234326347305389,0.0061619301706885956
3.2384580838323354,0.0033359829519753383,3.2384580838323354,3.2384580838323354,0.004762763474939337,3.2384580838323354,0.004338581442319117,3.2384580838323354,3.2384580838323354,0.006162524376259896
3.2425748502994014,0.00333648202776359,3.2425748502994014,3.2425748502994014,0.004763608583952128,3.2425748502994014,0.004338961119423488,3.2425748502994014,3.2425748502994014,0.006162801827397817
3.246706586826347,0.003337077474419074,3.246706586826347,3.246706586826347,0.004763859575060421,3.246706586826347,0.004339149015756803,3.246706586826347,3.246706586826347,0.00616330186026469
3.250823353293413,0.0033372056582035275,3.250823353293413,3.250823353293413,0.004764029417467821,3.250823353293413,0.0043395219635484735,3.250823353293413,3.250823353293413,0.006163510199684477
3.254955089820359,0.0033377344889590098,3.254955089820359,3.254955089820359,0.004764892245466616,3.254955089820359,0.004339646762133181,3.254955089820359,3.254955089820359,0.006163734881241056
3.2590868263473056,0.0033376249913362275,3.2590868263473056,3.2590868263473056,0.004765116278186255,3.2590868263473056,0.004339295459523879,3.2590868263473056,3.2590868263473056,0.006163406669052556
3.263218562874252,0.0033375949181577483,3.263218562874252,3.263218562874252,0.004765195914846752,3.263218562874252,0.00433935678908756,3.263218562874252,3.263218562874252,0.006163776101770427
3.267365269461078,0.003337834772203575,3.267365269461078,3.267365269461078,0.0047663049242976825,3.267365269461078,0.004339544044975942,3.267365269461078,3.267365269461078,0.006163701101405236
3.271497005988024,0.0033372894906575665,3.271497005988024,3.271497005988024,0.004766159251742114,3.271497005988024,0.0043391907050092104,3.271497005988024,3.271497005988024,0.006163887849119166
3.2756437125748503,0.0033378409271300736,3.2756437125748503,3.2756437125748503,0.004766890825516312,3.2756437125748503,0.004339048865020197,3.2756437125748503,3.2756437125748503,0.006163960156227176
3.2797754491017965,0.0033388286176570738,3.2797754491017965,3.2797754491017965,0.004768443253351714,3.2797754491017965,0.0043396384966808265,3.2797754491017965,3.2797754491017965,0.006164970629802217
3.283922155688623,0.0033393767775933563,3.283922155688623,3.283922155688623,0.004768711347992375,3.283922155688623,0.004339910982795237,3.283922155688623,3.283922155688623,0.006165409219886646
3.2880688622754493,0.0033399463157686737,3.2880688622754493,3.2880688622754493,0.0047694750833977674,3.2880688622754493,0.004339937644796249,3.2880688622754493,3.2880688622754493,0.006165882913611263
3.2922155688622756,0.0033407687034132222,3.2922155688622756,3.2922155688622756,0.004770079150376141,3.2922155688622756,0.00433969586291137,3.2922155688622756,3.2922155688622756,0.00616615525212539
3.296362275449102,0.0033411929954158008,3.296362275449102,3.296362275449102,0.004770210099153379,3.296362275449102,0.004339600840375135,3.296362275449102,3.296362275449102,0.0061667366761371896
3.3005239520958085,0.003341676894478288,3.3005239520958085,3.3005239520958085,0.004770503860489885,3.3005239520958085,0.004339008753675599,3.3005239520958085,3.3005239520958085,0.006166950447719768
3.304670658682635,0.003341748749832805,3.304670658682635,3.304670658682635,0.004770878299439313,3.304670658682635,0.004338519922478319,3.304670658682635,3.304670658682635,0.006167377945236497
3.308832335329342,0.0033410362236894905,3.308832335329342,3.308832335329342,0.004770834359089385,3.308832335329342,0.004338366211053523,3.308832335329342,3.308832335329342,0.006167281855298141
3.3129940119760484,0.0033410529630102507,3.3129940119760484,3.3129940119760484,0.0047716216382555025,3.3129940119760484,0.004338372954288939,3.3129940119760484,3.3129940119760484,0.006167249810102544
3.3171556886227545,0.0033409919844903267,3.3171556886227545,3.3171556886227545,0.004771995818866375,3.3171556886227545,0.004338289738215814,3.3171556886227545,3.3171556886227545,0.006167297604005376
3.321317365269461,0.0033412528476452793,3.321317365269461,3.321317365269461,0.004772548078325821,3.321317365269461,0.004338540964342998,3.321317365269461,3.321317365269461,0.006167693649756053
3.325479041916168,0.003341640028605648,3.325479041916168,3.325479041916168,0.004773028230934007,3.325479041916168,0.0043384662596902095,3.325479041916168,3.325479041916168,0.006168062397747528
3.3296407185628745,0.0033422562006772943,3.3296407185628745,3.3296407185628745,0.004773597821871613,3.3296407185628745,0.004338412657233873,3.3296407185628745,3.3296407185628745,0.0061684756529550985
3.333817365269461,0.0033429964204939253,3.333817365269461,3.333817365269461,0.004773963439319009,3.333817365269461,0.0043385606881905705,3.333817365269461,3.333817365269461,0.006168671028221682
3.3379790419161677,0.0033425817145758103,3.3379790419161677,3.3379790419161677,0.004774370390936145,3.3379790419161677,0.004338911067259713,3.3379790419161677,3.3379790419161677,0.006168825548146307
3.342155688622755,0.003342472229568695,3.342155688622755,3.342155688622755,0.0047743814994942665,3.342155688622755,0.004338771914354876,3.342155688622755,3.342155688622755,0.006168692117794849
3.3463323353293415,0.003342308027517357,3.3463323353293415,3.3463323353293415,0.004774697257599411,3.3463323353293415,0.004338927199046575,3.3463323353293415,3.3463323353293415,0.0061690537902801676
3.350508982035928,0.0033430488241588535,3.350508982035928,3.350508982035928,0.004775142716858506,3.350508982035928,0.004338518316725081,3.350508982035928,3.350508982035928,0.006169457733208681
3.3546856287425153,0.0033434253927576963,3.3546856287425153,3.3546856287425153,0.004776003470550621,3.3546856287425153,0.004339240488000476,3.3546856287425153,3.3546856287425153,0.0061695793862660275
3.358877245508982,0.003343416046522937,3.358877245508982,3.358877245508982,0.004776177264018362,3.358877245508982,0.004339037842870084,3.358877245508982,3.358877245508982,0.006169868569049637
3.363053892215569,0.0033429890296878613,3.363053892215569,3.363053892215569,0.004775663778137628,3.363053892215569,0.004338877583127894,3.363053892215569,3.363053892215569,0.006169940282728094
3.367245508982036,0.0033439566446576423,3.367245508982036,3.367245508982036,0.0047759760942613595,3.367245508982036,0.004339182272484256,3.367245508982036,3.367245508982036,0.006170518693943732
3.371422155688623,0.00334443804034582,3.371422155688623,3.371422155688623,0.004776165464024685,3.371422155688623,0.004339000116950816,3.371422155688623,3.371422155688623,0.006171271162610651
3.3756137724550896,0.0033450531704848053,3.3756137724550896,3.3756137724550896,0.0047764045867555605,3.3756137724550896,0.004338774657129916,3.3756137724550896,3.3756137724550896,0.00617181291813959
3.3798053892215574,0.00334557518368718,3.3798053892215574,3.3798053892215574,0.004776899282305087,3.3798053892215574,0.004338621790349885,3.3798053892215574,3.3798053892215574,0.006172068138493677
3.383997005988024,0.0033454510253650934,3.383997005988024,3.383997005988024,0.004776762765572042,3.383997005988024,0.00433877643459665,3.383997005988024,3.383997005988024,0.006172073525008032
3.3882035928143712,0.003345416390793906,3.3882035928143712,3.3882035928143712,0.004776930997162534,3.3882035928143712,0.004338604085296128,3.3882035928143712,3.3882035928143712,0.006171981269537526
3.3923952095808385,0.003346020311379028,3.3923952095808385,3.3923952095808385,0.004777285650417475,3.3923952095808385,0.004338584022662468,3.3923952095808385,3.3923952095808385,0.006172110545882147
3.3966017964071855,0.0033466886026550647,3.3966017964071855,3.3966017964071855,0.00477769504865275,3.3966017964071855,0.004338540082570993,3.3966017964071855,3.3966017964071855,0.006172632444345439
3.4008083832335334,0.003346713912194941,3.4008083832335334,3.4008083832335334,0.004778014499479677,3.4008083832335334,0.004338888735223359,3.4008083832335334,3.4008083832335334,0.006173055422667915
3.4050000000000002,0.0033469494740937995,3.4050000000000002,3.4050000000000002,0.00477815210275431,3.4050000000000002,0.0043391809544671535,3.4050000000000002,3.4050000000000002,0.006173005437640598
3.4092065868263473,0.0033469463878907815,3.4092065868263473,3.4092065868263473,0.004778524984074188,3.4092065868263473,0.004339131918661638,3.4092065868263473,3.4092065868263473,0.006172965403970317
3.413428143712575,0.0033477291400673633,3.413428143712575,3.413428143712575,0.004779129002424128,3.413428143712575,0.004339079439304383,3.413428143712575,3.413428143712575,0.006173459456893276
3.4176347305389223,0.003348176873730833,3.4176347305389223,3.4176347305389223,0.0047794082132211,3.4176347305389223,0.004339773324261912,3.4176347305389223,3.4176347305389223,0.0061733147970288345
3.4218413173652698,0.0033483602629227004,3.4218413173652698,3.4218413173652698,0.004779601853168873,3.4218413173652698,0.004339188124665856,3.4218413173652698,3.4218413173652698,0.0061738927061117735
3.426062874251497,0.003348717656388694,3.426062874251497,3.426062874251497,0.004780058778101156,3.426062874251497,0.004339497427082099,3.426062874251497,3.426062874251497,0.006174122317698442
3.430284431137725,0.003348291018403676,3.430284431137725,3.430284431137725,0.00477988635230815,3.430284431137725,0.0043393625855782944,3.430284431137725,3.430284431137725,0.006174393515001895
3.434491017964072,0.0033479292070976055,3.434491017964072,3.434491017964072,0.004779870563263163,3.434491017964072,0.004339183302765239,3.434491017964072,3.434491017964072,0.006174543059248009
3.4387125748502996,0.0033476876329965105,3.4387125748502996,3.4387125748502996,0.00477954210097938,3.4387125748502996,0.0043390767568611145,3.4387125748502996,3.4387125748502996,0.006174624815580357
3.4429491017964073,0.003347444483456755,3.4429491017964073,3.4429491017964073,0.004779680068967279,3.4429491017964073,0.004339317035092671,3.4429491017964073,3.4429491017964073,0.0061749569991819755
3.447170658682635,0.0033467728427206064,3.447170658682635,3.447170658682635,0.004779443537220207,3.447170658682635,0.004339337775298502,3.447170658682635,3.447170658682635,0.0061745911726898235
3.451392215568862,0.0033471719819671932,3.451392215568862,3.451392215568862,0.004780162713782755,3.451392215568862,0.004339800807703163,3.451392215568862,3.451392215568862,0.006175093624923309
3.4556287425149703,0.003347834670898235,3.4556287425149703,3.4556287425149703,0.004780130497444576,3.4556287425149703,0.004340146267412676,3.4556287425149703,3.4556287425149703,0.00617553271714044
3.4598502994011975,0.0033481273209790977,3.4598502994011975,3.4598502994011975,0.004780093479048437,3.4598502994011975,0.004340291499903469,3.4598502994011975,3.4598502994011975,0.006175738043764059
3.4640868263473057,0.003348335810108342,3.4640868263473057,3.4640868263473057,0.00478104586694774,3.4640868263473057,0.004340525731035405,3.4640868263473057,3.4640868263473057,0.0061761631219141655
3.468323353293413,0.003348565669116843,3.468323353293413,3.468323353293413,0.004781378097935236,3.468323353293413,0.004340827440930558,3.468323353293413,3.468323353293413,0.006176230179453095
3.4725598802395212,0.0033482036123372127,3.4725598802395212,3.4725598802395212,0.004781417069066966,3.4725598802395212,0.004340609555067128,3.4725598802395212,3.4725598802395212,0.006176222875704816
3.476811377245509,0.0033482576370396032,3.476811377245509,3.476811377245509,0.004781709660281755,3.476811377245509,0.004340506977137044,3.476811377245509,3.476811377245509,0.006176432812819536
3.481047904191617,0.003348254785594426,3.481047904191617,3.481047904191617,0.004782284813096613,3.481047904191617,0.004340556444546748,3.481047904191617,3.481047904191617,0.006176827260875283
3.485299401197605,0.0033481559319483464,3.485299401197605,3.485299401197605,0.004782048836017623,3.485299401197605,0.004340262735572353,3.485299401197605,3.485299401197605,0.006176940697215812
3.4895359281437126,0.0033483711491810453,3.4895359281437126,3.4895359281437126,0.00478239516925127,3.4895359281437126,0.004340316175597006,3.4895359281437126,3.4895359281437126,0.006176863277484008
3.4937874251497005,0.0033486683219032345,3.4937874251497005,3.4937874251497005,0.0047826314198652015,3.4937874251497005,0.004340050655481468,3.4937874251497005,3.4937874251497005,0.006177294974655996
3.498038922155689,0.0033486275580928743,3.498038922155689,3.498038922155689,0.004782664920297997,3.498038922155689,0.004340352416426578,3.498038922155689,3.498038922155689,0.0061775648025066444
3.502290419161677,0.0033487138401488347,3.502290419161677,3.502290419161677,0.004782758590820897,3.502290419161677,0.004340586814631102,3.502290419161677,3.502290419161677,0.006177574982105814
3.506556886227545,0.0033483485048152336,3.506556886227545,3.506556886227545,0.004782579174690359,3.506556886227545,0.004340484886427767,3.506556886227545,3.506556886227545,0.006177624054164596
3.5108083832335333,0.0033483649203844895,3.5108083832335333,3.5108083832335333,0.004782140842536265,3.5108083832335333,0.004340977365376616,3.5108083832335333,3.5108083832335333,0.006177779852245171
3.5150598802395208,0.0033489712081554985,3.5150598802395208,3.5150598802395208,0.004782573977526368,3.5150598802395208,0.004341111520026433,3.5150598802395208,3.5150598802395208,0.006178356620117443
3.5193263473053893,0.0033497921598937236,3.5193263473053893,3.5193263473053893,0.004783081711575028,3.5193263473053893,0.0043413010406766084,3.5193263473053893,3.5193263473053893,0.006178752437625988
3.523592814371258,0.003349617000449908,3.523592814371258,3.523592814371258,0.004783179515514902,3.523592814371258,0.004341129313257394,3.523592814371258,3.523592814371258,0.006178950232259196
3.527859281437126,0.0033499224113559246,3.527859281437126,3.527859281437126,0.004783345361272801,3.527859281437126,0.004341148489478142,3.527859281437126,3.527859281437126,0.006178971732668203
3.532125748502994,0.0033501491731416965,3.532125748502994,3.532125748502994,0.004783506815275163,3.532125748502994,0.004341343843746286,3.532125748502994,3.532125748502994,0.006179555393452923
3.5363922155688625,0.0033505462523103387,3.5363922155688625,3.5363922155688625,0.004783657312683272,3.5363922155688625,0.004340998360832247,3.5363922155688625,3.5363922155688625,0.006179543387916679
3.540673652694611,0.003351200796611096,3.540673652694611,3.540673652694611,0.00478369728677647,3.540673652694611,0.004341490190054354,3.540673652694611,3.540673652694611,0.006179729085716788
3.5449401197604793,0.0033512679118179933,3.5449401197604793,3.5449401197604793,0.004783714048390156,3.5449401197604793,0.0043420180141380575,3.5449401197604793,3.5449401197604793,0.006180063277849193
3.5492215568862275,0.0033515912919205005,3.5492215568862275,3.5492215568862275,0.004783871019458668,3.5492215568862275,0.004342477134259537,3.5492215568862275,3.5492215568862275,0.00618066716088697
3.5535029940119762,0.0033519378891097894,3.5535029940119762,3.5535029940119762,0.00478428571363444,3.5535029940119762,0.004342490750675715,3.5535029940119762,3.5535029940119762,0.006180621695053899
3.5577844311377245,0.003352105246598329,3.5577844311377245,3.5577844311377245,0.004784878190329262,3.5577844311377245,0.004342853572012001,3.5577844311377245,3.5577844311377245,0.006180667069590111
3.562065868263473,0.0033520637152081125,3.562065868263473,3.562065868263473,0.004785159566611232,3.562065868263473,0.004342884605745812,3.562065868263473,3.562065868263473,0.006180947853063189
3.566347305389222,0.003352523343547465,3.566347305389222,3.566347305389222,0.004785408802536946,3.566347305389222,0.004342856546832308,3.566347305389222,3.566347305389222,0.006180722258538084
3.5706437125748507,0.0033527874632169642,3.5706437125748507,3.5706437125748507,0.0047851694366638975,3.5706437125748507,0.004342838614374184,3.5706437125748507,3.5706437125748507,0.00618062539257647
3.5749251497005994,0.003352844442341832,3.5749251497005994,3.5749251497005994,0.004785430867689322,3.5749251497005994,0.004342856240532554,3.5749251497005994,3.5749251497005994,0.00618077826915773
3.5792215568862273,0.0033532206130911127,3.5792215568862273,3.5792215568862273,0.004785632151419222,3.5792215568862273,0.004342630460489189,3.5792215568862273,3.5792215568862273,0.006180992497224572
3.583517964071856,0.0033532792117790815,3.583517964071856,3.583517964071856,0.004785894061130807,3.583517964071856,0.004342594925077225,3.583517964071856,3.583517964071856,0.006181429809153059
3.587814371257485,0.0033534186969533916,3.587814371257485,3.587814371257485,0.004786251867635831,3.587814371257485,0.004342939224560415,3.587814371257485,3.587814371257485,0.0061814549614362104
3.592110778443114,0.003353682703233868,3.592110778443114,3.592110778443114,0.004786149542771141,3.592110778443114,0.004342699563569266,3.592110778443114,3.592110778443114,0.0061813796415320305
3.5964071856287427,0.00335377750877017,3.5964071856287427,3.5964071856287427,0.004786730682962055,3.5964071856287427,0.004342433041018178,3.5964071856287427,3.5964071856287427,0.006181321211545764
3.6007035928143716,0.0033537944908285603,3.6007035928143716,3.6007035928143716,0.004786773688734249,3.6007035928143716,0.004342345546030354,3.6007035928143716,3.6007035928143716,0.006181272139486986
3.60501497005988,0.0033535867618997663,3.60501497005988,3.60501497005988,0.004786931921102796,3.60501497005988,0.004341863606577464,3.60501497005988,3.60501497005988,0.006181307745259869
3.609326347305389,0.003354125280280645,3.609326347305389,3.609326347305389,0.004787274470436345,3.609326347305389,0.004341675580298802,3.609326347305389,3.609326347305389,0.006181097351660872
3.613622754491018,0.003354067723038947,3.613622754491018,3.613622754491018,0.004787666484006109,3.613622754491018,0.0043421860009875855,3.613622754491018,3.613622754491018,0.0061811671937538355
3.617934131736527,0.003354451773945453,3.617934131736527,3.617934131736527,0.004787774021231175,3.617934131736527,0.004341947147513961,3.617934131736527,3.617934131736527,0.006181257029857723
3.622260479041916,0.0033543892689295815,3.622260479041916,3.622260479041916,0.0047879635733511314,3.622260479041916,0.004341669626017287,3.622260479041916,3.622260479041916,0.006181281223523912
3.626571856287425,0.0033540676677883963,3.626571856287425,3.626571856287425,0.004787785821224854,3.626571856287425,0.004341284704689911,3.626571856287425,3.626571856287425,0.006181204945002773
3.630883233532934,0.003354606536284489,3.630883233532934,3.630883233532934,0.004787831364793502,3.630883233532934,0.004341447001789533,3.630883233532934,3.630883233532934,0.006180797943629669
3.635209580838324,0.003354850542017775,3.635209580838324,3.635209580838324,0.0047876733071833925,3.635209580838324,0.00434136870043513,3.635209580838324,3.635209580838324,0.006180661591778899
3.639535928143713,0.0033554430267269788,3.639535928143713,3.639535928143713,0.004787893115307746,3.639535928143713,0.0043414876236337165,3.639535928143713,3.639535928143713,0.006180828984559876
3.643847305389222,0.0033552811037798383,3.643847305389222,3.643847305389222,0.004787669447301364,3.643847305389222,0.004341607335786206,3.643847305389222,3.643847305389222,0.006180854410733585
3.648173652694611,0.00335578334032515,3.648173652694611,3.648173652694611,0.004787659356901106,3.648173652694611,0.004341338158637282,3.648173652694611,3.648173652694611,0.006180882804055038
3.6525149700598805,0.0033562131870219715,3.6525149700598805,3.6525149700598805,0.004787669637256189,3.6525149700598805,0.004341148215664727,3.6525149700598805,3.6525149700598805,0.006181354671842591
3.6568413173652696,0.003355715886623135,3.6568413173652696,3.6568413173652696,0.0047877661419050655,3.6568413173652696,0.004341217156313117,3.6568413173652696,3.6568413173652696,0.006181407897908207
3.6611676646706592,0.003356415289734797,3.6611676646706592,3.6611676646706592,0.004787647670880321,3.6611676646706592,0.0043410628137252,3.6611676646706592,3.6611676646706592,0.006181263831473314
3.6655089820359286,0.0033561148414985582,3.6655089820359286,3.6655089820359286,0.0047876840890192125,3.6655089820359286,0.004341082328732031,3.6655089820359286,3.6655089820359286,0.006181358734552571
3.669850299401198,0.0033559271290081317,3.669850299401198,3.669850299401198,0.004787708092470617,3.669850299401198,0.004340602357022987,3.669850299401198,3.669850299401198,0.0061814656888165
3.674176646706587,0.003355836692445191,3.674176646706587,3.674176646706587,0.004787247597147456,3.674176646706587,0.004340140661199061,3.674176646706587,3.674176646706587,0.006181267528995878
3.678517964071857,0.0033557655902309133,3.678517964071857,3.678517964071857,0.004787121967105297,3.678517964071857,0.004340082492091895,3.678517964071857,3.678517964071857,0.006181694067895646
3.6828742514970063,0.0033562725454164086,3.6828742514970063,3.6828742514970063,0.004787226031956176,3.6828742514970063,0.004339977463763812,3.6828742514970063,3.6828742514970063,0.006181994206301672
3.6872155688622756,0.0033560066621371853,3.6872155688622756,3.6872155688622756,0.004787238698143854,3.6872155688622756,0.004340157438071761,3.6872155688622756,3.6872155688622756,0.006182380711531157
3.6915568862275454,0.0033561154589823563,3.6915568862275454,3.6915568862275454,0.004787197196813867,3.6915568862275454,0.004340877980389387,3.6915568862275454,3.6915568862275454,0.006182622967732039
3.695913173652695,0.0033557822382780673,3.695913173652695,3.695913173652695,0.004787526145382002,3.695913173652695,0.004340859973676785,3.695913173652695,3.695913173652695,0.006182624428481695
3.7002694610778444,0.003356071213247363,3.7002694610778444,3.7002694610778444,0.004787701306524477,3.7002694610778444,0.004340763688814306,3.7002694610778444,3.7002694610778444,0.0061826223286540645
3.7046257485029943,0.0033562945766303074,3.7046257485029943,3.7046257485029943,0.0047879353156714865,3.7046257485029943,0.004340642157426931,3.7046257485029943,3.7046257485029943,0.006182880516155892
3.708982035928144,0.0033562352913459547,3.708982035928144,3.708982035928144,0.004788118310550915,3.708982035928144,0.00434069352760782,3.708982035928144,3.708982035928144,0.006182914250343278
3.7133383233532933,0.003356954153899,3.7133383233532933,3.7133383233532933,0.0047885231802631805,3.7133383233532933,0.004340901997074376,3.7133383233532933,3.7133383233532933,0.0061828388391422465
3.717694610778443,0.0033574531935882017,3.717694610778443,3.717694610778443,0.004788775143940167,3.717694610778443,0.004340721252376143,3.717694610778443,3.717694610778443,0.006182885035350142
3.7220508982035927,0.003357459311275675,3.7220508982035927,3.7220508982035927,0.0047888802649398736,3.7220508982035927,0.004340722960229297,3.7220508982035927,3.7220508982035927,0.006183380138186918
3.726422155688623,0.0033575755195831667,3.726422155688623,3.726422155688623,0.004789039500269887,3.726422155688623,0.00434034828602085,3.726422155688623,3.726422155688623,0.0061833242188641165
3.730793413173653,0.003357977617827307,3.730793413173653,3.730793413173653,0.004789291593116159,3.730793413173653,0.004340445443373534,3.730793413173653,3.730793413173653,0.006183389313520696
3.735164670658683,0.0033580401406267117,3.735164670658683,3.735164670658683,0.0047898791917710985,3.735164670658683,0.00434102832251693,3.735164670658683,3.735164670658683,0.006183109260422445
3.7395359281437126,0.003357909183903012,3.7395359281437126,3.7395359281437126,0.004789692754910256,3.7395359281437126,0.004340827055735418,3.7395359281437126,3.7395359281437126,0.006182887637310468
3.7439071856287427,0.0033588279275951795,3.7439071856287427,3.7439071856287427,0.004790030426203918,3.7439071856287427,0.004341121474768328,3.7439071856287427,3.7439071856287427,0.0061831803806713615
3.7482784431137723,0.003359200205346612,3.7482784431137723,3.7482784431137723,0.004790721687005508,3.7482784431137723,0.004341588656142329,3.7482784431137723,3.7482784431137723,0.006183339145899676
3.7526646706586826,0.003358976697719453,3.7526646706586826,3.7526646706586826,0.004791360094776821,3.7526646706586826,0.004341637589847926,3.7526646706586826,3.7526646706586826,0.006183478510546613
3.757035928143713,0.0033593035206836183,3.757035928143713,3.757035928143713,0.004791571582879874,3.757035928143713,0.0043417926796216,3.757035928143713,3.757035928143713,0.006183584962677849
3.761422155688623,0.003359828734086015,3.761422155688623,3.761422155688623,0.00479123628222242,3.761422155688623,0.004341839914755853,3.761422155688623,3.761422155688623,0.006183321662552223
3.765808383233533,0.0033605526975492143,3.765808383233533,3.765808383233533,0.0047917595469774985,3.765808383233533,0.004341893034558037,3.765808383233533,3.765808383233533,0.006183567661924102
3.770194610778443,0.0033613364117085556,3.770194610778443,3.770194610778443,0.004792206366313137,3.770194610778443,0.004341970138558872,3.770194610778443,3.770194610778443,0.006183771162610654
3.7745808383233537,0.0033614284107905015,3.7745808383233537,3.7745808383233537,0.004792026795179464,3.7745808383233537,0.004342012166597361,3.7745808383233537,3.7745808383233537,0.0061838608617692595
3.778982035928144,0.0033614761325982795,3.778982035928144,3.778982035928144,0.004792090828190874,3.778982035928144,0.0043419674653974085,3.778982035928144,3.778982035928144,0.006183758061512165
3.783368263473054,0.003361472392280427,3.783368263473054,3.783368263473054,0.004792152759542116,3.783368263473054,0.004341604579088452,3.783368263473054,3.783368263473054,0.006183432633877705
3.7877694610778443,0.003361047648469705,3.7877694610778443,3.7877694610778443,0.0047916255771587365,3.7877694610778443,0.004341614937589106,3.7877694610778443,3.7877694610778443,0.006183425193184146
3.792170658682635,0.003361600783995428,3.792170658682635,3.792170658682635,0.004791979700059815,3.792170658682635,0.004341818023605505,3.792170658682635,3.792170658682635,0.006183386939802503
3.7965718562874256,0.0033619657894976853,3.7965718562874256,3.7965718562874256,0.004791593318270673,3.7965718562874256,0.00434194016759237,3.7965718562874256,3.7965718562874256,0.006183219775263662
3.8009730538922155,0.003362190609914397,3.8009730538922155,3.8009730538922155,0.004791312507294266,3.8009730538922155,0.004341843478971131,3.8009730538922155,3.8009730538922155,0.006183629926378217
3.805374251497006,0.0033628689201595364,3.805374251497006,3.805374251497006,0.004791816329033363,3.805374251497006,0.00434195953873114,3.805374251497006,3.805374251497006,0.006183672972844665
3.8097754491017968,0.0033629690151570414,3.8097754491017968,3.8097754491017968,0.004791863671854105,3.8097754491017968,0.0043418280943700255,3.8097754491017968,3.8097754491017968,0.006183590257895351
3.8141916167664673,0.003363359102737143,3.8141916167664673,3.8141916167664673,0.004791595774766464,3.8141916167664673,0.004341717074633182,3.8141916167664673,3.8141916167664673,0.006183429575433111
3.8186077844311375,0.003363547147642845,3.8186077844311375,3.8186077844311375,0.004791605242114899,3.8186077844311375,0.004342010458744208,3.8186077844311375,3.8186077844311375,0.006183615227584798
3.8230239520958085,0.00336422637503192,3.8230239520958085,3.8230239520958085,0.004792112302203838,3.8230239520958085,0.0043418811352768216,3.8230239520958085,3.8230239520958085,0.006183660191285166
3.827440119760479,0.003364219356388087,3.827440119760479,3.827440119760479,0.004792277656358653,3.827440119760479,0.004341605303069678,3.827440119760479,3.827440119760479,0.006183643849148377
3.83185628742515,0.0033645452661450167,3.83185628742515,3.83185628742515,0.004791901703089366,3.83185628742515,0.0043413525222392195,3.83185628742515,3.83185628742515,0.006183381096803877
3.8362724550898206,0.0033644012084214896,3.8362724550898206,3.8362724550898206,0.004792140395002699,3.8362724550898206,0.0043413562906543315,3.8362724550898206,3.8362724550898206,0.006183363750401711
3.840688622754491,0.003364531024209926,3.840688622754491,3.840688622754491,0.004792187430856442,3.840688622754491,0.004341486161748546,3.840688622754491,3.840688622754491,0.0061830051820094085
3.8451197604790424,0.003364644843915296,3.8451197604790424,3.8451197604790424,0.004792587016785322,3.8451197604790424,0.004341604430579483,3.8451197604790424,3.8451197604790424,0.00618342788644132
3.849550898203593,0.0033648144770881193,3.849550898203593,3.849550898203593,0.00479264707822127,3.849550898203593,0.00434177335025098,3.849550898203593,3.849550898203593,0.006183086344912209
3.853982035928144,0.0033645975009575736,3.853982035928144,3.853982035928144,0.0047926034592749005,3.853982035928144,0.00434207495340531,3.853982035928144,3.853982035928144,0.006183265925823132
3.858413173652695,0.0033651070388593003,3.858413173652695,3.858413173652695,0.004793002678211055,3.858413173652695,0.004342471945727397,3.858413173652695,3.858413173652695,0.006183659415261913
3.8628443113772457,0.0033651235004073504,3.8628443113772457,3.8628443113772457,0.004792810536626934,3.8628443113772457,0.004342587249019841,3.8628443113772457,3.8628443113772457,0.006183594914034876
3.867275449101797,0.003365502524957747,3.867275449101797,3.867275449101797,0.004792696800036227,3.867275449101797,0.0043427123539042985,3.867275449101797,3.867275449101797,0.006183966492228809
3.8717065868263476,0.0033653645464743003,3.8717065868263476,3.8717065868263476,0.004792678011984477,3.8717065868263476,0.0043429337714966714,3.8717065868263476,3.8717065868263476,0.0061841699472669365
3.876152694610779,0.0033651955510007416,3.876152694610779,3.876152694610779,0.0047925082349215406,3.876152694610779,0.004342692119557144,3.876152694610779,3.876152694610779,0.006183998217885419
3.88059880239521,0.003365672868711926,3.88059880239521,3.88059880239521,0.004792795657085647,3.88059880239521,0.004342551133494714,3.88059880239521,3.88059880239521,0.006183898110885507
3.885044910179641,0.0033660325542777753,3.885044910179641,3.885044910179641,0.004792482637369252,3.885044910179641,0.004342172203576097,3.885044910179641,3.885044910179641,0.006183530412807855
3.889491017964072,0.003366417684811952,3.889491017964072,3.889491017964072,0.004792244618655814,3.889491017964072,0.004342449841095403,3.889491017964072,3.889491017964072,0.006183598337666889
3.8939371257485034,0.003366822771814468,3.8939371257485034,3.8939371257485034,0.004792503980693297,3.8939371257485034,0.004342730773657479,3.8939371257485034,3.8939371257485034,0.006183682787256416
3.8983832335329343,0.0033668271320784547,3.8983832335329343,3.8983832335329343,0.004792263513082265,3.8983832335329343,0.004342403998232742,3.8983832335329343,3.8983832335329343,0.006183799784174239
3.9028443113772457,0.003367522314534467,3.9028443113772457,3.9028443113772457,0.004792650689642386,3.9028443113772457,0.004342674767212192,3.9028443113772457,3.9028443113772457,0.006184020631262961
3.907305389221557,0.0033677167200172674,3.907305389221557,3.907305389221557,0.004792490469586561,3.907305389221557,0.004342651117158727,3.907305389221557,3.907305389221557,0.0061837574224341925
3.9117514970059886,0.0033679887663547715,3.9117514970059886,3.9117514970059886,0.004792546714450185,3.9117514970059886,0.004342609195861055,3.9117514970059886,3.9117514970059886,0.006183683654576525
3.9162125748502996,0.003368191191451133,3.9162125748502996,3.9162125748502996,0.004792536839838604,3.9162125748502996,0.004342428233040275,3.9162125748502996,3.9162125748502996,0.006183892678722719
3.920673652694611,0.003368309855269399,3.920673652694611,3.920673652694611,0.004792847369627168,3.920673652694611,0.004342091526078177,3.920673652694611,3.920673652694611,0.006183580397835168
3.9251497005988023,0.0033683569063947772,3.9251497005988023,3.9251497005988023,0.004793597074209424,3.9251497005988023,0.004342209024518833,3.9251497005988023,3.9251497005988023,0.006183738432688655
3.929610778443114,0.003368296649855906,3.929610778443114,3.929610778443114,0.004793686911443973,3.929610778443114,0.004342437403469172,3.929610778443114,3.929610778443114,0.0061838899398171145
3.9340868263473054,0.003368209934991304,3.9340868263473054,3.9340868263473054,0.004793684067440346,3.9340868263473054,0.004342242271964476,3.9340868263473054,3.9340868263473054,0.006184174055625346
3.938547904191617,0.0033679158877631056,3.938547904191617,3.938547904191617,0.004793336738843422,3.938547904191617,0.004341991045837296,3.938547904191617,3.938547904191617,0.006184056282684275
3.9430239520958086,0.00336813262921181,3.9430239520958086,3.9430239520958086,0.0047934114913854705,3.9430239520958086,0.004342095433720447,3.9430239520958086,3.9430239520958086,0.006184122153364104
3.9475000000000002,0.0033681167248051412,3.9475000000000002,3.9475000000000002,0.004793225622869468,3.9475000000000002,0.0043420514054517655,3.9475000000000002,3.9475000000000002,0.006183851047357506
3.951976047904192,0.003368229240460729,3.951976047904192,3.951976047904192,0.004792973937286336,3.951976047904192,0.004341665166107284,3.951976047904192,3.951976047904192,0.006183417752490578
3.9564670658682637,0.0033683557278937006,3.9564670658682637,3.9564670658682637,0.004792997548670988,3.9564670658682637,0.004341613322554059,3.9564670658682637,3.9564670658682637,0.00618304571781238
3.9609431137724553,0.0033680783471041727,3.9609431137724553,3.9609431137724553,0.004792586351943434,3.9609431137724553,0.004341701768927473,3.9609431137724553,3.9609431137724553,0.006183102458806856
3.965434131736527,0.003367699166453872,3.965434131736527,3.965434131736527,0.004792649252064279,3.965434131736527,0.004341454385469884,3.965434131736527,3.965434131736527,0.006182973365055945
3.9699101796407184,0.0033679326171281274,3.9699101796407184,3.9699101796407184,0.004792661612044781,3.9699101796407184,0.004341651985936203,3.9699101796407184,3.9699101796407184,0.0061829923091530565
3.9744011976047906,0.0033678510863154936,3.9744011976047906,3.9744011976047906,0.004792897565569367,3.9744011976047906,0.004341933234079841,3.9744011976047906,3.9744011976047906,0.006182503414502323
3.9788922155688624,0.003368150767807852,3.9788922155688624,3.9788922155688624,0.004792956210702144,3.9788922155688624,0.004341960304480516,3.9788922155688624,3.9788922155688624,0.006182338988869086
3.9833832335329347,0.003367851058120236,3.9833832335329347,3.9833832335329347,0.004792528637589297,3.9833832335329347,0.004341845674119345,3.9833832335329347,3.9833832335329347,0.006181845985859941
3.987889221556886,0.0033679320171238715,3.987889221556886,3.987889221556886,0.004792703628532248,3.987889221556886,0.0043417142854490914,3.987889221556886,3.987889221556886,0.006181881454687543
3.9923802395209584,0.0033679808516184546,3.9923802395209584,3.9923802395209584,0.004793062366575734,3.9923802395209584,0.00434218376871213,3.9923802395209584,3.9923802395209584,0.006181881363390692
3.9968862275449104,0.0033683321243570576,3.9968862275449104,3.9968862275449104,0.004793178785328559,3.9968862275449104,0.004341886903922121,3.9968862275449104,3.9968862275449104,0.006181805221814833
4.001392215568862,0.0033685754381285026,4.001392215568862,4.001392215568862,0.004793115236322038,4.001392215568862,0.004341839794092315,4.001392215568862,4.001392215568862,0.006181533476730257
4.005898203592815,0.003368828644864357,4.005898203592815,4.005898203592815,0.0047932481233983045,4.005898203592815,0.004341534144068551,4.005898203592815,4.005898203592815,0.006181523251482656
4.010404191616766,0.0033683035954656564,4.010404191616766,4.010404191616766,0.004793316792067243,4.010404191616766,0.004341305314950397,4.010404191616766,4.010404191616766,0.00618140616326799
4.014910179640719,0.003368498080366372,4.014910179640719,4.014910179640719,0.0047933928560574025,4.014910179640719,0.00434141194903172,4.014910179640719,4.014910179640719,0.0061814493010312905
4.01941616766467,0.003368486030046573,4.01941616766467,4.01941616766467,0.004793318204571318,4.01941616766467,0.004341364458647681,4.01941616766467,4.01941616766467,0.006181527861973764
4.023937125748503,0.003368486330998675,4.023937125748503,4.023937125748503,0.004793235678318041,4.023937125748503,0.004341493350510871,4.023937125748503,4.023937125748503,0.0061815223385141265
4.028458083832335,0.0033684024915186244,4.028458083832335,4.028458083832335,0.004793536938311183,4.028458083832335,0.004341518796594691,4.028458083832335,4.028458083832335,0.0061817873276315384
4.0329790419161675,0.0033683199622441904,4.0329790419161675,4.0329790419161675,0.004793494951456667,4.0329790419161675,0.004341482625378697,4.0329790419161675,4.0329790419161675,0.006181587159280138
4.0375000000000005,0.0033683631997896367,4.0375000000000005,4.0375000000000005,0.0047935945014612865,4.0375000000000005,0.004341395678017704,4.0375000000000005,4.0375000000000005,0.006181420086038156
4.042020958083833,0.0033684322758970806,4.042020958083833,4.042020958083833,0.004793756707684752,4.042020958083833,0.0043416892106376975,4.042020958083833,4.042020958083833,0.006181770255119932
4.046541916167665,0.0033686385626801154,4.046541916167665,4.046541916167665,0.004794113662432346,4.046541916167665,0.004341334023590652,4.046541916167665,4.046541916167665,0.006181601629831426
4.051062874251497,0.003368315445910698,4.051062874251497,4.051062874251497,0.0047941618957613044,4.051062874251497,0.004341590535708981,4.051062874251497,4.051062874251497,0.0061816496976248225
4.05559880239521,0.003368288440171329,4.05559880239521,4.05559880239521,0.00479383939122062,4.05559880239521,0.0043412549611277764,4.05559880239521,4.05559880239521,0.00618164942373426
4.060134730538922,0.0033684063567847996,4.060134730538922,4.060134730538922,0.004793971687157472,4.060134730538922,0.004341305602686527,4.060134730538922,4.060134730538922,0.00618151941701481
4.064670658682635,0.0033686551711855075,4.064670658682635,4.064670658682635,0.0047939314600444465,4.064670658682635,0.004341197270033859,4.064670658682635,4.064670658682635,0.0061812149420082405
4.069206586826348,0.0033687600109133134,4.069206586826348,4.069206586826348,0.004794131580491,4.069206586826348,0.004341240286585185,4.069206586826348,4.069206586826348,0.006181367133863096
4.07374251497006,0.003369113119003757,4.07374251497006,4.07374251497006,0.004794018595361575,4.07374251497006,0.004341228447635737,4.07374251497006,4.07374251497006,0.006181242057173742
4.078278443113772,0.003369273443864832,4.078278443113772,4.078278443113772,0.004794082236306233,4.078278443113772,0.004341403553634016,4.078278443113772,4.078278443113772,0.006181335134315931
4.082829341317365,0.0033691953247546786,4.082829341317365,4.082829341317365,0.004794411921899087,4.082829341317365,0.004341431496524893,4.082829341317365,4.082829341317365,0.006181353074147656
4.087380239520958,0.0033691861555952764,4.087380239520958,4.087380239520958,0.00479486532810821,4.087380239520958,0.004340934501975168,4.087380239520958,4.087380239520958,0.006181300532808438
4.091916167664671,0.003369269312765232,4.091916167664671,4.091916167664671,0.004795004028561909,4.091916167664671,0.0043409363629782,4.091916167664671,4.091916167664671,0.00618132609592743
4.096467065868263,0.0033690165835248485,4.096467065868263,4.096467065868263,0.004794750684293259,4.096467065868263,0.004340734154092908,4.096467065868263,4.096467065868263,0.006181061289403719
4.101032934131736,0.003369120029730421,4.101032934131736,4.101032934131736,0.004795068231772848,4.101032934131736,0.004340964250178209,4.101032934131736,4.101032934131736,0.006180891020771859
4.10558383233533,0.003369701693387564,4.10558383233533,4.10558383233533,0.004795006861928068,4.10558383233533,0.00434090426647707,4.10558383233533,4.10558383233533,0.00618072358234246
4.110134730538922,0.0033698734207614424,4.110134730538922,4.110134730538922,0.0047951601410346194,4.110134730538922,0.004340949106904183,4.110134730538922,4.110134730538922,0.006180670219331559
4.114700598802395,0.0033699561362309865,4.114700598802395,4.114700598802395,0.0047954517102924525,4.114700598802395,0.004341265133992215,4.114700598802395,4.114700598802395,0.006180616719375386
4.119266467065868,0.0033697901109874884,4.119266467065868,4.119266467065868,0.004795056179519162,4.119266467065868,0.0043409157295131885,4.119266467065868,4.119266467065868,0.0061803935898653165
4.123817365269462,0.0033699344266406445,4.123817365269462,4.123817365269462,0.004794999949851926,4.123817365269462,0.004341290645048709,4.123817365269462,4.123817365269462,0.006180141701846384
4.128383233532935,0.0033704196450285158,4.128383233532935,4.128383233532935,0.004795246423834496,4.128383233532935,0.004341230183334321,4.128383233532935,4.128383233532935,0.006179893146162613
4.1329640718562874,0.0033701967785965286,4.1329640718562874,4.1329640718562874,0.0047948850940473945,4.1329640718562874,0.004341021815967683,4.1329640718562874,4.1329640718562874,0.006179811937611383
4.1375299401197605,0.0033703750379990016,4.1375299401197605,4.1375299401197605,0.004794535198780888,4.1375299401197605,0.004341010840226624,4.1375299401197605,4.1375299401197605,0.006179981749758978
4.142110778443114,0.00337055069826968,4.142110778443114,4.142110778443114,0.004795097867004875,4.142110778443114,0.00434091995273702,4.142110778443114,4.142110778443114,0.006180328175669754
4.146676646706587,0.0033707639615936456,4.146676646706587,4.146676646706587,0.0047951118955485515,4.146676646706587,0.00434101590345432,4.146676646706587,4.146676646706587,0.006180138049972243
4.15125748502994,0.0033710149761670247,4.15125748502994,4.15125748502994,0.004795041144974739,4.15125748502994,0.0043411350726208844,4.15125748502994,4.15125748502994,0.0061801018964182395
4.155838323353294,0.0033711565361324923,4.155838323353294,4.155838323353294,0.004794828967715583,4.155838323353294,0.004341056279330524,4.155838323353294,4.155838323353294,0.006179750266586814
4.160419161676646,0.0033714553808108067,4.160419161676646,4.160419161676646,0.004795146948292173,4.160419161676646,0.004340921335726801,4.160419161676646,4.160419161676646,0.006179905242995704
4.165,0.0033716730580989544,4.165,4.165,0.004794913394276918,4.165,0.004340882393890337,4.165,4.165,0.006180008408440211
4.169595808383234,0.003371832670630723,4.169595808383234,4.169595808383234,0.004794825471786997,4.169595808383234,0.004340707984027859,4.169595808383234,4.169595808383234,0.00618005423946069
4.174176646706587,0.0033722438494813898,4.174176646706587,4.174176646706587,0.004795010384450329,4.174176646706587,0.0043408024171691225,4.174176646706587,4.174176646706587,0.006180013658009287
4.17877245508982,0.003372613696056615,4.17877245508982,4.17877245508982,0.004795517310811075,4.17877245508982,0.0043412939818596305,4.17877245508982,4.17877245508982,0.006180093314514012
4.183368263473054,0.003372754369125353,4.183368263473054,4.183368263473054,0.004795685338010177,4.183368263473054,0.004341351696158073,4.183368263473054,4.183368263473054,0.006179835446551167
4.187964071856288,0.0033728932843602173,4.187964071856288,4.187964071856288,0.0047958684666177965,4.187964071856288,0.0043412440550003,4.187964071856288,4.187964071856288,0.006179814859110691


==> anc/v3v4v5_2010Dist_0_02.dat <==
# time_loss,v3_loss,v3_3sigma_err_loss,v4d2_loss,v4d2_3sigma_err_loss,v4d4_loss,v4d4_3sigma_err_loss,v5_loss,v5_3sigma_err_loss,time_v3_2to2,v3_2to2,time_v4e2_2to2,v4e2_2to2,time_v4e4_2to2,v4e4_2to2
0.0,0.0,1.3416407864998742e-129,0.0,1.3416407864998742e-129,0.0,1.3416407864998742e-129,0.0,1.3416407864998742e-129,0.0,0.0,0.0,0.0,0.0,0.0
0.014970059880239523,-1.7042590304200606e-09,1.4338435954930243e-08,1.8974328064315205e-09,1.5870306932295192e-08,4.683971764863864e-09,1.6019299111096228e-08,5.275521802831506e-09,1.737213127973103e-08,0.0167167,-1.7881425000000647e-07,0.0167167,-3.509922500000044e-07,0.0167167,1.5798183375000243e-07
0.029940119760479045,4.734450224078344e-09,2.8680608842198664e-08,1.6186441798071635e-10,3.174804908858295e-08,2.038769771814549e-08,3.20378474527247e-08,-2.411241687329619e-09,3.473160411930483e-08,0.0334418,-2.6180862500000765e-07,0.0334418,-4.059562124999993e-07,0.0334418,3.8907274999999645e-07
0.04491017964071857,1.521216860589139e-08,4.300464669324283e-08,1.781576082970807e-09,4.761687927171212e-08,1.0098223869719827e-08,4.802480007196217e-08,-1.6375478024316016e-08,5.2114739288250057e-08,0.0501753,1.1245637499998732e-07,0.0501753,-6.338270900000063e-07,0.0501753,3.7533804999999597e-07
0.05988023952095809,-2.892539963314105e-08,5.734062330600315e-08,2.1283429722763067e-09,6.349001703812298e-08,-3.1584572253666334e-08,6.403468882871243e-08,4.637157291671094e-08,6.945121787978423e-08,0.0669171,1.7858875000003677e-08,0.0669171,-7.682712500000004e-07,0.0669171,4.2210299999999876e-07
0.07485029940119761,-1.596840548675656e-08,7.166152464669994e-08,-1.2529851668459866e-08,7.934897716627278e-08,9.107155452388609e-09,8.001423300936224e-08,4.104135564333209e-08,8.678143417751142e-08,0.0836673,1.100053749999961e-07,0.0836673,-1.0027567000000076e-06,0.0836673,5.666002500000047e-07
0.08982035928143714,3.72611484944559e-08,8.596830702382597e-08,1.838034100813966e-08,9.519962670888063e-08,-1.7818890369804192e-08,9.59881766437154e-08,-5.965299611066755e-08,1.040888726782658e-07,0.100426,3.3555387499999183e-07,0.100426,-9.773778500000043e-07,0.100426,7.849501999999965e-07
0.10479041916167667,-9.54858195556289e-09,1.0023812181986631e-07,-8.592395468701507e-08,1.1102122987276584e-07,-2.405898521210134e-08,1.1194389858498458e-07,-6.78461688878946e-08,1.2138622558223872e-07,0.117193,7.000784999999947e-07,0.117193,-1.2858245000000042e-06,0.117193,1.177080500000006e-06
0.11976047904191618,-1.324644779533276e-08,1.1450536257322173e-07,6.362003107335438e-08,1.2686086737348727e-07,1.1763225769965668e-09,1.277615182555729e-07,1.3723958101645677e-08,1.385955004337577e-07,0.133968,1.0865806249999935e-06,0.133968,-1.549156125000008e-06,0.133968,1.3457399249999885e-06
0.1347305389221557,7.780325609760893e-08,1.287569409365604e-07,5.821596441700142e-08,1.4263196108374336e-07,3.89797066941231e-09,1.4364200396436516e-07,7.540974657143352e-08,1.5579605805998624e-07,0.150752,6.582993749999925e-07,0.150752,-1.4307841625000043e-06,0.150752,1.6290917500000001e-06
0.14970059880239522,4.387512596559749e-08,1.4287283160808112e-07,5.726158179956233e-09,1.5839509950741228e-07,4.821168467073353e-11,1.5945655439937918e-07,1.8179945873600887e-08,1.7291715135990626e-07,0.167544,5.079051249999954e-07,0.167544,-1.5551823375000058e-06,0.167544,1.6316420624999943e-06
0.16467065868263475,-4.1991220031075004e-08,1.570720197108787e-07,-4.347628627663511e-08,1.7415398575213337e-07,8.772138219154821e-08,1.752735432966249e-07,6.17585251640543e-08,1.9003037295416752e-07,0.184345,7.655049999999916e-07,0.184345,-1.5592575487499996e-06,0.184345,1.294729799999995e-06
0.17964071856287428,7.811194439139438e-08,1.7118111993601133e-07,-6.477070287462659e-09,1.898647044235387e-07,1.0896035956934134e-07,1.909342465485196e-07,-1.3769763540403466e-07,2.0700755729194915e-07,0.201154,1.0766253749999825e-06,0.201154,-1.554464824999999e-06,0.201154,1.3968002499999955e-06
0.19461077844311378,-2.4365378876744413e-08,1.8524644538225272e-07,-8.35400761924591e-08,2.055129039490754e-07,-1.3892043835565832e-08,2.0669690638708867e-07,-2.0262982992389292e-08,2.2397463098409484e-07,0.217971,7.230982500000001e-07,0.217971,-1.376746937500002e-06,0.217971,1.1786274250000007e-06
0.20958083832335334,-3.922110124577197e-08,1.99283530530651e-07,-7.59103301144688e-08,2.210571227371293e-07,-4.622017107336087e-08,2.22236232076237e-07,9.658266961182271e-08,2.4075663197555797e-07,0.234797,8.88277124999986e-07,0.234797,-1.5923767500000033e-06,0.234797,1.067479849999994e-06
0.22455089820359284,-9.48496695137071e-08,2.1326375276466301e-07,4.7924270732895555e-08,2.3664113126850442e-07,-1.0125031913705567e-08,2.377529100503521e-07,1.1484226176288034e-07,2.574905400747208e-07,0.251631,8.924683749999997e-07,0.251631,-1.5929951250000024e-06,0.251631,9.29036049999995e-07
0.23952095808383236,-2.6330461195319474e-08,2.2718409806757612e-07,-8.75473027996707e-09,2.5211302588138046e-07,3.8543537815646696e-08,2.531818500476854e-07,-1.9587533654703174e-08,2.742450135349247e-07,0.268474,1.1891911249999901e-06,0.268474,-1.7981788750000022e-06,0.268474,6.706830124999976e-07
0.2544910179640719,1.55520234714506e-08,2.409813301803144e-07,-4.405929826209878e-08,2.676298449354679e-07,4.416954850483217e-08,2.68648625947503e-07,-5.003770075841491e-09,2.907284724633843e-07,0.285325,1.0866825000000031e-06,0.285325,-1.9967716374999998e-06,0.285325,8.470442499999931e-07
0.2694610778443114,-7.602653530164769e-08,2.5476831884429294e-07,1.0666431483782704e-07,2.83011183277505e-07,1.0621648955128605e-07,2.838795381532051e-07,5.377738101315121e-08,3.0720946139046537e-07,0.302184,1.1322669999999956e-06,0.302184,-1.967891250000003e-06,0.302184,8.509982500000027e-07
0.2844311377245509,6.263430594978214e-08,2.685349495801734e-07,6.855750691824074e-09,2.9825514345934807e-07,-4.56218055518618e-08,2.9929034845573254e-07,5.5519433646681675e-08,3.2337991587318523e-07,0.319052,1.0822204999999871e-06,0.319052,-1.7286083499999982e-06,0.319052,1.1510555875000025e-06
0.29940119760479045,-2.032705488527497e-08,2.822056504623705e-07,-1.039611655522033e-07,3.1359128332967516e-07,1.3714836086034943e-07,3.14194904653159e-07,4.184806404044237e-08,3.397311996995147e-07,0.335929,6.929045000000004e-07,0.335929,-1.7220407287500046e-06,0.335929,1.5391525462499916e-06
0.31437125748503,1.5966591142761475e-07,2.9576234759005706e-07,3.4286963618391146e-08,3.287091233585038e-07,-9.071968130407901e-08,3.291691836587936e-07,1.711813666451356e-07,3.5579905913192805e-07,0.352814,7.159037499999895e-07,0.352814,-1.4464657500000052e-06,0.352814,1.3185017749999987e-06
0.3293413173652695,-8.021275091351468e-08,3.0918706689782324e-07,1.7451269563477197e-07,3.4387158899014463e-07,1.02075599815617e-07,3.4422731931681925e-07,9.792271067922106e-08,3.7173500128899186e-07,0.369707,8.412462249999881e-07,0.369707,-1.5653835500000044e-06,0.369707,1.5157847624999971e-06
0.34431137724550903,-2.6366611003028122e-08,3.2265206370275456e-07,2.2340160984631306e-07,3.588743055783539e-07,1.983671823139462e-07,3.589608323222961e-07,5.867197552544125e-08,3.8750029017653923e-07,0.386609,9.731350249999995e-07,0.386609,-1.6030511150000074e-06,0.386609,1.2396890874999985e-06
0.35928143712574856,-1.8926495579915104e-07,3.359739081855099e-07,-6.196602725650732e-08,3.7377597820765894e-07,2.970206716953072e-07,3.740176591279569e-07,-1.8004137199409845e-07,4.029627752725664e-07,0.403519,8.725913749999929e-07,0.403519,-1.7360308750000003e-06,0.403519,1.7600966250000036e-06
0.37425149700598803,-9.5595885008838e-08,3.4929060371219906e-07,-1.7946514797358748e-07,3.885727323795047e-07,3.1672719964387603e-08,3.885079190224977e-07,1.5363472662852036e-07,4.1868446807809273e-07,0.420438,1.0801662499999962e-06,0.420438,-1.8587938250000083e-06,0.420438,1.5770158887499938e-06
0.38922155688622756,-7.315685564919174e-08,3.623337444681855e-07,-8.769704112161899e-08,4.0332256223725723e-07,1.793048753000596e-07,4.0293477357883497e-07,-1.8147096708138783e-07,4.3396383993587983e-07,0.437365,1.1880962124999992e-06,0.437365,-1.918709525000003e-06,0.437365,1.762932125e-06
0.4041916167664671,1.155178099694006e-07,3.755781136284373e-07,-5.4846315180963194e-08,4.180168136696573e-07,3.2106435370401197e-07,4.170926324731337e-07,1.4321555653858178e-07,4.491083946888555e-07,0.4543,1.3266888749999855e-06,0.4543,-1.5640656018750003e-06,0.4543,1.8346059875000002e-06
0.41916167664670667,1.0927804433763154e-07,3.884937754748786e-07,1.670121347923877e-08,4.325109915278907e-07,1.8878575038580352e-07,4.317097678261673e-07,8.486681881211795e-09,4.643546253949654e-07,0.471244,1.2615863749999883e-06,0.471244,-1.1274060625000016e-06,0.471244,2.0948152499999956e-06
0.4341317365269462,8.101371287797714e-08,4.0135428137353533e-07,-1.468059826858046e-07,4.468636371643836e-07,1.3012920672004941e-07,4.458574666600751e-07,1.3015257939562463e-07,4.789735562470692e-07,0.488197,1.3618253749999878e-06,0.488197,-1.0025286250000035e-06,0.488197,1.6882844124999919e-06
0.44910179640718567,-1.6929733742169457e-07,4.141546048624837e-07,-1.6016015566904738e-07,4.6124472626994544e-07,2.7352403651584757e-07,4.6003109873194926e-07,-1.0413070140018354e-07,4.937423653700671e-07,0.505158,1.2837402499999909e-06,0.505158,-5.655061412500044e-07,0.505158,1.7196523375000019e-06
0.4640718562874252,-1.8286183645612145e-07,4.268253893883883e-07,8.871230128522523e-08,4.7542274665599776e-07,4.5373816340395133e-07,4.7373340285394034e-07,-1.4304069003751377e-08,5.082950507890503e-07,0.522128,1.3154532499999915e-06,0.522128,-1.725057500000063e-07,0.522128,2.104669512499994e-06
0.4790419161676647,1.3561304673831447e-08,4.393815558036152e-07,7.292003606024968e-08,4.895018293505738e-07,5.209123302442146e-07,4.877881555639654e-07,-7.134058096051564e-08,5.227086163387468e-07,0.539106,1.6264198749999835e-06,0.539106,-3.1454500000003546e-08,0.539106,2.3851291250000008e-06
0.49401197604790426,-4.86008678436255e-09,4.5190511602338054e-07,-2.1937220263927763e-07,5.037558684805149e-07,6.381082977086198e-07,5.013551833312279e-07,1.4423641416708303e-07,5.368145316897062e-07,0.556092,1.9111488749999904e-06,0.556092,-1.3180112500001007e-07,0.556092,2.6904689249999955e-06
0.5089820359281438,-1.6536235849760697e-08,4.6414599248415027e-07,-8.337059932837386e-08,5.175452079206641e-07,6.996012833400197e-07,5.146950075596853e-07,-2.3914610510827595e-08,5.508476561249088e-07,0.573087,1.994279749999985e-06,0.573087,-1.2440651250001026e-07,0.573087,2.792091187499998e-06
0.5239520958083833,1.1412820243738458e-07,4.762156705985342e-07,1.057490744652763e-07,5.312017800765959e-07,1.1885876790706915e-06,5.282389643049973e-07,-4.4918268641350916e-07,5.645781579255557e-07,0.590091,2.1719599999999825e-06,0.590091,-3.756035000000066e-07,0.590091,2.666421250000002e-06
0.5389221556886228,-5.6220715345882724e-08,4.881879827925429e-07,-9.958494841517725e-08,5.44808183766763e-07,1.0970468406273585e-06,5.415033568185568e-07,1.8207427226203237e-07,5.779904547243683e-07,0.607103,2.0572331249999942e-06,0.607103,-7.009229250000012e-07,0.607103,2.346169999999996e-06
0.5538922155688624,-6.45787587161729e-08,5.001663164568136e-07,-3.0755117091259296e-07,5.584367675217493e-07,8.00427935821832e-07,5.548638045003007e-07,1.1589932154077153e-07,5.917515600358403e-07,0.624123,2.0828386249999877e-06,0.624123,-7.118486250000044e-07,0.624123,2.403726499999998e-06
0.5688622754491018,2.7008743376300856e-07,5.118224632501851e-07,-2.2792110424488747e-07,5.718712388459246e-07,1.0377031739045927e-06,5.67388186948308e-07,2.2545701396391076e-07,6.0445318603489e-07,0.641153,2.188914999999993e-06,0.641153,-5.494288750000085e-07,0.641153,2.2456458874999945e-06
0.5838323353293414,-5.8471365522360676e-09,5.233972986037837e-07,-4.440711483624569e-07,5.853188647693847e-07,1.2615923695579426e-06,5.802386755023495e-07,7.587435966482398e-08,6.176440834912631e-07,0.65819,1.6725886249999928e-06,0.65819,-5.292178750000014e-07,0.65819,2.4011964999999902e-06
0.5988023952095809,3.838656500417906e-08,5.349581094273659e-07,-2.5445795590779434e-07,5.984510297337281e-07,1.1903922900745203e-06,5.926563229625966e-07,-1.0908250400821519e-07,6.30392782215014e-07,0.675236,1.7646009999999926e-06,0.675236,-4.3431762500000095e-07,0.675236,2.1387973749999975e-06
0.6137724550898205,1.7023394815998585e-07,5.461107922906411e-07,-4.146697729850532e-07,6.116723439155167e-07,1.5900769781949558e-06,6.05322522846285e-07,-1.1289886553956969e-08,6.425875097192671e-07,0.692291,2.027555537499994e-06,0.692291,-6.920372500000065e-07,0.692291,1.942638249999997e-06
0.62874251497006,-3.7234363332385554e-07,5.572238323778776e-07,-8.868600353360757e-07,6.244968956668244e-07,2.0381412955202574e-06,6.176152822383499e-07,5.593850696851204e-07,6.55237439941752e-07,0.709354,1.4747214999999967e-06,0.709354,-9.870866125000048e-07,0.709354,2.1118698125000012e-06
0.6437125748502994,-3.6987205044462235e-07,5.681731998824405e-07,-5.741981881640318e-07,6.375598564107488e-07,2.2197682424921885e-06,6.29693605640551e-07,-2.8965869420721675e-07,6.675924148820817e-07,0.726426,1.6607057499999898e-06,0.726426,-1.2668009249999985e-06,0.726426,2.4934780875e-06
0.658682634730539,4.4127567743585105e-08,5.792552770874886e-07,-1.1549094554997568e-07,6.499727508775439e-07,2.6552634201371512e-06,6.417762195331642e-07,-4.0077822366984914e-07,6.794420083287911e-07,0.743506,1.524364974999988e-06,0.743506,-9.218142499999992e-07,0.743506,2.246886149999996e-06
0.6736526946107785,-4.780398736638046e-07,5.899314745372159e-07,-4.3725156382743867e-07,6.627887285140101e-07,2.1659838805549367e-06,6.53786864530935e-07,-1.0626814412145447e-07,6.908534567686952e-07,0.760595,1.1227441249999917e-06,0.760595,-9.65342875000004e-07,0.760595,2.521164374999992e-06
0.6886227544910181,-5.08788259823751e-08,6.007055499514958e-07,-8.715961298909627e-07,6.750921335984478e-07,2.3416176474446096e-06,6.654767711098547e-07,-2.5036676015635607e-07,7.024464567351674e-07,0.777692,7.059529999999944e-07,0.777692,-1.2280462499999972e-06,0.777692,2.5418676749999965e-06
0.7035928143712575,1.9024919527012886e-07,6.114623931291193e-07,9.944800171785527e-08,6.871220584823892e-07,2.779495095377386e-06,6.766870264259433e-07,-2.702336820676088e-07,7.144640063008217e-07,0.794798,6.352723749999957e-07,0.794798,-1.0754160000000003e-06,0.794798,2.567648625000001e-06
0.7185628742514971,1.9473827882437895e-07,6.218690773253296e-07,-5.183305734716227e-07,6.991534424053822e-07,2.428800166925335e-06,6.881995896542852e-07,1.6137970879855636e-07,7.249884262447889e-07,0.811913,5.992799999999947e-07,0.811913,-8.533902500000027e-07,0.811913,2.5219979137500046e-06
0.7335329341317366,-2.807645072564371e-08,6.321156935560003e-07,-7.220676320902229e-07,7.111265909793815e-07,2.8956152246590116e-06,6.99651795658974e-07,5.17396683976957e-07,7.354776668364371e-07,0.829036,4.2528412500000327e-07,0.829036,-7.619755000000035e-07,0.829036,2.4881327499999953e-06
0.7485029940119761,5.68986957438311e-08,6.423328879707082e-07,-6.031178384193653e-07,7.226026089132324e-07,3.568731157552416e-06,7.10353262413132e-07,4.6157087141736504e-08,7.471030275360385e-07,0.846168,2.0184387499998596e-07,0.846168,-6.391241375000045e-07,0.846168,2.3628492749999913e-06
0.7634730538922156,3.6901719823507314e-07,6.524002296790681e-07,-9.827577937664429e-07,7.340194563991332e-07,4.049098348887919e-06,7.215927260946694e-07,-3.39019525138636e-07,7.573757908546995e-07,0.863308,-6.113525000000668e-08,0.863308,-4.795972500000055e-07,0.863308,2.459656125000002e-06
0.7784431137724551,-1.83267924798167e-07,6.623779960589247e-07,-6.887004861429801e-07,7.454770927912808e-07,3.921933853595862e-06,7.318138267039294e-07,1.2550945938855408e-08,7.67335274156193e-07,0.880457,3.600597499999916e-07,0.880457,-5.294753750000024e-07,0.880457,2.3914018749999947e-06
0.7934131736526947,5.8961865826186344e-08,6.723348927177781e-07,-4.6683950458716257e-07,7.563492400957238e-07,4.431037135452736e-06,7.426047587400245e-07,3.655176837552753e-08,7.781476549169282e-07,0.897614,1.129971874999988e-06,0.897614,-1.659028750000033e-07,0.897614,2.2579125625000015e-06
0.8083832335329342,-3.331207028318811e-07,6.817359309850267e-07,-1.1281011745476624e-06,7.677079428766874e-07,4.696472720145488e-06,7.532528478592123e-07,-4.522974784173791e-07,7.880078787809266e-07,0.91478,1.533858624999995e-06,0.91478,-2.363458025000066e-07,0.91478,2.157545374999996e-06
0.8233532934131736,2.185969599564477e-07,6.915898709990375e-07,-4.6441468238313344e-07,7.779408049459283e-07,5.27815200652185e-06,7.631187342236952e-07,8.443688823095435e-08,7.984213695240002e-07,0.931955,1.6886553874999956e-06,0.931955,-2.917463750000037e-07,0.931955,2.377771599999993e-06
0.8383233532934133,-1.2602669224711394e-07,7.006804848423312e-07,-1.1050525396721663e-06,7.888063406246521e-07,5.1449413271463285e-06,7.734047133599169e-07,2.0432734043622762e-07,8.080263862752109e-07,0.949138,1.8789874999999993e-06,0.949138,-4.619260374999994e-07,0.949138,2.0126142374999916e-06
0.8532934131736527,-3.1530066503436026e-07,7.101093891799035e-07,-1.6365532698574643e-06,7.994290925860248e-07,5.444750362739262e-06,7.832325731855183e-07,-1.6690904229195537e-07,8.179874837300035e-07,0.96633,1.963480499999989e-06,0.96633,-6.912537875000017e-07,0.96633,2.225994637499997e-06
0.8682634730538924,-7.050094676068992e-08,7.190488798058108e-07,-8.269392445499335e-07,8.09879787186797e-07,6.2871245600522506e-06,7.929174721557915e-07,-7.115388779416016e-07,8.273327378501149e-07,0.98353,2.1632409999999953e-06,0.98353,-8.051571250000023e-07,0.98353,2.4467703499999935e-06
0.8832335329341319,2.4274344788100937e-07,7.280457654213355e-07,-1.008932676424481e-06,8.200106316140914e-07,6.237751834121479e-06,8.024011682269194e-07,-5.459013117354238e-07,8.36928907469883e-07,1.00074,1.7827656249999943e-06,1.00074,-4.0490545000000953e-07,1.00074,2.9719683999999935e-06
0.8982035928143713,4.0729107200694537e-07,7.369361912006735e-07,-1.47402612176432e-06,8.298083852242798e-07,6.637464523148354e-06,8.119838577969849e-07,-3.2593516882649855e-07,8.453392052447191e-07,1.01796,1.526292749999991e-06,1.01796,-4.1768166250000187e-07,1.01796,2.9197070749999946e-06
0.9131736526946109,1.741126636653257e-07,7.455139892878652e-07,-1.1127607010180088e-06,8.395872406592613e-07,7.313680412829985e-06,8.210557859352941e-07,-4.478228102582082e-07,8.545302890808874e-07,1.03518,1.5271986249999898e-06,1.03518,1.7537536249999787e-07,1.03518,2.8214357499999992e-06
0.9281437125748504,4.297590133672032e-07,7.540238281336388e-07,-1.676476301328242e-06,8.491482470817786e-07,7.530391739159711e-06,8.306276432064253e-07,1.4586183937938874e-07,8.635708488759191e-07,1.05242,1.5048291124999876e-06,1.05242,1.6274431249999673e-07,1.05242,3.061610124999998e-06
0.94311377245509,1.0198032972849767e-07,7.622627238192481e-07,-1.595311527694723e-06,8.587253041593648e-07,8.132899191257104e-06,8.389118998063946e-07,-9.985884243447629e-08,8.715720607749006e-07,1.06966,2.01800337499999e-06,1.06966,-5.7388250000006794e-08,1.06966,3.2533560875000058e-06
0.9580838323353295,-5.138845347186134e-08,7.703992323734022e-07,-1.0774702195608145e-06,8.679072212881704e-07,8.024063155279773e-06,8.483015211984519e-07,6.591455379394219e-07,8.804622122933792e-07,1.08691,2.38865749999999e-06,1.08691,2.2219537499999748e-07,1.08691,2.9894084124999978e-06
0.9730538922155689,1.4079079321056807e-07,7.782286878322056e-07,-1.4978411354791612e-06,8.776986495548377e-07,8.383756752098649e-06,8.570071513105493e-07,2.571877487882001e-07,8.879595054114015e-07,1.10417,2.4498708749999894e-06,1.10417,4.793008749999971e-07,1.10417,2.9030362124999947e-06
0.9880239520958085,-1.2760924572688284e-07,7.865754594185802e-07,-1.6733493371131258e-06,8.869120257855598e-07,8.472343539158592e-06,8.657640875287856e-07,1.8401091676212478e-07,8.95731940966911e-07,1.12144,2.344547749999995e-06,1.12144,4.1190002374998924e-07,1.12144,2.653901624999992e-06
1.0029940119760479,-1.8401969385194275e-07,7.942111573392427e-07,-2.2038712890319985e-06,8.956746750779674e-07,1.0228664129896964e-05,8.736916714074001e-07,-3.0122845073638683e-07,9.045586228779486e-07,1.13872,2.560562924999994e-06,1.13872,2.3797628749999184e-07,1.13872,2.7686836250000005e-06
1.0179640718562877,2.632846076856237e-07,8.018025315072375e-07,-1.216361617534358e-06,9.04302080845475e-07,1.0576320955152512e-05,8.81538671015148e-07,5.256447074565718e-08,9.117725308975396e-07,1.15601,2.951889374999993e-06,1.15601,2.202355124999994e-07,1.15601,2.905838499999997e-06
1.032934131736527,2.876823608651551e-07,8.095957781066859e-07,-2.342749871513167e-06,9.131877801787108e-07,1.0504040474259069e-05,8.893471276051262e-07,2.810816010547544e-07,9.19398477108623e-07,1.1733,2.930597287499993e-06,1.1733,8.854633749999331e-08,1.1733,2.7009358124999957e-06
1.0479041916167666,-1.0893749876817816e-07,8.166613299956518e-07,-2.078886695632193e-06,9.213886153823785e-07,1.0698669528403001e-05,8.977954093354113e-07,3.457448682283489e-08,9.264061397396129e-07,1.19061,3.0710456249999904e-06,1.19061,-8.769462500000033e-08,1.19061,2.839641461249997e-06
1.0628742514970062,-2.935824715609796e-07,8.239233644190623e-07,-1.627494666759957e-06,9.301502701254054e-07,1.1192285471696665e-05,9.054616246270471e-07,-1.5380279422984976e-07,9.340807709549913e-07,1.20792,3.0876511999999916e-06,1.20792,-1.3945587500000786e-07,1.20792,2.6163710000000016e-06
1.0778443113772456,2.407372943363099e-07,8.311762143750438e-07,-2.2951983952969133e-06,9.382887768726163e-07,1.094632603373994e-05,9.131477606058359e-07,1.4840677370056008e-07,9.412866926955873e-07,1.22524,3.109618099999987e-06,1.22524,-2.1929896250000525e-07,1.22524,2.3086559999999933e-06
1.0928143712574852,-6.472492250857753e-07,8.381571214925578e-07,-2.2973936621668192e-06,9.458072218421402e-07,1.2295073548043036e-05,9.208475001772447e-07,1.553820278653607e-08,9.479347518849849e-07,1.24257,3.3209134999999857e-06,1.24257,-1.492111624999966e-07,1.24257,2.1145011250000004e-06
1.1077844311377247,1.7723138782057596e-07,8.452253464290059e-07,-2.056415616129689e-06,9.540088926487262e-07,1.2955543718247506e-05,9.275898356841499e-07,4.6659850224551793e-07,9.54771902174522e-07,1.25991,3.251838249999991e-06,1.25991,1.1895651999999394e-07,1.25991,1.9762086249999992e-06
1.122754491017964,1.6178868112429825e-07,8.518806628037086e-07,-2.3928089289184962e-06,9.619951795000682e-07,1.3171199517618237e-05,9.351656630152256e-07,2.3690190880615844e-07,9.615186361178679e-07,1.27726,3.158925749999988e-06,1.27726,2.203597999999961e-07,1.27726,2.0023387500000005e-06
1.1377245508982037,2.7812260612145953e-07,8.586307323695422e-07,-2.3018839986498726e-06,9.691442206260747e-07,1.3923191066465315e-05,9.421920683487063e-07,1.353445077714268e-07,9.68847732310789e-07,1.29461,3.0190526500000004e-06,1.29461,1.4609187499999707e-07,1.29461,1.672061249999996e-06
1.1526946107784433,-5.157750581002641e-07,8.646497992225382e-07,-2.504576134249699e-06,9.771279353455587e-07,1.3878475407178896e-05,9.494984136588993e-07,2.4677802483804267e-07,9.750988213259328e-07,1.31198,3.388075399999992e-06,1.31198,3.49259499999996e-07,1.31198,1.7225613374999994e-06
1.1676646706586828,-2.394786061131879e-07,8.707586116618857e-07,-3.1907858147771697e-06,9.838798340356204e-07,1.4202943903358528e-05,9.565186937929508e-07,-3.2116219398550024e-07,9.80973650863486e-07,1.32935,3.511425587499987e-06,1.32935,5.43105724999991e-07,1.32935,1.8123651124999996e-06
1.1826347305389222,2.876280303507373e-07,8.773285887467184e-07,-2.437856098546115e-06,9.907889846860818e-07,1.4698287251509572e-05,9.633769350607975e-07,2.5746307513634474e-07,9.8702562631922e-07,1.34673,3.544280874999996e-06,1.34673,5.789213749999947e-07,1.34673,1.8969609249999986e-06
1.1976047904191618,-2.9006264396011322e-08,8.836636136753764e-07,-1.9965585982495097e-06,9.983153273930157e-07,1.5168040235213535e-05,9.69440604577793e-07,-1.1070977003624213e-07,9.93358018359895e-07,1.36412,3.6033223249999944e-06,1.36412,7.48960875000003e-07,1.36412,2.3208304999999966e-06
1.2125748502994012,5.040114632925199e-07,8.894259779936727e-07,-2.8783892939129582e-06,1.004985180601332e-06,1.593851393499806e-05,9.756586003817626e-07,-1.7112931786037536e-08,9.996117567767714e-07,1.38152,3.7446248749999918e-06,1.38152,3.252497499999993e-07,1.38152,2.3568802125000036e-06
1.227544910179641,1.393797578539871e-07,8.955815832996254e-07,-2.459231035063473e-06,1.0111594847222427e-06,1.5330088042750645e-05,9.828223025765499e-07,-4.933608214453478e-07,1.0042679709706465e-06,1.39893,3.5632928124999917e-06,1.39893,5.359979999999974e-07,1.39893,2.4119806249999927e-06
1.2425149700598803,-7.036642267663638e-08,9.013562760526455e-07,-3.486534727328144e-06,1.018119510696797e-06,1.602687331305823e-05,9.882685408230544e-07,3.029943629190733e-07,1.009727393611832e-06,1.41635,3.4070461249999984e-06,1.41635,4.1066562499999775e-07,1.41635,2.436945e-06
1.25748502994012,-3.724011665450994e-07,9.069897900883131e-07,-3.528112224499813e-06,1.0240190992219559e-06,1.6716278745512675e-05,9.949266198243124e-07,-5.5485510187676826e-08,1.0160308784048014e-06,1.43377,3.726443024999994e-06,1.43377,6.499124999999114e-08,1.43377,2.241728499999997e-06
1.2724550898203593,-2.996587956515838e-08,9.128350537586315e-07,-2.340229866463803e-06,1.0304044919766794e-06,1.7075488401176772e-05,1.000331311710602e-06,-4.34555112999499e-07,1.0211694188612344e-06,1.45121,3.547632749999989e-06,1.45121,1.868089875000071e-07,1.45121,2.0984252899999934e-06
1.2874251497005988,8.494479919983004e-08,9.183113760428069e-07,-3.6899973074545813e-06,1.0369809421516452e-06,1.7102937771852627e-05,1.0071527369129706e-06,9.608027094226674e-08,1.0262951624629042e-06,1.46865,3.552588124999987e-06,1.46865,-5.805000000002903e-09,1.46865,2.237485924999998e-06
1.3023952095808384,-2.1630415221983139e-07,9.234772931507092e-07,-3.2913481198223257e-06,1.0419297292660229e-06,1.7557304956315718e-05,1.0131346401585065e-06,4.542760226466094e-07,1.0309209320435257e-06,1.4861,3.672729749999996e-06,1.4861,6.85952499999966e-08,1.4861,2.024263374999994e-06
1.317365269461078,-3.262463070270155e-07,9.28816804352434e-07,-3.706047134482671e-06,1.0482998387565684e-06,1.8004387901973863e-05,1.0180750742525988e-06,4.583520988979707e-07,1.036132276875968e-06,1.50356,4.239064749999985e-06,1.50356,2.621313749999987e-07,1.50356,2.161561712499995e-06
1.3323353293413174,5.661018395446206e-07,9.339330707847461e-07,-4.046764815281591e-06,1.053720717237068e-06,1.7991477408191333e-05,1.0241723826841664e-06,1.2518793964727364e-08,1.0400112011197354e-06,1.52103,4.283876499999997e-06,1.52103,2.76453624999992e-07,1.52103,2.116587162499995e-06
1.347305389221557,-2.7856741194875935e-07,9.391014956131001e-07,-3.674374150286988e-06,1.0593672278003373e-06,1.8105543362164314e-05,1.029680871967553e-06,4.5998451630429864e-07,1.0457265023753622e-06,1.53851,4.244252624999992e-06,1.53851,3.155833749999995e-07,1.53851,2.096646250000001e-06
1.3622754491017963,6.834408135059722e-08,9.443425590544847e-07,-4.1040232220219845e-06,1.0647925027646747e-06,1.91255292616191e-05,1.0351157122581825e-06,-3.178474260980025e-07,1.0498736918367109e-06,1.556,4.44450882499999e-06,1.556,1.8719712499999167e-07,1.556,2.0525302499999954e-06
1.3772455089820361,2.1498885121291332e-08,9.491350464847339e-07,-3.99762906666365e-06,1.0694242547957694e-06,1.9400906062461584e-05,1.041076830305219e-06,4.0125259290508843e-07,1.0533433738663415e-06,1.57349,4.487395749999989e-06,1.57349,9.226057500000146e-08,1.57349,2.002273999999995e-06
1.3922155688622757,1.6257965387838519e-07,9.538955662483845e-07,-4.693250657580701e-06,1.074420493162448e-06,1.9067012261354454e-05,1.045681421250737e-06,9.779197726383176e-08,1.0580769945994118e-06,1.591,4.658165724999992e-06,1.591,3.155753749999976e-07,1.591,2.2081987499999985e-06
1.407185628742515,-3.4418363269663114e-08,9.586505268112665e-07,-4.062496790297757e-06,1.0797025291037245e-06,1.9248110385069743e-05,1.0514355163031329e-06,-3.959074945025247e-07,1.0628422805046712e-06,1.60851,4.372110954999996e-06,1.60851,1.8805031249999774e-07,1.60851,2.382186249999993e-06
1.4221556886227547,2.70421012043611e-08,9.63004753376369e-07,-4.099924337666738e-06,1.0845316643793708e-06,1.9662653478831976e-05,1.0566134098903953e-06,-3.0649954276291673e-07,1.0666053765915825e-06,1.62603,4.1475038749999935e-06,1.62603,2.045132624999963e-07,1.62603,2.236342625e-06
1.4371257485029942,9.427845426297739e-08,9.677213880979964e-07,-5.200238148313294e-06,1.0891542373496385e-06,1.9951074189527954e-05,1.060852364676955e-06,3.5673624306672283e-07,1.0708447251822662e-06,1.64356,4.376118999999992e-06,1.64356,5.455062500000056e-07,1.64356,2.2066403750000015e-06
1.4520958083832338,-3.398442935384046e-07,9.719079047528218e-07,-4.05811340984092e-06,1.0937420736123731e-06,1.995614588077206e-05,1.066164391171189e-06,2.114566116847228e-07,1.0741161658366605e-06,1.6611,4.4641634124999995e-06,1.6611,9.012326750000017e-07,1.6611,1.9557467749999963e-06
1.4670658682634732,2.806770282170233e-07,9.760188979222197e-07,-4.2927253511049005e-06,1.0984467085999924e-06,1.9693012610622947e-05,1.0706363340898474e-06,-2.4886133910676994e-07,1.0785699962443154e-06,1.67865,4.507204874999994e-06,1.67865,9.54974612499996e-07,1.67865,2.0007762124999943e-06
1.4820359281437128,2.076776569965809e-07,9.80074078912353e-07,-4.2511443731272165e-06,1.1024703099915897e-06,1.9608028309718315e-05,1.0754344630811823e-06,1.4536501442267566e-07,1.0818240948525898e-06,1.69621,4.318402237499991e-06,1.69621,1.4857438749999992e-06,1.69621,1.352810499999997e-06
1.4970059880239521,-2.6694200043406223e-07,9.8416707299039e-07,-4.213648784893001e-06,1.107123627967247e-06,2.0274138349436975e-05,1.0802691209375607e-06,-3.16067523298606e-08,1.0855223040813974e-06,1.71377,4.15994768749999e-06,1.71377,1.1999325874999882e-06,1.71377,1.7347873749999919e-06
1.511976047904192,2.3165207125194e-07,9.877974239889194e-07,-4.6715795811782655e-06,1.111500564041155e-06,2.0064786780441114e-05,1.0847530369882711e-06,2.10741653252683e-07,1.0894232079566847e-06,1.73135,3.936977874999992e-06,1.73135,1.334682399999993e-06,1.73135,1.966301074999998e-06
1.5269461077844313,-3.2515356436306244e-07,9.91469004028816e-07,-4.133253616633797e-06,1.115854693840183e-06,2.0503181517082066e-05,1.0891599968202718e-06,-4.488567393964403e-07,1.092666308484446e-06,1.74893,3.6497541249999853e-06,1.74893,9.952476624999982e-07,1.74893,2.0607740000000012e-06
1.5419161676646709,1.2574966004447202e-07,9.951466558911887e-07,-4.5802235375930755e-06,1.1202999999483593e-06,2.089267582271959e-05,1.0934607651825117e-06,-2.0518281698624804e-07,1.0960140074541734e-06,1.76652,3.581411874999989e-06,1.76652,9.952376999999993e-07,1.76652,2.0287484999999923e-06
1.5568862275449102,-2.0771205695004488e-07,9.987606468918442e-07,-4.255750871472784e-06,1.1237966733433006e-06,2.079781580544755e-05,1.0976283412791927e-06,-4.364154241823581e-07,1.0989354660609212e-06,1.78412,3.2504299999999973e-06,1.78412,9.393261624999954e-07,1.78412,1.8869807499999997e-06
1.5718562874251498,-1.6746719572692957e-07,1.001959492467123e-06,-3.6954649851512335e-06,1.1282714102200883e-06,2.0444513851603574e-05,1.1023767866041743e-06,6.024682279681198e-07,1.1029685172543889e-06,1.80173,3.261345412499992e-06,1.80173,8.370377499999972e-07,1.80173,1.8518095749999944e-06
1.5868263473053894,-4.6211323691703094e-07,1.005418933261235e-06,-4.573435634851445e-06,1.1316711448257625e-06,2.0688810732785792e-05,1.1061564111184875e-06,-1.7027060727796282e-07,1.1057127795190314e-06,1.81935,2.9462483749999904e-06,1.81935,5.808508749999996e-07,1.81935,2.0263505000000027e-06
1.601796407185629,-1.062528784175856e-07,1.008441574496982e-06,-4.852363748730574e-06,1.1354365909723675e-06,2.0551112167097703e-05,1.1105758338393035e-06,5.9295628642405005e-08,1.1095546010261779e-06,1.83698,2.695167374999989e-06,1.83698,5.351022249999942e-07,1.83698,2.1999392499999947e-06
1.6167664670658684,3.2023038709230174e-07,1.0114199464576175e-06,-4.2346189006342375e-06,1.1385202423156993e-06,1.996575913919703e-05,1.1145394789767613e-06,-5.3954534291684715e-08,1.1120631989308706e-06,1.85461,2.5972698624999907e-06,1.85461,5.194434124999985e-07,1.85461,2.482810875e-06
1.631736526946108,-2.4318535282102108e-08,1.0149489408580193e-06,-4.6415651307865684e-06,1.1426809870675488e-06,2.0286270867267515e-05,1.1185889544561509e-06,-2.4124863099523404e-07,1.1153098879123048e-06,1.87226,2.7050446249999915e-06,1.87226,6.85573874999995e-07,1.87226,2.4412120000000025e-06
1.6467065868263473,-1.8592793948970573e-07,1.018089064652094e-06,-4.735855676700366e-06,1.1458197103471993e-06,1.9860010203382406e-05,1.121892989068469e-06,-1.1377126929780294e-07,1.1169722007355378e-06,1.88991,2.989576124999993e-06,1.88991,8.182657124999946e-07,1.88991,2.5590515000000047e-06
1.661676646706587,-4.4117308690663025e-08,1.0208730794314419e-06,-4.369627596859179e-06,1.1499403347743276e-06,1.9675259154032717e-05,1.1252666209526155e-06,-2.51734180535331e-07,1.1203498246494259e-06,1.90758,3.0602548749999924e-06,1.90758,5.107212874999932e-07,1.90758,2.5062158750000008e-06
1.6766467065868267,-6.63478056149712e-08,1.0237668444804886e-06,-4.602311451518321e-06,1.1528319946907382e-06,2.0553737976773855e-05,1.1301826318030755e-06,-2.3309960473719615e-09,1.1227895985375684e-06,1.92525,2.971917749999991e-06,1.92525,7.278749999999951e-07,1.92525,2.503998375000005e-06
1.691616766467066,1.1049443589467989e-07,1.0269891325941979e-06,-4.885952329637046e-06,1.1562013405784352e-06,1.9304985473038958e-05,1.1335778585054751e-06,-2.765167811477202e-07,1.1255977007945095e-06,1.94293,3.1460047999999937e-06,1.94293,5.522557499999953e-07,1.94293,2.735244249999993e-06
1.7065868263473054,6.976373681890918e-07,1.0294122793252668e-06,-4.637140037524919e-06,1.1596197243270867e-06,1.8726675093235193e-05,1.1373664331695127e-06,-7.009691261285005e-07,1.1275170481053336e-06,1.96062,3.2589637499999895e-06,1.96062,1.6190074999998947e-07,1.96062,2.7920919999999946e-06
1.721556886227545,-3.502699244694022e-07,1.0326812706549607e-06,-4.633030229026135e-06,1.1624919783944372e-06,1.953479134734252e-05,1.1402937059220043e-06,5.170207423542464e-07,1.129389408152932e-06,1.97831,3.4518334999999912e-06,1.97831,7.735500000000394e-09,1.97831,2.7300093999999936e-06
1.7365269461077848,-4.771445555958671e-07,1.0346859816728572e-06,-4.92526615800269e-06,1.1660894357405294e-06,1.934677074724447e-05,1.1441687335281354e-06,1.3172596522449705e-08,1.131180718055037e-06,1.99602,3.44292549999999e-06,1.99602,1.4787666249999946e-07,1.99602,2.4288892624999993e-06
1.7514970059880242,-4.778836130993593e-07,1.0374290751895771e-06,-4.600424634922934e-06,1.1693994385594098e-06,1.8640517440755192e-05,1.1475186351006012e-06,-4.032245787250903e-08,1.135131873051399e-06,2.01374,3.3340363749999976e-06,2.01374,9.494986249999462e-08,2.01374,2.326636000000001e-06
1.7664670658682637,-9.024372961413267e-08,1.0403820368181223e-06,-4.319762592971287e-06,1.1732037538832745e-06,1.8629305058997663e-05,1.1512086198508828e-06,-7.37867736046838e-07,1.1379962233104989e-06,2.03146,2.9238697499999914e-06,2.03146,4.4226748749999793e-07,2.03146,2.255153400000003e-06
1.781437125748503,-6.188628585040674e-07,1.042609716320097e-06,-4.58386147276467e-06,1.175737846566163e-06,1.753183647711471e-05,1.153693043577554e-06,-2.7270417234806955e-07,1.1400415695597528e-06,2.0492,2.7481794999999856e-06,2.0492,4.35039012499999e-07,2.0492,2.4202651249999983e-06
1.7964071856287427,3.1272283092676406e-07,1.0455060686594086e-06,-5.090096646241424e-06,1.1784466229741992e-06,1.750743203183888e-05,1.1577758713443017e-06,6.6448681069444065e-09,1.140713589725986e-06,2.06694,2.7113823749999916e-06,2.06694,3.0908828749999815e-07,2.06694,2.505708874999997e-06
1.8113772455089823,7.261293917394033e-08,1.0480617254084778e-06,-4.682926968877619e-06,1.1822406856942275e-06,1.647193120020185e-05,1.1608470708034694e-06,-2.5947448051276524e-07,1.1436490769309621e-06,2.08469,2.993828249999994e-06,2.08469,5.983289999999966e-07,2.08469,2.298336587500002e-06
1.8263473053892219,1.1297817448935451e-07,1.0503154568766531e-06,-3.963149120648508e-06,1.184671766390086e-06,1.7137614771474283e-05,1.1637707936975702e-06,2.7842738118728763e-07,1.146093063175145e-06,2.10245,3.360560749999994e-06,2.10245,4.1381099999999264e-07,2.10245,2.1664629499999966e-06
1.8413173652694612,-1.5224399060497866e-07,1.0525953258340125e-06,-4.87016877872993e-06,1.1875840277964024e-06,1.6350020597139318e-05,1.1675495838724797e-06,1.3029755057525422e-07,1.1488656890822108e-06,2.12022,3.278437999999996e-06,2.12022,5.999420500000015e-07,2.12022,1.9286113749999957e-06
1.8562874251497008,-1.0286102002519959e-07,1.0549978209016257e-06,-4.312722322776538e-06,1.1898532268769997e-06,1.6478321491410747e-05,1.1709290476689524e-06,-3.705297693981416e-07,1.150340684690741e-06,2.138,3.6796318749999975e-06,2.138,1.0477124624999788e-07,2.138,2.431073249999993e-06
1.8712574850299402,6.101346278913425e-07,1.0572610839552234e-06,-4.405386891276559e-06,1.1932288886056928e-06,1.5966282417247658e-05,1.1742545769369456e-06,-1.1088059925979386e-07,1.1530052900224395e-06,2.15578,4.506202999999991e-06,2.15578,1.185517249999942e-07,2.15578,2.619478624999995e-06
1.88622754491018,1.8813207484824456e-07,1.0596806895630928e-06,-4.64430801979467e-06,1.1948895099503845e-06,1.5076989745634284e-05,1.177306927138924e-06,3.7580839918053995e-08,1.1547526959481267e-06,2.17358,4.382654249999991e-06,2.17358,-1.3884350000003566e-08,2.17358,2.603835374999998e-06
1.9011976047904193,-3.636580778844268e-07,1.0615652852007204e-06,-4.306634372762831e-06,1.1982362274055526e-06,1.424748927340348e-05,1.1796489015056494e-06,-3.686881817892793e-07,1.1580847713014678e-06,2.19138,4.504826124999985e-06,2.19138,-3.672278750000026e-07,2.19138,2.743434187500004e-06
1.916167664670659,-5.741170550236216e-07,1.0636088941305125e-06,-4.307195223822891e-06,1.1999365944540994e-06,1.4771042969688715e-05,1.1833699110495527e-06,2.662566407411153e-07,1.1585741762738247e-06,2.2092,4.8692773749999965e-06,2.2092,-2.7134549999999633e-07,2.2092,2.9840576249999973e-06
1.9311377245508983,-5.271775484304744e-07,1.0657263984340972e-06,-3.829093631389753e-06,1.2036197205156467e-06,1.3273664155038886e-05,1.1861296589290325e-06,1.4515323244795395e-07,1.1607714058683635e-06,2.22702,5.324435749999994e-06,2.22702,-4.220472500000013e-07,2.22702,2.897079375000001e-06
1.9461077844311379,3.330534723228239e-08,1.068043126468984e-06,-3.435941885173963e-06,1.2062454553022976e-06,1.327498324263538e-05,1.189440163616318e-06,-2.4071418751320597e-07,1.163351964989332e-06,2.24485,5.543926374999992e-06,2.24485,-6.618728749999978e-07,2.24485,2.99819774999999e-06
1.9610778443113774,-3.2001110697086716e-09,1.0701494449159841e-06,-3.921998899983839e-06,1.2080355475633553e-06,1.2826228566125894e-05,1.192030420989373e-06,8.153301628099482e-07,1.1656749749056211e-06,2.26269,5.714692999999992e-06,2.26269,-6.561121249999977e-07,2.26269,3.4238483874999964e-06
1.976047904191617,1.1128723820226601e-07,1.0718943825887421e-06,-3.6332633260035276e-06,1.2101982409428021e-06,1.2074970068385534e-05,1.1949213534617497e-06,1.0676062446504982e-06,1.1669082195206424e-06,2.28054,5.539096999999994e-06,2.28054,-6.502381250000028e-07,2.28054,3.578813775000001e-06
1.9910179640718564,-2.4434100748214293e-08,1.073822466908721e-06,-3.537430037315247e-06,1.2127035586833293e-06,1.134146784899e-05,1.1979931364613347e-06,7.063280914519109e-07,1.1691208021890207e-06,2.2984,5.6800151249999885e-06,2.2984,-1.1952151249999989e-06,2.2984,3.6427721e-06
2.0059880239520957,-5.411969856453475e-07,1.0754510641955897e-06,-3.891724843663458e-06,1.2150312211201481e-06,1.091138688457233e-05,1.2009596589282115e-06,-2.0610901694344315e-07,1.171947786269401e-06,2.31627,6.0217687499999916e-06,2.31627,-1.6412250000000022e-06,2.31627,3.550794462499993e-06
2.0209580838323356,1.5940204505157397e-07,1.0774796702393584e-06,-3.1924705868036837e-06,1.2174155663547077e-06,1.0315927662965755e-05,1.203780485562807e-06,-1.516185562129573e-07,1.1726692046705605e-06,2.33414,6.264539899999995e-06,2.33414,-1.381792124999995e-06,2.33414,3.518920249999998e-06
2.0359281437125754,3.10944060376305e-07,1.0793405621191137e-06,-4.039578133079859e-06,1.2201007611895229e-06,9.899531414644602e-06,1.2062945034563022e-06,-7.000519666113496e-08,1.1772145265778733e-06,2.35203,6.10304599999999e-06,2.35203,-1.20126475e-06,2.35203,3.5442166500000016e-06
2.0508982035928147,-6.935391463293133e-07,1.0809209950577178e-06,-3.1464965370337647e-06,1.2226377847309083e-06,1.0109763700119787e-05,1.2092284193799337e-06,-1.792598329232034e-07,1.1760614716736095e-06,2.36992,5.905945499999986e-06,2.36992,-1.2110142125000114e-06,2.36992,4.008564200000002e-06
2.065868263473054,-4.688894808444126e-08,1.0828737703119484e-06,-2.9074204885115894e-06,1.2253360963915063e-06,9.08219019149555e-06,1.2116542425933476e-06,5.1750381730880804e-08,1.1793126050729399e-06,2.38782,5.708415749999992e-06,2.38782,-1.0050767750000043e-06,2.38782,3.7048600499999987e-06
2.0808383233532934,-2.2040388329512234e-07,1.0846697729826906e-06,-3.2446913941542523e-06,1.2274945289976752e-06,7.99879591672809e-06,1.2132684979060274e-06,-5.579007697299236e-07,1.1820956006069336e-06,2.40573,5.466863624999986e-06,2.40573,-7.766535000000085e-07,2.40573,3.5791056249999955e-06
2.0958083832335332,-4.284012601652481e-07,1.0862943847862188e-06,-3.3352578236093564e-06,1.229453630451355e-06,7.265559758481717e-06,1.2166358707140081e-06,2.6905112808642844e-08,1.183994009772452e-06,2.42366,4.8670202499999895e-06,2.42366,-6.715782687500002e-07,2.42366,3.667601137499998e-06
2.1107784431137726,3.0223480745915035e-07,1.0881253133567824e-06,-2.8940899764755815e-06,1.2316071099266164e-06,7.2401292909055465e-06,1.219264664397281e-06,-6.360868860583386e-07,1.1847183100847164e-06,2.44159,5.139941124999988e-06,2.44159,-7.248862750000058e-07,2.44159,3.558501750000003e-06
2.1257485029940124,5.383472845048694e-07,1.089225545250094e-06,-3.230914261113808e-06,1.2334485827218118e-06,6.6913450043145524e-06,1.222892555547686e-06,-6.55865078668442e-07,1.187486918534697e-06,2.45952,5.127477749999992e-06,2.45952,-8.75244875000005e-07,2.45952,3.3885671249999925e-06
2.1407185628742518,7.726002069143588e-07,1.0910616020595696e-06,-2.529304536189796e-06,1.235469612664475e-06,6.097033111524479e-06,1.2257585963674168e-06,-5.462829536073793e-07,1.1892629752359404e-06,2.47747,5.199283374999988e-06,2.47747,-7.216562499999989e-07,2.47747,3.3988899999999914e-06
2.155688622754491,1.9970944204087e-07,1.0928850253939016e-06,-3.0897388167327026e-06,1.2379283388869457e-06,5.015624423675604e-06,1.2281914355530019e-06,-9.049930895055888e-09,1.1921221108610231e-06,2.49543,5.092550874999996e-06,2.49543,-6.390755000000051e-07,2.49543,4.232082199999997e-06
2.1706586826347305,-4.42522729475869e-08,1.0940773725236045e-06,-2.413725104874481e-06,1.2399593500685605e-06,4.845846104582572e-06,1.2303502791196121e-06,4.7506685798995436e-07,1.193863876829795e-06,2.51339,4.928305999999986e-06,2.51339,-8.892213750000009e-07,2.51339,4.344616137499993e-06
2.1856287425149703,-3.5251228329554144e-07,1.0955284040049353e-06,-1.7978586661247599e-06,1.2425385416305096e-06,3.7044876561275267e-06,1.232923228404764e-06,-1.4261026886299551e-08,1.1966465566040916e-06,2.53137,4.809284624999992e-06,2.53137,-1.0314452749999983e-06,2.53137,3.871349124999998e-06
2.2005988023952097,-5.981765417908106e-07,1.0971192973316575e-06,-1.9246347258515314e-06,1.2439528892223772e-06,3.6549482821281298e-06,1.2348053575838984e-06,-6.141289589113444e-07,1.1979629758889063e-06,2.54935,4.6839609999999944e-06,2.54935,-1.135069624999998e-06,2.54935,4.011046099999997e-06
2.2155688622754495,7.902904846566254e-08,1.098199844211208e-06,-1.5884238097936264e-06,1.2461675218141323e-06,3.1471497054420895e-06,1.2372208697418873e-06,-2.194886927913244e-07,1.1991110920677759e-06,2.56734,4.996989999999991e-06,2.56734,-1.0566341249999985e-06,2.56734,3.916485749999998e-06
2.230538922155689,3.9158447775920225e-07,1.1001382911159676e-06,-2.606521878779572e-06,1.2481941001125075e-06,2.347658141562971e-06,1.2399017481884536e-06,2.1119985832299621e-07,1.1994480931500008e-06,2.58535,5.152411374999987e-06,2.58535,-1.1527176250000007e-06,2.58535,4.129096874999993e-06
2.245508982035928,-3.134244533454894e-07,1.1015672170433056e-06,-1.833726340528206e-06,1.2500604960162323e-06,1.596047212990481e-06,1.2421672245089294e-06,2.454887207181743e-07,1.202242251095647e-06,2.60336,5.1866757499999875e-06,2.60336,-1.4478686250000035e-06,2.60336,4.0255167374999975e-06
2.260479041916168,1.1972801952871136e-07,1.1029521497803564e-06,-1.1116206909212415e-06,1.251206327338752e-06,6.44432437067323e-07,1.2446454061340126e-06,-4.3818394012688365e-07,1.2064631417874372e-06,2.62138,5.537659999999995e-06,2.62138,-1.5774472500000072e-06,2.62138,3.83602075e-06
2.2754491017964074,4.4606818011747816e-08,1.104279879461945e-06,-1.7845332974429542e-06,1.2541384695471607e-06,3.2727619620474426e-08,1.246758773953931e-06,-1.3945808448343798e-07,1.206691338156212e-06,2.63941,5.467824874999989e-06,2.63941,-1.4732463750000058e-06,2.63941,3.947983149999994e-06
2.2904191616766467,-6.638342560888369e-08,1.105313764823752e-06,-1.5703104889300063e-06,1.2550456191498571e-06,-7.681429766349165e-07,1.249591471438348e-06,-5.743056492647992e-08,1.2098000382623443e-06,2.65744,5.887328374999997e-06,2.65744,-1.5941733750000072e-06,2.65744,4.0328585499999955e-06
2.3053892215568865,5.024813791582645e-07,1.1069264852869726e-06,-1.563315187928388e-06,1.2565212832179574e-06,-1.8155071265471524e-06,1.2517780626354876e-06,-5.763012137964549e-07,1.2106272704067972e-06,2.67549,6.122834874999993e-06,2.67549,-1.2147447750000024e-06,2.67549,3.972549512499999e-06
2.320359281437126,-4.5853301674774353e-07,1.1082554796410138e-06,-1.0438396462831518e-06,1.2586140271847593e-06,-1.8195996038121115e-06,1.2533785884858881e-06,-3.989079971398246e-07,1.2131377931137443e-06,2.69355,6.107408874999995e-06,2.69355,-1.3216423750000045e-06,2.69355,4.452508875e-06
2.3353293413173657,-7.289831674605899e-08,1.1097120116150029e-06,-9.744873619478578e-07,1.260427943019256e-06,-2.702668669028429e-06,1.2556449517840315e-06,-1.1492000583466516e-07,1.2149017899855714e-06,2.71161,5.974003874999989e-06,2.71161,-1.335503375000001e-06,2.71161,4.439869499999996e-06
2.350299401197605,-5.387933417822387e-07,1.1105590812236905e-06,-1.4291807202047664e-08,1.2619998478726342e-06,-3.270883331580603e-06,1.2581497674302367e-06,1.320717059656353e-07,1.216707428682578e-06,2.72968,6.1038336999999955e-06,2.72968,-1.270359375000007e-06,2.72968,4.520776462499998e-06
2.3652694610778444,3.831088815604901e-07,1.11180444763161e-06,-6.093005736293605e-07,1.2630325046143125e-06,-3.5899227978646836e-06,1.259749717802458e-06,-4.618824333093928e-08,1.2174619924818173e-06,2.74777,6.091300499999988e-06,2.74777,-7.023606250000068e-07,2.74777,4.624858875e-06
2.3802395209580838,-3.9391675869192034e-09,1.1133707515257293e-06,-3.6311066806559965e-07,1.264817721124403e-06,-4.19178864219348e-06,1.2623489701961488e-06,-4.845187613058465e-08,1.2204348056642711e-06,2.76586,5.913186374999988e-06,2.76586,-1.1267403750000019e-06,2.76586,5.005478662499994e-06
2.3952095808383236,-8.126286355266318e-07,1.1144301499447224e-06,-8.798435868688513e-07,1.267158051656808e-06,-5.236626662349787e-06,1.2642743040752833e-06,1.5556892630558225e-07,1.2223228898733749e-06,2.78396,6.199694624999995e-06,2.78396,-1.103509237500007e-06,2.78396,5.059380437499993e-06
2.4101796407185634,-2.353618332170366e-08,1.1156727238795027e-06,-7.21278414885105e-07,1.2688214468060015e-06,-6.021723842592669e-06,1.2658338052814287e-06,3.803341223264861e-07,1.223009370501594e-06,2.80207,6.095336749999998e-06,2.80207,-1.2251658374999953e-06,2.80207,5.1520344999999985e-06
2.4251497005988023,4.8855367336214996e-08,1.1169796462517311e-06,-4.503431427241482e-07,1.2697755044948855e-06,-5.9667004295011425e-06,1.2680330752018924e-06,-1.7573122874538365e-07,1.2254683323324802e-06,2.82019,6.261184124999989e-06,2.82019,-1.11837666250001e-06,2.82019,5.319914862499997e-06
2.440119760479042,-2.461574003272789e-07,1.1180473477083557e-06,-2.945923262935605e-07,1.2713114726723446e-06,-6.742195682649988e-06,1.2698001755998753e-06,-1.9010741309530288e-08,1.227039978706289e-06,2.83832,6.296408749999983e-06,2.83832,-9.191600375000021e-07,2.83832,5.634566974999999e-06
2.455089820359282,7.478846221367954e-09,1.1192284763694137e-06,5.467928871649526e-07,1.273827342907665e-06,-7.497477060587182e-06,1.2721503017341094e-06,3.2283684497633046e-08,1.2287045143395538e-06,2.85646,6.6913517499999895e-06,2.85646,-6.60270499999997e-07,2.85646,5.513774349999994e-06
2.4700598802395213,4.928054910805592e-07,1.1203849910350798e-06,1.1718245166226876e-07,1.2746455875057595e-06,-8.155296410624861e-06,1.273714404301729e-06,-6.129795090640085e-07,1.2303682054715077e-06,2.8746,6.6431794999999915e-06,2.8746,-7.582864999999989e-07,2.8746,5.563048574999997e-06
2.4850299401197606,-2.3871369138374817e-08,1.1221273282167994e-06,5.598121183618032e-07,1.275951753939717e-06,-9.072277406652442e-06,1.2759807970165805e-06,2.245383789829108e-07,1.2322730153235358e-06,2.89276,6.285275499999988e-06,2.89276,-7.050442500000036e-07,2.89276,5.960065362499996e-06
2.5,-1.8674744520790148e-07,1.1226227765511771e-06,5.697325425565236e-07,1.27804167812146e-06,-9.798884963452029e-06,1.276530282152609e-06,2.990749118147172e-07,1.2362178157530765e-06,2.91092,6.257564124999995e-06,2.91092,-6.067065000000033e-07,2.91092,5.380861087499999e-06
2.51497005988024,-3.245216312382919e-07,1.1239053273933688e-06,5.023919544638736e-07,1.278373056654017e-06,-9.65789490791832e-06,1.2785881722586047e-06,-2.787627503098178e-07,1.2373732455973336e-06,2.9291,6.102636624999991e-06,2.9291,-4.177375000000105e-07,2.9291,5.428782599999995e-06
2.5299401197604796,5.876940334082063e-07,1.1251518494841894e-06,8.026320386977404e-07,1.2798302673570843e-06,-1.019985259350668e-05,1.2805015006307801e-06,1.2694238605282603e-07,1.2391899327361178e-06,2.94728,5.92662256249999e-06,2.94728,-5.513358750000118e-07,2.94728,5.651978024999995e-06
2.5449101796407185,-1.6898200862432178e-07,1.1259935216098049e-06,3.829277403732057e-07,1.2803366113264992e-06,-1.0877121214672247e-05,1.2827949881540093e-06,-3.176288186770881e-07,1.240218961737622e-06,2.96547,5.79436391249999e-06,2.96547,-6.983831249999996e-07,2.96547,5.844366799999998e-06
2.5598802395209583,-5.851158571767021e-07,1.1271032768679032e-06,1.054502057627304e-06,1.2827103703377922e-06,-1.173256958284806e-05,1.2847386843025418e-06,-2.0825171708243013e-07,1.240830024988214e-06,2.98367,6.060286887499992e-06,2.98367,-9.69855750000003e-07,2.98367,5.768111312499994e-06
2.5748502994011977,9.188116895699463e-09,1.1286637823087863e-06,1.2319910443380222e-06,1.284068407962462e-06,-1.1760874207714735e-05,1.2852152188189658e-06,-2.939371033345988e-07,1.2433139683890197e-06,3.00188,6.321431924999989e-06,3.00188,-8.001967749999969e-07,3.00188,5.766520712499998e-06
2.5898203592814375,-3.837974117497043e-07,1.129420047475088e-06,1.2551516361598292e-06,1.2852570489552603e-06,-1.2859845114383624e-05,1.2868648434572387e-06,1.6372166380814867e-07,1.2443182362850297e-06,3.0201,6.108850862499989e-06,3.0201,-8.868683750000077e-07,3.0201,5.51294275e-06
2.604790419161677,2.9661285633349867e-07,1.1301738192113053e-06,1.0843195798023663e-06,1.2856751905065323e-06,-1.3430612842954559e-05,1.2893163562908289e-06,7.140737417887723e-08,1.2460753746951032e-06,3.03833,6.060790249999993e-06,3.03833,-6.255305875000005e-07,3.03833,5.389501787499998e-06
2.6197604790419162,-4.1741651545549615e-07,1.131314665435685e-06,2.1157445192180163e-06,1.2869195127996169e-06,-1.382365890890535e-05,1.2903727641598252e-06,4.530753005693543e-08,1.247397779653096e-06,3.05657,6.260405374999992e-06,3.05657,-1.1612443000000002e-06,3.05657,5.503771499999995e-06
2.634730538922156,2.133238961845694e-07,1.1322753664671534e-06,1.958723567334466e-06,1.288918780914586e-06,-1.4135437916853986e-05,1.2929068094371928e-06,-1.221859246384029e-07,1.2489842963060788e-06,3.07481,5.870731549999986e-06,3.07481,-1.2015231750000002e-06,3.07481,5.6130441249999985e-06
2.6497005988023954,-6.637010889676015e-07,1.1326106341342829e-06,2.170647910343905e-06,1.2896041150604207e-06,-1.508815869962736e-05,1.294628103558422e-06,6.089098275457983e-07,1.2516114519470486e-06,3.09307,5.781574524999992e-06,3.09307,-1.0274640000000048e-06,3.09307,5.618197249999999e-06
2.6646706586826348,-3.248020131962954e-07,1.1339889054719443e-06,2.1961876902986704e-06,1.2907062472179504e-06,-1.6096834110771213e-05,1.2954414111884692e-06,-1.2529261329518781e-07,1.2526551911200755e-06,3.11133,5.849393674999989e-06,3.11133,-1.3664532500000017e-06,3.11133,5.484307137499995e-06
2.6796407185628746,5.387085592961335e-07,1.135244310349806e-06,2.2356835571313367e-06,1.2915831639820734e-06,-1.5742209244493917e-05,1.2971961486516204e-06,3.871219858297584e-07,1.254582284198417e-06,3.12961,6.144749249999995e-06,3.12961,-1.3866550500000008e-06,3.12961,5.519374687499996e-06
2.694610778443114,5.112423101786281e-07,1.1358759761338766e-06,1.7162484476411079e-06,1.2916241178279537e-06,-1.608846812475299e-05,1.299137221148941e-06,-7.387540164254581e-07,1.2556008633850588e-06,3.14789,6.245025374999992e-06,3.14789,-1.512806575000005e-06,3.14789,5.594483749999996e-06
2.7095808383233537,4.28451838263133e-07,1.136886932564622e-06,2.213516540434694e-06,1.2930445708731458e-06,-1.6748947966079508e-05,1.2997667136041633e-06,3.1271406790292486e-08,1.2580409319529235e-06,3.16618,6.183986499999995e-06,3.16618,-1.5726536625000036e-06,3.16618,5.5297627125e-06
2.7245508982035926,2.49663791750091e-07,1.1380851036203619e-06,2.436794484122636e-06,1.294276050795569e-06,-1.814643710912281e-05,1.3019799393190226e-06,-3.8285520303779264e-07,1.2592397367455394e-06,3.18448,6.429496712499987e-06,3.18448,-1.4922216000000028e-06,3.18448,5.991838937499996e-06
2.7395209580838324,-8.690066474536777e-08,1.1386394216347844e-06,2.6390670215110294e-06,1.2959585481051663e-06,-1.8235582385356087e-05,1.3027704920112727e-06,-7.561609029916833e-08,1.259851579134819e-06,3.20279,6.51461987499999e-06,3.20279,-1.3096992500000017e-06,3.20279,6.135485475e-06
2.7544910179640723,5.1221181222116835e-08,1.1395150507070288e-06,2.3498650225754396e-06,1.2962970298581089e-06,-1.7937809498975923e-05,1.304852899207207e-06,1.780850347340451e-07,1.2617177500844906e-06,3.22111,6.103917412499991e-06,3.22111,-1.3346331250000022e-06,3.22111,6.319442824999998e-06
2.7694610778443116,-1.1680291823525059e-07,1.1404276026967978e-06,1.754165286927865e-06,1.2972894127449566e-06,-1.9226731297463197e-05,1.3066854899137509e-06,-3.4234250474553067e-07,1.2604626925469493e-06,3.23944,5.9280523749999955e-06,3.23944,-1.3896296250000047e-06,3.23944,6.2309216249999965e-06
2.7844311377245514,6.172952690377531e-07,1.141083714741552e-06,2.883157989036389e-06,1.2988338390217897e-06,-1.9304508202845814e-05,1.3071321869023135e-06,-3.584331808278935e-07,1.2630052561633253e-06,3.25778,5.667146749999993e-06,3.25778,-1.6397633587500132e-06,3.25778,6.148295875000003e-06
2.7994011976047903,3.550300967674342e-07,1.1420880999977321e-06,3.684002444013959e-06,1.2996454473707082e-06,-1.9397335638452636e-05,1.3086288338195278e-06,-1.134446092384867e-06,1.2654356111679187e-06,3.27613,5.5535808749999905e-06,3.27613,-1.7108660000000012e-06,3.27613,6.245443750000001e-06
2.81437125748503,3.4183331223940664e-07,1.1427179220220484e-06,3.4322938379435546e-06,1.2999269751401265e-06,-2.0330286935377602e-05,1.3116158584744935e-06,3.74123107371758e-07,1.266274116061233e-06,3.29448,5.510773399999996e-06,3.29448,-1.460545374999999e-06,3.29448,6.509909749999997e-06
2.82934131736527,-1.5133107889698085e-07,1.143395862699627e-06,3.916038691171165e-06,1.3017702343608786e-06,-2.0205877239721213e-05,1.3122136125987182e-06,5.668321904176102e-07,1.267630168510006e-06,3.31285,5.685299499999986e-06,3.31285,-1.7993624625000007e-06,3.31285,6.4956639624999975e-06
2.8443113772455093,-1.1982616779470199e-08,1.144100688883206e-06,3.4178394072824364e-06,1.3028687933771355e-06,-2.09193503642928e-05,1.312617967364157e-06,8.052165873893102e-07,1.2698983578661316e-06,3.33122,5.60353694999999e-06,3.33122,-2.0579967374999984e-06,3.33122,6.262321249999999e-06
2.8592814371257487,1.9319964716207766e-07,1.1446469201509258e-06,3.1311086118427427e-06,1.304312419521639e-06,-2.1366961194468896e-05,1.3148316267989827e-06,-1.1756165098155851e-07,1.270933652706528e-06,3.34961,5.898269374999988e-06,3.34961,-1.5175918250000034e-06,3.34961,6.396741124999994e-06
2.8742514970059885,3.817514612772873e-07,1.1459079186198918e-06,4.1546713940740235e-06,1.3046875465776965e-06,-2.1421371976729994e-05,1.3158776218047374e-06,-1.9205525441420364e-07,1.273453412188716e-06,3.368,5.670640249999991e-06,3.368,-1.5303346249999984e-06,3.368,6.340849999999999e-06
2.889221556886228,2.773652865695779e-07,1.1462307235591522e-06,3.7061209270234147e-06,1.3052171530278247e-06,-2.1647479360655392e-05,1.3171477906546768e-06,-3.0389746519783675e-07,1.2745029553658336e-06,3.3864,5.973807062499989e-06,3.3864,-1.4246740000000091e-06,3.3864,6.600313374999996e-06
2.9041916167664676,8.365140113635488e-07,1.1468158167556275e-06,3.5163425876153103e-06,1.3058541723469661e-06,-2.32767249949324e-05,1.3194282129874442e-06,3.291464273050507e-07,1.2757723949074295e-06,3.40482,5.7006705124999875e-06,3.40482,-1.3568569000000047e-06,3.40482,6.852603672499997e-06
2.9191616766467066,-1.793202716192383e-08,1.1473165995004827e-06,4.324746884126474e-06,1.3067744019695712e-06,-2.317069401561715e-05,1.3197798424139674e-06,-6.79224597284369e-07,1.275711148331723e-06,3.42324,5.938342249999994e-06,3.42324,-1.6662378750000022e-06,3.42324,7.000504999999997e-06
2.9341317365269464,-9.651548820049923e-08,1.148203676085468e-06,3.3997840710521975e-06,1.3081616822432955e-06,-2.3748180754378452e-05,1.3219808864940207e-06,-3.275771911851229e-07,1.2774844689461284e-06,3.44167,5.877350249999989e-06,3.44167,-1.4457857500000084e-06,3.44167,7.429773849999998e-06
2.949101796407186,9.912850566502276e-08,1.1486316387320168e-06,4.269327692152845e-06,1.3087619242782042e-06,-2.330973910642872e-05,1.3227067555823981e-06,-3.666013649572736e-07,1.2784070966172528e-06,3.46011,5.841760249999995e-06,3.46011,-1.057616999999998e-06,3.46011,7.2589493749999984e-06
2.9640718562874255,1.1083668295152506e-07,1.1495057980680797e-06,2.833188509764749e-06,1.3096921953668738e-06,-2.3917944632549152e-05,1.324207922063563e-06,-7.851088070050321e-07,1.2804925118406026e-06,3.47855,6.169671124999991e-06,3.47855,-9.175198499999999e-07,3.47855,7.360260274999999e-06
2.9790419161676653,-3.271564499252318e-08,1.1502301451805675e-06,4.540225500259901e-06,1.3114391247852892e-06,-2.4701573243616644e-05,1.325073494634246e-06,6.905888971753238e-07,1.281068900597777e-06,3.49701,5.966582749999996e-06,3.49701,-9.932491625000047e-07,3.49701,7.313616762499999e-06
2.9940119760479043,-8.720750401594088e-07,1.150420818241799e-06,3.915495084792319e-06,1.311503654820674e-06,-2.5371820265263422e-05,1.3265715679854356e-06,4.431870394189192e-08,1.2828838652047565e-06,3.51548,6.457324749999991e-06,3.51548,-1.1474164375000006e-06,3.51548,7.354881374999996e-06
3.008982035928144,2.582127053739164e-07,1.15121941331751e-06,4.560809474985594e-06,1.313247303837607e-06,-2.5390439596290548e-05,1.3274896221716788e-06,-4.1564466705522853e-07,1.2836723985945647e-06,3.53396,6.415021212499997e-06,3.53396,-1.161737850000006e-06,3.53396,7.105672250000003e-06
3.023952095808384,1.5759822305773966e-07,1.1518269201775245e-06,4.769833585377435e-06,1.3129007397049402e-06,-2.4928992234022636e-05,1.328896739253047e-06,-1.4129851485065559e-07,1.2845350677047204e-06,3.55244,6.8214716374999825e-06,3.55244,-8.608297825000071e-07,3.55244,6.992231926249998e-06
3.038922155688623,-4.056441429867521e-08,1.152227486166649e-06,4.715868227060168e-06,1.3144565756907837e-06,-2.62390334757181e-05,1.3301991618482654e-06,6.61588420463035e-08,1.2843307772145245e-06,3.57094,7.1739447374999926e-06,3.57094,-7.536672500000115e-07,3.57094,7.1417171874999954e-06
3.0538922155688626,-5.173639507362803e-07,1.1529512724544265e-06,4.066317556583757e-06,1.3153948423966349e-06,-2.5556510585641303e-05,1.3313457404235355e-06,-1.923162310217244e-07,1.2860328709415687e-06,3.58944,7.003545837499991e-06,3.58944,-6.399017500000036e-07,3.58944,7.260096962499993e-06
3.068862275449102,2.3008065442961707e-07,1.1534203309406005e-06,4.466228217015066e-06,1.316266082230466e-06,-2.651993379530423e-05,1.3323120896346435e-06,5.7358473854787506e-08,1.2871251957903177e-06,3.60795,7.274231674999994e-06,3.60795,-5.781486249999959e-07,3.60795,7.233902874999994e-06
3.0838323353293418,-7.516110832589266e-07,1.1536956691196143e-06,4.744620819832468e-06,1.316779059613464e-06,-2.6674521888857433e-05,1.3330524716949345e-06,-1.3473493120177517e-08,1.2867420343760095e-06,3.62648,7.5483083749999956e-06,3.62648,-5.656830000000073e-07,3.62648,7.112802499999994e-06
3.0988023952095816,-5.288258832810983e-07,1.154612222771626e-06,4.702478370916728e-06,1.3173286484615506e-06,-2.7302227666144092e-05,1.3346646554285355e-06,-2.2040914635446354e-07,1.2882433263090623e-06,3.64501,7.595359624999985e-06,3.64501,-5.240364999999969e-07,3.64501,6.892639312499998e-06
3.1137724550898205,1.7719414693978104e-07,1.1551015008028692e-06,4.89679462256171e-06,1.3182765460703143e-06,-2.742258438219575e-05,1.3352674740767496e-06,2.4816180343262837e-07,1.2887897067801855e-06,3.66355,7.499335124999991e-06,3.66355,-4.5017574999999985e-07,3.66355,6.937877812499996e-06
3.1287425149700603,4.034054107690803e-07,1.1554385012605308e-06,5.120082492770092e-06,1.3190431124634986e-06,-2.708520341195018e-05,1.337055910023126e-06,8.394901694654627e-08,1.2918615641045438e-06,3.6821,7.535791874999992e-06,3.6821,-4.1276875000000003e-07,3.6821,6.987814912499998e-06
3.1437125748502996,-3.029973483009236e-07,1.1566206875331338e-06,5.268591182107009e-06,1.3199347314506488e-06,-2.7329549664331187e-05,1.3379508258286968e-06,-9.718348202667058e-08,1.291452417267236e-06,3.70066,7.637304999999989e-06,3.70066,-5.327138749999979e-07,3.70066,7.052558099999999e-06
3.1586826347305395,7.132106437523791e-07,1.156658621711538e-06,5.0971673583441635e-06,1.3218896234795193e-06,-2.795676513561481e-05,1.3384208202408815e-06,-2.992471960898684e-07,1.291543670112907e-06,3.71923,7.370776374999992e-06,3.71923,-1.4695875000000604e-07,3.71923,7.399039499999998e-06
3.173652694610779,8.4655519428425e-07,1.1576293458940884e-06,5.378350787555515e-06,1.3210043642412563e-06,-2.831556474501394e-05,1.3405157344813517e-06,-5.678627047319231e-07,1.2947782987186542e-06,3.73781,7.740732874999994e-06,3.73781,-4.644357375000244e-08,3.73781,7.419236125e-06
3.188622754491018,-2.656619061332343e-07,1.1579003453235099e-06,5.861448592368403e-06,1.3224579823304376e-06,-2.8059081949826242e-05,1.3410885461664902e-06,-2.7731987336301843e-07,1.2944530470322653e-06,3.75639,8.039296499999991e-06,3.75639,4.620303749999294e-08,3.75639,7.489759124999998e-06
3.203592814371258,1.7586600293374623e-07,1.1585563800892696e-06,6.165903806562683e-06,1.3237526131807542e-06,-2.8156999363066316e-05,1.3420083354608362e-06,-1.9977729826894304e-08,1.2952600507690098e-06,3.77499,7.85841822499999e-06,3.77499,2.8259463749999463e-07,3.77499,7.373197875000001e-06
3.2185628742514973,2.6723541785694355e-07,1.1592830959996397e-06,4.6844666121863034e-06,1.3231794549798305e-06,-2.9167999807796944e-05,1.3428704790958406e-06,2.1291447141882853e-07,1.295111541036527e-06,3.7936,8.015513499999995e-06,3.7936,-1.2868294999999864e-07,3.7936,7.4602938749999994e-06
3.2335329341317367,2.1619808246583744e-07,1.1592865475255883e-06,5.996494978834664e-06,1.3246370439357707e-06,-2.9500074999769164e-05,1.343123180657925e-06,3.178531457609795e-08,1.2960896857946259e-06,3.81221,8.154275399999994e-06,3.81221,-5.052982500000003e-07,3.81221,7.250758374999994e-06
3.2485029940119765,8.433425057437566e-07,1.159583900545582e-06,6.347411103194751e-06,1.3252938105280889e-06,-2.9463370785733106e-05,1.3442774824187526e-06,-5.065832808544498e-07,1.296907423106293e-06,3.83084,8.623912874999998e-06,3.83084,-4.1713462500000373e-07,3.83084,7.014679874999995e-06
3.263473053892216,-1.868198459016669e-07,1.1605395662068064e-06,6.520871670962692e-06,1.3255049925063527e-06,-3.0034841217984452e-05,1.3456281606211817e-06,1.2522762839401518e-07,1.2997311035902112e-06,3.84947,8.818973749999996e-06,3.84947,4.490061250000046e-08,3.84947,7.373064624999996e-06
3.2784431137724557,4.128761573367544e-08,1.1603393097847202e-06,6.027876881141462e-06,1.3263029726292941e-06,-2.9447363362760228e-05,1.3464321456373747e-06,-4.376391625421976e-07,1.2984155246620034e-06,3.86811,8.629625374999988e-06,3.86811,8.598699999999657e-08,3.86811,7.2478183625000025e-06
3.2934131736526946,1.5263068815533607e-07,1.1615150974876714e-06,5.242631422470522e-06,1.326061661488765e-06,-3.0369962535428186e-05,1.3482619915742618e-06,2.7364078620761275e-07,1.3010458379803327e-06,3.88677,8.92263437499999e-06,3.88677,7.812286374999966e-07,3.88677,7.4497090000000005e-06
3.3083832335329344,-6.266474317634551e-07,1.161632793055264e-06,5.770572567768385e-06,1.3283518139269188e-06,-3.009990488860898e-05,1.3486668452530653e-06,8.464918622226651e-07,1.3023943253967679e-06,3.90543,8.855553237499992e-06,3.90543,4.446876874999943e-07,3.90543,7.647622374999998e-06
3.323353293413174,5.740414083338346e-07,1.1622417620096055e-06,6.305759556388313e-06,1.3286635055169425e-06,-3.011074998679116e-05,1.3493620737915526e-06,6.318940932106961e-07,1.3012430521333774e-06,3.9241,8.94852412499999e-06,3.9241,4.649240749999989e-07,3.9241,7.388631249999996e-06
3.3383233532934136,-1.1804106400102447e-07,1.162616296843946e-06,5.686548283993422e-06,1.329763111877992e-06,-3.163944159117405e-05,1.34914448515806e-06,7.705245929464347e-07,1.3022830550960341e-06,3.94278,9.332196762499995e-06,3.94278,4.1762349999999846e-07,3.94278,7.408913349999997e-06
3.3532934131736534,1.0063165621485865e-06,1.1630927864048259e-06,6.470566986615538e-06,1.3300007768876107e-06,-3.0700816231732615e-05,1.3512522061196048e-06,-4.6393320485305654e-07,1.3044263737134211e-06,3.96147,9.460401824999993e-06,3.96147,3.6617037500000655e-07,3.96147,7.888601837499995e-06
3.3682634730538923,3.12134916908839e-07,1.1634112300608992e-06,6.085607991513124e-06,1.3311358417378177e-06,-3.121259019410028e-05,1.3518745677950422e-06,1.1320023470645394e-08,1.3029038737331729e-06,3.98017,9.56690336249999e-06,3.98017,2.1029362499998855e-07,3.98017,7.889178712499999e-06
3.383233532934132,1.8004525324946284e-07,1.1642637580575693e-06,5.982651305532139e-06,1.3315235603603782e-06,-3.1825196754389326e-05,1.353013672570816e-06,-2.280758754643846e-07,1.3061354428135871e-06,3.99888,9.63918074999999e-06,3.99888,2.3002692499999626e-07,3.99888,8.030716624999999e-06
3.398203592814372,1.0689497416804971e-07,1.1646077930881245e-06,5.799278421054856e-06,1.3321626347490902e-06,-3.1967019402166506e-05,1.3543229024813711e-06,1.16813352373644e-07,1.3056124858690485e-06,4.0176,9.62634298749999e-06,4.0176,-7.270000000000694e-08,4.0176,8.077385749999998e-06
3.413173652694611,3.494734671760209e-07,1.1651322561405412e-06,6.716587553251465e-06,1.3336218455487378e-06,-3.1730322392423836e-05,1.355650562748069e-06,2.973853672137829e-07,1.3055566337858174e-06,4.03632,9.399418162499996e-06,4.03632,-5.280941125000017e-07,4.03632,8.031529375e-06
3.4281437125748506,2.868766924740898e-07,1.1658189313888064e-06,6.249603238969021e-06,1.3329458968514236e-06,-3.3304102127857e-05,1.3551463784688853e-06,-4.7512099370467465e-07,1.3062982758175239e-06,4.05506,9.45126744999999e-06,4.05506,8.135702500000258e-08,4.05506,8.448589499999995e-06
3.44311377245509,7.093761637821583e-07,1.166029610510737e-06,6.2009512168918804e-06,1.3329193908029028e-06,-3.231172418135781e-05,1.3558288460705176e-06,-2.1277465707168943e-07,1.3081144903930566e-06,4.07381,9.465833249999993e-06,4.07381,6.295033749999574e-08,4.07381,8.502047374999996e-06
3.45808383233533,-1.8650291228420294e-07,1.1666150377040722e-06,6.206508864905037e-06,1.33289875310596e-06,-3.197289398098047e-05,1.3564555392643971e-06,5.946278531207696e-07,1.3085877193598472e-06,4.09256,9.73803929999999e-06,4.09256,-4.87800249999998e-07,4.09256,8.400850499999999e-06
3.4730538922155696,-4.888619907587455e-07,1.166948362426228e-06,6.00384004348056e-06,1.3340220261203125e-06,-3.262284849949514e-05,1.3576074704591538e-06,1.991710737960254e-07,1.3092069987188128e-06,4.11133,9.58795506249999e-06,4.11133,-1.0096714750000057e-06,4.11133,8.222824249999998e-06
3.4880239520958085,9.71930019778658e-07,1.1674799682146077e-06,6.791214670227979e-06,1.3343314436478776e-06,-3.331798761835553e-05,1.3593621759982188e-06,-4.224062594637656e-07,1.312749449828982e-06,4.1301,9.78605969999999e-06,4.1301,-8.076986875000009e-07,4.1301,8.336186374999998e-06
3.5029940119760483,8.413211940405951e-07,1.168112687515432e-06,7.434274062253951e-06,1.335213149776333e-06,-3.269609716591976e-05,1.3598491849506359e-06,6.326295234008735e-08,1.310698609864499e-06,4.14889,9.354046124999994e-06,4.14889,-6.665545000000104e-07,4.14889,8.0604705e-06
3.5179640718562877,-1.5501975857756444e-07,1.1684181854565617e-06,6.505972136823535e-06,1.3355262716606807e-06,-3.336673085913658e-05,1.3601129230391214e-06,-3.166359737099911e-07,1.311343082694302e-06,4.16768,9.61015064999999e-06,4.16768,-7.008271250000086e-07,4.16768,8.241640374999997e-06
3.5329341317365275,4.1738618628118406e-07,1.1689173078086345e-06,6.883563106826196e-06,1.33615419418131e-06,-3.3094518877066366e-05,1.3617615214181093e-06,2.721365850500805e-09,1.3116483341146453e-06,4.18648,9.207311074999994e-06,4.18648,-9.386977499999971e-07,4.18648,8.216759249999996e-06
3.547904191616767,1.0238425399652005e-06,1.1691517018821403e-06,7.052963792284151e-06,1.3371205649320229e-06,-3.367615025288902e-05,1.3617438260697578e-06,-1.6606736094094808e-07,1.3123857958817799e-06,4.20529,8.79181687499999e-06,4.20529,-9.660521249999956e-07,4.20529,7.861715249999996e-06
3.562874251497006,1.1711536086531324e-07,1.1696988019421098e-06,6.7564849937614035e-06,1.3367911105303148e-06,-3.3787738855540464e-05,1.3622441012439652e-06,-3.453334892279123e-07,1.3120398585035952e-06,4.22412,8.802395087499993e-06,4.22412,-1.7497849999999936e-06,4.22412,8.148762474999997e-06
3.577844311377246,2.244626416431049e-07,1.1705386189321045e-06,7.725910789665881e-06,1.3368352125385206e-06,-3.408004403322272e-05,1.36297231344506e-06,4.211151922518079e-08,1.3142146873965642e-06,4.24295,9.045443999999983e-06,4.24295,-1.7709812375000104e-06,4.24295,8.240289999999999e-06
3.5928143712574854,9.619000009770075e-07,1.1711668912542166e-06,6.976580069732008e-06,1.3383097068817844e-06,-3.378301900390055e-05,1.3629966496105976e-06,-1.2369624382803366e-07,1.3163695059846367e-06,4.26179,8.929403312499993e-06,4.26179,-1.8246739874999979e-06,4.26179,8.501213512499993e-06
3.6077844311377247,-2.3876318151743813e-07,1.1712138396524125e-06,6.8384003831554575e-06,1.338748633221832e-06,-3.381313923467909e-05,1.3637181175645942e-06,8.190011581166492e-07,1.3180745917749688e-06,4.28064,9.194270374999994e-06,4.28064,-1.9108424250000047e-06,4.28064,8.688718749999993e-06
3.6227544910179645,2.1555704814720384e-07,1.1717703528331327e-06,7.2622566496238725e-06,1.3385115534662796e-06,-3.475997439375138e-05,1.3637780187667383e-06,2.326538532172869e-07,1.3166234573457325e-06,4.2995,9.075782999999996e-06,4.2995,-2.108287375000001e-06,4.2995,8.690657624999998e-06
3.637724550898204,6.02839684916246e-08,1.172088148255142e-06,6.167211970997133e-06,1.3399559631889022e-06,-3.473378414744001e-05,1.366677960611341e-06,-1.7565476013705575e-07,1.3163281061248451e-06,4.31836,9.452704624999988e-06,4.31836,-1.8657276500000075e-06,4.31836,8.649738112499996e-06
3.6526946107784437,4.935472951228318e-07,1.172325357840756e-06,6.934717999351819e-06,1.3404055813895502e-06,-3.472249001269151e-05,1.3661861325982223e-06,4.481318596023343e-07,1.3163551641837399e-06,4.33724,9.574503830000002e-06,4.33724,-1.884308137500007e-06,4.33724,8.619039624999997e-06
3.6676646706586826,5.979639579461441e-07,1.1733436188927167e-06,7.343146835603e-06,1.3400495178279025e-06,-3.4399309183834345e-05,1.366763468747994e-06,8.517940505225173e-08,1.3188610006030637e-06,4.35613,9.365640199999991e-06,4.35613,-2.0363080000000014e-06,4.35613,8.700532999999996e-06
3.6826347305389224,4.0852358978859e-07,1.1735410074837685e-06,7.316740794525144e-06,1.3401086512817962e-06,-3.421725525492655e-05,1.3672211079297913e-06,-4.818371003573143e-07,1.319138154110998e-06,4.37503,9.595021724999989e-06,4.37503,-1.7325111250000038e-06,4.37503,8.672102999999998e-06
3.6976047904191622,4.911773368507287e-07,1.1740858358999197e-06,6.6233585499211876e-06,1.3408700406529151e-06,-3.5003122275414e-05,1.3674072655332731e-06,1.7736262896043832e-07,1.3194755134407085e-06,4.39393,1.0071652874999986e-05,4.39393,-1.6999934999999995e-06,4.39393,8.923138499999998e-06
3.7125748502994016,-1.4821219455902887e-08,1.1745658956823162e-06,7.117493022394168e-06,1.3418452108614978e-06,-3.409417226190466e-05,1.3695272447188393e-06,-1.2376103751371187e-07,1.3181728909905513e-06,4.41285,9.996132612499995e-06,4.41285,-1.636455075000001e-06,4.41285,9.127898375000001e-06
3.7275449101796414,-4.188395002292449e-08,1.1747628646985842e-06,7.2547839622097605e-06,1.341359865798505e-06,-3.447515377389932e-05,1.3685899762516285e-06,-5.27615214004809e-07,1.3206910004250533e-06,4.43177,9.999970874999983e-06,4.43177,-1.3421512500000038e-06,4.43177,9.081473899999995e-06
3.7425149700598803,-1.4844534374730244e-07,1.1752809350081205e-06,6.668730502125869e-06,1.3424437314637433e-06,-3.47650425575635e-05,1.3703415777837818e-06,-8.151377874695316e-08,1.3219273779686483e-06,4.45071,1.0069213499999985e-05,4.45071,-1.635605125000005e-06,4.45071,9.164755874999994e-06
3.75748502994012,4.1218000457881567e-07,1.1756592207493196e-06,7.453499873334939e-06,1.3436640954925292e-06,-3.4350349724254725e-05,1.3708226800843913e-06,2.917761913857453e-07,1.322261506521415e-06,4.46965,9.924055449999991e-06,4.46965,-1.2441278750000043e-06,4.46965,9.192926812500001e-06
3.77245508982036,1.1319175416815571e-07,1.1763881768226483e-06,7.317691340641079e-06,1.3431353318838016e-06,-3.5139771687777464e-05,1.3714210340922224e-06,7.32643117341449e-07,1.3219501285929558e-06,4.48861,9.969049817374986e-06,4.48861,-1.2474438750000018e-06,4.48861,9.605796624999997e-06
3.7874251497005993,8.326820973031224e-09,1.17683210276767e-06,7.798803850000706e-06,1.3432646310069214e-06,-3.499776081835376e-05,1.3725166328260307e-06,-3.8865813981921545e-07,1.3220958793843035e-06,4.50757,1.002772631249999e-05,4.50757,-8.326370000000007e-07,4.50757,9.692483081249991e-06
3.8023952095808387,5.387769455454053e-08,1.1769564066011509e-06,8.144247104737788e-06,1.3449859102814879e-06,-3.51339931054961e-05,1.373649028137155e-06,5.632998279726539e-07,1.3222609670599062e-06,4.52654,1.004942682499999e-05,4.52654,-6.623306250000017e-07,4.52654,9.676037749999995e-06
3.817365269461078,8.876070205314504e-07,1.1774549085237252e-06,6.892354849648424e-06,1.3454955796924634e-06,-3.437222127493829e-05,1.372217392604672e-06,1.2967702205679375e-07,1.3249639698086906e-06,4.54553,1.0301368387499989e-05,4.54553,-7.354453750000014e-07,4.54553,9.720955599999999e-06
3.832335329341318,4.910645956109582e-07,1.1779298702285874e-06,7.712967996280376e-06,1.3453094597866043e-06,-3.59536880952113e-05,1.3738839511477742e-06,-1.4872005957884567e-07,1.3227840442650497e-06,4.56452,1.0168111499999986e-05,4.56452,-7.536911250000008e-07,4.56452,9.627142549999997e-06
3.8473053892215576,-1.3283687421989357e-07,1.178350249324752e-06,7.659877623586779e-06,1.3451014850843258e-06,-3.5278278143452033e-05,1.3737173476737647e-06,4.6895153703865466e-07,1.3245952305944103e-06,4.58352,1.0303575624999995e-05,4.58352,-5.79340375000001e-07,4.58352,9.6772841375e-06
3.8622754491017965,3.1456610264245155e-07,1.1786276138841054e-06,8.144039147545242e-06,1.3459680065948065e-06,-3.4631415075643074e-05,1.3736701365353483e-06,1.399803776698711e-07,1.3246496535220971e-06,4.60253,1.0564541874999985e-05,4.60253,-7.618918750000056e-07,4.60253,9.416905000000002e-06
3.8772455089820363,-5.0344890475202493e-08,1.1793567029574369e-06,7.837972270127066e-06,1.3473292774709842e-06,-3.5726685110276985e-05,1.3737667472229766e-06,7.411207408364232e-08,1.3238765067698903e-06,4.62155,1.0443292199999992e-05,4.62155,-4.5098175000000135e-07,4.62155,9.079159374999996e-06
3.8922155688622757,7.733735284394942e-08,1.1793416073498101e-06,6.621542008952257e-06,1.3478758972132011e-06,-3.499085418058804e-05,1.3749960376887592e-06,6.851948006462846e-07,1.3266530170498202e-06,4.64058,1.0377996449999987e-05,4.64058,-6.548616249999969e-07,4.64058,9.055424749999996e-06
3.9071856287425155,-6.78286551073784e-07,1.1799480927325015e-06,7.596954366853314e-06,1.3475966400342018e-06,-3.579292600104418e-05,1.3758238850488697e-06,-4.7140576981686827e-07,1.3263622362593843e-06,4.65962,1.0432878674999993e-05,4.65962,-8.128088249999994e-07,4.65962,9.023746749999996e-06
3.922155688622755,-2.0136018173683403e-07,1.1804304211039384e-06,7.552030605132011e-06,1.347157347821409e-06,-3.6122902168958466e-05,1.3753705920220252e-06,-1.0794313412741729e-07,1.3270007905928209e-06,4.67867,1.0553172249999985e-05,4.67867,-9.797341249999993e-07,4.67867,9.277615062499998e-06
3.9371257485029942,3.289000669236106e-07,1.1806138571879286e-06,7.936996255743305e-06,1.3479321938877831e-06,-3.546464576669231e-05,1.3754025915104468e-06,-2.588079080811129e-07,1.3294798551749553e-06,4.69773,1.0585518999999992e-05,4.69773,-9.490056250000086e-07,4.69773,9.389755375e-06
3.952095808383234,2.4013665847730437e-07,1.1811419226035114e-06,8.092145523760903e-06,1.3485910023349396e-06,-3.545121087142292e-05,1.376609662468201e-06,-3.1821295679717264e-07,1.3277834353025542e-06,4.71679,1.0736859249999992e-05,4.71679,-1.5983937500000028e-06,4.71679,9.658751874999997e-06
3.9670658682634734,4.153122137365e-07,1.1812032934179997e-06,8.099645804089237e-06,1.3475371780803449e-06,-3.510570721571025e-05,1.3764788638115183e-06,-2.345734236788749e-07,1.329417601950116e-06,4.73587,1.115671899999999e-05,4.73587,-1.6418244999999988e-06,4.73587,9.365124749999997e-06
3.9820359281437128,-3.6511442354250085e-07,1.1821129423250402e-06,7.009994521332783e-06,1.3480814709653128e-06,-3.5334845675205296e-05,1.377189637807137e-06,2.1172782102293126e-07,1.3292188275759908e-06,4.75496,1.0919508724999995e-05,4.75496,-1.4390720000000046e-06,4.75496,9.195785749999997e-06
3.9970059880239526,2.684375564199833e-07,1.1824901378946466e-06,6.585162750431009e-06,1.3478445913680294e-06,-3.683589578190917e-05,1.3770617885401804e-06,3.41618321520223e-07,1.329232586613249e-06,4.77406,1.0943118124999992e-05,4.77406,-1.393596999999998e-06,4.77406,9.308210249999996e-06
4.0119760479041915,2.1025813087584877e-07,1.1825188480166472e-06,7.2770257444123926e-06,1.3496114390691745e-06,-3.582947079813121e-05,1.3778878150162164e-06,1.72258037579254e-07,1.332160051612399e-06,4.79316,1.1012719624999997e-05,4.79316,-1.5073850500000067e-06,4.79316,9.332775624999999e-06
4.026946107784432,-1.1922657261985736e-07,1.1829861855505675e-06,7.292681440289903e-06,1.3504685386876875e-06,-3.4879706464395883e-05,1.3776491074617019e-06,-3.647749017697133e-08,1.3315422112940187e-06,4.81228,1.0784109999999998e-05,4.81228,-1.353212749999999e-06,4.81228,9.292674999999998e-06
4.041916167664671,1.1795957861894759e-07,1.1831588745872709e-06,6.550825610250391e-06,1.3497288800860987e-06,-3.586628855252738e-05,1.3791977316807333e-06,6.171291454719352e-07,1.3312912331729173e-06,4.8314,1.0879229249999992e-05,4.8314,-1.2456478125000059e-06,4.8314,9.6356585e-06
4.0568862275449105,-3.171304223235549e-07,1.1838011633251299e-06,7.675173461547708e-06,1.349728722007459e-06,-3.595196397515076e-05,1.3785686714379594e-06,-1.363470132803057e-07,1.3319942517319304e-06,4.85054,1.0410087499999988e-05,4.85054,-1.6641151249999936e-06,4.85054,9.817093149999998e-06
4.071856287425151,3.8788788651109684e-07,1.1843165602578902e-06,7.34018627467914e-06,1.3494152750236377e-06,-3.5730020072855865e-05,1.3780664596633506e-06,1.0187810548229581e-06,1.3321538303292713e-06,4.86968,1.0334410437499994e-05,4.86968,-1.6249648750000037e-06,4.86968,9.93501035e-06
4.086826347305389,6.707599624968074e-07,1.1848696125671152e-06,7.736440387441805e-06,1.351478253834689e-06,-3.629834876977017e-05,1.3792283238017093e-06,2.0025656575159505e-07,1.332851214351133e-06,4.88884,1.0709571524999995e-05,4.88884,-2.0183206375000036e-06,4.88884,1.0010385624999996e-05
4.101796407185629,2.1337288617730014e-07,1.1854282503699523e-06,7.479913048625952e-06,1.3513446859639187e-06,-3.5564106079790304e-05,1.380204770331013e-06,-2.594897625288288e-07,1.3340676165048567e-06,4.908,1.0815917937499995e-05,4.908,-2.0763254750000043e-06,4.908,1.00771445e-05
4.116766467065869,-9.721098499509133e-07,1.1857165219724036e-06,8.073257074196451e-06,1.350048134220186e-06,-3.598063472132443e-05,1.380027750275237e-06,-1.3018405929994892e-06,1.3346700547492677e-06,4.92717,1.0776962034999992e-05,4.92717,-1.8543290000000029e-06,4.92717,1.0171471624999997e-05
4.131736526946108,8.269809825703877e-08,1.1862080674788081e-06,7.268908293894956e-06,1.3514953946452065e-06,-3.6200089227782334e-05,1.380192645748628e-06,-6.017167729923533e-09,1.3351611831924542e-06,4.94636,1.0891312268749988e-05,4.94636,-1.714949875e-06,4.94636,9.935328999999992e-06
4.1467065868263475,5.872560141638748e-07,1.1867277688192993e-06,7.76322325615599e-06,1.3502616741713172e-06,-3.627139769770165e-05,1.380572054830375e-06,-1.9229180049452894e-08,1.335357580572872e-06,4.96555,1.0793509624999996e-05,4.96555,-1.4318321875000056e-06,4.96555,1.0335824124999997e-05
4.161676646706587,1.9841269512744958e-07,1.1869149681320993e-06,7.409302094944757e-06,1.3512091139906984e-06,-3.682683973984724e-05,1.3806888850719554e-06,-5.223251076871219e-07,1.3364635726418744e-06,4.98475,1.0367958462499994e-05,4.98475,-1.117303900000003e-06,4.98475,1.0307366499999992e-05
4.176646706586827,-3.577312871565956e-07,1.1873811079585404e-06,8.390260955114904e-06,1.3512336272374826e-06,-3.5673194022239764e-05,1.3822927405384324e-06,-3.420915026088482e-07,1.3338447900281603e-06,5.00396,1.0523219374999992e-05,5.00396,-1.1324807500000021e-06,5.00396,1.0083286999999997e-05
,,,,,,,,,5.02318,1.0212427574999996e-05,5.02318,-9.872115750000049e-07,5.02318,1.0088936625e-05
,,,,,,,,,5.04241,1.0421686512499994e-05,5.04241,-9.459711000000031e-07,5.04241,1.0223158499999997e-05
,,,,,,,,,5.06165,1.0570242662499998e-05,5.06165,-1.091815533750005e-06,5.06165,1.0249788749999999e-05
,,,,,,,,,5.0809,1.0854398412499989e-05,5.0809,-1.2915733750000044e-06,5.0809,1.0136441e-05
,,,,,,,,,5.10016,1.1337507624999994e-05,5.10016,-1.570846500000006e-06,5.10016,1.0288957999999998e-05
,,,,,,,,,5.11943,1.1282282749999991e-05,5.11943,-1.7731116250000027e-06,5.11943,1.0286150875e-05
,,,,,,,,,5.13871,1.1174031874999991e-05,5.13871,-1.5786314250000012e-06,5.13871,1.0183562074999998e-05
,,,,,,,,,5.158,1.1062458187499992e-05,5.158,-1.1975328499999995e-06,5.158,1.0351192875000001e-05
,,,,,,,,,5.1773,1.1558311999999997e-05,5.1773,-1.4607902750000009e-06,5.1773,1.0562880249999998e-05
,,,,,,,,,5.19661,1.1402069274999994e-05,5.19661,-1.4360496625000047e-06,5.19661,1.0454390249999994e-05
,,,,,,,,,5.21592,1.1366890249999991e-05,5.21592,-1.636471287500002e-06,5.21592,1.0575252499999997e-05
,,,,,,,,,5.23525,1.1297039199999992e-05,5.23525,-1.8947097162500017e-06,5.23525,1.0638326124999997e-05
,,,,,,,,,5.25459,1.1457571269999993e-05,5.25459,-1.8290857250000074e-06,5.25459,1.0393538624999994e-05
,,,,,,,,,5.27394,1.1276992249999993e-05,5.27394,-1.7123866200000085e-06,5.27394,1.0479728874999995e-05
,,,,,,,,,5.29329,1.1413343612499992e-05,5.29329,-1.5377155375000116e-06,5.29329,1.0566722249999997e-05
,,,,,,,,,5.31266,1.1360589229999993e-05,5.31266,-1.1675367625000048e-06,5.31266,1.0538605125e-05
,,,,,,,,,5.33203,1.1308948504749985e-05,5.33203,-1.0174591124999984e-06,5.33203,1.0608343375e-05
,,,,,,,,,5.35142,1.1487674999999995e-05,5.35142,-8.235825625000087e-07,5.35142,1.0215992749999999e-05
,,,,,,,,,5.37081,1.1676425662499997e-05,5.37081,-8.763260800000035e-07,5.37081,1.0475304587500001e-05
,,,,,,,,,5.39022,1.1621519737499992e-05,5.39022,-1.2039375112499931e-06,5.39022,1.0607584787499998e-05
,,,,,,,,,5.40963,1.1504763337499989e-05,5.40963,-1.250033625000001e-06,5.40963,1.07597537375e-05
,,,,,,,,,5.42906,1.180010659999999e-05,5.42906,-1.1710636249999993e-06,5.42906,1.08297620625e-05
,,,,,,,,,5.44849,1.148440368749999e-05,5.44849,-9.438917250000008e-07,5.44849,1.13687283e-05
,,,,,,,,,5.46793,1.1509393024999994e-05,5.46793,-1.2542583125000065e-06,5.46793,1.1694814674999995e-05
,,,,,,,,,5.48739,1.1646369949999993e-05,5.48739,-9.094482125000003e-07,5.48739,1.1797268749999994e-05
,,,,,,,,,5.50685,1.1655198187499988e-05,5.50685,-9.146221250000028e-07,5.50685,1.1815684374999996e-05
,,,,,,,,,5.52632,1.1474005374999988e-05,5.52632,-1.0481857625000046e-06,5.52632,1.1707349999999999e-05
,,,,,,,,,5.54581,1.154812237499999e-05,5.54581,-1.1378808750000033e-06,5.54581,1.171459725e-05
,,,,,,,,,5.5653,1.1762764324999996e-05,5.5653,-1.0917026125000042e-06,5.5653,1.1772148875e-05
,,,,,,,,,5.5848,1.1301303837499989e-05,5.5848,-9.037503879999955e-07,5.5848,1.200113475e-05
,,,,,,,,,5.60431,1.1373741762499994e-05,5.60431,-4.597122500000002e-07,5.60431,1.2172453462499997e-05
,,,,,,,,,5.62384,1.1369842662499993e-05,5.62384,-5.5037650000002006e-08,5.62384,1.2163090549999999e-05
,,,,,,,,,5.64337,1.1736984499999989e-05,5.64337,-6.708893750000499e-08,5.64337,1.2418826987499995e-05
,,,,,,,,,5.66291,1.2004895999999997e-05,5.66291,-5.975135000000229e-08,5.66291,1.2703146024999997e-05
,,,,,,,,,5.68246,1.211289612499999e-05,5.68246,-3.8386250000007005e-08,5.68246,1.2720157374999998e-05
,,,,,,,,,5.70202,1.2227775374999999e-05,5.70202,-1.5265525000000203e-07,5.70202,1.2689510937499996e-05
,,,,,,,,,5.72159,1.2418600124999996e-05,5.72159,-3.0004525000000605e-07,5.72159,1.2485208375e-05
,,,,,,,,,5.74117,1.265065562499999e-05,5.74117,-5.230046250000034e-07,5.74117,1.277664175e-05
,,,,,,,,,5.76076,1.2921733999999993e-05,5.76076,-5.841932625000008e-07,5.76076,1.2972472874999996e-05
,,,,,,,,,5.78036,1.295874199999999e-05,5.78036,-3.5231437500000016e-07,5.78036,1.3043979999999994e-05
,,,,,,,,,5.79997,1.2872014624999987e-05,5.79997,8.043938749999587e-08,5.79997,1.3108293837499998e-05
,,,,,,,,,5.81959,1.2859248249999989e-05,5.81959,4.461593749999684e-08,5.81959,1.3174772999999997e-05
,,,,,,,,,5.83922,1.2838549874999988e-05,5.83922,1.138757249999998e-07,5.83922,1.3552596749999999e-05
,,,,,,,,,5.85886,1.2977421624999992e-05,5.85886,8.361410874999968e-08,5.85886,1.3363289186250002e-05
,,,,,,,,,5.87851,1.2882586862499988e-05,5.87851,4.5155779999998927e-07,5.87851,1.3098856844999998e-05
,,,,,,,,,5.89817,1.3045474249999993e-05,5.89817,6.108455874999896e-07,5.89817,1.3253519374999998e-05
,,,,,,,,,5.91784,1.3192703874999995e-05,5.91784,6.781729624999973e-07,5.91784,1.3134284124999996e-05
,,,,,,,,,5.93751,1.3186287674999989e-05,5.93751,4.346041374999986e-07,5.93751,1.2934779374999995e-05
,,,,,,,,,5.9572,1.332932947499999e-05,5.9572,8.971323750000013e-07,5.9572,1.3044942162499997e-05
,,,,,,,,,5.9769,1.3464555024999993e-05,5.9769,9.50012549999996e-07,5.9769,1.2981214106249997e-05
,,,,,,,,,5.99661,1.3258018999999991e-05,5.99661,1.0118381749999952e-06,5.99661,1.3239956687499997e-05
,,,,,,,,,6.01633,1.3015619499999991e-05,6.01633,1.0477388749999973e-06,6.01633,1.3217778387499996e-05
,,,,,,,,,6.03605,1.3092845374999991e-05,6.03605,1.023368875e-06,6.03605,1.3170484999999996e-05
,,,,,,,,,6.05579,1.3068308137499995e-05,6.05579,1.0577184999999922e-06,6.05579,1.3337557337499998e-05
,,,,,,,,,6.07554,1.302525637499999e-05,6.07554,8.809516250000007e-07,6.07554,1.3290967999999994e-05
,,,,,,,,,6.0953,1.2729751499999994e-05,6.0953,8.574379999999867e-07,6.0953,1.3336339574999996e-05
,,,,,,,,,6.11507,1.2756680024999987e-05,6.11507,1.0173618750000013e-06,6.11507,1.3483381912499992e-05
,,,,,,,,,6.13484,1.2606558124999992e-05,6.13484,5.855206249999986e-07,6.13484,1.3762232187499995e-05
,,,,,,,,,6.15463,1.2720422424999989e-05,6.15463,6.085686249999996e-07,6.15463,1.3959664625e-05
,,,,,,,,,6.17443,1.2748433574999993e-05,6.17443,4.4694074999999717e-07,6.17443,1.4272703112499997e-05
,,,,,,,,,6.19423,1.299513792499999e-05,6.19423,4.3644499999999443e-07,6.19423,1.4218831624999997e-05
,,,,,,,,,6.21405,1.293443848749999e-05,6.21405,3.140940000000046e-07,6.21405,1.4158128399999995e-05
,,,,,,,,,6.23388,1.2880173287499998e-05,6.23388,5.758024999999515e-08,6.23388,1.4488030037499998e-05
,,,,,,,,,6.25371,1.2873268124999993e-05,6.25371,1.7531037500000072e-07,6.25371,1.4459643599999997e-05
,,,,,,,,,6.27356,1.3011324374999991e-05,6.27356,2.0618838749999438e-07,6.27356,1.4715329368749995e-05
,,,,,,,,,6.29342,1.2464770462499989e-05,6.29342,4.652851249999955e-07,6.29342,1.4890078699999996e-05
,,,,,,,,,6.31328,1.2429164874999987e-05,6.31328,4.998578749999939e-07,6.31328,1.4948144874999999e-05
,,,,,,,,,6.33316,1.2365578499999992e-05,6.33316,1.5063299999999846e-07,6.33316,1.4899120125e-05
,,,,,,,,,6.35305,1.2097566749999988e-05,6.35305,2.2096537499999953e-07,6.35305,1.5203659549999998e-05
,,,,,,,,,6.37294,1.2032462249999992e-05,6.37294,4.3041387499987186e-08,6.37294,1.5494694024999997e-05
,,,,,,,,,6.39285,1.2019686999999995e-05,6.39285,1.9484033749999288e-07,6.39285,1.5522032125e-05
,,,,,,,,,6.41277,1.1997064287499993e-05,6.41277,1.1102312499999513e-07,6.41277,1.5469275049999992e-05
,,,,,,,,,6.43269,1.2224141637499989e-05,6.43269,9.956924999999906e-08,6.43269,1.52735805e-05
,,,,,,,,,6.45263,1.2429891749999993e-05,6.45263,2.3308687500000452e-07,6.45263,1.5607188624999997e-05
,,,,,,,,,6.47258,1.2435856999999995e-05,6.47258,1.8661399999999746e-07,6.47258,1.5632085499999993e-05
,,,,,,,,,6.49253,1.251001674999999e-05,6.49253,2.428049999999974e-07,6.49253,1.5949123999999995e-05
,,,,,,,,,6.5125,1.2754608374999988e-05,6.5125,1.373028749999982e-07,6.5125,1.606897525e-05
,,,,,,,,,6.53247,1.2710873374999995e-05,6.53247,1.511896249999969e-07,6.53247,1.6200125124999995e-05
,,,,,,,,,6.55246,1.2795774837499994e-05,6.55246,5.879761250000024e-07,6.55246,1.651789525e-05
,,,,,,,,,6.57246,1.3018631087499987e-05,6.57246,9.640022500000008e-07,6.57246,1.65899130375e-05
,,,,,,,,,6.59246,1.3222778837499993e-05,6.59246,8.917682499999986e-07,6.59246,1.6788302749999996e-05
,,,,,,,,,6.61248,1.3394135424999988e-05,6.61248,7.588964249999938e-07,6.61248,1.686297557375e-05
,,,,,,,,,6.63251,1.367138071249999e-05,6.63251,7.232338124999972e-07,6.63251,1.69992867375e-05
,,,,,,,,,6.65254,1.3582142737499991e-05,6.65254,8.34093974999995e-07,6.65254,1.6896911724999997e-05
,,,,,,,,,6.67259,1.3814814125e-05,6.67259,6.322344624999929e-07,6.67259,1.6740800387499996e-05
,,,,,,,,,6.69264,1.3924865124999993e-05,6.69264,7.91159749999995e-07,6.69264,1.7002342374999998e-05
,,,,,,,,,6.71271,1.3856192124999999e-05,6.71271,6.516752499999998e-07,6.71271,1.715552275e-05
,,,,,,,,,6.73279,1.3902714262499996e-05,6.73279,9.434747000000056e-07,6.73279,1.7339414487499998e-05
,,,,,,,,,6.75287,1.406740534999999e-05,6.75287,1.0759055124999932e-06,6.75287,1.7768701249999997e-05
,,,,,,,,,6.77297,1.4003434012499989e-05,6.77297,8.762168749999937e-07,6.77297,1.8010942374999997e-05
,,,,,,,,,6.79308,1.4108037174999994e-05,6.79308,1.1835066250000038e-06,6.79308,1.8057276999999998e-05
,,,,,,,,,6.81319,1.3928225749999992e-05,6.81319,1.4626452499999939e-06,6.81319,1.8020335999999996e-05
,,,,,,,,,6.83332,1.3585270999999994e-05,6.83332,1.489439249999992e-06,6.83332,1.7876107749999996e-05
,,,,,,,,,6.85346,1.3679646874999987e-05,6.85346,1.4750116624999913e-06,6.85346,1.8133209999999995e-05
,,,,,,,,,6.8736,1.3787662534999995e-05,6.8736,1.4509547972499929e-06,6.8736,1.8041633874999997e-05
,,,,,,,,,6.89376,1.3832652687499995e-05,6.89376,1.3857326624999996e-06,6.89376,1.8104257249999997e-05
,,,,,,,,,6.91393,1.3826806912499994e-05,6.91393,1.118762187499992e-06,6.91393,1.8098539999999996e-05
,,,,,,,,,6.9341,1.3864234712499992e-05,6.9341,1.4928251374999954e-06,6.9341,1.8126273125000002e-05
,,,,,,,,,6.95429,1.3943215074999994e-05,6.95429,1.3259461374999928e-06,6.95429,1.8490053874999996e-05
,,,,,,,,,6.97449,1.4182819162499996e-05,6.97449,1.285428374999998e-06,6.97449,1.8463467e-05
,,,,,,,,,6.9947,1.4060119187499994e-05,6.9947,1.237113000000001e-06,6.9947,1.8433902375e-05
,,,,,,,,,7.01491,1.413321849999999e-05,7.01491,1.2508548749999958e-06,7.01491,1.8668671749999997e-05
,,,,,,,,,7.03514,1.4079961249999991e-05,7.03514,1.4330789625000057e-06,7.03514,1.8485777075e-05
,,,,,,,,,7.05538,1.4080844837499992e-05,7.05538,1.1265767499999916e-06,7.05538,1.86477461e-05
,,,,,,,,,7.07563,1.4417943774999992e-05,7.07563,1.1497043374999944e-06,7.07563,1.881014175e-05
,,,,,,,,,7.09589,1.4551464674999996e-05,7.09589,1.2490088749999961e-06,7.09589,1.8702954749999995e-05
,,,,,,,,,7.11615,1.473059874999999e-05,7.11615,1.1134217499999963e-06,7.11615,1.8841544193749997e-05
,,,,,,,,,7.13643,1.483444551249999e-05,7.13643,8.885259750000033e-07,7.13643,1.9256318949999993e-05
,,,,,,,,,7.15672,1.509260037499999e-05,7.15672,8.815588750000036e-07,7.15672,1.9592033499999996e-05
,,,,,,,,,7.17702,1.5302921624999997e-05,7.17702,8.564173749999958e-07,7.17702,1.9800860287499993e-05
,,,,,,,,,7.19733,1.5363186874999987e-05,7.19733,6.555128749999934e-07,7.19733,2.00168374125e-05
,,,,,,,,,7.21765,1.5328460424999992e-05,7.21765,7.952981249999997e-07,7.21765,2.0220082762499998e-05
,,,,,,,,,7.23798,1.538200049999999e-05,7.23798,2.8626174999999795e-07,7.23798,2.03655420375e-05
,,,,,,,,,7.25832,1.5474042374999995e-05,7.25832,4.423776749999981e-07,7.25832,2.050479480625e-05
,,,,,,,,,7.27867,1.5484355124999993e-05,7.27867,1.5020940000000176e-07,7.27867,2.0355354462499995e-05
,,,,,,,,,7.29903,1.5985289749999988e-05,7.29903,1.757623749999971e-07,7.29903,2.04564707e-05
,,,,,,,,,7.3194,1.603794187499999e-05,7.3194,1.4356874999990442e-08,7.3194,2.07040464e-05
,,,,,,,,,7.33978,1.5886007099999987e-05,7.33978,5.195643749999332e-08,7.33978,2.0764563750000004e-05
,,,,,,,,,7.36017,1.5610757062499995e-05,7.36017,-3.8589500000001234e-08,7.36017,2.0762042312500002e-05
,,,,,,,,,7.38057,1.567121886249999e-05,7.38057,-9.546100000000949e-08,7.38057,2.10973200875e-05
,,,,,,,,,7.40098,1.5619017599999987e-05,7.40098,-1.4190817499999998e-07,7.40098,2.1194891900000003e-05
,,,,,,,,,7.4214,1.5297422362499995e-05,7.4214,-5.073481124999979e-07,7.4214,2.1117842137499998e-05
,,,,,,,,,7.44183,1.5583894874999988e-05,7.44183,-4.786203375000073e-07,7.44183,2.15823628e-05
,,,,,,,,,7.46227,1.5786936687499995e-05,7.46227,-7.500881500000028e-07,7.46227,2.1692237699999998e-05
,,,,,,,,,7.48272,1.583678224999999e-05,7.48272,-6.375917874999964e-07,7.48272,2.1867331874999994e-05
,,,,,,,,,7.50318,1.58681225e-05,7.50318,-3.541996125000084e-07,7.50318,2.2091601124999992e-05
,,,,,,,,,7.52366,1.5844679924999992e-05,7.52366,-4.2768437500003125e-08,7.52366,2.2155017387499996e-05
,,,,,,,,,7.54414,1.5883387862499998e-05,7.54414,-1.7313558749999816e-07,7.54414,2.2018341996250003e-05
,,,,,,,,,7.56463,1.5706919249999995e-05,7.56463,6.713211249999103e-08,7.56463,2.1981823399999996e-05
,,,,,,,,,7.58513,1.5498540124999993e-05,7.58513,1.800917499999942e-07,7.58513,2.19368532125e-05
,,,,,,,,,7.60565,1.5683274499999986e-05,7.60565,2.0679149999999953e-07,7.60565,2.2011093500000002e-05
,,,,,,,,,7.62617,1.5809124624999997e-05,7.62617,3.78024999999577e-09,7.62617,2.235925625e-05
,,,,,,,,,7.6467,1.5927615999999993e-05,7.6467,-1.8281925000000542e-07,7.6467,2.2233408749999995e-05
,,,,,,,,,7.66725,1.5861710874999988e-05,7.66725,-3.2389300000000635e-07,7.66725,2.2473508749999993e-05
,,,,,,,,,7.6878,1.578026749999999e-05,7.6878,-1.72592400000007e-07,7.6878,2.2745744824999992e-05
,,,,,,,,,7.70837,1.5530059999999993e-05,7.70837,-2.4868600000001173e-07,7.70837,2.26428219375e-05
,,,,,,,,,7.72894,1.5229414012499992e-05,7.72894,-5.454024000000018e-07,7.72894,2.2831349937499996e-05
,,,,,,,,,7.74953,1.5078535562499995e-05,7.74953,-6.373874000000026e-07,7.74953,2.2789470749999994e-05
,,,,,,,,,7.77012,1.5185327349999993e-05,7.77012,-6.233820000000057e-07,7.77012,2.2609587999999995e-05
,,,,,,,,,7.79073,1.5113616424999995e-05,7.79073,-5.073290000000038e-07,7.79073,2.3086608124999998e-05
,,,,,,,,,7.81134,1.5140288261249991e-05,7.81134,-4.953603625000005e-07,7.81134,2.3114380124999998e-05
,,,,,,,,,7.83197,1.5178898303749993e-05,7.83197,-2.0758400000000076e-07,7.83197,2.3162942612499993e-05
,,,,,,,,,7.85261,1.5089315374999992e-05,7.85261,-9.114298750000359e-08,7.85261,2.33486835875e-05
,,,,,,,,,7.87325,1.5015326587499985e-05,7.87325,-1.247995750000016e-07,7.87325,2.358457869625e-05
,,,,,,,,,7.89391,1.5258395799999992e-05,7.89391,-2.763646510000036e-07,7.89391,2.3531136249999993e-05
,,,,,,,,,7.91458,1.5156361749999991e-05,7.91458,-2.5378216750000123e-07,7.91458,2.3537121374999998e-05
,,,,,,,,,7.93526,1.5210502374999993e-05,7.93526,-5.42740375000002e-07,7.93526,2.36878275e-05
,,,,,,,,,7.95594,1.5247687874999994e-05,7.95594,-1.823138000000017e-07,7.95594,2.3860012499999993e-05
,,,,,,,,,7.97664,1.5241498374999984e-05,7.97664,-1.4960150000003743e-08,7.97664,2.393927599999999e-05
,,,,,,,,,7.99735,1.5081050374999995e-05,7.99735,7.184691250000251e-08,7.99735,2.3698574999999995e-05
,,,,,,,,,8.01807,1.5362773124999997e-05,8.01807,-2.3373787500002228e-08,8.01807,2.3819003749999995e-05
,,,,,,,,,8.0388,1.5291439499999992e-05,8.0388,4.076212499999347e-08,8.0388,2.392888785e-05
,,,,,,,,,8.05954,1.5468580087499992e-05,8.05954,-1.8338125000013148e-08,8.05954,2.3802114649999997e-05
,,,,,,,,,8.08029,1.536922337499999e-05,8.08029,9.946874999997035e-09,8.08029,2.36250863375e-05
,,,,,,,,,8.10105,1.5255407749999987e-05,8.10105,-4.144242499999986e-07,8.10105,2.3572228037500003e-05
,,,,,,,,,8.12182,1.548778837499999e-05,8.12182,-4.7216716249999635e-07,8.12182,2.3683171149999995e-05
,,,,,,,,,8.14261,1.5495532912499993e-05,8.14261,-5.570055875000044e-07,8.14261,2.37819443875e-05
,,,,,,,,,8.1634,1.5476288049999992e-05,8.1634,-7.063186499999983e-07,8.1634,2.3954403249999996e-05
,,,,,,,,,8.1842,1.5556752449999984e-05,8.1842,-7.047894499999958e-07,8.1842,2.36246518e-05
,,,,,,,,,8.20501,1.5541641874999992e-05,8.20501,-6.878842875000045e-07,8.20501,2.3680772250000005e-05
,,,,,,,,,8.22584,1.554493474749999e-05,8.22584,-7.644806875000018e-07,8.22584,2.3800918e-05
,,,,,,,,,8.24667,1.559503599999999e-05,8.24667,-4.6829900000000085e-07,8.24667,2.3762743499999998e-05
,,,,,,,,,8.26751,1.590151087499999e-05,8.26751,-6.510448625000041e-07,8.26751,2.3637124624999994e-05
,,,,,,,,,8.28837,1.5902121249999988e-05,8.28837,-9.345861000000029e-07,8.28837,2.3903886999999998e-05
,,,,,,,,,8.30923,1.588399312499999e-05,8.30923,-1.0265873875000016e-06,8.30923,2.4199356875e-05
,,,,,,,,,8.33011,1.6154037699999994e-05,8.33011,-9.933024000000082e-07,8.33011,2.4190938e-05
,,,,,,,,,8.35099,1.614731747249999e-05,8.35099,-9.727345000000062e-07,8.35099,2.415342612499999e-05
,,,,,,,,,8.37189,1.6235400724999996e-05,8.37189,-1.3927322500000077e-06,8.37189,2.40685034375e-05
,,,,,,,,,8.3928,1.6322466537499992e-05,8.3928,-1.4950370000000098e-06,8.3928,2.4191769687499997e-05
,,,,,,,,,8.41372,1.618175212499999e-05,8.41372,-1.6281131250000108e-06,8.41372,2.4449241612500002e-05
,,,,,,,,,8.43464,1.6189923874999985e-05,8.43464,-1.7672551312500077e-06,8.43464,2.4445206512500003e-05
,,,,,,,,,8.45558,1.6429660499999988e-05,8.45558,-1.6817866250000108e-06,8.45558,2.459101112499999e-05
,,,,,,,,,8.47653,1.6192094124999993e-05,8.47653,-1.8490985500000007e-06,8.47653,2.4508587e-05
,,,,,,,,,8.49749,1.630385742499999e-05,8.49749,-1.8798295625000023e-06,8.49749,2.4630937425e-05
,,,,,,,,,8.51846,1.6252974562499988e-05,8.51846,-1.627002662499998e-06,8.51846,2.48991791e-05
,,,,,,,,,8.53944,1.6254789249999998e-05,8.53944,-1.7191542625000026e-06,8.53944,2.4842541437500005e-05
,,,,,,,,,8.56043,1.619072812499999e-05,8.56043,-1.6880169450000006e-06,8.56043,2.492901936249999e-05
,,,,,,,,,8.58143,1.625738322499999e-05,8.58143,-1.8357058375000018e-06,8.58143,2.4926203000000007e-05
,,,,,,,,,8.60244,1.6450895624999992e-05,8.60244,-2.1286655107499944e-06,8.60244,2.5396566999999996e-05
,,,,,,,,,8.62347,1.6546563874999994e-05,8.62347,-2.4490386250000047e-06,8.62347,2.5655505624999996e-05
,,,,,,,,,8.6445,1.6604555937499993e-05,8.6445,-2.373591750000003e-06,8.6445,2.5556268125e-05
,,,,,,,,,8.66554,1.680272209999999e-05,8.66554,-2.323205624999996e-06,8.66554,2.5664765374999998e-05
,,,,,,,,,8.6866,1.6791779999999996e-05,8.6866,-2.400097750000003e-06,8.6866,2.5399132887499997e-05
,,,,,,,,,8.70766,1.6666283799999983e-05,8.70766,-2.4197698674999995e-06,8.70766,2.5791011625000002e-05
,,,,,,,,,8.72873,1.6639020787874996e-05,8.72873,-2.240313687499999e-06,8.72873,2.5953445837500006e-05
,,,,,,,,,8.74982,1.676974471249999e-05,8.74982,-2.0139224374999996e-06,8.74982,2.6203197374999997e-05
,,,,,,,,,8.77092,1.6449079124999997e-05,8.77092,-1.8125971000000037e-06,8.77092,2.6258284774999987e-05
,,,,,,,,,8.79202,1.650082781249999e-05,8.79202,-1.8017006250000077e-06,8.79202,2.6084257125e-05
,,,,,,,,,8.81314,1.6567741322749995e-05,8.81314,-1.9161085e-06,8.81314,2.6236854874999997e-05
,,,,,,,,,8.83427,1.6506954287499998e-05,8.83427,-1.984689112499997e-06,8.83427,2.6416868374999995e-05
,,,,,,,,,8.85541,1.64712294375e-05,8.85541,-1.9084323125000033e-06,8.85541,2.6528476e-05
,,,,,,,,,8.87655,1.6586241749999993e-05,8.87655,-2.0951432125000045e-06,8.87655,2.6061876000000003e-05
,,,,,,,,,8.89771,1.6533597974999983e-05,8.89771,-2.219342800000009e-06,8.89771,2.6410673749999998e-05
,,,,,,,,,8.91888,1.666786762499999e-05,8.91888,-2.102115135000012e-06,8.91888,2.6659311637500006e-05
,,,,,,,,,8.94006,1.655455549999999e-05,8.94006,-2.1729806625000024e-06,8.94006,2.6750427949999995e-05
,,,,,,,,,8.96126,1.6611909249999993e-05,8.96126,-2.0308316250000067e-06,8.96126,2.6999708962499994e-05
,,,,,,,,,8.98246,1.675351012499999e-05,8.98246,-2.067863375000005e-06,8.98246,2.7003694624999998e-05
,,,,,,,,,9.00367,1.6841323749999987e-05,9.00367,-2.1869480124999996e-06,9.00367,2.7088673149999994e-05
,,,,,,,,,9.02489,1.680884212499999e-05,9.02489,-2.2666051875000026e-06,9.02489,2.6909142625000002e-05
,,,,,,,,,9.04613,1.661421013749999e-05,9.04613,-2.4209050000000063e-06,9.04613,2.7112561624999996e-05
,,,,,,,,,9.06737,1.6665006462499986e-05,9.06737,-2.528135375000008e-06,9.06737,2.7358227125000002e-05
,,,,,,,,,9.08863,1.680492499999999e-05,9.08863,-2.5903933375000058e-06,9.08863,2.7422489724999996e-05
,,,,,,,,,9.10989,1.698165381249999e-05,9.10989,-2.7595439874999993e-06,9.10989,2.7614604131249994e-05
,,,,,,,,,9.13117,1.6819739974999996e-05,9.13117,-2.726287350000003e-06,9.13117,2.7676582287499993e-05
,,,,,,,,,9.15245,1.709849224999999e-05,9.15245,-2.9324733487500025e-06,9.15245,2.7670767512499998e-05
,,,,,,,,,9.17375,1.7163577124999982e-05,9.17375,-3.2216446249999977e-06,9.17375,2.78461373375e-05
,,,,,,,,,9.19506,1.738544381249999e-05,9.19506,-3.2654931400000064e-06,9.19506,2.7843456500000003e-05
,,,,,,,,,9.21638,1.7294962674999996e-05,9.21638,-3.171275725000009e-06,9.21638,2.7946587837499997e-05
,,,,,,,,,9.23771,1.7311158124999992e-05,9.23771,-3.159920675000005e-06,9.23771,2.828011025e-05
,,,,,,,,,9.25905,1.732926249999999e-05,9.25905,-3.4047877875000017e-06,9.25905,2.853596274999999e-05
,,,,,,,,,9.2804,1.7467782374999998e-05,9.2804,-3.506347987500008e-06,9.2804,2.85113961125e-05
,,,,,,,,,9.30176,1.751519674999999e-05,9.30176,-3.556462149999999e-06,9.30176,2.8338693874999998e-05
,,,,,,,,,9.32313,1.756803424999999e-05,9.32313,-3.210712300000004e-06,9.32313,2.8293514287500002e-05
,,,,,,,,,9.34452,1.755699799999999e-05,9.34452,-3.184026075e-06,9.34452,2.8464040249999992e-05
,,,,,,,,,9.36591,1.7634970374999993e-05,9.36591,-3.3266943500000075e-06,9.36591,2.8582387249999993e-05
,,,,,,,,,9.38731,1.7906765024999988e-05,9.38731,-3.274591000000003e-06,9.38731,2.851159e-05
,,,,,,,,,9.40873,1.8153723987499987e-05,9.40873,-3.2878291250000082e-06,9.40873,2.886565977499999e-05
,,,,,,,,,9.43016,1.7985198974999988e-05,9.43016,-3.1948251000000054e-06,9.43016,2.8869668212500005e-05
,,,,,,,,,9.45159,1.7996473874999985e-05,9.45159,-3.2827224500000007e-06,9.45159,2.8834910999999994e-05
,,,,,,,,,9.47304,1.8056783637499995e-05,9.47304,-3.2368360624999974e-06,9.47304,2.914184217375e-05
,,,,,,,,,9.4945,1.7793176974999993e-05,9.4945,-3.235612875000006e-06,9.4945,2.9081447412499995e-05
,,,,,,,,,9.51597,1.8065739024999987e-05,9.51597,-3.348816962500002e-06,9.51597,2.9133400137499984e-05
,,,,,,,,,9.53745,1.8077052749999996e-05,9.53745,-3.407244900000005e-06,9.53745,2.9210346087499997e-05
,,,,,,,,,9.55894,1.8238895374999994e-05,9.55894,-3.272536874999998e-06,9.55894,2.9180677074999997e-05
,,,,,,,,,9.58044,1.838057854999999e-05,9.58044,-3.2872756875000072e-06,9.58044,2.9070228425000003e-05
,,,,,,,,,9.60195,1.871511506249999e-05,9.60195,-3.3321341250000075e-06,9.60195,2.9297460912499994e-05
,,,,,,,,,9.62347,1.8794419443749993e-05,9.62347,-3.3403391250000055e-06,9.62347,2.94150243125e-05
,,,,,,,,,9.645,1.8946266162499993e-05,9.645,-3.3224833750000062e-06,9.645,2.9400657124999993e-05
,,,,,,,,,9.66655,1.9024330387499995e-05,9.66655,-3.4003947499999995e-06,9.66655,2.9445765671249998e-05
,,,,,,,,,9.6881,1.9145673862499994e-05,9.6881,-3.5744702500000048e-06,9.6881,2.9625984e-05
,,,,,,,,,9.70967,1.9224520349999997e-05,9.70967,-3.5146502499999942e-06,9.70967,2.9857500374999995e-05
,,,,,,,,,9.73124,1.9384911924999994e-05,9.73124,-3.235860500000006e-06,9.73124,3.0220637124999994e-05
,,,,,,,,,9.75283,1.9603788262499994e-05,9.75283,-3.170644224999998e-06,9.75283,3.0264288013750002e-05
,,,,,,,,,9.77443,1.969538288749999e-05,9.77443,-3.2294503125000124e-06,9.77443,3.0213188512499993e-05
,,,,,,,,,9.79604,1.9670010187499983e-05,9.79604,-3.434213875000004e-06,9.79604,3.0172927637499992e-05
,,,,,,,,,9.81766,1.967148391999999e-05,9.81766,-3.3158491249999965e-06,9.81766,3.011231506249999e-05
,,,,,,,,,9.83929,1.9682122574999994e-05,9.83929,-3.313774375000006e-06,9.83929,3.02680523125e-05
,,,,,,,,,9.86093,1.972558539999999e-05,9.86093,-3.4649057625000027e-06,9.86093,3.0210462874999997e-05
,,,,,,,,,9.88258,1.9912878749999994e-05,9.88258,-3.557572750000005e-06,9.88258,3.0506798599999998e-05
,,,,,,,,,9.90425,1.997383287499999e-05,9.90425,-3.622934712500007e-06,9.90425,3.0657525662499993e-05
,,,,,,,,,9.92592,2.0154262124999993e-05,9.92592,-3.384290587500006e-06,9.92592,3.05678075e-05
,,,,,,,,,9.9476,2.0066033624999985e-05,9.9476,-3.3123017124999967e-06,9.9476,3.060466487499999e-05
,,,,,,,,,9.9693,2.0178836e-05,9.9693,-3.3212489999999987e-06,9.9693,3.0678476625e-05
,,,,,,,,,9.99101,2.0278528874999995e-05,9.99101,-3.382099125000003e-06,9.99101,3.0767874625e-05
,,,,,,,,,10.0127,2.0347165249999994e-05,10.0127,-3.447075625000002e-06,10.0127,3.06812860625e-05
,,,,,,,,,10.0345,2.0431806124999985e-05,10.0345,-3.2014393750000014e-06,10.0345,3.060864125e-05
,,,,,,,,,10.0562,2.0450175624999992e-05,10.0562,-3.3386870000000036e-06,10.0562,3.063521875e-05
,,,,,,,,,10.0779,2.063878324999999e-05,10.0779,-3.4219212499999983e-06,10.0779,3.059292637499999e-05
,,,,,,,,,10.0997,2.0722553749999992e-05,10.0997,-3.439658000000002e-06,10.0997,3.06633776625e-05
,,,,,,,,,10.1215,2.0801087999999994e-05,10.1215,-3.4096506437499955e-06,10.1215,3.0662872262499994e-05
,,,,,,,,,10.1433,2.0940694374999993e-05,10.1433,-3.4444107600000013e-06,10.1433,3.062668159249999e-05
,,,,,,,,,10.165,2.0889771424999996e-05,10.165,-3.3337259875000055e-06,10.165,3.0470049124999998e-05
,,,,,,,,,10.1869,2.0696463374999988e-05,10.1869,-3.253041374999998e-06,10.1869,3.058825125e-05
,,,,,,,,,10.2087,2.0808282249999995e-05,10.2087,-3.4180972500000046e-06,10.2087,3.0797342624999996e-05
,,,,,,,,,10.2305,2.0880275624999996e-05,10.2305,-3.4010110000000036e-06,10.2305,3.0783911375e-05
,,,,,,,,,10.2523,2.0987768774999993e-05,10.2523,-3.2871681250000135e-06,10.2523,3.077297943749999e-05
,,,,,,,,,10.2742,2.081825189999999e-05,10.2742,-3.3627915750000083e-06,10.2742,3.080433062499999e-05
,,,,,,,,,10.296,2.1042504837499986e-05,10.296,-3.565790375000007e-06,10.296,3.0590513887499994e-05
,,,,,,,,,10.3179,2.1068761973749985e-05,10.3179,-3.483322899999999e-06,10.3179,3.053520537499999e-05
,,,,,,,,,10.3398,2.1006417602499993e-05,10.3398,-3.672985887500003e-06,10.3398,3.058167775e-05
,,,,,,,,,10.3617,2.1142081287499994e-05,10.3617,-3.6582998750000058e-06,10.3617,3.0690643375e-05
,,,,,,,,,10.3836,2.1259649649999988e-05,10.3836,-3.584701400000009e-06,10.3836,3.0587090625e-05
,,,,,,,,,10.4055,2.1289924029999993e-05,10.4055,-3.6256260750000062e-06,10.4055,3.059719349999999e-05
,,,,,,,,,10.4274,2.1468610224999988e-05,10.4274,-3.518393912500006e-06,10.4274,3.0514045687499993e-05
,,,,,,,,,10.4494,2.1296108412499993e-05,10.4494,-3.609476900000009e-06,10.4494,3.06011573625e-05
,,,,,,,,,10.4713,2.1148340124999984e-05,10.4713,-3.6502474125000034e-06,10.4713,3.052144564975e-05
,,,,,,,,,10.4933,2.1095858849999996e-05,10.4933,-3.548200962500002e-06,10.4933,3.03937914e-05
,,,,,,,,,10.5152,2.1151066549999985e-05,10.5152,-3.6719911250000064e-06,10.5152,3.0323794212500007e-05
,,,,,,,,,10.5372,2.1179329112500004e-05,10.5372,-3.4720618000000065e-06,10.5372,3.0264229187500006e-05
,,,,,,,,,10.5592,2.1157401049999994e-05,10.5592,-3.417165712499998e-06,10.5592,3.0216652875000004e-05
,,,,,,,,,10.5812,2.1296290412499994e-05,10.5812,-3.299748425000004e-06,10.5812,3.0063926350000004e-05
,,,,,,,,,10.6032,2.1331500062499983e-05,10.6032,-3.3321877500000033e-06,10.6032,3.02420031625e-05
,,,,,,,,,10.6252,2.1263896324999993e-05,10.6252,-3.3880967500000086e-06,10.6252,3.0309142250000005e-05
,,,,,,,,,10.6473,2.157517862499999e-05,10.6473,-3.2899597500000124e-06,10.6473,3.0243064824999997e-05
,,,,,,,,,10.6693,2.1557221287499992e-05,10.6693,-3.379398487500009e-06,10.6693,3.02827727e-05
,,,,,,,,,10.6914,2.1441606748749984e-05,10.6914,-3.4244732500000027e-06,10.6914,3.03254983625e-05
,,,,,,,,,10.7134,2.16050093125e-05,10.7134,-3.287367125000001e-06,10.7134,3.0285680862499995e-05
,,,,,,,,,10.7355,2.1657564223749996e-05,10.7355,-3.189564437500004e-06,10.7355,3.03422163375e-05
,,,,,,,,,10.7576,2.155993999999999e-05,10.7576,-3.0639422000000044e-06,10.7576,3.046817189e-05
,,,,,,,,,10.7797,2.161102162499999e-05,10.7797,-3.1333911000000032e-06,10.7797,3.058380775e-05
,,,,,,,,,10.8018,2.1754696824999993e-05,10.8018,-3.2178562749999983e-06,10.8018,3.057255075e-05
,,,,,,,,,10.8239,2.181849836499999e-05,10.8239,-3.3104976250000043e-06,10.8239,3.048298356249999e-05
,,,,,,,,,10.8461,2.1936307125e-05,10.8461,-3.2635376250000057e-06,10.8461,3.05107647125e-05
,,,,,,,,,10.8682,2.2090809462499986e-05,10.8682,-3.2010683375000014e-06,10.8682,3.0448577e-05
,,,,,,,,,10.8904,2.2202305124999996e-05,10.8904,-3.157949375000005e-06,10.8904,3.0306373874999998e-05
,,,,,,,,,10.9126,2.220041332499999e-05,10.9126,-3.095407862500006e-06,10.9126,3.0571861625e-05
,,,,,,,,,10.9347,2.2356009412499992e-05,10.9347,-3.017019250000006e-06,10.9347,3.053726987500001e-05
,,,,,,,,,10.9569,2.243803479999999e-05,10.9569,-3.078152712500008e-06,10.9569,3.060881e-05
,,,,,,,,,10.9791,2.2390239394999996e-05,10.9791,-2.986741300000007e-06,10.9791,3.057974475e-05
,,,,,,,,,11.0013,2.231852121249999e-05,11.0013,-3.1032234125000044e-06,11.0013,3.064622227499999e-05
,,,,,,,,,11.0236,2.2323465374999997e-05,11.0236,-3.1451244125000076e-06,11.0236,3.0503448375000003e-05
,,,,,,,,,11.0458,2.2087609962499994e-05,11.0458,-2.8894586624999944e-06,11.0458,3.0425539737500002e-05
,,,,,,,,,11.068,2.196155269999999e-05,11.068,-2.8851509311250135e-06,11.068,3.0446122149999997e-05
,,,,,,,,,11.0903,2.1997571174999997e-05,11.0903,-2.8491662250000046e-06,11.0903,3.0320157750000004e-05
,,,,,,,,,11.1126,2.225155274999999e-05,11.1126,-2.7956584112500096e-06,11.1126,3.0155639894999996e-05
,,,,,,,,,11.1348,2.233310624999999e-05,11.1348,-2.774699637500001e-06,11.1348,3.0222672375000003e-05
,,,,,,,,,11.1571,2.226352649999999e-05,11.1571,-2.9910938250000042e-06,11.1571,3.02455950625e-05
,,,,,,,,,11.1794,2.231837012499999e-05,11.1794,-2.8596048724999955e-06,11.1794,3.008481756249999e-05
,,,,,,,,,11.2017,2.2375477e-05,11.2017,-2.928089762500001e-06,11.2017,2.9967807787499996e-05
,,,,,,,,,11.2241,2.2479394362499995e-05,11.2241,-3.023161600000005e-06,11.2241,2.9950319712500004e-05
,,,,,,,,,11.2464,2.2514376624999994e-05,11.2464,-2.940226300000002e-06,11.2464,3.0015310275e-05
,,,,,,,,,11.2687,2.2464716374999994e-05,11.2687,-2.850434375000004e-06,11.2687,2.9969402362499995e-05
,,,,,,,,,11.2911,2.263316624999999e-05,11.2911,-2.9093676250000036e-06,11.2911,2.9984580984999997e-05
,,,,,,,,,11.3135,2.2587168000000002e-05,11.3135,-2.9549401000000056e-06,11.3135,2.992034827499999e-05
,,,,,,,,,11.3358,2.2620694374999994e-05,11.3358,-3.028050837500014e-06,11.3358,2.9792767174999995e-05
,,,,,,,,,11.3582,2.294472749999999e-05,11.3582,-3.0104583874999986e-06,11.3582,2.9693728975e-05
,,,,,,,,,11.3806,2.3107926624999985e-05,11.3806,-2.985895262500004e-06,11.3806,2.9498673187499995e-05
,,,,,,,,,11.403,2.3151883e-05,11.403,-2.964861000000006e-06,11.403,2.9471485225e-05
,,,,,,,,,11.4255,2.3220397624999988e-05,11.4255,-2.9031897749999944e-06,11.4255,2.945928558750001e-05
,,,,,,,,,11.4479,2.3450688374999988e-05,11.4479,-2.8169025000000036e-06,11.4479,2.9527478287500002e-05
,,,,,,,,,11.4704,2.3708219449999992e-05,11.4704,-2.9270763749999973e-06,11.4704,2.9532421812500006e-05
,,,,,,,,,11.4928,2.3748381662499992e-05,11.4928,-3.230999587500003e-06,11.4928,2.9492399474999986e-05
,,,,,,,,,11.5153,2.3976178262499985e-05,11.5153,-3.259373687500005e-06,11.5153,2.9456338499999993e-05
,,,,,,,,,11.5378,2.422146821249999e-05,11.5378,-3.3783941250000045e-06,11.5378,2.9521227462499998e-05
,,,,,,,,,11.5603,2.4140471049999993e-05,11.5603,-3.284938662500003e-06,11.5603,2.973370616249999e-05
,,,,,,,,,11.5828,2.410261404624999e-05,11.5828,-3.335247512500002e-06,11.5828,2.9880136099999995e-05
,,,,,,,,,11.6053,2.4332464874999986e-05,11.6053,-3.340224183749996e-06,11.6053,2.978774649999999e-05
,,,,,,,,,11.6278,2.4399145349999995e-05,11.6278,-3.380809653750008e-06,11.6278,2.9740104624999995e-05
,,,,,,,,,11.6503,2.4444375187499997e-05,11.6503,-3.415783787500001e-06,11.6503,2.9606204412500003e-05
,,,,,,,,,11.6729,2.47095409e-05,11.6729,-3.3553354624999967e-06,11.6729,2.9534102175e-05
,,,,,,,,,11.6954,2.4793324919999995e-05,11.6954,-3.322800012499992e-06,11.6954,2.94899513875e-05
,,,,,,,,,11.718,2.4779353862499986e-05,11.718,-3.3725859750000027e-06,11.718,2.9410871274999997e-05
,,,,,,,,,11.7406,2.482725736249999e-05,11.7406,-3.3876489000000003e-06,11.7406,2.9422555927499995e-05
,,,,,,,,,11.7632,2.4808778562499986e-05,11.7632,-3.4533434875000014e-06,11.7632,2.9247692236249997e-05
,,,,,,,,,11.7858,2.497627862499999e-05,11.7858,-3.425192174999999e-06,11.7858,2.9185538125000004e-05
,,,,,,,,,11.8084,2.506480054999999e-05,11.8084,-3.3617827125000016e-06,11.8084,2.8822537287499993e-05
,,,,,,,,,11.831,2.5151786499999995e-05,11.831,-3.437097249999999e-06,11.831,2.8702379424999995e-05
,,,,,,,,,11.8537,2.5328556849999985e-05,11.8537,-3.3271346250000047e-06,11.8537,2.8688062862499996e-05
,,,,,,,,,11.8763,2.5409801512499993e-05,11.8763,-3.3539567125000104e-06,11.8763,2.8584616507499995e-05
,,,,,,,,,11.899,2.5595644524999996e-05,11.899,-3.200343012500002e-06,11.899,2.84840753625e-05
,,,,,,,,,11.9216,2.5632871816249992e-05,11.9216,-3.1720390000000062e-06,11.9216,2.8400310712499996e-05
,,,,,,,,,11.9443,2.5620552311249994e-05,11.9443,-3.034233262500002e-06,11.9443,2.8309674699999998e-05
,,,,,,,,,11.967,2.5865179449999996e-05,11.967,-3.0039300250000035e-06,11.967,2.8262401041124993e-05
,,,,,,,,,11.9897,2.5890821912499985e-05,11.9897,-2.949826350000002e-06,11.9897,2.8136238975e-05
,,,,,,,,,12.0125,2.6158934499999996e-05,12.0125,-2.8442569000000067e-06,12.0125,2.8079702149999998e-05
,,,,,,,,,12.0352,2.622584187499999e-05,12.0352,-2.7858305624999995e-06,12.0352,2.795780625e-05
,,,,,,,,,12.0579,2.6258546624999986e-05,12.0579,-2.810973487500001e-06,12.0579,2.795087698749999e-05
,,,,,,,,,12.0807,2.631515174999999e-05,12.0807,-2.7891617499999973e-06,12.0807,2.786402655e-05
,,,,,,,,,12.1034,2.6339061624999994e-05,12.1034,-2.7714164624999985e-06,12.1034,2.7838085837499997e-05
,,,,,,,,,12.1262,2.657140824999998e-05,12.1262,-2.80848928875e-06,12.1262,2.77903205e-05
,,,,,,,,,12.149,2.648949287499999e-05,12.149,-2.6940831125000043e-06,12.149,2.7600735437499992e-05
,,,,,,,,,12.1718,2.658143328749999e-05,12.1718,-2.6616922750000003e-06,12.1718,2.7542941281249994e-05
,,,,,,,,,12.1946,2.66879289125e-05,12.1946,-2.6494268625000025e-06,12.1946,2.7320512875e-05
,,,,,,,,,12.2174,2.6744714637499995e-05,12.2174,-2.633875637500005e-06,12.2174,2.7321749225e-05
,,,,,,,,,12.2403,2.693031829999999e-05,12.2403,-2.562177600000004e-06,12.2403,2.7226207999999995e-05
,,,,,,,,,12.2631,2.698686087499999e-05,12.2631,-2.4827412374999997e-06,12.2631,2.7105889462500004e-05
,,,,,,,,,12.286,2.695752612499999e-05,12.286,-2.4051076174999994e-06,12.286,2.714387846875e-05
,,,,,,,,,12.3088,2.7002735737499987e-05,12.3088,-2.1182316000000006e-06,12.3088,2.7059464099999997e-05
,,,,,,,,,12.3317,2.706319668749999e-05,12.3317,-2.0840608749999997e-06,12.3317,2.7150412775e-05
,,,,,,,,,12.3546,2.708564866624999e-05,12.3546,-1.8905626250000021e-06,12.3546,2.7145706825e-05
,,,,,,,,,12.3775,2.715041479999999e-05,12.3775,-1.8737378749999998e-06,12.3775,2.71856140625e-05
,,,,,,,,,12.4004,2.7286199149999988e-05,12.4004,-1.7886279999999984e-06,12.4004,2.71893877625e-05
,,,,,,,,,12.4233,2.7461009131249986e-05,12.4233,-1.6957650250000038e-06,12.4233,2.7117179699999996e-05
,,,,,,,,,12.4463,2.7431196349999995e-05,12.4463,-1.854967175e-06,12.4463,2.6793308712499997e-05
,,,,,,,,,12.4692,2.7474443749999987e-05,12.4692,-1.921679300000003e-06,12.4692,2.674546867499999e-05
,,,,,,,,,12.4922,2.7566450625e-05,12.4922,-1.9593996837500003e-06,12.4922,2.6409353624999997e-05
,,,,,,,,,12.5151,2.7683532874999984e-05,12.5151,-1.9625841987500063e-06,12.5151,2.6305350375e-05
,,,,,,,,,12.5381,2.7831557949999996e-05,12.5381,-2.115688612499998e-06,12.5381,2.6087542750000003e-05
,,,,,,,,,12.5611,2.7931611949999992e-05,12.5611,-2.0369643124999945e-06,12.5611,2.618627075e-05
,,,,,,,,,12.5841,2.8093458087499997e-05,12.5841,-2.047802375000012e-06,12.5841,2.6133901374999995e-05
,,,,,,,,,12.6071,2.7977064899999996e-05,12.6071,-2.0777842500000077e-06,12.6071,2.602897225e-05
,,,,,,,,,12.6301,2.800486546249999e-05,12.6301,-2.0755698750000027e-06,12.6301,2.6035664875000004e-05
,,,,,,,,,12.6532,2.8097479125e-05,12.6532,-2.0667122500000138e-06,12.6532,2.5917075875000005e-05
,,,,,,,,,12.6762,2.8189150587499986e-05,12.6762,-2.1706974875000088e-06,12.6762,2.5710721624999993e-05
,,,,,,,,,12.6993,2.8269475749999996e-05,12.6993,-2.301352899999998e-06,12.6993,2.5509088874999996e-05
,,,,,,,,,12.7224,2.828365899999999e-05,12.7224,-2.306241424999998e-06,12.7224,2.5418336125e-05
,,,,,,,,,12.7454,2.848538712499999e-05,12.7454,-2.3472459250000057e-06,12.7454,2.5209353749999998e-05
,,,,,,,,,12.7685,2.8500694624999994e-05,12.7685,-2.5449410862500095e-06,12.7685,2.5190431750000004e-05
,,,,,,,,,12.7917,2.852007499999999e-05,12.7917,-2.498907225000008e-06,12.7917,2.5110667237499998e-05
,,,,,,,,,12.8148,2.857286387499999e-05,12.8148,-2.5618609124999956e-06,12.8148,2.4932607124999998e-05
,,,,,,,,,12.8379,2.8628594999999992e-05,12.8379,-2.623585862500008e-06,12.8379,2.4786862124999994e-05
,,,,,,,,,12.861,2.8733527125e-05,12.861,-2.5001735000000045e-06,12.861,2.4629486575e-05
,,,,,,,,,12.8842,2.8728630024999995e-05,12.8842,-2.604522749999999e-06,12.8842,2.4639273224999997e-05
,,,,,,,,,12.9074,2.8660945737499985e-05,12.9074,-2.813604312499996e-06,12.9074,2.4560453412499998e-05
,,,,,,,,,12.9305,2.8680560624999992e-05,12.9305,-2.7792386625000055e-06,12.9305,2.4445007774999998e-05
,,,,,,,,,12.9537,2.8746240749999992e-05,12.9537,-2.843321875000008e-06,12.9537,2.4256226187500004e-05
,,,,,,,,,12.9769,2.9009541374999995e-05,12.9769,-2.8566996725000025e-06,12.9769,2.4031401262499994e-05
,,,,,,,,,13.0001,2.9158366912499997e-05,13.0001,-2.9746376837499976e-06,13.0001,2.3882279762499997e-05
,,,,,,,,,13.0234,2.926781921249999e-05,13.0234,-2.9067934999999996e-06,13.0234,2.3774044612499994e-05
,,,,,,,,,13.0466,2.939736762499999e-05,13.0466,-2.9796394250000055e-06,13.0466,2.3638258862499998e-05
,,,,,,,,,13.0698,2.9420051374999984e-05,13.0698,-3.014409837500002e-06,13.0698,2.3577665412499994e-05
,,,,,,,,,13.0931,2.933598674999999e-05,13.0931,-3.0012972499999987e-06,13.0931,2.341898925e-05
,,,,,,,,,13.1164,2.9311798087499988e-05,13.1164,-2.8339794999999975e-06,13.1164,2.3222149e-05
,,,,,,,,,13.1397,2.9347947874999996e-05,13.1397,-2.839289250000011e-06,13.1397,2.2902283375e-05
,,,,,,,,,13.1629,2.9371253037499977e-05,13.1629,-2.8384325000000055e-06,13.1629,2.2859595412499997e-05
,,,,,,,,,13.1863,2.9367203837499995e-05,13.1863,-2.7680754999999978e-06,13.1863,2.2729106000000002e-05
,,,,,,,,,13.2096,2.9502708513749995e-05,13.2096,-2.8780208750000066e-06,13.2096,2.2596624887499992e-05
,,,,,,,,,13.2329,2.954389596249999e-05,13.2329,-2.723581750000004e-06,13.2329,2.2535506287499995e-05
,,,,,,,,,13.2562,2.9572129399999987e-05,13.2562,-2.8449503500000012e-06,13.2562,2.2272636787499995e-05
,,,,,,,,,13.2796,2.955140509499999e-05,13.2796,-2.853069387500006e-06,13.2796,2.2097858249999998e-05
,,,,,,,,,13.303,2.9753494899999997e-05,13.303,-2.784652387500005e-06,13.303,2.1923153250000004e-05
,,,,,,,,,13.3263,2.9874587162499986e-05,13.3263,-2.8086835000000006e-06,13.3263,2.1935583374999992e-05
,,,,,,,,,13.3497,3.0020119824999997e-05,13.3497,-2.6359373750000027e-06,13.3497,2.1938574675e-05
,,,,,,,,,13.3731,3.0108611274999995e-05,13.3731,-2.5625841250000006e-06,13.3731,2.1924556125000003e-05
,,,,,,,,,13.3965,3.0159726562499984e-05,13.3965,-2.4740849762500055e-06,13.3965,2.1833276375e-05
,,,,,,,,,13.4199,3.0239723624999998e-05,13.4199,-2.302764550000003e-06,13.4199,2.1620733375e-05
,,,,,,,,,13.4434,3.039621162499999e-05,13.4434,-2.3730899999999953e-06,13.4434,2.147349525e-05
,,,,,,,,,13.4668,3.039621912499999e-05,13.4668,-2.386856000000002e-06,13.4668,2.1335688499999998e-05
,,,,,,,,,13.4903,3.046656674999999e-05,13.4903,-2.2983558749999983e-06,13.4903,2.1279914375e-05
,,,,,,,,,13.5137,3.0436527699999984e-05,13.5137,-2.310230000000006e-06,13.5137,2.105805225e-05
,,,,,,,,,13.5372,3.042604338749999e-05,13.5372,-2.2320672499999972e-06,13.5372,2.08695114e-05
,,,,,,,,,13.5607,3.0510744249999985e-05,13.5607,-2.1301098750000064e-06,13.5607,2.069807462499999e-05
,,,,,,,,,13.5842,3.0662112375e-05,13.5842,-2.066513499999995e-06,13.5842,2.055694524999999e-05
,,,,,,,,,13.6077,3.0659554999999984e-05,13.6077,-2.11099937500001e-06,13.6077,2.0488483374999997e-05
,,,,,,,,,13.6313,3.0590809749999993e-05,13.6313,-2.0140396250000023e-06,13.6313,2.040712675e-05
,,,,,,,,,13.6548,3.0624332124999984e-05,13.6548,-2.003571250000012e-06,13.6548,2.0257424262499995e-05
,,,,,,,,,13.6784,3.057696949999999e-05,13.6784,-1.9602248660750044e-06,13.6784,2.0208687024999997e-05
,,,,,,,,,13.7019,3.063255737499999e-05,13.7019,-1.956323937499996e-06,13.7019,2.0153888124999997e-05
,,,,,,,,,13.7255,3.054947299999999e-05,13.7255,-1.8866214875000048e-06,13.7255,2.0031238250000002e-05
,,,,,,,,,13.7491,3.068283349999999e-05,13.7491,-1.8656341625000057e-06,13.7491,1.98271395e-05
,,,,,,,,,13.7727,3.08381815e-05,13.7727,-1.7541281850000059e-06,13.7727,1.9617979875000003e-05
,,,,,,,,,13.7963,3.087968225e-05,13.7963,-1.775555287500005e-06,13.7963,1.9559981624999998e-05
,,,,,,,,,13.8199,3.088898264999999e-05,13.8199,-1.8105295375000084e-06,13.8199,1.958530975e-05
,,,,,,,,,13.8435,3.100751687499999e-05,13.8435,-1.8558204875000056e-06,13.8435,1.93963765e-05
,,,,,,,,,13.8672,3.104550375e-05,13.8672,-1.7118416375000031e-06,13.8672,1.9200367124999996e-05
,,,,,,,,,13.8908,3.109557337499999e-05,13.8908,-1.7179323750000054e-06,13.8908,1.9164136499999998e-05
,,,,,,,,,13.9145,3.103671799999998e-05,13.9145,-1.7699371250000056e-06,13.9145,1.8965727749999998e-05
,,,,,,,,,13.9382,3.09767447625e-05,13.9382,-1.7515847500000087e-06,13.9382,1.889526525e-05
,,,,,,,,,13.9619,3.108503106249999e-05,13.9619,-1.5634290000000088e-06,13.9619,1.8907228499999995e-05
,,,,,,,,,13.9856,3.104057201374999e-05,13.9856,-1.4996888750000023e-06,13.9856,1.8778285749999995e-05
,,,,,,,,,14.0093,3.117170562499999e-05,14.0093,-1.530564125000003e-06,14.0093,1.8491988374999994e-05
,,,,,,,,,14.033,3.119753786249999e-05,14.033,-1.5918461250000026e-06,14.033,1.8356400249999995e-05
,,,,,,,,,14.0568,3.126375679999999e-05,14.0568,-1.5882612375000014e-06,14.0568,1.8336623624999997e-05
,,,,,,,,,14.0805,3.135282844999999e-05,14.0805,-1.7891266249999982e-06,14.0805,1.8144552374999996e-05
,,,,,,,,,14.1043,3.1441877374999977e-05,14.1043,-1.7425002500000082e-06,14.1043,1.7912407874999997e-05
,,,,,,,,,14.1281,3.146571962499999e-05,14.1281,-1.7654461250000106e-06,14.1281,1.7737146249999998e-05
,,,,,,,,,14.1519,3.145966163749998e-05,14.1519,-1.7841660125000033e-06,14.1519,1.7572288874999995e-05
,,,,,,,,,14.1757,3.1477331999999985e-05,14.1757,-1.7663171375000105e-06,14.1757,1.7324732749999998e-05
,,,,,,,,,14.1995,3.1527187624999994e-05,14.1995,-1.6313860000000044e-06,14.1995,1.7141544874999995e-05
,,,,,,,,,14.2233,3.152162799999999e-05,14.2233,-1.560149000000013e-06,14.2233,1.7038326375e-05
,,,,,,,,,14.2471,3.1694707625e-05,14.2471,-1.6047082499999925e-06,14.2471,1.6925170749999997e-05
,,,,,,,,,14.271,3.176243662499999e-05,14.271,-1.674325625000008e-06,14.271,1.6889939999999995e-05
,,,,,,,,,14.2948,3.1821449625e-05,14.2948,-1.610702500000005e-06,14.2948,1.6737749999999997e-05
,,,,,,,,,14.3187,3.194029937499999e-05,14.3187,-1.6810001250000093e-06,14.3187,1.6688051749999997e-05
,,,,,,,,,14.3426,3.201748387499999e-05,14.3426,-1.639098125e-06,14.3426,1.6581177524999996e-05
,,,,,,,,,14.3665,3.202005749999998e-05,14.3665,-1.7150837500000072e-06,14.3665,1.643074005e-05
,,,,,,,,,14.3904,3.2088606249999985e-05,14.3904,-1.7751863749999964e-06,14.3904,1.6294464324999995e-05
,,,,,,,,,14.4143,3.211053562499999e-05,14.4143,-1.7128825000000074e-06,14.4143,1.6090881624999994e-05
,,,,,,,,,14.4382,3.2159860125e-05,14.4382,-1.695598725000005e-06,14.4382,1.6044160499999997e-05
,,,,,,,,,14.4622,3.212482737499999e-05,14.4622,-1.740496750000011e-06,14.4622,1.602080425e-05
,,,,,,,,,14.4861,3.2090655624999995e-05,14.4861,-1.7616818749999983e-06,14.4861,1.5856365874999997e-05
,,,,,,,,,14.5101,3.214052974999998e-05,14.5101,-1.793558625000002e-06,14.5101,1.5605982624999994e-05
,,,,,,,,,14.5341,3.218208299999999e-05,14.5341,-1.8607846250000047e-06,14.5341,1.5495005999999996e-05
,,,,,,,,,14.5581,3.223585537499999e-05,14.5581,-1.7799195000000065e-06,14.5581,1.5306720875e-05
,,,,,,,,,14.5821,3.2165285875e-05,14.5821,-1.672975000000004e-06,14.5821,1.5237780874999993e-05
,,,,,,,,,14.6061,3.2199593124999996e-05,14.6061,-1.6381183750000084e-06,14.6061,1.4963746874999996e-05
,,,,,,,,,14.6301,3.223185262499999e-05,14.6301,-1.5472060000000042e-06,14.6301,1.4827160374999992e-05
,,,,,,,,,14.6542,3.237280137499999e-05,14.6542,-1.597731499999996e-06,14.6542,1.4553351624999995e-05
,,,,,,,,,14.6782,3.249812175e-05,14.6782,-1.563262624999996e-06,14.6782,1.4392039374999999e-05
,,,,,,,,,14.7023,3.2646542749999985e-05,14.7023,-1.5932876250000059e-06,14.7023,1.4234842374999998e-05
,,,,,,,,,14.7264,3.27789275125e-05,14.7264,-1.4869150000000122e-06,14.7264,1.4161304749999997e-05
,,,,,,,,,14.7504,3.284919827499999e-05,14.7504,-1.5174396624999893e-06,14.7504,1.4035475499999998e-05
,,,,,,,,,14.7745,3.2929535862499985e-05,14.7745,-1.654901625000007e-06,14.7745,1.3861270749999997e-05
,,,,,,,,,14.7986,3.300003814999998e-05,14.7986,-1.5878999499999997e-06,14.7986,1.3804137874999998e-05
,,,,,,,,,14.8228,3.2943091999999984e-05,14.8228,-1.6681728625000014e-06,14.8228,1.3585354249999997e-05
,,,,,,,,,14.8469,3.294399287499999e-05,14.8469,-1.710884875000007e-06,14.8469,1.3431179624999996e-05
,,,,,,,,,14.8711,3.292855074999999e-05,14.8711,-1.5891222375000034e-06,14.8711,1.3321059874999998e-05
,,,,,,,,,14.8952,3.2975985624999994e-05,14.8952,-1.485895275000002e-06,14.8952,1.3140546374999998e-05
,,,,,,,,,14.9194,3.302974474999998e-05,14.9194,-1.3951393250000091e-06,14.9194,1.29665341625e-05
,,,,,,,,,14.9436,3.3075876374999986e-05,14.9436,-1.3125172937499974e-06,14.9436,1.2855100949999997e-05
,,,,,,,,,14.9678,3.301826225e-05,14.9678,-1.2613206841250036e-06,14.9678,1.2676773625e-05
,,,,,,,,,14.992,3.321651524999999e-05,14.992,-1.163769050000005e-06,14.992,1.2455851574999996e-05
,,,,,,,,,15.0162,3.3259792249999987e-05,15.0162,-1.1241252500000092e-06,15.0162,1.2283400649999997e-05
,,,,,,,,,15.0404,3.323495437499998e-05,15.0404,-1.1877723750000078e-06,15.0404,1.211507305e-05
,,,,,,,,,15.0647,3.320851637499998e-05,15.0647,-1.1151616250000033e-06,15.0647,1.2005590487499996e-05
,,,,,,,,,15.0889,3.3362346624999994e-05,15.0889,-1.1785789750000073e-06,15.0889,1.1914541399999996e-05
,,,,,,,,,15.1132,3.347344025e-05,15.1132,-1.0930201250000055e-06,15.1132,1.1673773112499995e-05
,,,,,,,,,15.1375,3.359103637499999e-05,15.1375,-1.1745623750000052e-06,15.1375,1.1490090449999999e-05
,,,,,,,,,15.1618,3.3647058e-05,15.1618,-1.1505922499999992e-06,15.1618,1.1410935376249999e-05
,,,,,,,,,15.1861,3.371282387499999e-05,15.1861,-1.1547245000000081e-06,15.1861,1.1277771562499997e-05
,,,,,,,,,15.2104,3.377585762499999e-05,15.2104,-1.0812675000000106e-06,15.2104,1.1207979539999998e-05
,,,,,,,,,15.2347,3.3866307624999995e-05,15.2347,-9.46763625000009e-07,15.2347,1.1118733124999999e-05
,,,,,,,,,15.2591,3.3845506624999994e-05,15.2591,-9.70587750000002e-07,15.2591,1.1002056124999997e-05
,,,,,,,,,15.2834,3.3976632374999995e-05,15.2834,-9.336627499999973e-07,15.2834,1.0876700999999996e-05
,,,,,,,,,15.3078,3.408846862499999e-05,15.3078,-9.004543750000054e-07,15.3078,1.0749817124999994e-05
,,,,,,,,,15.3322,3.409220199999999e-05,15.3322,-9.335249999999954e-07,15.3322,1.0604127749999998e-05
,,,,,,,,,15.3566,3.421979699999999e-05,15.3566,-9.638644125000148e-07,15.3566,1.0455328749999997e-05
,,,,,,,,,15.381,3.428567824999999e-05,15.381,-9.617102625000084e-07,15.381,1.0250352624999999e-05
,,,,,,,,,15.4054,3.428677487499999e-05,15.4054,-7.431632500000079e-07,15.4054,9.963004062499995e-06
,,,,,,,,,15.4298,3.4325060874999995e-05,15.4298,-8.306932500000019e-07,15.4298,9.841506612499994e-06
,,,,,,,,,15.4542,3.428081037499999e-05,15.4542,-7.52073250000001e-07,15.4542,9.698334299999994e-06
,,,,,,,,,15.4787,3.4311160937499984e-05,15.4787,-7.77700499999999e-07,15.4787,9.564288412499997e-06
,,,,,,,,,15.5032,3.438636534999999e-05,15.5032,-6.229527500000031e-07,15.5032,9.382589099999999e-06
,,,,,,,,,15.5276,3.442949812499998e-05,15.5276,-5.63387500000008e-07,15.5276,9.378822337499996e-06
,,,,,,,,,15.5521,3.4505179249999984e-05,15.5521,-5.594651250000008e-07,15.5521,9.156014349999997e-06
,,,,,,,,,15.5766,3.4621526749999995e-05,15.5766,-4.215445000000078e-07,15.5766,8.932215874999998e-06
,,,,,,,,,15.6011,3.4657632e-05,15.6011,-3.920057500000065e-07,15.6011,8.675209125e-06
,,,,,,,,,15.6257,3.4697877624999986e-05,15.6257,-3.1178275000000384e-07,15.6257,8.549559249999997e-06
,,,,,,,,,15.6502,3.4739735999999994e-05,15.6502,-3.9500137500000343e-07,15.6502,8.388382499999998e-06
,,,,,,,,,15.6747,3.489936674999999e-05,15.6747,-3.2285462499999826e-07,15.6747,8.207166374999994e-06
,,,,,,,,,15.6993,3.501563012499999e-05,15.6993,-3.280830000000047e-07,15.6993,8.059696624999998e-06
,,,,,,,,,15.7239,3.508497675e-05,15.7239,-2.8118950000000125e-07,15.7239,7.878750374999995e-06
,,,,,,,,,15.7485,3.505364919999998e-05,15.7485,-2.1622012500000401e-07,15.7485,7.787836749999999e-06
,,,,,,,,,15.7731,3.5110461462499995e-05,15.7731,-1.8603837500001056e-07,15.7731,7.637247299999999e-06
,,,,,,,,,15.7977,3.5189063812499994e-05,15.7977,-2.588963750000028e-07,15.7977,7.450590887500001e-06
,,,,,,,,,15.8223,3.512318864374998e-05,15.8223,-1.884694999999931e-07,15.8223,7.362091499999999e-06
,,,,,,,,,15.8469,3.52564388125e-05,15.8469,-1.272181249999998e-07,15.8469,7.194285874999999e-06
,,,,,,,,,15.8716,3.525926038749999e-05,15.8716,-4.044362500000575e-08,15.8716,7.002677124999996e-06
,,,,,,,,,15.8962,3.522914955e-05,15.8962,6.111837499999618e-08,15.8962,6.7871580000000035e-06
,,,,,,,,,15.9209,3.5231892747624986e-05,15.9209,1.3081724999999765e-07,15.9209,6.583724499999995e-06
,,,,,,,,,15.9456,3.52064186e-05,15.9456,1.8848400000000292e-07,15.9456,6.365531962499996e-06
,,,,,,,,,15.9703,3.5213477137499985e-05,15.9703,2.6638274999999916e-07,15.9703,6.160406824999995e-06
,,,,,,,,,15.995,3.53333999125e-05,15.995,3.0028349999999595e-07,15.995,5.968150499999996e-06
,,,,,,,,,16.0197,3.540245413749998e-05,16.0197,4.309867499999985e-07,16.0197,5.8850262e-06
,,,,,,,,,16.0445,3.543318026249999e-05,16.0445,4.474979999999965e-07,16.0445,5.699009524999996e-06
,,,,,,,,,16.0692,3.5436324874999994e-05,16.0692,5.498191249999941e-07,16.0692,5.540070874999996e-06
,,,,,,,,,16.094,3.5518107924999986e-05,16.094,6.345964999999994e-07,16.094,5.407010287500001e-06
,,,,,,,,,16.1187,3.558807662499999e-05,16.1187,7.231717499999944e-07,16.1187,5.3103271024999985e-06
,,,,,,,,,16.1435,3.561539100000001e-05,16.1435,7.890222499999979e-07,16.1435,5.1380919999999955e-06
,,,,,,,,,16.1683,3.565062649999999e-05,16.1683,8.229556249999965e-07,16.1683,5.016473175e-06
,,,,,,,,,16.1931,3.56680080375e-05,16.1931,8.60411874999996e-07,16.1931,4.878040250000003e-06
,,,,,,,,,16.218,3.5772128862499985e-05,16.218,8.394109999999975e-07,16.218,4.772704999999993e-06
,,,,,,,,,16.2428,3.5798400224999984e-05,16.2428,7.996959999999907e-07,16.2428,4.637111124999996e-06
,,,,,,,,,16.2676,3.582467575e-05,16.2676,8.094236249999931e-07,16.2676,4.518399874999998e-06
,,,,,,,,,16.2925,3.589545623749999e-05,16.2925,8.414744999999989e-07,16.2925,4.344510337499993e-06
,,,,,,,,,16.3174,3.5943996237499984e-05,16.3174,9.302718749999974e-07,16.3174,4.219872639999996e-06
,,,,,,,,,16.3422,3.5962626387499994e-05,16.3422,9.483723749999978e-07,16.3422,4.034585075e-06
,,,,,,,,,16.3671,3.6026897762499985e-05,16.3671,9.280369999999964e-07,16.3671,3.862347487499998e-06
,,,,,,,,,16.3921,3.605378881249999e-05,16.3921,9.208256249999922e-07,16.3921,3.695914012499995e-06
,,,,,,,,,16.417,3.6104537799999994e-05,16.417,9.549491249999968e-07,16.417,3.5976726499999966e-06
,,,,,,,,,16.4419,3.618429937499999e-05,16.4419,9.976105000000008e-07,16.4419,3.4604178999999992e-06
,,,,,,,,,16.4669,3.629057609999999e-05,16.4669,1.0620043749999937e-06,16.4669,3.3652362250000025e-06
,,,,,,,,,16.4918,3.6295679e-05,16.4918,9.941011250000035e-07,16.4918,3.188345125000004e-06
,,,,,,,,,16.5168,3.6373463312500004e-05,16.5168,1.1110782500000025e-06,16.5168,3.05066549999999e-06
,,,,,,,,,16.5418,3.643568762499999e-05,16.5418,1.1682402499999917e-06,16.5418,2.980205275000003e-06
,,,,,,,,,16.5668,3.651613362499998e-05,16.5668,1.1437361124999945e-06,16.5668,2.8860517499999956e-06
,,,,,,,,,16.5918,3.6634502324999984e-05,16.5918,1.3045257499999996e-06,16.5918,2.6465887499999935e-06
,,,,,,,,,16.6168,3.66928596625e-05,16.6168,1.3267763749999984e-06,16.6168,2.4708616624999997e-06
,,,,,,,,,16.6418,3.675518117499999e-05,16.6418,1.3403952499999935e-06,16.6418,2.3668590874999913e-06
,,,,,,,,,16.6669,3.6829772612499995e-05,16.6669,1.3600935000000064e-06,16.6669,2.2945004800000015e-06
,,,,,,,,,16.6919,3.687049622499999e-05,16.6919,1.3316236249999963e-06,16.6919,2.1989966374999942e-06
,,,,,,,,,16.717,3.68544509125e-05,16.717,1.3505862500000044e-06,16.717,1.9863503874999975e-06
,,,,,,,,,16.7421,3.68874560875e-05,16.7421,1.4104953749999942e-06,16.7421,1.8107985624999986e-06
,,,,,,,,,16.7672,3.68902925625e-05,16.7672,1.3948257499999977e-06,16.7672,1.6933356950000016e-06
,,,,,,,,,16.7923,3.688242571249999e-05,16.7923,1.389599749999992e-06,16.7923,1.5947065624999943e-06
,,,,,,,,,16.8174,3.698233237499999e-05,16.8174,1.5140895375000028e-06,16.8174,1.3501739500000025e-06
,,,,,,,,,16.8425,3.705350787499999e-05,16.8425,1.593139849999992e-06,16.8425,1.2229280374999999e-06
,,,,,,,,,16.8677,3.7034987624999996e-05,16.8677,1.606201000000001e-06,16.8677,1.1249082249999963e-06
,,,,,,,,,16.8928,3.709337475e-05,16.8928,1.5687216249999957e-06,16.8928,9.499183749999969e-07
,,,,,,,,,16.918,3.709408387499998e-05,16.918,1.6082059999999956e-06,16.918,8.69328374999997e-07
,,,,,,,,,16.9432,3.71433635e-05,16.9432,1.6579339999999927e-06,16.9432,6.962227499999991e-07
,,,,,,,,,16.9684,3.7182020125e-05,16.9684,1.6524924999999942e-06,16.9684,5.973407500000017e-07
,,,,,,,,,16.9936,3.7271455625e-05,16.9936,1.6949060000000028e-06,16.9936,4.002137499999959e-07
,,,,,,,,,17.0188,3.737500612499999e-05,17.0188,1.7337526250000032e-06,17.0188,2.5704487499999797e-07
,,,,,,,,,17.0441,3.745466212499998e-05,17.0441,1.7861594999999991e-06,17.0441,8.890537500000066e-08
,,,,,,,,,17.0693,3.74697409875e-05,17.0693,1.7893719999999969e-06,17.0693,-2.7398124999993034e-08
,,,,,,,,,17.0946,3.750220658749999e-05,17.0946,1.899723749999998e-06,17.0946,-1.6946150000000712e-07
,,,,,,,,,17.1198,3.747516985e-05,17.1198,2.014830999999998e-06,17.1198,-3.2743700000000423e-07
,,,,,,,,,17.1451,3.7541417574999994e-05,17.1451,2.022848124999998e-06,17.1451,-5.222301250000048e-07
,,,,,,,,,17.1704,3.754447284124999e-05,17.1704,2.097574500000002e-06,17.1704,-7.309120000000029e-07
,,,,,,,,,17.1957,3.751209958249999e-05,17.1957,2.1712554999999956e-06,17.1957,-9.170809625000047e-07
,,,,,,,,,17.2211,3.7544882387499993e-05,17.2211,2.2101903749999957e-06,17.2211,-1.0572875000000034e-06
,,,,,,,,,17.2464,3.7605371237499986e-05,17.2464,2.2929679999999956e-06,17.2464,-1.1806728750000038e-06
,,,,,,,,,17.2717,3.760829061249999e-05,17.2717,2.242941874999997e-06,17.2717,-1.3607993750000048e-06
,,,,,,,,,17.2971,3.7689165212499996e-05,17.2971,2.1941963749999976e-06,17.2971,-1.480307874999999e-06
,,,,,,,,,17.3225,3.775500548749999e-05,17.3225,2.21618075e-06,17.3225,-1.6530037375000006e-06
,,,,,,,,,17.3479,3.7828052321999995e-05,17.3479,2.1829391249999918e-06,17.3479,-1.678464675000006e-06
,,,,,,,,,17.3733,3.79257791875e-05,17.3733,2.312340999999997e-06,17.3733,-1.7354168250000016e-06
,,,,,,,,,17.3987,3.803944162499999e-05,17.3987,2.3224371250000007e-06,17.3987,-1.855343675e-06
,,,,,,,,,17.4241,3.8112897999999987e-05,17.4241,2.340688249999999e-06,17.4241,-1.914533225000005e-06
,,,,,,,,,17.4495,3.810068806249999e-05,17.4495,2.3899751250000003e-06,17.4495,-2.000527187500002e-06
,,,,,,,,,17.475,3.8176961537499994e-05,17.475,2.3436277499999966e-06,17.475,-2.1238683374999975e-06
,,,,,,,,,17.5005,3.822888424999999e-05,17.5005,2.3997313749999967e-06,17.5005,-2.2448635000000064e-06
,,,,,,,,,17.5259,3.8235018249999984e-05,17.5259,2.432437749999999e-06,17.5259,-2.4021219365000055e-06
,,,,,,,,,17.5514,3.8285590374999996e-05,17.5514,2.4614302500000043e-06,17.5514,-2.5656676374999994e-06
,,,,,,,,,17.5769,3.832838212499998e-05,17.5769,2.497904999999999e-06,17.5769,-2.6952889625000025e-06
,,,,,,,,,17.6024,3.840289712499998e-05,17.6024,2.539104374999997e-06,17.6024,-2.845968575000007e-06
,,,,,,,,,17.628,3.8400662124999995e-05,17.628,2.5226676249999926e-06,17.628,-2.939547950000007e-06
,,,,,,,,,17.6535,3.844955543749999e-05,17.6535,2.6353345000000027e-06,17.6535,-3.0721845375000003e-06
,,,,,,,,,17.6791,3.849728674999999e-05,17.6791,2.575886749999999e-06,17.6791,-3.1256053750000016e-06
,,,,,,,,,17.7046,3.844934582499998e-05,17.7046,2.6776433749999957e-06,17.7046,-3.200926502500005e-06
,,,,,,,,,17.7302,3.8539847249999994e-05,17.7302,2.7666729999999945e-06,17.7302,-3.334704087500006e-06
,,,,,,,,,17.7558,3.8538162849999994e-05,17.7558,2.797749374999998e-06,17.7558,-3.4321449063750024e-06
,,,,,,,,,17.7814,3.8557684124999994e-05,17.7814,2.75950925e-06,17.7814,-3.638020875000006e-06
,,,,,,,,,17.807,3.8637035125e-05,17.807,2.803296999999996e-06,17.807,-3.7859191375000026e-06
,,,,,,,,,17.8326,3.860273637499999e-05,17.8326,2.771367874999995e-06,17.8326,-3.9489155000000046e-06
,,,,,,,,,17.8583,3.8640111375e-05,17.8583,2.804074125000001e-06,17.8583,-3.992911712499999e-06
,,,,,,,,,17.8839,3.8707690375e-05,17.8839,2.8995578749999974e-06,17.8839,-4.11583775e-06
,,,,,,,,,17.9096,3.872302962499998e-05,17.9096,3.0123256250000077e-06,17.9096,-4.303925749999997e-06
,,,,,,,,,17.9353,3.878274425e-05,17.9353,3.050621374999997e-06,17.9353,-4.469015250000004e-06
,,,,,,,,,17.961,3.883501412499999e-05,17.961,3.0997483749999966e-06,17.961,-4.6479051249999965e-06
,,,,,,,,,17.9867,3.8909304124999994e-05,17.9867,3.090317374999995e-06,17.9867,-4.801201625000001e-06
,,,,,,,,,18.0124,3.894139112499999e-05,18.0124,3.0972391249999976e-06,18.0124,-4.906843875000003e-06
,,,,,,,,,18.0381,3.894342762499999e-05,18.0381,3.0981686250000003e-06,18.0381,-5.003285249999998e-06
,,,,,,,,,18.0639,3.8973853624999985e-05,18.0639,3.149305124999997e-06,18.0639,-5.092518250000001e-06
,,,,,,,,,18.0896,3.903372512499999e-05,18.0896,3.1998883749999987e-06,18.0896,-5.266538750000009e-06
,,,,,,,,,18.1154,3.907515249999999e-05,18.1154,3.2404211250000006e-06,18.1154,-5.392891499999997e-06
,,,,,,,,,18.1412,3.904493662499998e-05,18.1412,3.306098499999998e-06,18.1412,-5.535523875000004e-06
,,,,,,,,,18.167,3.911104912499999e-05,18.167,3.3318718749999983e-06,18.167,-5.627660750000008e-06
,,,,,,,,,18.1928,3.912892074999999e-05,18.1928,3.340702875000002e-06,18.1928,-5.717493375000007e-06
,,,,,,,,,18.2186,3.9184033375e-05,18.2186,3.413615375e-06,18.2186,-5.893754500000003e-06
,,,,,,,,,18.2445,3.9211143875e-05,18.2445,3.451408000000004e-06,18.2445,-5.961321250000003e-06
,,,,,,,,,18.2703,3.929299712499999e-05,18.2703,3.5171226249999983e-06,18.2703,-6.059528749999995e-06
,,,,,,,,,18.2962,3.933078499999999e-05,18.2962,3.6425441499999955e-06,18.2962,-6.180467125000002e-06
,,,,,,,,,18.322,3.940307387499999e-05,18.322,3.656610499999997e-06,18.322,-6.2707061250000034e-06
,,,,,,,,,18.3479,3.9376156624999995e-05,18.3479,3.664165124999995e-06,18.3479,-6.395994625000006e-06
,,,,,,,,,18.3738,3.9406763125e-05,18.3738,3.7103699999999954e-06,18.3738,-6.4934793750000025e-06
,,,,,,,,,18.3997,3.942800974999999e-05,18.3997,3.7871051249999996e-06,18.3997,-6.515124250000006e-06
,,,,,,,,,18.4257,3.948019731249999e-05,18.4257,3.7682316249999945e-06,18.4257,-6.561104125000001e-06
,,,,,,,,,18.4516,3.950930321249999e-05,18.4516,3.8076821249999943e-06,18.4516,-6.618421999999998e-06
,,,,,,,,,18.4776,3.955741299999999e-05,18.4776,3.793130499999996e-06,18.4776,-6.788092000000002e-06
,,,,,,,,,18.5035,3.957108695000001e-05,18.5035,3.924300374999994e-06,18.5035,-6.887484625000009e-06
,,,,,,,,,18.5295,3.9584520999999984e-05,18.5295,3.922584624999996e-06,18.5295,-7.014839000000003e-06
,,,,,,,,,18.5555,3.968181312499999e-05,18.5555,3.964665249999996e-06,18.5555,-7.181019875e-06
,,,,,,,,,18.5815,3.9640360999999974e-05,18.5815,3.957349325e-06,18.5815,-7.353115625000008e-06
,,,,,,,,,18.6075,3.968875974999999e-05,18.6075,4.023662087499994e-06,18.6075,-7.5011243749999924e-06
,,,,,,,,,18.6335,3.9753457124999986e-05,18.6335,4.0566483749999975e-06,18.6335,-7.638678750000006e-06
,,,,,,,,,18.6596,3.9725144499999995e-05,18.6596,4.067313096249993e-06,18.6596,-7.772220749999992e-06
,,,,,,,,,18.6856,3.980581649999998e-05,18.6856,4.119835024999998e-06,18.6856,-7.891104125000007e-06
,,,,,,,,,18.7117,3.986095099999998e-05,18.7117,4.117145712500007e-06,18.7117,-7.978603874999997e-06
,,,,,,,,,18.7378,3.990164725e-05,18.7378,4.191435374999996e-06,18.7378,-8.076523124999999e-06
,,,,,,,,,18.7639,3.9919730625e-05,18.7639,4.241619624999996e-06,18.7639,-8.153212625000012e-06
,,,,,,,,,18.79,3.996364624999999e-05,18.79,4.299614249999996e-06,18.79,-8.287940874999998e-06
,,,,,,,,,18.8161,4.0028806499999986e-05,18.8161,4.3583672499999975e-06,18.8161,-8.40033600000001e-06
,,,,,,,,,18.8422,4.0074906124999994e-05,18.8422,4.339874749999995e-06,18.8422,-8.504517750000003e-06
,,,,,,,,,18.8684,4.013158487499999e-05,18.8684,4.413657287499995e-06,18.8684,-8.607859750000011e-06
,,,,,,,,,18.8946,4.020492774999999e-05,18.8946,4.454724250000001e-06,18.8946,-8.674270749999994e-06
,,,,,,,,,18.9207,4.02218935e-05,18.9207,4.534318512499998e-06,18.9207,-8.839511250000005e-06
,,,,,,,,,18.9469,4.025367062499999e-05,18.9469,4.582289962499994e-06,18.9469,-8.948090249999991e-06
,,,,,,,,,18.9731,4.034194924999999e-05,18.9731,4.581708937499995e-06,18.9731,-9.079185250000004e-06
,,,,,,,,,18.9993,4.0379007999999996e-05,18.9993,4.564270974999996e-06,18.9993,-9.176454125000013e-06
,,,,,,,,,19.0255,4.046762622499999e-05,19.0255,4.581737424999991e-06,19.0255,-9.321624375000007e-06
,,,,,,,,,19.0518,4.05250104875e-05,19.0518,4.66129714999999e-06,19.0518,-9.460159124999999e-06
,,,,,,,,,19.078,4.052252818749999e-05,19.078,4.706717162499998e-06,19.078,-9.554242500000004e-06
,,,,,,,,,19.1043,4.056083023750001e-05,19.1043,4.735607125000001e-06,19.1043,-9.620275749999992e-06
,,,,,,,,,19.1306,4.055855142499998e-05,19.1306,4.8410023749999955e-06,19.1306,-9.781286999999985e-06
,,,,,,,,,19.1569,4.0587202612499996e-05,19.1569,4.890414999999994e-06,19.1569,-9.854136927500006e-06
,,,,,,,,,19.1832,4.0627835112499975e-05,19.1832,4.9352034999999926e-06,19.1832,-9.888117462499994e-06
,,,,,,,,,19.2095,4.068294649999999e-05,19.2095,5.0272717499999944e-06,19.2095,-1.0002963049999993e-05
,,,,,,,,,19.2358,4.070602862499998e-05,19.2358,5.0760627500000036e-06,19.2358,-1.0116469899999997e-05
,,,,,,,,,19.2622,4.071714762499999e-05,19.2622,5.114601374999998e-06,19.2622,-1.019371815875e-05
,,,,,,,,,19.2885,4.080349937499999e-05,19.2885,5.1382712499999925e-06,19.2885,-1.0223443937499995e-05
,,,,,,,,,19.3149,4.083208837499999e-05,19.3149,5.14816725e-06,19.3149,-1.0351967824999992e-05
,,,,,,,,,19.3413,4.082956937499999e-05,19.3413,5.161012875000003e-06,19.3413,-1.0402718649999996e-05
,,,,,,,,,19.3677,4.0904748375000005e-05,19.3677,5.2040623749999876e-06,19.3677,-1.0557157167500003e-05
,,,,,,,,,19.3941,4.093404662499999e-05,19.3941,5.201391874999999e-06,19.3941,-1.0644770212500009e-05
,,,,,,,,,19.4205,4.1001131249999986e-05,19.4205,5.213328874999993e-06,19.4205,-1.0720016309000004e-05
,,,,,,,,,19.447,4.104303462499999e-05,19.447,5.223866749999998e-06,19.447,-1.0841288337500005e-05
,,,,,,,,,19.4734,4.1076793999999996e-05,19.4734,5.195310874999991e-06,19.4734,-1.09149354875e-05
,,,,,,,,,19.4999,4.1152862375e-05,19.4999,5.229605749999997e-06,19.4999,-1.0986082162500005e-05
,,,,,,,,,19.5263,4.1175916499999995e-05,19.5263,5.2793934999999944e-06,19.5263,-1.1143974737500002e-05
,,,,,,,,,19.5528,4.1239058125e-05,19.5528,5.302927374999992e-06,19.5528,-1.1303998600000003e-05
,,,,,,,,,19.5793,4.1293713875e-05,19.5793,5.37632275e-06,19.5793,-1.1418802687499989e-05
,,,,,,,,,19.6059,4.131155424999999e-05,19.6059,5.418796999999995e-06,19.6059,-1.1498136875e-05
,,,,,,,,,19.6324,4.132379487499999e-05,19.6324,5.3786023749999935e-06,19.6324,-1.156509962499999e-05
,,,,,,,,,19.6589,4.1379175375e-05,19.6589,5.444478124999994e-06,19.6589,-1.1703337749999992e-05
,,,,,,,,,19.6855,4.1454422750000005e-05,19.6855,5.468412750000002e-06,19.6855,-1.1825477175000003e-05
,,,,,,,,,19.712,4.1489015999999986e-05,19.712,5.559319249999997e-06,19.712,-1.1916883612500008e-05
,,,,,,,,,19.7386,4.154212662499999e-05,19.7386,5.6313863749999985e-06,19.7386,-1.1974973087500007e-05
,,,,,,,,,19.7652,4.1591395499999994e-05,19.7652,5.701784874999993e-06,19.7652,-1.2065458249999999e-05
,,,,,,,,,19.7918,4.162019187499999e-05,19.7918,5.702950874999991e-06,19.7918,-1.2239934750000001e-05
,,,,,,,,,19.8185,4.1644206249999985e-05,19.8185,5.745098999999996e-06,19.8185,-1.2334781162500002e-05
,,,,,,,,,19.8451,4.168527000000001e-05,19.8451,5.743659249999997e-06,19.8451,-1.2434508375000012e-05
,,,,,,,,,19.8717,4.1718403499999996e-05,19.8717,5.772399250000002e-06,19.8717,-1.2524404650000001e-05
,,,,,,,,,19.8984,4.1763288249999986e-05,19.8984,5.7703492500000044e-06,19.8984,-1.256215108749998e-05
,,,,,,,,,19.9251,4.183304037499999e-05,19.9251,5.749040499999996e-06,19.9251,-1.2651745662499985e-05
,,,,,,,,,19.9518,4.1855094e-05,19.9518,5.710420499999998e-06,19.9518,-1.2754504112500008e-05
,,,,,,,,,19.9785,4.1839043749999985e-05,19.9785,5.731877874999997e-06,19.9785,-1.2864880987500017e-05
,,,,,,,,,20.0052,4.186748687499999e-05,20.0052,5.732150125000002e-06,20.0052,-1.2951720412500012e-05
,,,,,,,,,20.0319,4.1883122374999984e-05,20.0319,5.719448374999998e-06,20.0319,-1.3084861224999998e-05
,,,,,,,,,20.0587,4.193412574999998e-05,20.0587,5.814616749999989e-06,20.0587,-1.320161216250001e-05
,,,,,,,,,20.0854,4.190653237499999e-05,20.0854,5.832803999999995e-06,20.0854,-1.3326978900000007e-05
,,,,,,,,,20.1122,4.1907077124999994e-05,20.1122,5.826271999999997e-06,20.1122,-1.3407409162499999e-05
,,,,,,,,,20.139,4.1924633125e-05,20.139,5.8661079999999965e-06,20.139,-1.3545209050000014e-05
,,,,,,,,,20.1658,4.1949636124999994e-05,20.1658,5.894871624999995e-06,20.1658,-1.3581586962499998e-05
,,,,,,,,,20.1926,4.1962996249999986e-05,20.1926,5.910161249999997e-06,20.1926,-1.3676969232499993e-05
,,,,,,,,,20.2194,4.198330224999999e-05,20.2194,5.965964624999996e-06,20.2194,-1.3826657237500005e-05
,,,,,,,,,20.2462,4.2001727e-05,20.2462,5.9721232499999985e-06,20.2462,-1.3923724587499988e-05
,,,,,,,,,20.2731,4.206832137499998e-05,20.2731,5.999084374999996e-06,20.2731,-1.3938799424999994e-05
,,,,,,,,,20.2999,4.211935099999999e-05,20.2999,6.040344499999997e-06,20.2999,-1.402781867499999e-05
,,,,,,,,,20.3268,4.2155112499999976e-05,20.3268,6.049094749999997e-06,20.3268,-1.4066217875e-05
,,,,,,,,,20.3537,4.2149878750000005e-05,20.3537,6.058603999999994e-06,20.3537,-1.4209443300000013e-05
,,,,,,,,,20.3806,4.2193014874999975e-05,20.3806,6.08596e-06,20.3806,-1.4235411224999997e-05
,,,,,,,,,20.4075,4.2251080499999976e-05,20.4075,6.102083499999997e-06,20.4075,-1.4314923637500012e-05
,,,,,,,,,20.4345,4.2266829749999996e-05,20.4345,6.123748625000001e-06,20.4345,-1.4421461199999994e-05
,,,,,,,,,20.4614,4.2298730999999993e-05,20.4614,6.072772499999992e-06,20.4614,-1.4514129625e-05
,,,,,,,,,20.4884,4.2355713500000005e-05,20.4884,6.114484375000002e-06,20.4884,-1.4490322874999996e-05
,,,,,,,,,20.5153,4.2402469e-05,20.5153,6.1308182499999955e-06,20.5153,-1.4572049362499997e-05
,,,,,,,,,20.5423,4.245990062499999e-05,20.5423,6.141373875000005e-06,20.5423,-1.4675307812500001e-05
,,,,,,,,,20.5693,4.2446560375e-05,20.5693,6.1488223749999965e-06,20.5693,-1.4745114375000013e-05
,,,,,,,,,20.5963,4.2474149874999984e-05,20.5963,6.171883499999999e-06,20.5963,-1.4840088487500002e-05
,,,,,,,,,20.6234,4.249799612499998e-05,20.6234,6.179616249999994e-06,20.6234,-1.4976202187499999e-05
,,,,,,,,,20.6504,4.251239724999998e-05,20.6504,6.2701676249999935e-06,20.6504,-1.5032417412499999e-05
,,,,,,,,,20.6775,4.2555869624999996e-05,20.6775,6.286540749999991e-06,20.6775,-1.5143269250000016e-05
,,,,,,,,,20.7045,4.259982137499999e-05,20.7045,6.294826249999998e-06,20.7045,-1.5231856412499989e-05
,,,,,,,,,20.7316,4.266107762499999e-05,20.7316,6.3347384999999975e-06,20.7316,-1.53275022625e-05
,,,,,,,,,20.7587,4.2687593374999994e-05,20.7587,6.376006874999994e-06,20.7587,-1.536831277500001e-05
,,,,,,,,,20.7858,4.272217574999999e-05,20.7858,6.380692374999998e-06,20.7858,-1.5455036237500007e-05
,,,,,,,,,20.8129,4.2760735749999985e-05,20.8129,6.477338875e-06,20.8129,-1.5552393362499986e-05
,,,,,,,,,20.84,4.278380312499999e-05,20.84,6.495870374999995e-06,20.84,-1.56602274125e-05
,,,,,,,,,20.8672,4.279886862499999e-05,20.8672,6.568017124999995e-06,20.8672,-1.5715177587499998e-05
,,,,,,,,,20.8944,4.285508012499999e-05,20.8944,6.574935249999998e-06,20.8944,-1.5825837112500004e-05
,,,,,,,,,20.9215,4.2883641625e-05,20.9215,6.596583624999993e-06,20.9215,-1.5862759350000012e-05
,,,,,,,,,20.9487,4.2946629624999997e-05,20.9487,6.610408750000001e-06,20.9487,-1.5954662048750006e-05
,,,,,,,,,20.9759,4.300245774999999e-05,20.9759,6.597823249999997e-06,20.9759,-1.6013850048749994e-05
,,,,,,,,,21.0031,4.300798775e-05,21.0031,6.6693024999999975e-06,21.0031,-1.607754699750001e-05
,,,,,,,,,21.0304,4.304887637499999e-05,21.0304,6.65822125e-06,21.0304,-1.620643932500001e-05
,,,,,,,,,21.0576,4.305054299999998e-05,21.0576,6.657189999999992e-06,21.0576,-1.6259801300000014e-05
,,,,,,,,,21.0849,4.305581874999998e-05,21.0849,6.6377829999999995e-06,21.0849,-1.6343246387499998e-05
,,,,,,,,,21.1121,4.312350424999999e-05,21.1121,6.616388499999998e-06,21.1121,-1.6404243750000016e-05
,,,,,,,,,21.1394,4.3114972499999984e-05,21.1394,6.612283624999995e-06,21.1394,-1.6441512499999986e-05
,,,,,,,,,21.1667,4.311356762499998e-05,21.1667,6.577051374999996e-06,21.1667,-1.6447224062499993e-05
,,,,,,,,,21.194,4.311996399999999e-05,21.194,6.612769749999999e-06,21.194,-1.658087913750001e-05
,,,,,,,,,21.2213,4.3149392374999994e-05,21.2213,6.627545124999995e-06,21.2213,-1.6620806375000004e-05
,,,,,,,,,21.2487,4.3172094874999986e-05,21.2487,6.577463499999994e-06,21.2487,-1.6710251374999993e-05
,,,,,,,,,21.276,4.3218398499999985e-05,21.276,6.594837749999998e-06,21.276,-1.67753125e-05
,,,,,,,,,21.3034,4.326233599999999e-05,21.3034,6.616752500000001e-06,21.3034,-1.6816271625000002e-05
,,,,,,,,,21.3308,4.3243338874999994e-05,21.3308,6.659461249999992e-06,21.3308,-1.688569262500001e-05
,,,,,,,,,21.3582,4.325119187499999e-05,21.3582,6.717109499999998e-06,21.3582,-1.6955046375000014e-05
,,,,,,,,,21.3856,4.329784362499999e-05,21.3856,6.742168499999995e-06,21.3856,-1.706578787499999e-05
,,,,,,,,,21.413,4.3295287999999986e-05,21.413,6.756649249999995e-06,21.413,-1.714352175000001e-05
,,,,,,,,,21.4404,4.3326553374999996e-05,21.4404,6.7901556249999925e-06,21.4404,-1.7205950750000005e-05
,,,,,,,,,21.4679,4.3350144625e-05,21.4679,6.835947125e-06,21.4679,-1.7261886874999996e-05
,,,,,,,,,21.4953,4.339940037499998e-05,21.4953,6.841714749999993e-06,21.4953,-1.7323632249999998e-05
,,,,,,,,,21.5228,4.343478312499998e-05,21.5228,6.793214125000001e-06,21.5228,-1.741773325000001e-05
,,,,,,,,,21.5503,4.3468619799999984e-05,21.5503,6.814630250000002e-06,21.5503,-1.750080412499999e-05
,,,,,,,,,21.5778,4.3496368337500005e-05,21.5778,6.853041999999997e-06,21.5778,-1.752962700000001e-05
,,,,,,,,,21.6053,4.348932985e-05,21.6053,6.892780249999994e-06,21.6053,-1.7626589750000005e-05
,,,,,,,,,21.6329,4.3533270974999985e-05,21.6329,6.930110625e-06,21.6329,-1.7689657749999994e-05
,,,,,,,,,21.6604,4.354603584999998e-05,21.6604,6.996844374999993e-06,21.6604,-1.7734662375000006e-05
,,,,,,,,,21.688,4.3565408162499994e-05,21.688,7.025159000000001e-06,21.688,-1.7810014374999997e-05
,,,,,,,,,21.7155,4.3561582574999985e-05,21.7155,7.066779499999992e-06,21.7155,-1.7901754999999995e-05
,,,,,,,,,21.7431,4.3566537837499996e-05,21.7431,7.0597701250000005e-06,21.7431,-1.792463012500001e-05
,,,,,,,,,21.7707,4.3600655650000007e-05,21.7707,7.034275749999997e-06,21.7707,-1.7933432249999986e-05
,,,,,,,,,21.7983,4.361665797499999e-05,21.7983,7.078693499999993e-06,21.7983,-1.8005826999999997e-05
,,,,,,,,,21.826,4.365167879999998e-05,21.826,7.123918999999995e-06,21.826,-1.8081178000000006e-05
,,,,,,,,,21.8536,4.364390151249999e-05,21.8536,7.174927874999995e-06,21.8536,-1.8178846800000015e-05
,,,,,,,,,21.8813,4.3676050575e-05,21.8813,7.1798601249999955e-06,21.8813,-1.8259147512499993e-05
,,,,,,,,,21.9089,4.370606443749998e-05,21.9089,7.214862999999998e-06,21.9089,-1.8302412724999998e-05
,,,,,,,,,21.9366,4.371968690000001e-05,21.9366,7.212233874999999e-06,21.9366,-1.837263295000001e-05
,,,,,,,,,21.9643,4.373145417500001e-05,21.9643,7.266481749999999e-06,21.9643,-1.8443054187500007e-05
,,,,,,,,,21.992,4.374976863749999e-05,21.992,7.315670374999995e-06,21.992,-1.852212672500001e-05
,,,,,,,,,22.0197,4.3794866575e-05,22.0197,7.336677624999995e-06,22.0197,-1.8579855675000005e-05
,,,,,,,,,22.0475,4.385819537499999e-05,22.0475,7.384678499999997e-06,22.0475,-1.863292205e-05
,,,,,,,,,22.0752,4.391755906249998e-05,22.0752,7.415066874999993e-06,22.0752,-1.870920157499999e-05
,,,,,,,,,22.103,4.3921324487499995e-05,22.103,7.442676124999998e-06,22.103,-1.8758217349999996e-05
,,,,,,,,,22.1308,4.3928964887499994e-05,22.1308,7.437533124999998e-06,22.1308,-1.88340529375e-05
,,,,,,,,,22.1586,4.39782697875e-05,22.1586,7.446713499999996e-06,22.1586,-1.8886836316250005e-05
,,,,,,,,,22.1864,4.397412583749999e-05,22.1864,7.421646249999993e-06,22.1864,-1.8947825175e-05
,,,,,,,,,22.2142,4.403196428749999e-05,22.2142,7.475768749999993e-06,22.2142,-1.9030862087499998e-05
,,,,,,,,,22.242,4.407896019999999e-05,22.242,7.536970874999999e-06,22.242,-1.9122931162500002e-05
,,,,,,,,,22.2699,4.4100982999999977e-05,22.2699,7.57045575e-06,22.2699,-1.9181356862500005e-05
,,,,,,,,,22.2977,4.415260886249999e-05,22.2977,7.538384375e-06,22.2977,-1.9269895953749994e-05
,,,,,,,,,22.3256,4.418993131249997e-05,22.3256,7.510729374999995e-06,22.3256,-1.93465753625e-05
,,,,,,,,,22.3535,4.420076327499997e-05,22.3535,7.554160374999995e-06,22.3535,-1.9387347100000003e-05
,,,,,,,,,22.3814,4.4195154024999995e-05,22.3814,7.580950249999996e-06,22.3814,-1.9453224912500013e-05
,,,,,,,,,22.4093,4.419787644999999e-05,22.4093,7.58641075e-06,22.4093,-1.951700168750001e-05
,,,,,,,,,22.4373,4.42326125e-05,22.4373,7.586763249999994e-06,22.4373,-1.9601865212500004e-05
,,,,,,,,,22.4652,4.4236413337499984e-05,22.4652,7.660432875e-06,22.4652,-1.9637699500000005e-05
,,,,,,,,,22.4932,4.425677936249998e-05,22.4932,7.689016249999996e-06,22.4932,-1.9715444425000006e-05
,,,,,,,,,22.5211,4.4273541075000005e-05,22.5211,7.692511374999998e-06,22.5211,-1.9781752288750004e-05
,,,,,,,,,22.5491,4.426196700000001e-05,22.5491,7.726124624999997e-06,22.5491,-1.9909492032500005e-05
,,,,,,,,,22.5771,4.429520712499998e-05,22.5771,7.720351500000004e-06,22.5771,-1.9970564899999994e-05
,,,,,,,,,22.6051,4.431539674999997e-05,22.6051,7.782414124999996e-06,22.6051,-2.001143621e-05
,,,,,,,,,22.6332,4.4325750250000004e-05,22.6332,7.765406124999994e-06,22.6332,-2.0020356049999998e-05
,,,,,,,,,22.6612,4.435659399999999e-05,22.6612,7.801850749999998e-06,22.6612,-2.0065189087499996e-05
,,,,,,,,,22.6893,4.4377121875e-05,22.6893,7.823590124999996e-06,22.6893,-2.0128930712499997e-05
,,,,,,,,,22.7174,4.445816199999999e-05,22.7174,7.811088750000001e-06,22.7174,-2.0151703850000016e-05
,,,,,,,,,22.7454,4.442605224999999e-05,22.7454,7.843831499999997e-06,22.7454,-2.02196276125e-05
,,,,,,,,,22.7735,4.446112349999999e-05,22.7735,7.8968e-06,22.7735,-2.0210289224999993e-05
,,,,,,,,,22.8017,4.4454897999999995e-05,22.8017,7.904189875e-06,22.8017,-2.0272986175000004e-05
,,,,,,,,,22.8298,4.4496464250000004e-05,22.8298,7.9596755e-06,22.8298,-2.03453631875e-05
,,,,,,,,,22.8579,4.450876850000001e-05,22.8579,7.9895601e-06,22.8579,-2.042414491250001e-05
,,,,,,,,,22.8861,4.454506062499999e-05,22.8861,8.058801912499998e-06,22.8861,-2.046965827499999e-05
,,,,,,,,,22.9143,4.4556652249999994e-05,22.9143,8.054998987499995e-06,22.9143,-2.0485257862500014e-05
,,,,,,,,,22.9424,4.460413503749999e-05,22.9424,8.056029537500001e-06,22.9424,-2.053426384999999e-05
,,,,,,,,,22.9706,4.465403562499999e-05,22.9706,8.02446725e-06,22.9706,-2.0560258249999998e-05
,,,,,,,,,22.9989,4.465967974999999e-05,22.9989,8.034530749999998e-06,22.9989,-2.059859576250001e-05
,,,,,,,,,23.0271,4.471340894999998e-05,23.0271,8.026734724999996e-06,23.0271,-2.0723601587500008e-05
,,,,,,,,,23.0553,4.474333948749999e-05,23.0553,8.092375099999997e-06,23.0553,-2.07616923125e-05
,,,,,,,,,23.0836,4.478273579999999e-05,23.0836,8.118420362499996e-06,23.0836,-2.083891211249999e-05
,,,,,,,,,23.1118,4.479865362499999e-05,23.1118,8.104680262499997e-06,23.1118,-2.084562162500001e-05
,,,,,,,,,23.1401,4.483264425000001e-05,23.1401,8.128337467499995e-06,23.1401,-2.084374312500001e-05
,,,,,,,,,23.1684,4.486465262499999e-05,23.1684,8.153687199999995e-06,23.1684,-2.0888673749999992e-05
,,,,,,,,,23.1967,4.4880904749999994e-05,23.1967,8.161009587499994e-06,23.1967,-2.0908490749999994e-05
,,,,,,,,,23.2251,4.4913071249999995e-05,23.2251,8.202412199999999e-06,23.2251,-2.0962823999999994e-05
,,,,,,,,,23.2534,4.4938791387499995e-05,23.2534,8.187202674999996e-06,23.2534,-2.0966916875000005e-05
,,,,,,,,,23.2818,4.496522391249998e-05,23.2818,8.211030337500002e-06,23.2818,-2.1016551749999994e-05
,,,,,,,,,23.3101,4.49926294125e-05,23.3101,8.215211824999995e-06,23.3101,-2.1050686499999998e-05
,,,,,,,,,23.3385,4.5025732925000005e-05,23.3385,8.207830899999996e-06,23.3385,-2.109925475e-05
,,,,,,,,,23.3669,4.5043976612499985e-05,23.3669,8.214634037499994e-06,23.3669,-2.1157642625000008e-05
,,,,,,,,,23.3953,4.507323254999999e-05,23.3953,8.230724224999999e-06,23.3953,-2.117602012500001e-05
,,,,,,,,,23.4238,4.509009325000001e-05,23.4238,8.261049225e-06,23.4238,-2.1244812000000017e-05
,,,,,,,,,23.4522,4.5127676625000004e-05,23.4522,8.277684999999994e-06,23.4522,-2.1327497875000017e-05
,,,,,,,,,23.4806,4.5131200749999996e-05,23.4806,8.292504025000001e-06,23.4806,-2.1345628875000014e-05
,,,,,,,,,23.5091,4.5171911624999994e-05,23.5091,8.315970587499997e-06,23.5091,-2.13765225e-05
,,,,,,,,,23.5376,4.5189557749999984e-05,23.5376,8.324135312499998e-06,23.5376,-2.1430892249999995e-05
,,,,,,,,,23.5661,4.517950187499998e-05,23.5661,8.3384624125e-06,23.5661,-2.149143359999999e-05
,,,,,,,,,23.5946,4.5163502625e-05,23.5946,8.389530799999993e-06,23.5946,-2.1525151600000004e-05
,,,,,,,,,23.6231,4.5200747125e-05,23.6231,8.405306687499993e-06,23.6231,-2.1595583912500016e-05
,,,,,,,,,23.6517,4.5168376374999985e-05,23.6517,8.449433199999994e-06,23.6517,-2.1691958000000007e-05
,,,,,,,,,23.6802,4.519394049999998e-05,23.6802,8.4724193125e-06,23.6802,-2.1734559962499992e-05
,,,,,,,,,23.7088,4.519392812499998e-05,23.7088,8.495251499999997e-06,23.7088,-2.1780748437499996e-05
,,,,,,,,,23.7374,4.520205837499999e-05,23.7374,8.523897249999994e-06,23.7374,-2.1851339012500016e-05
,,,,,,,,,23.766,4.521001187499999e-05,23.766,8.501770749999995e-06,23.766,-2.1881942762500007e-05
,,,,,,,,,23.7946,4.5267534250000005e-05,23.7946,8.528980624999999e-06,23.7946,-2.19131315e-05
,,,,,,,,,23.8232,4.5270581875e-05,23.8232,8.522087374999992e-06,23.8232,-2.19645882625e-05
,,,,,,,,,23.8519,4.529311437499999e-05,23.8519,8.496440749999995e-06,23.8519,-2.20091415375e-05
,,,,,,,,,23.8805,4.530049787500002e-05,23.8805,8.535177124999999e-06,23.8805,-2.2051731475e-05
,,,,,,,,,23.9092,4.535916224999999e-05,23.9092,8.558586449999999e-06,23.9092,-2.2067893025e-05
,,,,,,,,,23.9379,4.5405360875e-05,23.9379,8.543853649999998e-06,23.9379,-2.2107273549999998e-05
,,,,,,,,,23.9666,4.5422407999999996e-05,23.9666,8.559475124999996e-06,23.9666,-2.2184749337499992e-05
,,,,,,,,,23.9953,4.5397480250000005e-05,23.9953,8.568458937499996e-06,23.9953,-2.2237036869999997e-05
,,,,,,,,,24.024,4.538745437499998e-05,24.024,8.57287035e-06,24.024,-2.2275308634999996e-05
,,,,,,,,,24.0527,4.5409088375e-05,24.0527,8.595413249999999e-06,24.0527,-2.230930255e-05
,,,,,,,,,24.0815,4.5447569874999987e-05,24.0815,8.5816500125e-06,24.0815,-2.2341988925000003e-05
,,,,,,,,,24.1103,4.544541722499999e-05,24.1103,8.609359874999994e-06,24.1103,-2.2415272387500008e-05
,,,,,,,,,24.139,4.544516127499998e-05,24.139,8.630216749999998e-06,24.139,-2.2478372412500012e-05
,,,,,,,,,24.1678,4.545174249999999e-05,24.1678,8.660546624999993e-06,24.1678,-2.2508757362500014e-05
,,,,,,,,,24.1967,4.542675612499998e-05,24.1967,8.682977749999999e-06,24.1967,-2.2550298987500007e-05
,,,,,,,,,24.2255,4.544121262499999e-05,24.2255,8.703794124999998e-06,24.2255,-2.260231085e-05
,,,,,,,,,24.2543,4.5478328499999975e-05,24.2543,8.7764711875e-06,24.2543,-2.2609391550000017e-05
,,,,,,,,,24.2832,4.55022495e-05,24.2832,8.78009125e-06,24.2832,-2.262408103750002e-05
,,,,,,,,,24.3121,4.553869399999999e-05,24.3121,8.816617499999996e-06,24.3121,-2.2680796249999996e-05
,,,,,,,,,24.3409,4.554048325000001e-05,24.3409,8.836717249999998e-06,24.3409,-2.2747015375000017e-05
,,,,,,,,,24.3698,4.553379624999999e-05,24.3698,8.859116537499997e-06,24.3698,-2.28175875e-05
,,,,,,,,,24.3988,4.555565325000001e-05,24.3988,8.870146362499995e-06,24.3988,-2.2867471500000023e-05
,,,,,,,,,24.4277,4.555937775e-05,24.4277,8.851438649999996e-06,24.4277,-2.291728687500001e-05
,,,,,,,,,24.4566,4.56082985e-05,24.4566,8.874600424999997e-06,24.4566,-2.2928713499999996e-05
,,,,,,,,,24.4856,4.560686362499999e-05,24.4856,8.885881412499999e-06,24.4856,-2.295131624999998e-05
,,,,,,,,,24.5146,4.56328135e-05,24.5146,8.893660387499997e-06,24.5146,-2.3000019625000006e-05
,,,,,,,,,24.5435,4.5645594749999996e-05,24.5435,8.882402812249997e-06,24.5435,-2.3015494125000007e-05
,,,,,,,,,24.5725,4.5699119624999994e-05,24.5725,8.8669846375e-06,24.5725,-2.3057456125000013e-05
,,,,,,,,,24.6016,4.571407937499998e-05,24.6016,8.841636199999995e-06,24.6016,-2.3065850375000007e-05
,,,,,,,,,24.6306,4.5718116625e-05,24.6306,8.848705974999994e-06,24.6306,-2.3084983e-05
,,,,,,,,,24.6596,4.575968649999999e-05,24.6596,8.869854287499996e-06,24.6596,-2.3123830749999996e-05
,,,,,,,,,24.6887,4.578795749999998e-05,24.6887,8.893657412499994e-06,24.6887,-2.3129042375000015e-05
,,,,,,,,,24.7178,4.5779583874999995e-05,24.7178,8.902828537499999e-06,24.7178,-2.3186927624999998e-05
,,,,,,,,,24.7469,4.5794034125e-05,24.7469,8.895636078749998e-06,24.7469,-2.3225031500000012e-05
,,,,,,,,,24.776,4.580723212499999e-05,24.776,8.908360549999995e-06,24.776,-2.3253011624999997e-05
,,,,,,,,,24.8051,4.5812184874999994e-05,24.8051,8.912244099999994e-06,24.8051,-2.3293636375e-05
,,,,,,,,,24.8342,4.5817939999999976e-05,24.8342,8.923632524999997e-06,24.8342,-2.3336034375000013e-05
,,,,,,,,,24.8633,4.5839307375e-05,24.8633,8.92190235e-06,24.8633,-2.33697835e-05
,,,,,,,,,24.8925,4.58158395e-05,24.8925,8.9664796375e-06,24.8925,-2.342047162500001e-05
,,,,,,,,,24.9217,4.5868172874999975e-05,24.9217,8.978090224999993e-06,24.9217,-2.3470061250000024e-05
,,,,,,,,,24.9509,4.585471925e-05,24.9509,8.992439462499998e-06,24.9509,-2.3510447999999996e-05
,,,,,,,,,24.9801,4.5879455e-05,24.9801,9.005866624999994e-06,24.9801,-2.3551853375000004e-05
,,,,,,,,,25.0093,4.589874249999999e-05,25.0093,9.032294224999995e-06,25.0093,-2.3557469250000014e-05
,,,,,,,,,25.0385,4.593586237499998e-05,25.0385,8.995638374999995e-06,25.0385,-2.3583038749999995e-05
,,,,,,,,,25.0678,4.5930593599999974e-05,25.0678,8.989914249999997e-06,25.0678,-2.36293225e-05
,,,,,,,,,25.097,4.595473237499999e-05,25.097,8.981747137499998e-06,25.097,-2.3647343375000016e-05
,,,,,,,,,25.1263,4.596212888749999e-05,25.1263,8.984830362499997e-06,25.1263,-2.3666570499999997e-05
,,,,,,,,,25.1556,4.595954071249999e-05,25.1556,8.994791112499995e-06,25.1556,-2.3692950500000006e-05
,,,,,,,,,25.1849,4.600466304999997e-05,25.1849,9.010979232499997e-06,25.1849,-2.3713097875000017e-05
,,,,,,,,,25.2142,4.605072311249998e-05,25.2142,9.01727775e-06,25.2142,-2.37321855e-05
,,,,,,,,,25.2436,4.6046536074999996e-05,25.2436,9.034912512499999e-06,25.2436,-2.3787148875000003e-05
,,,,,,,,,25.2729,4.605593055e-05,25.2729,9.043536179999998e-06,25.2729,-2.3838303624999997e-05
,,,,,,,,,25.3023,4.606577372499999e-05,25.3023,9.030264012499993e-06,25.3023,-2.3917943874999998e-05
,,,,,,,,,25.3317,4.609052942499999e-05,25.3317,9.038082124999994e-06,25.3317,-2.393541237500002e-05
,,,,,,,,,25.3611,4.611558298749999e-05,25.3611,9.082471416249999e-06,25.3611,-2.3947708500000008e-05
,,,,,,,,,25.3905,4.611157241249998e-05,25.3905,9.097124446249995e-06,25.3905,-2.3946566250000005e-05
,,,,,,,,,25.4199,4.611197931250001e-05,25.4199,9.054391741249999e-06,25.4199,-2.397797212500001e-05
,,,,,,,,,25.4493,4.6123668099999984e-05,25.4493,9.058860914999994e-06,25.4493,-2.399333425000001e-05
,,,,,,,,,25.4788,4.616222867499999e-05,25.4788,9.082096876249995e-06,25.4788,-2.4019106749999995e-05
,,,,,,,,,25.5083,4.617375179999998e-05,25.5083,9.133808073749999e-06,25.5083,-2.4016433125e-05
,,,,,,,,,25.5378,4.621718677499998e-05,25.5378,9.153969699999997e-06,25.5378,-2.4042234375000003e-05
,,,,,,,,,25.5673,4.6219723437499995e-05,25.5673,9.132072887499997e-06,25.5673,-2.4052559999999984e-05
,,,,,,,,,25.5968,4.6229487725e-05,25.5968,9.151242712499995e-06,25.5968,-2.4095687999999994e-05
,,,,,,,,,25.6263,4.62710026125e-05,25.6263,9.179099137499997e-06,25.6263,-2.4120047750000012e-05
,,,,,,,,,25.6558,4.6303406875e-05,25.6558,9.203018950000003e-06,25.6558,-2.4139580999999996e-05
,,,,,,,,,25.6854,4.632264608749998e-05,25.6854,9.219538224999994e-06,25.6854,-2.4186034125000015e-05
,,,,,,,,,25.715,4.6323999912499964e-05,25.715,9.216749362499998e-06,25.715,-2.4214744375000003e-05
,,,,,,,,,25.7446,4.6338710125e-05,25.7446,9.221092624999996e-06,25.7446,-2.424524625e-05
,,,,,,,,,25.7742,4.6361940625e-05,25.7742,9.220241949999998e-06,25.7742,-2.4270364750000003e-05
,,,,,,,,,25.8038,4.63581621e-05,25.8038,9.241231637499997e-06,25.8038,-2.43213785e-05
,,,,,,,,,25.8334,4.635493861249999e-05,25.8334,9.273773499999997e-06,25.8334,-2.4345063124999997e-05
,,,,,,,,,25.863,4.6368359837499994e-05,25.863,9.277721999999996e-06,25.863,-2.4383238250000004e-05
,,,,,,,,,25.8927,4.638043408749999e-05,25.8927,9.306403267499996e-06,25.8927,-2.44118025e-05
,,,,,,,,,25.9224,4.6396462099999996e-05,25.9224,9.311435842499996e-06,25.9224,-2.441885962499999e-05
,,,,,,,,,25.9521,4.6448344832499984e-05,25.9521,9.306536049999996e-06,25.9521,-2.445168812500001e-05
,,,,,,,,,25.9818,4.64613692125e-05,25.9818,9.324436237499995e-06,25.9818,-2.4480618250000012e-05
,,,,,,,,,26.0115,4.649546981250001e-05,26.0115,9.343569799999996e-06,26.0115,-2.4509968125000006e-05
,,,,,,,,,26.0412,4.6523881162499996e-05,26.0412,9.340047251249995e-06,26.0412,-2.4538978125000003e-05
,,,,,,,,,26.071,4.6538601287499995e-05,26.071,9.354858089999996e-06,26.071,-2.4572734749999986e-05
,,,,,,,,,26.1008,4.657887573499997e-05,26.1008,9.373562787499998e-06,26.1008,-2.4607954124999992e-05
,,,,,,,,,26.1305,4.658636113749999e-05,26.1305,9.392674799999997e-06,26.1305,-2.4617565374999996e-05
,,,,,,,,,26.1603,4.6584400394e-05,26.1603,9.419829675e-06,26.1603,-2.4624280000000006e-05
,,,,,,,,,26.1901,4.660910536249999e-05,26.1901,9.418301912499995e-06,26.1901,-2.4629632625000004e-05
,,,,,,,,,26.22,4.663136907499999e-05,26.22,9.434691362500001e-06,26.22,-2.465706537500002e-05
,,,,,,,,,26.2498,4.664221541249999e-05,26.2498,9.441892937499995e-06,26.2498,-2.4650915625000003e-05
,,,,,,,,,26.2797,4.663531446249998e-05,26.2797,9.442298612499997e-06,26.2797,-2.4687601875000003e-05
,,,,,,,,,26.3095,4.665386445e-05,26.3095,9.451667924999995e-06,26.3095,-2.4713581125e-05
,,,,,,,,,26.3394,4.6672804399999995e-05,26.3394,9.457928087499994e-06,26.3394,-2.4762596750000005e-05
,,,,,,,,,26.3693,4.667889113749999e-05,26.3693,9.453693362499996e-06,26.3693,-2.4774024375e-05
,,,,,,,,,26.3992,4.67115228375e-05,26.3992,9.442607487499998e-06,26.3992,-2.4822038125000004e-05
,,,,,,,,,26.4292,4.672512531249999e-05,26.4292,9.450944587499994e-06,26.4292,-2.4848434000000004e-05
,,,,,,,,,26.4591,4.6752943851249994e-05,26.4591,9.487384949999998e-06,26.4591,-2.4858159e-05
,,,,,,,,,26.4891,4.676377488749998e-05,26.4891,9.502227149999996e-06,26.4891,-2.4883680250000005e-05
,,,,,,,,,26.519,4.6776235899999995e-05,26.519,9.525619687499997e-06,26.519,-2.4872109375000005e-05
,,,,,,,,,26.549,4.679158127499999e-05,26.549,9.533830474999996e-06,26.549,-2.4883318749999992e-05
,,,,,,,,,26.579,4.683365754999999e-05,26.579,9.516017374999997e-06,26.579,-2.4923808875000012e-05
,,,,,,,,,26.609,4.6856509762499986e-05,26.609,9.546327524999998e-06,26.609,-2.4941099374999993e-05
,,,,,,,,,26.6391,4.6887486308749984e-05,26.6391,9.562948512499996e-06,26.6391,-2.4976433249999983e-05
,,,,,,,,,26.6691,4.689770899999999e-05,26.6691,9.579276399999999e-06,26.6691,-2.498176124999999e-05
,,,,,,,,,26.6992,4.691995408749999e-05,26.6992,9.5636612125e-06,26.6992,-2.498220687500002e-05
,,,,,,,,,26.7293,4.696149756249999e-05,26.7293,9.574622612499995e-06,26.7293,-2.497526950000001e-05
,,,,,,,,,26.7594,4.6984544474999994e-05,26.7594,9.581372599999996e-06,26.7594,-2.4992471249999995e-05
,,,,,,,,,26.7895,4.6983497437499985e-05,26.7895,9.588999024999996e-06,26.7895,-2.504202425e-05
,,,,,,,,,26.8196,4.69842317375e-05,26.8196,9.618978775e-06,26.8196,-2.5048313750000008e-05
,,,,,,,,,26.8497,4.699078912499999e-05,26.8497,9.632531162499996e-06,26.8497,-2.5050837750000006e-05
,,,,,,,,,26.8799,4.7004727098749996e-05,26.8799,9.629328974999998e-06,26.8799,-2.5088716e-05
,,,,,,,,,26.9101,4.701601280875002e-05,26.9101,9.636920349999996e-06,26.9101,-2.5114015249999997e-05
,,,,,,,,,26.9403,4.702300862499999e-05,26.9403,9.641721168749995e-06,26.9403,-2.513790112499999e-05
,,,,,,,,,26.9705,4.7057185225e-05,26.9705,9.647561662499998e-06,26.9705,-2.5140268125e-05
,,,,,,,,,27.0007,4.708164899999999e-05,27.0007,9.6402178125e-06,27.0007,-2.5138507250000008e-05
,,,,,,,,,27.0309,4.706833146250001e-05,27.0309,9.659448299999997e-06,27.0309,-2.5126340000000013e-05
,,,,,,,,,27.0611,4.7080623537499984e-05,27.0611,9.642272674999996e-06,27.0611,-2.5171743000000006e-05
,,,,,,,,,27.0914,4.7104026462499985e-05,27.0914,9.637054526249997e-06,27.0914,-2.517273224999999e-05
,,,,,,,,,27.1217,4.7131737175e-05,27.1217,9.641689687499998e-06,27.1217,-2.5217421874999994e-05
,,,,,,,,,27.152,4.7143917024999995e-05,27.152,9.657996099999995e-06,27.152,-2.5208570875000002e-05
,,,,,,,,,27.1823,4.71439564e-05,27.1823,9.6429241e-06,27.1823,-2.5208457749999987e-05
,,,,,,,,,27.2126,4.715733116249999e-05,27.2126,9.616928124999995e-06,27.2126,-2.525169100000001e-05
,,,,,,,,,27.2429,4.7178416974999974e-05,27.2429,9.647646474999995e-06,27.2429,-2.525777274999998e-05
,,,,,,,,,27.2733,4.72175686e-05,27.2733,9.645775162499993e-06,27.2733,-2.529394875e-05
,,,,,,,,,27.3037,4.725576741249998e-05,27.3037,9.657201499999997e-06,27.3037,-2.5266720375000013e-05
,,,,,,,,,27.334,4.726751509999999e-05,27.334,9.678881299999998e-06,27.334,-2.5276183375e-05
,,,,,,,,,27.3644,4.727036322499999e-05,27.3644,9.674291249999994e-06,27.3644,-2.5310807249999993e-05
,,,,,,,,,27.3949,4.7276669924999995e-05,27.3949,9.698197749999997e-06,27.3949,-2.5329196124999997e-05
,,,,,,,,,27.4253,4.7304481225000014e-05,27.4253,9.6909134625e-06,27.4253,-2.5352954500000005e-05
,,,,,,,,,27.4557,4.7321758474999987e-05,27.4557,9.685482749999995e-06,27.4557,-2.5378983250000008e-05
,,,,,,,,,27.4862,4.7345928800000006e-05,27.4862,9.715971624999996e-06,27.4862,-2.5392835125000007e-05
,,,,,,,,,27.5167,4.735384414999999e-05,27.5167,9.704205875e-06,27.5167,-2.5413769500000004e-05
,,,,,,,,,27.5471,4.736711551249999e-05,27.5471,9.711816749999993e-06,27.5471,-2.5464313625000013e-05
,,,,,,,,,27.5776,4.7387810149999995e-05,27.5776,9.714573374999998e-06,27.5776,-2.5490969499999997e-05
,,,,,,,,,27.6082,4.7366292087499986e-05,27.6082,9.745161749999996e-06,27.6082,-2.551005375e-05
,,,,,,,,,27.6387,4.7394866249999995e-05,27.6387,9.761853624999996e-06,27.6387,-2.5529970250000005e-05
,,,,,,,,,27.6693,4.737670824999999e-05,27.6693,9.762126875e-06,27.6693,-2.558187862499999e-05
,,,,,,,,,27.6998,4.740337182499998e-05,27.6998,9.766644124999999e-06,27.6998,-2.562479175000001e-05
,,,,,,,,,27.7304,4.745270366249998e-05,27.7304,9.773773399999997e-06,27.7304,-2.5645326625e-05
,,,,,,,,,27.761,4.7475672387499996e-05,27.761,9.780495e-06,27.761,-2.5664859499999998e-05
,,,,,,,,,27.7916,4.7482036824999996e-05,27.7916,9.772627999999998e-06,27.7916,-2.568695625e-05
,,,,,,,,,27.8222,4.748275186250001e-05,27.8222,9.769211499999996e-06,27.8222,-2.572938312500001e-05
,,,,,,,,,27.8529,4.7513308187499986e-05,27.8529,9.748154374999999e-06,27.8529,-2.5772077750000004e-05
,,,,,,,,,27.8835,4.754897766249999e-05,27.8835,9.782101874999998e-06,27.8835,-2.5807927999999997e-05
,,,,,,,,,27.9142,4.758676918749999e-05,27.9142,9.751752374999996e-06,27.9142,-2.5838958125000006e-05
,,,,,,,,,27.9449,4.758462178999999e-05,27.9449,9.713528499999997e-06,27.9449,-2.5857257750000014e-05
,,,,,,,,,27.9756,4.758432618999999e-05,27.9756,9.700452624999994e-06,27.9756,-2.5845015999999998e-05


==> anc/v3v4v5_2010Dist_0_02_errorbars.dat <==
v3_2to2_err	v4e2_2to2_err	v4e4_2to2_err
1.767766952966369e-05	1.767766952966369e-05	1.767766952966369e-05


==> anc/v4e2_0_02.dat <==
# time_2to0,v4e2_2to0,time_2to2,v4e2_2to2,time_SingleHit,v4e2_SingleHit,time_loss,v4e2_loss
0.0,-3.0952368250000005e-06,0.0,-3.0952368250000005e-06,0.0,-3.0952368250000005e-06,0.014970059880239523,-3.09190772936503e-6
0.008025688622754492,-3.1331113024999987e-06,0.008025688622754492,-3.155144167500001e-06,0.008025688622754492,-3.1550849149999993e-06,0.019141731551911196,-3.09289734548115e-6
0.016064221556886228,-3.2612235124999993e-06,0.016064221556886228,-3.2977861375000006e-06,0.016064221556886228,-3.2965012249999985e-06,0.023313403223582864,-3.09262641993597e-6
0.024115718562874252,-3.2903876375000017e-06,0.024115718562874252,-3.293291074999999e-06,0.024115718562874252,-3.284122600000002e-06,0.02748507489525454,-3.09215978814359e-6
0.03218008982035928,-3.3457759375000002e-06,0.03218008982035928,-3.2860566225e-06,0.03218008982035928,-3.272640123750001e-06,0.031656746566926214,-3.09170408306943e-6
0.04025748502994012,-3.3265720624999995e-06,0.04025748502994012,-3.1877272625e-06,0.04025748502994012,-3.1664255375000002e-06,0.03582841823859788,-3.09123584697566e-6
0.04834775449101797,-3.381100037499999e-06,0.04834775449101797,-3.2845605374999995e-06,0.04834775449101797,-3.2645213225000005e-06,0.04000008991026955,-3.09077289621946e-6
0.05645104790419162,-3.3274009999999995e-06,0.05645104790419162,-3.187996637500001e-06,0.05645104790419162,-3.1626564625e-06,0.04417176158194123,-3.09031109395954e-6
0.06456736526946108,-3.4329980887499992e-06,0.06456736526946108,-3.2628007500000003e-06,0.06456736526946108,-3.2373853625000016e-06,0.04834343325361289,-3.08985118849247e-6
0.07269670658682635,-3.5292792767500003e-06,0.07269670658682635,-3.3916665374999994e-06,0.07269670658682635,-3.3650813625e-06,0.052515104925284564,-3.08939371947171e-6
0.08083907185628743,-3.5518821e-06,0.08083907185628743,-3.3870406249999994e-06,0.08083907185628743,-3.3716099999999995e-06,0.05668677659695624,-3.08893937745803e-6
0.08899446107784431,-3.5547792974999993e-06,0.08899446107784431,-3.3864413987500014e-06,0.08899446107784431,-3.3833646500000004e-06,0.0608584482686279,-3.08848888628833e-6
0.0971630239520958,-3.5723908541249996e-06,0.0971630239520958,-3.4598854999999996e-06,0.0971630239520958,-3.455760000000001e-06,0.06503011994029959,-3.0880431367114e-6
0.10534461077844312,-3.48418505e-06,0.10534461077844312,-3.3036212500000007e-06,0.10534461077844312,-3.3043613750000003e-06,0.06920179161197126,-3.08760312524386e-6
0.11353937125748503,-3.511467825e-06,0.11353937125748503,-3.462248612499999e-06,0.11353937125748503,-3.4446052374999996e-06,0.07337346328364291,-3.08716998960985e-6
0.12174730538922156,-3.6746186625000002e-06,0.12174730538922156,-3.597152875e-06,0.12174730538922156,-3.594899e-06,0.07754513495531459,-3.08674499070759e-6
0.1299684131736527,-3.578026687499999e-06,0.1299684131736527,-3.5866492499999994e-06,0.1299684131736527,-3.5935846249999994e-06,0.08171680662698627,-3.08632954898953e-6
0.13820269461077844,-3.5499423900000008e-06,0.13820269461077844,-3.555189525e-06,0.13820269461077844,-3.5617188750000014e-06,0.08588847829865794,-3.08592522682301e-6
0.1464502994011976,-3.581719325e-06,0.1464502994011976,-3.6412251687500013e-06,0.1464502994011976,-3.6420727087499997e-06,0.09006014997032961,-3.08553375563345e-6
0.1547110778443114,-3.651798839999999e-06,0.1547110778443114,-3.6858538750000006e-06,0.1547110778443114,-3.6682382500000008e-06,0.09423182164200128,-3.08515702724962e-6
0.16298502994011976,-3.668340787500001e-06,0.16298502994011976,-3.773720624999999e-06,0.16298502994011976,-3.75883325e-06,0.09840349331367294,-3.08479711076346e-6
0.17127245508982036,-3.6886152749999998e-06,0.17127245508982036,-3.64665375e-06,0.17127245508982036,-3.6152036250000005e-06,0.10257516498534462,-3.08445625142563e-6
0.17957335329341317,-3.654982631250001e-06,0.17957335329341317,-3.6378433750000005e-06,0.17957335329341317,-3.6262521249999985e-06,0.10674683665701629,-3.08413688292505e-6
0.1878862275449102,-3.637633862499999e-06,0.1878862275449102,-3.659455325e-06,0.1878862275449102,-3.6479489875000003e-06,0.11091850832868796,-3.08384162792844e-6
0.19621407185628745,-3.7060085375e-06,0.19621407185628745,-3.7597029999999996e-06,0.19621407185628745,-3.7504999999999995e-06,0.11509018000035964,-3.08357330863885e-6
0.2045553892215569,-3.835829112499998e-06,0.2045553892215569,-3.860546412499999e-06,0.2045553892215569,-3.858335287499998e-06,0.11926185167203131,-3.08333494826514e-6
0.21290868263473056,-3.8162702124999995e-06,0.21290868263473056,-3.831854375000001e-06,0.21290868263473056,-3.850512999999999e-06,0.12343352334370299,-3.08312977786287e-6
0.22127544910179645,-3.882885837500001e-06,0.22127544910179645,-3.9052558462500024e-06,0.22127544910179645,-3.9447466375e-06,0.12760519501537465,-3.08296124123842e-6
0.22965718562874254,-3.900755874999999e-06,0.22965718562874254,-3.904417024999999e-06,0.22965718562874254,-3.9581105000000015e-06,0.13177686668704633,-3.0828329994183e-6
0.23805089820359282,-3.859935000000001e-06,0.23805089820359282,-3.7930104375000006e-06,0.23805089820359282,-3.840096475000001e-06,0.135948538358718,-3.08274893444149e-6
0.24645958083832337,-3.8162061e-06,0.24645958083832337,-3.7390725625000007e-06,0.24645958083832337,-3.797403924999999e-06,0.14012021003038969,-3.08271315432527e-6
0.25488023952095806,-3.861638875000001e-06,0.25488023952095806,-3.7319907500000014e-06,0.25488023952095806,-3.7846485499999995e-06,0.14429188170206134,-3.08272999608486e-6
0.2633158682634731,-3.831257258750001e-06,0.2633158682634731,-3.6106327250000002e-06,0.2633158682634731,-3.692519512500001e-06,0.14846355337373301,-3.08280402955458e-6
0.2717634730538922,-3.8829997875e-06,0.2717634730538922,-3.7599356999999993e-06,0.2717634730538922,-3.855617199999999e-06,0.1526352250454047,-3.08294006068861e-6
0.28022604790419164,-3.934505524999999e-06,0.28022604790419164,-3.81338463875e-06,0.28022604790419164,-3.9244407e-06,0.15680689671707637,-3.08314313408519e-6
0.28870059880239524,-4.017789475000001e-06,0.28870059880239524,-3.944348195250001e-06,0.28870059880239524,-4.081807062500001e-06,0.16097856838874802,-3.08341853584998e-6
0.29719011976047904,-4.045113812500001e-06,0.29719011976047904,-3.953268337499999e-06,0.29719011976047904,-4.10825725e-06,0.16515024006041973,-3.08377179581603e-6
0.3056931137724551,-4.0844456e-06,0.3056931137724551,-3.978465273749999e-06,0.3056931137724551,-4.1319672375e-06,0.16932191173209138,-3.08420868942906e-6
0.3142095808383234,-3.9884325375e-06,0.3142095808383234,-3.9457941124999995e-06,0.3142095808383234,-4.068127462500001e-06,0.17349358340376306,-3.08473523958629e-6
0.32273952095808384,-4.026875400000001e-06,0.32273952095808384,-4.0887704125000005e-06,0.32273952095808384,-4.1954895875000005e-06,0.17766525507543474,-3.08535771766518e-6
0.33128293413173654,-3.999772249999999e-06,0.33128293413173654,-3.945724725000002e-06,0.33128293413173654,-4.0552378999999996e-06,0.1818369267471064,-3.08608264472868e-6
0.33983982035928145,-4.127360900000001e-06,0.33983982035928145,-3.971357187500001e-06,0.33983982035928145,-4.1093157125e-06,0.18600859841877806,-3.08691679225989e-6
0.3484116766467066,-4.162387475000001e-06,0.3484116766467066,-4.008689500000001e-06,0.3484116766467066,-4.146458075000002e-06,0.19018027009044974,-3.08786718235235e-6
0.3569970059880239,-4.094734512499998e-06,0.3569970059880239,-3.943957125000001e-06,0.3569970059880239,-4.0810601125e-06,0.19435194176212142,-3.08894108780388e-6
0.3655958083832336,-3.999796888750003e-06,0.3655958083832336,-3.7231618750000005e-06,0.3655958083832336,-3.879035362499999e-06,0.19852361343379307,-3.09014603182781e-6
0.37420808383233534,-4.08709521e-06,0.37420808383233534,-3.76603725e-06,0.37420808383233534,-3.907468597999999e-06,0.20269528510546478,-3.09148978741571e-6
0.38283383233532936,-4.0495927625e-06,0.38283383233532936,-3.593197750000001e-06,0.38283383233532936,-3.730122425e-06,0.20686695677713643,-3.09298037629928e-6
0.3914745508982036,-4.215419887500001e-06,0.3914745508982036,-3.828469374999999e-06,0.3914745508982036,-3.960423937499999e-06,0.21103862844880808,-3.09462606774471e-6
0.4001287425149701,-4.117667762499999e-06,0.4001287425149701,-3.7149410250000007e-06,0.4001287425149701,-3.840058025e-06,0.21521030012047979,-3.09643537679731e-6
0.40879640718562876,-4.160832975000001e-06,0.40879640718562876,-3.7494913e-06,0.40879640718562876,-3.8588106000000006e-06,0.21938197179215144,-3.09841706241336e-6
0.41747754491017963,-4.214360675e-06,0.41747754491017963,-3.8117292874999996e-06,0.41747754491017963,-3.926931535e-06,0.22355364346382312,-3.10058012510673e-6
0.42617365269461077,-4.2718010625e-06,0.42617365269461077,-3.807368375e-06,0.42617365269461077,-3.974035312500001e-06,0.2277253151354948,-3.10293380427801e-6
0.4348832335329341,-4.235290224999999e-06,0.4348832335329341,-3.7828596749999985e-06,0.4348832335329341,-3.937534375e-06,0.23189698680716647,-3.10548757530886e-6
0.44360778443113774,-4.228559962499999e-06,0.44360778443113774,-3.6987371374999982e-06,0.44360778443113774,-3.862429000000001e-06,0.23606865847883812,-3.10825114621888e-6
0.4523443113772455,-4.290484212499999e-06,0.4523443113772455,-3.771356900000001e-06,0.4523443113772455,-3.9678243749999995e-06,0.24024033015050983,-3.11123445404073e-6
0.46109730538922156,-4.3792473499999995e-06,0.46109730538922156,-3.842699025e-06,0.46109730538922156,-4.011798874999999e-06,0.24441200182218148,-3.11444766086839e-6
0.4698622754491018,-4.4056035e-06,0.4698622754491018,-3.795950537500001e-06,0.4698622754491018,-3.943543375000001e-06,0.24858367349385313,-3.11790114959213e-6
0.4786422155688623,-4.518083400000002e-06,0.4786422155688623,-3.869777687499999e-06,0.4786422155688623,-4.038686624999999e-06,0.25275534516552484,-3.1216055192642e-6
0.487437125748503,-4.6887282875000005e-06,0.487437125748503,-4.113126525000001e-06,0.487437125748503,-4.260148349999998e-06,0.2569270168371965,-3.12557158023816e-6
0.4962440119760479,-4.734046237499999e-06,0.4962440119760479,-4.1417504375000006e-06,0.4962440119760479,-4.330947900000001e-06,0.26109868850886814,-3.12981034888533e-6
0.505067365269461,-4.85898495e-06,0.505067365269461,-4.3146509875e-06,0.505067365269461,-4.545016149999998e-06,0.26527036018053984,-3.13433304207856e-6
0.5139026946107784,-4.962662687500001e-06,0.5139026946107784,-4.416035462499999e-06,0.5139026946107784,-4.5978774625e-06,0.2694420318522115,-3.13915107132838e-6
0.5227529940119761,-5.067845362499999e-06,0.5227529940119761,-4.4630877375000006e-06,0.5227529940119761,-4.657335874999999e-06,0.27361370352388314,-3.14427603667964e-6
0.531618263473054,-5.080583225e-06,0.531618263473054,-4.503920450000001e-06,0.531618263473054,-4.683245575e-06,0.27778537519555485,-3.1497197202036e-6
0.540497005988024,-5.1138018624999996e-06,0.540497005988024,-4.511434187499999e-06,0.540497005988024,-4.6973820125e-06,0.2819570468672265,-3.15549407930134e-6
0.5493907185628742,-5.293887824999999e-06,0.5493907185628742,-4.639039325e-06,0.5493907185628742,-4.84209075e-06,0.2861287185388982,-3.16161123967865e-6
0.5582979041916167,-5.4109081499999994e-06,0.5582979041916167,-4.85654e-06,0.5582979041916167,-5.052744374999999e-06,0.29030039021056986,-3.16808348802214e-6
0.5672200598802395,-5.524497275e-06,0.5672200598802395,-5.073366625000001e-06,0.5672200598802395,-5.267225249999999e-06,0.29447206188224156,-3.17492326443834e-6
0.5761556886227546,-5.5545724125e-06,0.5761556886227546,-5.056601249999999e-06,0.5761556886227546,-5.289063000000002e-06,0.2986437335539132,-3.18214315458994e-6
0.5851062874251497,-5.5921376875e-06,0.5851062874251497,-5.114629875000001e-06,0.5851062874251497,-5.3323585000000015e-06,0.3028154052255849,-3.18975588160007e-6
0.5940718562874252,-5.743480037500001e-06,0.5940718562874252,-5.295997025e-06,0.5940718562874252,-5.514960125000001e-06,0.3069870768972565,-3.19777429768508e-6
0.6030508982035929,-5.880972875e-06,0.6030508982035929,-5.4203126499999995e-06,0.6030508982035929,-5.6343156375e-06,0.3111587485689282,-3.20621137551924e-6
0.6120449101796408,-6.0176103375e-06,0.6120449101796408,-5.602357237499998e-06,0.6120449101796408,-5.7573342499999994e-06,0.31533042024059993,-3.21508019941886e-6
0.6210523952095809,-6.2439653124999995e-06,0.6210523952095809,-5.799962562500001e-06,0.6210523952095809,-5.948704074999997e-06,0.3195020919122715,-3.22439395620979e-6
0.6300748502994012,-6.378448162499998e-06,0.6300748502994012,-5.963345412500003e-06,0.6300748502994012,-6.092472287499998e-06,0.32367376358394323,-3.23416592594132e-6
0.6391122754491018,-6.463129249999999e-06,0.6391122754491018,-5.904004912500002e-06,0.6391122754491018,-6.0513013625e-06,0.32784543525561494,-3.2444094723416e-6
0.6481631736526946,-6.631118387499999e-06,0.6481631736526946,-6.0002826875e-06,0.6481631736526946,-6.131047129999998e-06,0.33201710692728653,-3.25513803308323e-6
0.6572290419161677,-6.798495487499997e-06,0.6572290419161677,-6.075670486375002e-06,0.6572290419161677,-6.2083755000000044e-06,0.33618877859895824,-3.26636510983117e-6
0.666309880239521,-6.990919474999999e-06,0.666309880239521,-6.2234738233749995e-06,0.666309880239521,-6.3757565250000014e-06,0.34036045027062994,-3.27810425809987e-6
0.6754056886227545,-7.2031967e-06,0.6754056886227545,-6.490985587499999e-06,0.6754056886227545,-6.593395287500001e-06,0.3445321219423016,-3.29036907696274e-6
0.6845149700598803,-7.379293862499999e-06,0.6845149700598803,-6.6763954499999995e-06,0.6845149700598803,-6.768970574999998e-06,0.34870379361397325,-3.3031731985163e-6
0.6936392215568863,-7.476756374999999e-06,0.6936392215568863,-6.771776525000002e-06,0.6936392215568863,-6.866475846249998e-06,0.35287546528564495,-3.31653027724415e-6
0.7027784431137725,-7.659611162500002e-06,0.7027784431137725,-6.971138362499999e-06,0.7027784431137725,-7.017627375e-06,0.3570471369573166,-3.33045397919922e-6
0.7119326347305389,-7.8743314375e-06,0.7119326347305389,-7.14830595e-06,0.7119326347305389,-7.166752500000001e-06,0.36121880862898825,-3.34495797102717e-6
0.7211002994011977,-8.0280097875e-06,0.7211002994011977,-7.384312225000002e-06,0.7211002994011977,-7.353873000000001e-06,0.36539048030065996,-3.36005590887769e-6
0.7302844311377247,-8.249859537499998e-06,0.7302844311377247,-7.5383337625e-06,0.7302844311377247,-7.481457624999997e-06,0.3695621519723316,-3.37576142716995e-6
0.7394820359281437,-8.4138453875e-06,0.7394820359281437,-7.641833950000006e-06,0.7394820359281437,-7.5931077500000006e-06,0.3737338236440033,-3.3920881272486e-6
0.7486946107784432,-8.656271750000002e-06,0.7486946107784432,-7.765170124999997e-06,0.7486946107784432,-7.699882749999998e-06,0.37790549531567497,-3.40904956592383e-6
0.7579221556886228,-8.803419741625e-06,0.7579221556886228,-7.880051749999999e-06,0.7579221556886228,-7.8021755e-06,0.3820771669873466,-3.42665924393354e-6
0.7671646706586828,-9.0122837625e-06,0.7671646706586828,-8.077158762499997e-06,0.7671646706586828,-7.971172125e-06,0.3862488386590183,-3.44493059429623e-6
0.7764221556886227,-9.349470375000002e-06,0.7764221556886227,-8.296436374999998e-06,0.7764221556886227,-8.239422875000001e-06,0.39042051033069003,-3.46387697060504e-6
0.7856931137724551,-9.583438725000002e-06,0.7856931137724551,-8.58557425e-06,0.7856931137724551,-8.533333375e-06,0.3945921820023616,-3.48351163524138e-6
0.7949805389221557,-9.769835025e-06,0.7949805389221557,-8.87961625e-06,0.7949805389221557,-8.809478e-06,0.39876385367403333,-3.50384774754012e-6
0.8042814371257486,-9.9792829625e-06,0.8042814371257486,-9.049021500000001e-06,0.8042814371257486,-8.962393375e-06,0.40293552534570504,-3.52489835191704e-6
0.8135988023952097,-1.0280698274999998e-05,0.8135988023952097,-9.276844875000004e-06,0.8135988023952097,-9.182153875e-06,0.40710719701737663,-3.54667636594959e-6
0.8229296407185629,-1.0578904487500001e-05,0.8229296407185629,-9.620275125000001e-06,0.8229296407185629,-9.467180374999999e-06,0.41127886868904834,-3.56919456844073e-6
0.8322769461077845,-1.0782705750000002e-05,0.8322769461077845,-9.756824574999999e-06,0.8322769461077845,-9.615820874999998e-06,0.41545054036072004,-3.5924655874636e-6
0.8416392215568863,-1.1033249687500001e-05,0.8416392215568863,-9.992697874999995e-06,0.8416392215568863,-9.816595412500002e-06,0.41962221203239164,-3.61650188842097e-6
0.8510149700598802,-1.1273127999999999e-05,0.8510149700598802,-1.01130052375e-05,0.8510149700598802,-9.95066425e-06,0.42379388370406335,-3.6413157620848e-6
0.8604071856287425,-1.1323190375000001e-05,0.8604071856287425,-1.0246274487499998e-05,0.8604071856287425,-1.0055282633749998e-05,0.42796555537573505,-3.66691931268258e-6
0.869812874251497,-1.1473442750000001e-05,0.869812874251497,-1.0354775887499998e-05,0.869812874251497,-1.0139728722500002e-05,0.4321372270474067,-3.69332444600741e-6
0.8792350299401198,-1.1723943875000002e-05,0.8792350299401198,-1.0609656949999998e-05,0.8792350299401198,-1.0430897524999998e-05,0.43630889871907835,-3.72054285754669e-6
0.8886721556886228,-1.2008175374999998e-05,0.8886721556886228,-1.0952848012500003e-05,0.8886721556886228,-1.0773449400000001e-05,0.44048057039075006,-3.74858602069721e-6
0.8981242514970059,-1.22561345e-05,0.8981242514970059,-1.1192068687499999e-05,0.8981242514970059,-1.0984724212500001e-05,0.4446522420624217,-3.77746517501844e-6
0.9075913173652695,-1.2489973250000001e-05,0.9075913173652695,-1.14247316625e-05,0.9075913173652695,-1.1213310300000002e-05,0.44882391373409336,-3.8071913145543e-6
0.9170748502994012,-1.2676445737500004e-05,0.9170748502994012,-1.1600193962500003e-05,0.9170748502994012,-1.1391425874999996e-05,0.45299558540576507,-3.83777517627012e-6
0.9265718562874251,-1.2859553587499998e-05,0.9265718562874251,-1.17989297125e-05,0.9265718562874251,-1.1587549e-05,0.4571672570774367,-3.86922722854457e-6
0.9360853293413174,-1.3064955037500002e-05,0.9360853293413174,-1.1949981124999998e-05,0.9360853293413174,-1.1715714625000001e-05,0.4613389287491084,-3.90155765978861e-6
0.9456137724550898,-1.3303978875000005e-05,0.9456137724550898,-1.2267002862500004e-05,0.9456137724550898,-1.19967554375e-05,0.4655106004207801,-3.93477636717302e-6
0.9551571856287425,-1.3464752124999998e-05,0.9551571856287425,-1.24377767375e-05,0.9551571856287425,-1.2171424525000005e-05,0.4696822720924517,-3.96889294547705e-6
0.9647155688622755,-1.3546892875e-05,0.9647155688622755,-1.2587100687500002e-05,0.9647155688622755,-1.2283302299999997e-05,0.47385394376412343,-4.00391667607425e-6
0.9742904191616767,-1.3648019999999998e-05,0.9742904191616767,-1.26951307375e-05,0.9742904191616767,-1.23581561625e-05,0.47802561543579514,-4.03985651607346e-6
0.9838787425149701,-1.38564235e-05,0.9838787425149701,-1.2906259600000003e-05,0.9838787425149701,-1.25303992625e-05,0.48219728710746673,-4.07672108758332e-6
0.9934835329341318,-1.4106134374999999e-05,0.9934835329341318,-1.3155766675000004e-05,0.9934835329341318,-1.2757687737499997e-05,0.48636895877913844,-4.11451866717975e-6
1.0031047904191617,-1.4326863250000001e-05,1.0031047904191617,-1.3340911749999997e-05,1.0031047904191617,-1.2935696625e-05,0.49054063045081014,-4.15325717551778e-6
1.012741017964072,-1.4447542125000003e-05,1.012741017964072,-1.3513881443750001e-05,1.012741017964072,-1.3091604425e-05,0.49471230212248174,-4.19294416714003e-6
1.0223922155688623,-1.4685685500000001e-05,1.0223922155688623,-1.3708177712499996e-05,1.0223922155688623,-1.3253313399999998e-05,0.49888397379415345,-4.23358682046455e-6
1.032058383233533,-1.4905889374999999e-05,1.032058383233533,-1.3895445149999998e-05,1.032058383233533,-1.3444989412500001e-05,0.5030556454658252,-4.27519192799659e-6
1.0417410179640718,-1.4973284250000001e-05,1.0417410179640718,-1.3943773624999997e-05,1.0417410179640718,-1.3481759874999998e-05,0.5072273171374968,-4.31776588672479e-6
1.051438622754491,-1.5118899624999993e-05,1.051438622754491,-1.4045041937500004e-05,1.051438622754491,-1.3603937749999995e-05,0.5113989888091685,-4.36131468874855e-6
1.0611511976047905,-1.5264201750000002e-05,1.0611511976047905,-1.4081278225000005e-05,1.0611511976047905,-1.3666860250000003e-05,0.5155706604808402,-4.40584391213809e-6
1.0708802395209582,-1.5326389750000003e-05,1.0708802395209582,-1.4165707849999998e-05,1.0708802395209582,-1.3718313125000002e-05,0.5197423321525118,-4.4513587120066e-6
1.0806257485029942,-1.5434667750000003e-05,1.0806257485029942,-1.4278649212499999e-05,1.0806257485029942,-1.3781324500000005e-05,0.5239140038241835,-4.49786381186811e-6
1.0903862275449103,-1.5474325875e-05,1.0903862275449103,-1.4269166462500007e-05,1.0903862275449103,-1.375455175e-05,0.5280856754958552,-4.54536349518295e-6
1.1001616766467066,-1.5640049875000003e-05,1.1001616766467066,-1.4501190499999995e-05,1.1001616766467066,-1.3951307250000005e-05,0.5322573471675268,-4.59386159723827e-6
1.1099535928143713,-1.5723905375000003e-05,1.1099535928143713,-1.46405755125e-05,1.1099535928143713,-1.40957095e-05,0.5364290188391985,-4.64336149722311e-6
1.1197604790419162,-1.5762676125000005e-05,1.1197604790419162,-1.4663787e-05,1.1197604790419162,-1.4107083625e-05,0.5406006905108702,-4.69386611063356e-6
1.1295838323353296,-1.5798190875e-05,1.1295838323353296,-1.4670761874999998e-05,1.1295838323353296,-1.4116980875e-05,0.5447723621825418,-4.74537788191446e-6
1.1394221556886228,-1.5761236875000003e-05,1.1394221556886228,-1.4609034625000002e-05,1.1394221556886228,-1.4071841500000002e-05,0.5489440338542135,-4.79789877741945e-6
1.1492769461077845,-1.5714309412499998e-05,1.1492769461077845,-1.4567718124999996e-05,1.1492769461077845,-1.4032344087499997e-05,0.5531157055258852,-4.85143027865013e-6
1.1591467065868264,-1.5730402825000007e-05,1.1591467065868264,-1.4561533125e-05,1.1591467065868264,-1.4043329375000003e-05,0.5572873771975568,-4.90597337579268e-6
1.1690329341317367,-1.5761569024999995e-05,1.1690329341317367,-1.4647272874999996e-05,1.1690329341317367,-1.41261661125e-05,0.5614590488692285,-4.96152856156378e-6
1.178935628742515,-1.5689587025e-05,1.178935628742515,-1.4593872749999996e-05,1.178935628742515,-1.4051242125000003e-05,0.5656307205409002,-5.01809582537805e-6
1.1888532934131737,-1.5674862037499992e-05,1.1888532934131737,-1.4551216375000001e-05,1.1888532934131737,-1.4048211437500002e-05,0.5698023922125719,-5.07567464780804e-6
1.1987874251497006,-1.5738495374999997e-05,1.1987874251497006,-1.4649089625000001e-05,1.1987874251497006,-1.4130918275e-05,0.5739740638842435,-5.13426399538742e-6
1.208738023952096,-1.5744372262499998e-05,1.208738023952096,-1.4596988625000006e-05,1.208738023952096,-1.4108424375000006e-05,0.5781457355559152,-5.19386231572688e-6
1.2187035928143715,-1.5693083408875e-05,1.2187035928143715,-1.4581288575000001e-05,1.2187035928143715,-1.4057795000000003e-05,0.5823174072275868,-5.25446753297576e-6
1.228685628742515,-1.5647370359999994e-05,1.228685628742515,-1.4505945675000006e-05,1.228685628742515,-1.3980226499999998e-05,0.5864890788992586,-5.31607704359443e-6
1.238682634730539,-1.5513376684999997e-05,1.238682634730539,-1.444852840625e-05,1.238682634730539,-1.389227075e-05,0.5906607505709303,-5.37868771249463e-6
1.2486976047904192,-1.5426569126249997e-05,1.2486976047904192,-1.4374614962500002e-05,1.2486976047904192,-1.3798422999999991e-05,0.5948324222426019,-5.4422958694962e-6
1.2587275449101798,-1.5412366237500004e-05,1.2587275449101798,-1.4353310524999999e-05,1.2587275449101798,-1.3779205625000006e-05,0.5990040939142736,-5.5068973061514e-6
1.2687739520958083,-1.5299957640000004e-05,1.2687739520958083,-1.433965801625e-05,1.2687739520958083,-1.3734073750000001e-05,0.6031757655859453,-5.57248727290273e-6
1.2788353293413173,-1.5203976287499996e-05,1.2788353293413173,-1.4271854824999996e-05,1.2788353293413173,-1.3665536374999997e-05,0.6073474372576169,-5.63906047659944e-6
1.2889146706586827,-1.5063117949999993e-05,1.2889146706586827,-1.4077132537499999e-05,1.2889146706586827,-1.3506387749999998e-05,0.6115191089292885,-5.70661107837004e-6
1.299008982035928,-1.4990728687499997e-05,1.299008982035928,-1.395395565e-05,1.299008982035928,-1.3408576875000007e-05,0.6156907806009602,-5.77513269184257e-6
1.309119760479042,-1.48804274875e-05,1.309119760479042,-1.3850233816250002e-05,1.309119760479042,-1.3307849750000001e-05,0.6198624522726319,-5.84461838173356e-6
1.319247005988024,-1.4705799750000002e-05,1.319247005988024,-1.3691861045000001e-05,1.319247005988024,-1.3169931124999998e-05,0.6240341239443035,-5.91506066279329e-6
1.329389221556886,-1.4531954975000003e-05,1.329389221556886,-1.3460755575000002e-05,1.329389221556886,-1.2943763750000002e-05,0.6282057956159751,-5.98645149910854e-6
1.3395494011976048,-1.4325236137500002e-05,1.3395494011976048,-1.3254656384999998e-05,1.3395494011976048,-1.2740889800000001e-05,0.6323774672876469,-6.05878230376943e-6
1.3497245508982036,-1.4122737887500001e-05,1.3497245508982036,-1.3060691675e-05,1.3497245508982036,-1.25389489125e-05,0.6365491389593185,-6.13204393890368e-6
1.3599176646706588,-1.3975726374999999e-05,1.3599176646706588,-1.2860918437499993e-05,1.3599176646706588,-1.2359615250000003e-05,0.6407208106309903,-6.2062267160686e-6
1.370125748502994,-1.3816701499999998e-05,1.370125748502994,-1.2690043124999998e-05,1.370125748502994,-1.2199571606250002e-05,0.6448924823026619,-6.28132039700354e-6
1.3803502994011976,-1.3606760000000004e-05,1.3803502994011976,-1.247371557125e-05,1.3803502994011976,-1.2035735025000004e-05,0.6490641539743335,-6.35731419475792e-6
1.3905913173652695,-1.3395555500000003e-05,1.3905913173652695,-1.2359740775e-05,1.3905913173652695,-1.1923735242499998e-05,0.6532358256460052,-6.43419677516392e-6
1.4008502994011978,-1.3188648624999998e-05,1.4008502994011978,-1.2130885125000003e-05,1.4008502994011978,-1.1703087195000003e-05,0.6574074973176769,-6.51195625868951e-6
1.4111242514970062,-1.2918601374999996e-05,1.4111242514970062,-1.1860071249999998e-05,1.4111242514970062,-1.1435111547499998e-05,0.6615791689893485,-6.5905802226394e-6
1.4214146706586828,-1.2687944374999998e-05,1.4214146706586828,-1.1652733500000003e-05,1.4214146706586828,-1.125845875e-05,0.6657508406610203,-6.67005570371392e-6
1.4317215568862276,-1.2482542000000001e-05,1.4317215568862276,-1.1388507625000001e-05,1.4317215568862276,-1.1049101325e-05,0.669922512332692,-6.75036920093598e-6
1.442046407185629,-1.2193536624999995e-05,1.442046407185629,-1.1096423125000003e-05,1.442046407185629,-1.07482073375e-05,0.6740941840043635,-6.83150667892178e-6
1.4523862275449102,-1.19187521e-05,1.4523862275449102,-1.0760372500000003e-05,1.4523862275449102,-1.0423837874999996e-05,0.6782658556760353,-6.91345357151973e-6
1.46274251497006,-1.1662028812500003e-05,1.46274251497006,-1.0494852749999996e-05,1.46274251497006,-1.01602848875e-05,0.6824375273477069,-6.9961947857778e-6
1.473116766467066,-1.1381560987499999e-05,1.473116766467066,-1.0253627374999995e-05,1.473116766467066,-9.918404100000002e-06,0.6866091990193787,-7.07971470627972e-6
1.4835074850299401,-1.11111124375e-05,1.4835074850299401,-9.882677874999998e-06,1.4835074850299401,-9.570716974999998e-06,0.6907808706910503,-7.16399719981599e-6
1.4939131736526947,-1.0843399787499998e-05,1.4939131736526947,-9.592388712499999e-06,1.4939131736526947,-9.303030337500001e-06,0.694952542362722,-7.24902562039546e-6
1.5043413173652695,-1.0538635750000002e-05,1.5043413173652695,-9.322049850000004e-06,1.5043413173652695,-9.070750062500001e-06,0.6991242140343936,-7.3347828145968e-6
1.5147754491017966,-1.0216519512499997e-05,1.5147754491017966,-8.970264675000004e-06,1.5147754491017966,-8.7229326875e-06,0.7032958857060653,-7.42125112725639e-6
1.5252395209580838,-9.9254572e-06,1.5252395209580838,-8.641761612500003e-06,1.5252395209580838,-8.415354449999999e-06,0.7074675573777369,-7.50841240748258e-6
1.5357035928143712,-9.5450908875e-06,1.5357035928143712,-8.243129298750001e-06,1.5357035928143712,-8.0360078375e-06,0.7116392290494087,-7.59624801499366e-6
1.5461976047904191,-9.205520727500003e-06,1.5461976047904191,-7.887021687499999e-06,1.5461976047904191,-7.708874574999999e-06,0.7158109007210803,-7.68473882677794e-6
1.5567065868263472,-8.8755635125e-06,1.5567065868263472,-7.5488014875000015e-06,1.5567065868263472,-7.3999177625e-06,0.719982572392752,-7.77386524407363e-6
1.5672305389221557,-8.518520725000004e-06,1.5672305389221557,-7.135450762499999e-06,1.5672305389221557,-7.011751112500001e-06,0.7241542440644236,-7.86360719965222e-6
1.5777694610778443,-8.1806225125e-06,1.5777694610778443,-6.756999712499999e-06,1.5777694610778443,-6.6579451225e-06,0.7283259157360953,-7.95394416541603e-6
1.5883383233532933,-7.8738088e-06,1.5883383233532933,-6.365453374999999e-06,1.5883383233532933,-6.294068012902499e-06,0.7324975874077669,-8.04485516028368e-6
1.5989071856287425,-7.516665424999998e-06,1.5989071856287425,-5.8845599874999995e-06,1.5989071856287425,-5.867414212499999e-06,0.7366692590794387,-8.13631875837878e-6
1.609491017964072,-7.1604460375e-06,1.609491017964072,-5.47033125e-06,1.609491017964072,-5.473508875e-06,0.7408409307511103,-8.22831309750663e-6
1.6201047904191619,-6.7592085750000024e-06,1.6201047904191619,-5.08280675e-06,1.6201047904191619,-5.1264651249999996e-06,0.7450126024227821,-8.32081588790495e-6
1.6307335329341317,-6.403414475000002e-06,1.6307335329341317,-4.687669125e-06,1.6307335329341317,-4.7736765e-06,0.7491842740944537,-8.41380442127761e-6
1.6413772455089821,-6.019335774999999e-06,1.6413772455089821,-4.241538674999999e-06,1.6413772455089821,-4.36769675e-06,0.7533559457661253,-8.5072555800958e-6
1.6520359281437127,-5.666765362500001e-06,1.6520359281437127,-3.853499500000001e-06,1.6520359281437127,-4.000472500000001e-06,0.7575276174377971,-8.60114584715323e-6
1.6627095808383234,-5.321729562499999e-06,1.6627095808383234,-3.5172282887499995e-06,1.6627095808383234,-3.677803875e-06,0.7616992891094687,-8.69545131539069e-6
1.6734131736526947,-4.99780539625e-06,1.6734131736526947,-3.1354844250000005e-06,1.6734131736526947,-3.3437003749999996e-06,0.7658709607811404,-8.79014769795597e-6
1.684116766467066,-4.622736724999998e-06,1.684116766467066,-2.707383025000001e-06,1.684116766467066,-2.9401129125000013e-06,0.7700426324528121,-8.88521033850924e-6
1.6948502994011978,-4.233795025e-06,1.6948502994011978,-2.3493752875000003e-06,1.6948502994011978,-2.602418662499999e-06,0.7742143041244837,-8.98061422176264e-6
1.7055988023952096,-3.8554695000000005e-06,1.7055988023952096,-1.9299620625e-06,1.7055988023952096,-2.2262763750000006e-06,0.7783859757961553,-9.07633398424148e-6
1.7163622754491017,-3.453185750000001e-06,1.7163622754491017,-1.5530695125000005e-06,1.7163622754491017,-1.8738909124999991e-06,0.7825576474678271,-9.1723439252713e-6
1.7271407185628744,-3.030204875e-06,1.7271407185628744,-1.06002920625e-06,1.7271407185628744,-1.4252814625000006e-06,0.7867293191394987,-9.26861801816052e-6
1.737934131736527,-2.7023710000000013e-06,1.737934131736527,-6.787967000000003e-07,1.737934131736527,-1.0724136250000005e-06,0.7909009908111705,-9.36512992160229e-6
1.74875748502994,-2.365854874999999e-06,1.74875748502994,-2.722315875000001e-07,1.74875748502994,-7.011271778750002e-07,0.7950726624828421,-9.46185299125772e-6
1.7595808383233533,-2.01606725e-06,1.7595808383233533,1.6738663749999889e-07,1.7595808383233533,-3.250087250000005e-07,0.7992443341545137,-9.55876029152662e-6
1.7704341317365269,-1.6603892499999998e-06,1.7704341317365269,4.831595874999996e-07,1.7704341317365269,-1.210797499999926e-08,0.8034160058261854,-9.65582460750206e-6
1.781302395209581,-1.2848801250000006e-06,1.781302395209581,8.590137374999998e-07,1.781302395209581,3.368202437500005e-07,0.8075876774978571,-9.75301845708471e-6
1.792185628742515,-9.615963750000014e-07,1.792185628742515,1.2435752999999985e-06,1.792185628742515,6.758647375000005e-07,0.8117593491695287,-9.85031410326462e-6
1.8030838323353295,-5.946856874999998e-07,1.8030838323353295,1.6229921000000003e-06,1.8030838323353295,1.0177670125000002e-06,0.8159310208412005,-9.94768356654885e-6
1.814011976047904,-2.8693480000000046e-07,1.814011976047904,1.9247363374999997e-06,1.814011976047904,1.279797575000002e-06,0.8201026925128722,-1.00450986375381e-5
1.8249550898203593,1.0494517250000002e-07,1.8249550898203593,2.421610062499999e-06,1.8249550898203593,1.7570277125000006e-06,0.8242743641845437,-1.01425308896307e-5
1.8358982035928144,4.5971925000000034e-07,1.8358982035928144,2.875827250000001e-06,1.8358982035928144,2.1623824874999997e-06,0.8284460358562155,-1.02399516918579e-5
1.84687125748503,7.528260709999998e-07,1.84687125748503,3.2233867562500002e-06,1.84687125748503,2.4822373375e-06,0.8326177075278871,-1.03373322218287e-5
1.857859281437126,1.1137371000000001e-06,1.857859281437126,3.6524250124999994e-06,1.857859281437126,2.8843211124999993e-06,0.8367893791995588,-1.04346434787923e-5
1.8688772455089822,1.3806361374999998e-06,1.8688772455089822,3.99356515e-06,1.8688772455089822,3.1831473749999997e-06,0.8409610508712305,-1.05318562967918e-5
1.8798952095808386,1.681105803750001e-06,1.8798952095808386,4.317670499999999e-06,1.8798952095808386,3.475851e-06,0.8451327225429022,-1.06289413579039e-5
1.8909431137724553,1.9886721172500014e-06,1.8909431137724553,4.644794750000001e-06,1.8909431137724553,3.7614676250000005e-06,0.8493043942145737,-1.07258692055714e-5
1.9020059880239522,2.3608146750000003e-06,1.9020059880239522,5.02673925e-06,1.9020059880239522,4.1129620000000005e-06,0.8534760658862455,-1.08226102579948e-5
1.9130838323353296,2.702893912499998e-06,1.9130838323353296,5.380433074999998e-06,1.9130838323353296,4.435356499999998e-06,0.8576477375579171,-1.09191348215948e-5
1.924176646706587,3.057694162500001e-06,1.924176646706587,5.772109549999999e-06,1.924176646706587,4.788368499999995e-06,0.8618194092295889,-1.10154131045231e-5
1.9352994011976048,3.4026173125000014e-06,1.9352994011976048,6.123290962499998e-06,1.9352994011976048,5.136332499999997e-06,0.8659910809012605,-1.11114152302235e-5
1.946422155688623,3.666165737500002e-06,1.946422155688623,6.449638162500005e-06,1.946422155688623,5.419932975000003e-06,0.8701627525729322,-1.1207111251019e-5
1.9575748502994013,4.007203012500002e-06,1.9575748502994013,6.842342774999996e-06,1.9575748502994013,5.780871812499997e-06,0.8743344242446038,-1.13024711617342e-5
1.96874251497006,4.303880975e-06,1.96874251497006,7.146530587499998e-06,1.96874251497006,6.059707904999999e-06,0.8785060959162755,-1.13974649133369e-5
1.9799251497005987,4.609313187500002e-06,1.9799251497005987,7.468404962500002e-06,1.9799251497005987,6.361390937499997e-06,0.8826777675879471,-1.14920624265749e-5
1.9911377245508983,4.922225337499999e-06,1.9911377245508983,7.89022645e-06,1.9911377245508983,6.729966987500002e-06,0.8868494392596189,-1.15862336056301e-5
2.002350299401198,5.2398261375e-06,2.002350299401198,8.272324162499999e-06,2.002350299401198,7.0707949125000005e-06,0.8910211109312905,-1.16799483517484e-5
2.0135928143712576,5.5735333375e-06,2.0135928143712576,8.66718456625e-06,2.0135928143712576,7.43511868625e-06,0.8951927826029623,-1.17731765768615e-5
2.024850299401198,5.886247574999998e-06,2.024850299401198,9.033142061250006e-06,2.024850299401198,7.761870655000001e-06,0.8993644542746339,-1.18658882171798e-5
2.036122754491018,6.134958600000001e-06,2.036122754491018,9.309084225e-06,2.036122754491018,8.012097449999998e-06,0.9035361259463055,-1.19580532467458e-5
2.047425149700599,6.417857125e-06,2.047425149700599,9.608915625000004e-06,2.047425149700599,8.29144491375e-06,0.9077077976179772,-1.20496416909542e-5
2.05872754491018,6.687915875000001e-06,2.05872754491018,9.925444550000002e-06,2.05872754491018,8.588002268374998e-06,0.9118794692896489,-1.21406236400086e-5
2.070059880239521,6.97705205e-06,2.070059880239521,1.02382868125e-05,2.070059880239521,8.871672112499999e-06,0.9160511409613206,-1.223096926232e-5
2.0814071856287426,7.2514997124999965e-06,2.0814071856287426,1.0550388425e-05,2.0814071856287426,9.147917549999998e-06,0.9202228126329923,-1.23206488178468e-5
2.0927844311377246,7.512988675000001e-06,2.0927844311377246,1.0844705675e-05,2.0927844311377246,9.41342077e-06,0.9243944843046639,-1.24096326713459e-5
2.1041616766467066,7.797658811250001e-06,2.1041616766467066,1.1164432874999997e-05,2.1041616766467066,9.703013412500003e-06,0.9285661559763355,-1.24978913055403e-5
2.115568862275449,8.060515999999999e-06,2.115568862275449,1.1452597612499995e-05,2.115568862275449,9.9752192875e-06,0.9327378276480073,-1.25853953342033e-5
2.126991017964072,8.313189961875e-06,2.126991017964072,1.17439311625e-05,2.126991017964072,1.0236089300000003e-05,0.9369094993196789,-1.26721155151287e-5
2.138428143712575,8.5755915125e-06,2.138428143712575,1.2038509643750001e-05,2.138428143712575,1.0510021850000002e-05,0.9410811709913506,-1.27580227630048e-5
2.149880239520958,8.844663137499997e-06,2.149880239520958,1.23279775025e-05,2.149880239520958,1.0783331699999998e-05,0.9452528426630223,-1.28430881621627e-5
2.161362275449102,9.099036078750002e-06,2.161362275449102,1.2613105299999998e-05,2.161362275449102,1.1039363362499998e-05,0.9494245143346939,-1.29272829792083e-5
2.172859281437126,9.3432780875e-06,2.172859281437126,1.2886587160000003e-05,2.172859281437126,1.1281506766250006e-05,0.9535961860063655,-1.30105786755163e-5
2.18437125748503,9.593885900000005e-06,2.18437125748503,1.3194475868749995e-05,2.18437125748503,1.1552746862500002e-05,0.9577678576780373,-1.30929469195977e-5
2.1958982035928143,9.850714262500003e-06,2.1958982035928143,1.3468874924999995e-05,2.1958982035928143,1.1798619412499993e-05,0.9619395293497089,-1.31743595993053e-5
2.207455089820359,1.00745143125e-05,2.207455089820359,1.3713655662499993e-05,2.207455089820359,1.2009952274999997e-05,0.9661112010213807,-1.32547888339063e-5
2.2190269461077845,1.02993952125e-05,2.2190269461077845,1.4007694937500001e-05,2.2190269461077845,1.2278691893750004e-05,0.9702828726930524,-1.33342069859805e-5
2.2306137724550896,1.0521170125000004e-05,2.2306137724550896,1.4268531825000001e-05,2.2306137724550896,1.2503724905000002e-05,0.9744545443647239,-1.34125866731632e-5
2.2422155688622754,1.0748332375e-05,2.2422155688622754,1.4495062537500002e-05,2.2422155688622754,1.2697557099999996e-05,0.9786262160363957,-1.34899007797157e-5
2.253847305389222,1.0934957625e-05,2.253847305389222,1.4716961237499991e-05,2.253847305389222,1.2894721887500002e-05,0.9827978877080673,-1.35661224679105e-5
2.265479041916168,1.1136454750000002e-05,2.265479041916168,1.4911729724999997e-05,2.265479041916168,1.3052323983749998e-05,0.986969559379739,-1.36412251892432e-5
2.2771407185628743,1.13306957625e-05,2.2771407185628743,1.5143181075000001e-05,2.2771407185628743,1.3265060612499999e-05,0.9911412310514107,-1.37151826954478e-5
2.2888323353293414,1.1520094624999998e-05,2.2888323353293414,1.533813725e-05,2.2888323353293414,1.3443704025e-05,0.9953129027230824,-1.37879690493194e-5
2.3005239520958085,1.1700729750000001e-05,2.3005239520958085,1.5560870437500012e-05,2.3005239520958085,1.3637209425000006e-05,0.9994845743947539,-1.38595586353357e-5
2.312245508982036,1.1855560237500001e-05,2.312245508982036,1.5753803125000003e-05,2.312245508982036,1.3812362350000007e-05,1.0036562460664256,-1.39299261700711e-5
2.323982035928144,1.2053205312500001e-05,2.323982035928144,1.598858250250001e-05,2.323982035928144,1.4028509057499996e-05,1.0078279177380973,-1.39990467124034e-5
2.3357335329341318,1.225454035e-05,2.3357335329341318,1.6198523430000006e-05,2.3357335329341318,1.4224949537500002e-05,1.011999589409769,-1.40668956734979e-5
2.3475149700598803,1.2442391649999997e-05,2.3475149700598803,1.6446166562500003e-05,2.3475149700598803,1.4451084500000002e-05,1.0161712610814406,-1.41334488265778e-5
2.359311377245509,1.26069799625e-05,2.359311377245509,1.661128813875e-05,2.359311377245509,1.4600820749999998e-05,1.0203429327531124,-1.41986823164644e-5
2.3711227544910183,1.2789807387499994e-05,2.3711227544910183,1.6824229024999994e-05,2.3711227544910183,1.4794517375e-05,1.024514604424784,-1.42625726688862e-5
2.3829491017964073,1.2950128518749997e-05,2.3829491017964073,1.7037832575e-05,2.3829491017964073,1.4984778125000002e-05,1.0286862760964557,-1.43250967995608e-5
2.394805389221557,1.3079872975000002e-05,2.394805389221557,1.7212255587500004e-05,2.394805389221557,1.5138343499999996e-05,1.0328579477681274,-1.43862320230279e-5
2.406676646706587,1.323238085e-05,2.406676646706587,1.74120847875e-05,2.406676646706587,1.532244807499999e-05,1.037029619439799,-1.44459560612519e-5
2.418562874251497,1.3402268399999998e-05,2.418562874251497,1.7628847875e-05,2.418562874251497,1.5517636637499995e-05,1.0412012911114708,-1.4504247051971e-5
2.4304640718562873,1.3549530286250002e-05,2.4304640718562873,1.7794402750000003e-05,2.4304640718562873,1.56729507125e-05,1.0453729627831425,-1.45610835567984e-5
2.4423952095808383,1.3689664287500005e-05,2.4423952095808383,1.7953474625e-05,2.4423952095808383,1.582260629999999e-05,1.049544634454814,-1.46164445690784e-5
2.4543413173652695,1.3850659637499999e-05,2.4543413173652695,1.8143436875000005e-05,2.4543413173652695,1.600067320875e-05,1.0537163061264856,-1.46703095214754e-5
2.4663023952095813,1.3957445150000002e-05,2.4663023952095813,1.830079775000001e-05,2.4663023952095813,1.61322732125e-05,1.0578879777981574,-1.47226582933168e-5
2.478293413173653,1.4057605787500002e-05,2.478293413173653,1.8443622262499997e-05,2.478293413173653,1.6263097212500006e-05,1.0620596494698291,-1.4773471217666e-5
2.490299401197605,1.4195224574999998e-05,2.490299401197605,1.86181884375e-05,2.490299401197605,1.6410270687499996e-05,1.0662313211415009,-1.48227290881388e-5
2.502320359281437,1.4313457687499997e-05,2.502320359281437,1.8767874675000006e-05,2.502320359281437,1.6550501825e-05,1.0704029928131724,-1.48704131654536e-5
2.5143562874251497,1.4408487612499997e-05,2.5143562874251497,1.8890515812499996e-05,2.5143562874251497,1.6663043437499995e-05,1.074574664484844,-1.49165051837122e-5
2.526422155688623,1.4520667537500006e-05,2.526422155688623,1.9058846250000003e-05,2.526422155688623,1.681699923749999e-05,1.0787463361565157,-1.49609873564093e-5
2.538502994011976,1.4638006737500007e-05,2.538502994011976,1.9196284627499996e-05,2.538502994011976,1.6942360954999998e-05,1.0829180078281875,-1.50038423821844e-5
2.5505988023952098,1.473249991250001e-05,2.5505988023952098,1.9339248884999997e-05,2.5505988023952098,1.7069087026250002e-05,1.087089679499859,-1.50450534502841e-5
2.5627245508982037,1.4821052137499997e-05,2.5627245508982037,1.9471852538749998e-05,2.5627245508982037,1.7194137267499998e-05,1.0912613511715308,-1.50846042457627e-5
2.574865269461078,1.4925363575000005e-05,2.574865269461078,1.9607296787499996e-05,2.574865269461078,1.7314164837499994e-05,1.0954330228432023,-1.51224789544082e-5
2.5870209580838326,1.5060674464875004e-05,2.5870209580838326,1.978748653749999e-05,2.5870209580838326,1.7479020312500003e-05,1.099604694514874,-1.51586622673871e-5
2.599191616766467,1.5164236000000012e-05,2.599191616766467,1.989265107499999e-05,2.599191616766467,1.758470020625e-05,1.1037763661865458,-1.5193139385622e-5
2.6113922155688623,1.52621843375e-05,2.6113922155688623,2.004511944999999e-05,2.6113922155688623,1.7726466849999993e-05,1.1079480378582174,-1.5225896023885e-5
2.623607784431138,1.5335618350000003e-05,2.623607784431138,2.0163353062499995e-05,2.623607784431138,1.783066956250001e-05,1.1121197095298891,-1.52569184146219e-5
2.635853293413174,1.5437488074999997e-05,2.635853293413174,2.03019301625e-05,2.635853293413174,1.79487076125e-05,1.116291381201561,-1.52861933114958e-5
2.6480988023952095,1.552717957499999e-05,2.6480988023952095,2.0420198375000005e-05,2.6480988023952095,1.8060758525000006e-05,1.1204630528732324,-1.53137079926564e-5
2.6603892215568865,1.5591357887500004e-05,2.6603892215568865,2.053797075e-05,2.6603892215568865,1.8161757250000008e-05,1.1246347245449042,-1.53394502637354e-5
2.672679640718563,1.5682181000000005e-05,2.672679640718563,2.0661899125e-05,2.672679640718563,1.8274660249999996e-05,1.1288063962165757,-1.53634084605579e-5
2.685,1.5779281245e-05,2.685,2.0763316374999994e-05,2.685,1.8370856250000013e-05,1.1329780678882475,-1.53855714515952e-5
2.6973353293413176,1.5869157071249992e-05,2.6973353293413176,2.088113749999999e-05,2.6973353293413176,1.8484469749999998e-05,1.1371497395599193,-1.54059286401276e-5
2.709685628742515,1.5942271749999996e-05,2.709685628742515,2.0987169124999996e-05,2.709685628742515,1.85810485e-05,1.1413214112315908,-1.54244699661432e-5
2.722065868263473,1.60035232e-05,2.722065868263473,2.1072401e-05,2.722065868263473,1.86554221625e-05,1.1454930829032623,-1.54411859079636e-5
2.7344610778443115,1.60949160875e-05,2.7344610778443115,2.1208480499999995e-05,2.7344610778443115,1.8773746962500003e-05,1.1496647545749341,-1.54560674836013e-5
2.7468712574850302,1.619096355e-05,2.7468712574850302,2.1333249e-05,2.7468712574850302,1.8890924124999997e-05,1.1538364262466059,-1.54691062518431e-5
2.7593113772455093,1.6250529437499994e-05,2.7593113772455093,2.1411955500000003e-05,2.7593113772455093,1.8954314024999995e-05,1.1580080979182774,-1.54802943130721e-5
2.771766467065868,1.6320098137500008e-05,2.771766467065868,2.1523760249999995e-05,2.771766467065868,1.9059535712500007e-05,1.1621797695899492,-1.54896243098226e-5
2.784236526946108,1.6363053550000005e-05,2.784236526946108,2.1591005124999994e-05,2.784236526946108,1.912455469999999e-05,1.166351441261621,-1.54970894270727e-5
2.7967215568862276,1.64425468875e-05,2.7967215568862276,2.169290950000001e-05,2.7967215568862276,1.921568838249999e-05,1.1705231129332925,-1.55026833922739e-5
2.809236526946108,1.64808001875e-05,2.809236526946108,2.1761020075000002e-05,2.809236526946108,1.9276729437500006e-05,1.1746947846049642,-1.55064004751249e-5
2.8217814371257486,1.6533347950000002e-05,2.8217814371257486,2.181805305e-05,2.8217814371257486,1.9336125462500007e-05,1.1788664562766358,-1.55082354870865e-5
2.8343263473053892,1.6608833287499997e-05,2.8343263473053892,2.193706227500001e-05,2.8343263473053892,1.9442754237499995e-05,1.1830381279483075,-1.55081837806493e-5
2.84690119760479,1.6665975962499995e-05,2.84690119760479,2.2033518612500008e-05,2.84690119760479,1.953392580000001e-05,1.1872097996199793,-1.55062412483381e-5
2.8595059880239524,1.6706781325000005e-05,2.8595059880239524,2.2105725700000004e-05,2.8595059880239524,1.9605918300000002e-05,1.1913814712916508,-1.55024043214857e-5
2.8721257485029943,1.67507367625e-05,2.8721257485029943,2.2184962012499995e-05,2.8721257485029943,1.96799479625e-05,1.1955531429633226,-1.54966699687452e-5
2.8847604790419163,1.6784527849999997e-05,2.8847604790419163,2.2244790987500006e-05,2.8847604790419163,1.9726792462499996e-05,1.1997248146349941,-1.54890356943718e-5
2.897410179640719,1.6820587225000002e-05,2.897410179640719,2.2310302250000003e-05,2.897410179640719,1.978105419999999e-05,1.203896486306666,-1.54794995362619e-5
2.9100898203592815,1.6856046000000002e-05,2.9100898203592815,2.2366549225000002e-05,2.9100898203592815,1.9838554699999995e-05,1.2080681579783377,-1.5468060063756e-5
2.9227844311377247,1.6878357024999998e-05,2.9227844311377247,2.240835829999999e-05,2.9227844311377247,1.9883310500000005e-05,1.2122398296500092,-1.54547163752118e-5
2.9355089820359286,1.69009894625e-05,2.9355089820359286,2.2463546550000006e-05,2.9355089820359286,1.9937746350000007e-05,1.216411501321681,-1.54394680953524e-5
2.9482335329341316,1.69315227375e-05,2.9482335329341316,2.2523584650000004e-05,2.9482335329341316,1.999086845e-05,1.2205831729933527,-1.54223153723816e-5
2.961002994011976,1.69755944e-05,2.961002994011976,2.2604432099999992e-05,2.961002994011976,2.0061851787499993e-05,1.2247548446650243,-1.54032588748881e-5
2.9737724550898204,1.7008217937499997e-05,2.9737724550898204,2.2631794987499998e-05,2.9737724550898204,2.00909842375e-05,1.228926516336696,-1.53822997885272e-5
2.986571856287425,1.70409464375e-05,2.986571856287425,2.267988581250001e-05,2.986571856287425,2.0137827937500002e-05,1.2330981880083676,-1.53594398124923e-5
2.999401197604791,1.707149144625e-05,2.999401197604791,2.2717153789999988e-05,2.999401197604791,2.0170415625e-05,1.237269859680039,-1.53346811557768e-5
3.012230538922156,1.70884710885e-05,3.012230538922156,2.2778825503750007e-05,3.012230538922156,2.0226317499999998e-05,1.2414415313517109,-1.53080265332325e-5
3.0250898203592813,1.7100518643750003e-05,3.0250898203592813,2.2806537062499987e-05,3.0250898203592813,2.0254641124999992e-05,1.2456132030233826,-1.52794791614286e-5
3.037979041916168,1.712574335e-05,3.037979041916168,2.28605636375e-05,3.037979041916168,2.031184635e-05,1.2497848746950542,-1.52490427543128e-5
3.050883233532934,1.71535325125e-05,3.050883233532934,2.292941132e-05,3.050883233532934,2.0377620249999997e-05,1.253956546366726,-1.52167215186856e-5
3.063802395209581,1.7177710062499997e-05,3.063802395209581,2.2981964819999995e-05,3.063802395209581,2.042774697500001e-05,1.2581282180383977,-1.51825201494788e-5
3.0767514970059886,1.71905329125e-05,3.0767514970059886,2.3023762500000002e-05,3.0767514970059886,2.0467611000000004e-05,1.2622998897100692,-1.51464438248642e-5
3.0897155688622755,1.7225939224999998e-05,3.0897155688622755,2.3086740375e-05,3.0897155688622755,2.052340537500001e-05,1.266471561381741,-1.51084982011752e-5
3.102694610778443,1.72562401125e-05,3.102694610778443,2.3138661774999994e-05,3.102694610778443,2.0569984625e-05,1.2706432330534128,-1.5068689407659e-5
3.1157035928143713,1.7271728487500003e-05,3.1157035928143713,2.3203441599999997e-05,3.1157035928143713,2.0621964625000003e-05,1.2748149047250845,-1.50270240410572e-5
3.1287275449101797,1.7293661725000006e-05,3.1287275449101797,2.3228115012500004e-05,3.1287275449101797,2.0647608874999994e-05,1.278986576396756,-1.49835091600326e-5
3.141781437125749,1.7315891887499997e-05,3.141781437125749,2.3272344737500004e-05,3.141781437125749,2.06892305e-05,1.2831582480684276,-1.49381522794247e-5
3.1548502994011978,1.7330998349999992e-05,3.1548502994011978,2.3302167550000002e-05,3.1548502994011978,2.072047275e-05,1.2873299197400991,-1.48909613643587e-5
3.167934131736527,1.733630727499999e-05,3.167934131736527,2.3339968975000004e-05,3.167934131736527,2.0753798874999995e-05,1.291501591411771,-1.4841944824206e-5
3.181047904191617,1.73403732e-05,3.181047904191617,2.3369279024999997e-05,3.181047904191617,2.0780388999999995e-05,1.2956732630834427,-1.47911115063968e-5
3.194176646706587,1.7345439599999995e-05,3.194176646706587,2.342663322499999e-05,3.194176646706587,2.0836023875000005e-05,1.2998449347551144,-1.47384706900999e-5
3.207335329341318,1.735587433750001e-05,3.207335329341318,2.345014037499999e-05,3.207335329341318,2.0854140374999995e-05,1.304016606426786,-1.46840320797583e-5
3.2205089820359287,1.7358726800000008e-05,3.2205089820359287,2.3480966750000002e-05,3.2205089820359287,2.087509237500001e-05,1.3081882780984577,-1.46278057985073e-5
3.2336976047904193,1.7364028337500015e-05,3.2336976047904193,2.3502774762500005e-05,3.2336976047904193,2.0894217250000003e-05,1.3123599497701295,-1.45698023814628e-5
3.2469161676646707,1.736781031250001e-05,3.2469161676646707,2.35299017875e-05,3.2469161676646707,2.0922617124999998e-05,1.316531621441801,-1.45100327688885e-5
3.2601497005988023,1.737477166249999e-05,3.2601497005988023,2.3556100799999992e-05,3.2601497005988023,2.0946385874999995e-05,1.3207032931134728,-1.44485082992552e-5
3.2734131736526946,1.7367274312499996e-05,3.2734131736526946,2.3597525762500002e-05,3.2734131736526946,2.0984363500000002e-05,1.3248749647851445,-1.43852407021856e-5
3.2866916167664675,1.73769853125e-05,3.2866916167664675,2.3629310412499995e-05,3.2866916167664675,2.101237050000001e-05,1.329046636456816,-1.43202420912994e-5
3.29998502994012,1.739238958750001e-05,3.29998502994012,2.3658460374999993e-05,3.29998502994012,2.1037065875000006e-05,1.3332183081284876,-1.42535249569582e-5
3.313308383233533,1.7411658625e-05,3.313308383233533,2.3702986937499998e-05,3.313308383233533,2.1075543125e-05,1.3373899798001594,-1.41851021589141e-5
3.3266616766467068,1.7409108637499992e-05,3.3266616766467068,2.3719698349999994e-05,3.3266616766467068,2.1093012874999992e-05,1.341561651471831,-1.41149869188747e-5
3.3400299401197606,1.7403931474999986e-05,3.3400299401197606,2.3740992749999997e-05,3.3400299401197606,2.1112613500000002e-05,1.3457333231435027,-1.40431928129806e-5
3.3534131736526946,1.74094972875e-05,3.3534131736526946,2.3786129487499992e-05,3.3534131736526946,2.115443125e-05,1.3499049948151745,-1.39697337642053e-5
3.3668113772455093,1.742014181249999e-05,3.3668113772455093,2.3817158637499996e-05,3.3668113772455093,2.1182255500000004e-05,1.354076666486846,-1.38946240346836e-5
3.3802544910179644,1.7428548900000007e-05,3.3802544910179644,2.3850769762499995e-05,3.3802544910179644,2.121113025e-05,1.3582483381585178,-1.38178782179653e-5
3.393697604790419,1.7423502475000002e-05,3.393697604790419,2.3875118525e-05,3.393697604790419,2.1231381875000006e-05,1.3624200098301895,-1.37395112312144e-5
3.4071706586826345,1.74239533625e-05,3.4071706586826345,2.3899108299999993e-05,3.4071706586826345,2.1251453625e-05,1.366591681501861,-1.36595383073379e-5
3.420673652694611,1.7435005587500004e-05,3.420673652694611,2.3927333174999993e-05,3.420673652694611,2.127699612500001e-05,1.3707633531735328,-1.35779749870753e-5
3.434176646706587,1.7429558175000004e-05,3.434176646706587,2.39435894375e-05,3.434176646706587,2.128944675e-05,1.3749350248452046,-1.34948371110226e-5
3.4477245508982035,1.74279016375e-05,3.4477245508982035,2.396815722500001e-05,3.4477245508982035,2.1313103624999997e-05,1.3791066965168763,-1.34101408116255e-5
3.461287425149701,1.74243363625e-05,3.461287425149701,2.3996037762499997e-05,3.461287425149701,2.1343392625000005e-05,1.3832783681885477,-1.33239025051258e-5
3.4748652694610778,1.7419472075e-05,3.4748652694610778,2.4009343262499998e-05,3.4748652694610778,2.135706430000001e-05,1.3874500398602194,-1.32361388834755e-5
3.488473053892216,1.7402623025e-05,3.488473053892216,2.403021394999999e-05,3.488473053892216,2.13715744e-05,1.391621711531891,-1.31468669062201e-5
3.5020958083832334,1.7392152862499994e-05,3.5020958083832334,2.4051196687499997e-05,3.5020958083832334,2.13919343125e-05,1.3957933832035627,-1.30561037923557e-5
3.515733532934132,1.73975980625e-05,3.515733532934132,2.4077357525000003e-05,3.515733532934132,2.1415110250000007e-05,1.3999650548752345,-1.29638670121692e-5
3.5294011976047903,1.7402017874999997e-05,3.5294011976047903,2.4098244525000012e-05,3.5294011976047903,2.1439174062500005e-05,1.4041367265469062,-1.28701742790555e-5
3.5430988023952095,1.7392656212499997e-05,3.5430988023952095,2.4110330725000003e-05,3.5430988023952095,2.1451937137500002e-05,1.4083083982185778,-1.27750435413282e-5
3.556811377245509,1.7375716450000003e-05,3.556811377245509,2.410635840000001e-05,3.556811377245509,2.1449010450000007e-05,1.4124800698902495,-1.26784929740216e-5
3.5705389221556887,1.7359476062500003e-05,3.5705389221556887,2.4112140024999996e-05,3.5705389221556887,2.1454681375e-05,1.4166517415619213,-1.25805409706896e-5
3.584296407185629,1.7355504999999994e-05,3.584296407185629,2.4125821512499998e-05,3.584296407185629,2.1463017325000007e-05,1.4208234132335928,-1.24812061352017e-5
3.5980838323353295,1.7357689212499995e-05,3.5980838323353295,2.4143056075e-05,3.5980838323353295,2.147991952499999e-05,1.4249950849052646,-1.23805072735536e-5
3.6118862275449106,1.7339004312500004e-05,3.6118862275449106,2.4153275862500002e-05,3.6118862275449106,2.1489121112499997e-05,1.4291667565769364,-1.22784633856755e-5
3.6257035928143715,1.7331721899999994e-05,3.6257035928143715,2.4173443325000002e-05,3.6257035928143715,2.150361735e-05,1.4333384282486077,-1.21750936572679e-5
3.639550898203593,1.7314364575e-05,3.639550898203593,2.4192422050000005e-05,3.639550898203593,2.15189422e-05,1.4375100999202794,-1.2070417451642e-5
3.653413173652695,1.73073798125e-05,3.653413173652695,2.4206340812500002e-05,3.653413173652695,2.1531636824999995e-05,1.4416817715919512,-1.19644543015889e-5
3.667305389221557,1.7288781237500006e-05,3.667305389221557,2.4205914487499997e-05,3.667305389221557,2.1529963924999997e-05,1.4458534432636228,-1.18572239012741e-5
3.6812275449101794,1.7270363424999996e-05,3.6812275449101794,2.4223280349999998e-05,3.6812275449101794,2.15480252125e-05,1.4500251149352945,-1.17487460981598e-5
3.6951497005988023,1.72554819e-05,3.6951497005988023,2.4222924000000004e-05,3.6951497005988023,2.154980739999999e-05,1.4541967866069663,-1.16390408849618e-5
3.709116766467066,1.72362161875e-05,3.709116766467066,2.4239629499999995e-05,3.709116766467066,2.1567145162499986e-05,1.4583684582786378,-1.15281283916402e-5
3.7230988023952096,1.7222417786249998e-05,3.7230988023952096,2.4253438124999994e-05,3.7230988023952096,2.157782722500001e-05,1.4625401299503096,-1.14160288774341e-5
3.7370958083832337,1.7216920495999996e-05,3.7370958083832337,2.4260557125000005e-05,3.7370958083832337,2.15831935375e-05,1.4667118016219813,-1.13027627229384e-5
3.751122754491018,1.7215051924999995e-05,3.751122754491018,2.4263423624999992e-05,3.751122754491018,2.1583062937499992e-05,1.4708834732936529,-1.11883504222294e-5
3.7651646706586828,1.7201432923749997e-05,3.7651646706586828,2.4269115124999995e-05,3.7651646706586828,2.1585530724999986e-05,1.4750551449653246,-1.10728125750372e-5
3.779236526946108,1.71998772375e-05,3.779236526946108,2.4280646999999998e-05,3.779236526946108,2.1598979612500004e-05,1.4792268166369964,-1.0956169878976e-5
3.7933233532934136,1.7187510975e-05,3.7933233532934136,2.427796e-05,3.7933233532934136,2.1594525450000005e-05,1.4833984883086677,-1.08384431218313e-5
3.8074401197604795,1.7175054532499997e-05,3.8074401197604795,2.4300461999999998e-05,3.8074401197604795,2.1614126037500003e-05,1.4875701599803395,-1.07196531739057e-5
3.821571856287425,1.7160250028749998e-05,3.821571856287425,2.431937587499999e-05,3.821571856287425,2.1631412112500003e-05,1.4917418316520112,-1.05998209804264e-5
3.8357335329341318,1.7144977086249997e-05,3.8357335329341318,2.4316241250000007e-05,3.8357335329341318,2.163103350000001e-05,1.4959135033236828,-1.04789675540229e-5
3.8499251497005993,1.712172346624999e-05,3.8499251497005993,2.4321952749999994e-05,3.8499251497005993,2.1636012225000008e-05,1.5000851749953545,-1.03571139672714e-5
3.8641317365269465,1.7094474849999995e-05,3.8641317365269465,2.432170649999999e-05,3.8641317365269465,2.163548129999999e-05,1.5042568466670263,-1.02342813453102e-5
3.8783532934131735,1.70803926025e-05,3.8783532934131735,2.4341375999999998e-05,3.8783532934131735,2.1649182937500003e-05,1.508428518338698,-1.01104908585312e-5
3.892604790419162,1.7057929987500003e-05,3.892604790419162,2.4349339000000004e-05,3.892604790419162,2.166209255e-05,1.5126001900103696,-9.98576371534622e-6
3.90687125748503,1.704786305e-05,3.90687125748503,2.43661655e-05,3.90687125748503,2.16780360375e-05,1.5167718616820414,-9.86012115503654e-6
3.921167664670659,1.70347273375e-05,3.921167664670659,2.43784885e-05,3.921167664670659,2.1689839312500002e-05,1.5209435333537131,-9.73358444067831e-6
3.9354940119760484,1.7005920487500005e-05,3.9354940119760484,2.4373358874999998e-05,3.9354940119760484,2.16855606e-05,1.5251152050253847,-9.60617485216033e-6
3.949835329341317,1.698795728250001e-05,3.949835329341317,2.4374667999999995e-05,3.949835329341317,2.168797681250001e-05,1.5292868766970564,-9.47791367927844e-6
3.9642065868263474,1.696824152e-05,3.9642065868263474,2.437139162499999e-05,3.9642065868263474,2.1687856812499996e-05,1.5334585483687277,-9.34882221492645e-6
3.978592814371258,1.6950623975e-05,3.978592814371258,2.4380508625000008e-05,3.978592814371258,2.1692775437500003e-05,1.5376302200403995,-9.21892174837502e-6
3.9930089820359287,1.6919782587499997e-05,3.9930089820359287,2.4364237000000004e-05,3.9930089820359287,2.1678120649999992e-05,1.5418018917120713,-9.08823355864148e-6
4.00744011976048,1.6891382587499995e-05,4.00744011976048,2.4372058375000007e-05,4.00744011976048,2.1682800187499998e-05,1.545973563383743,-8.95677890795708e-6
4.02190119760479,1.68842815375e-05,4.02190119760479,2.4371212249999996e-05,4.02190119760479,2.1679185850000002e-05,1.5501452350554146,-8.8245790353268e-6
4.036377245508982,1.6865653449999997e-05,4.036377245508982,2.438303799999999e-05,4.036377245508982,2.1688846337500004e-05,1.5543169067270863,-8.69165515019183e-6
4.050883233532934,1.6856726087499996e-05,4.050883233532934,2.4385628000000002e-05,4.050883233532934,2.1691618387499992e-05,1.558488578398758,-8.55802842618574e-6
4.065404191616767,1.6838589525000004e-05,4.065404191616767,2.439538812500001e-05,4.065404191616767,2.1705664549999997e-05,1.5626602500704296,-8.42371999499747e-6
4.07995508982036,1.6814361012500003e-05,4.07995508982036,2.4398308624999996e-05,4.07995508982036,2.1711237787500007e-05,1.5668319217421014,-8.28875094033419e-6
4.094535928143713,1.67993149125e-05,4.094535928143713,2.4407585000000012e-05,4.094535928143713,2.171946245e-05,1.5710035934137732,-8.15314229198755e-6
4.109131736526947,1.6784035424999997e-05,4.109131736526947,2.4404000374999997e-05,4.109131736526947,2.1717014037500002e-05,1.5751752650854447,-8.01691502000528e-6
4.12375748502994,1.67603739375e-05,4.12375748502994,2.440417024999999e-05,4.12375748502994,2.1714561925000003e-05,1.5793469367571165,-7.8800900289707e-6
4.138398203592815,1.6749138300000004e-05,4.138398203592815,2.4421076500000015e-05,4.138398203592815,2.17310850625e-05,1.583518608428788,-7.74268815238981e-6
4.1530688622754495,1.67230949032e-05,4.1530688622754495,2.4415340625000004e-05,4.1530688622754495,2.1724357649999996e-05,1.5876902801004595,-7.60473014718471e-6
4.167754491017964,1.6704447981249994e-05,4.167754491017964,2.4412680000000003e-05,4.167754491017964,2.17242982e-05,1.5918619517721313,-7.4662366882967e-6
4.18247005988024,1.6670333628750004e-05,4.18247005988024,2.4405529500000006e-05,4.18247005988024,2.17209090875e-05,1.596033623443803,-7.32722836340227e-6
,,,,,,1.6002052951154746,-7.18772566773982e-6
,,,,,,1.6043769667871464,-7.0477489990447e-6
,,,,,,1.6085486384588181,-6.90731865260224e-6
,,,,,,1.6127203101304899,-6.76645481640825e-6
,,,,,,1.6168919818021614,-6.62517756644865e-6
,,,,,,1.6210636534738332,-6.48350686208835e-6
,,,,,,1.625235325145505,-6.34146254157726e-6
,,,,,,1.6294069968171763,-6.19906431766945e-6
,,,,,,1.633578668488848,-6.05633177336092e-6
,,,,,,1.6377503401605196,-5.9132843577345e-6
,,,,,,1.6419220118321913,-5.76994138192835e-6
,,,,,,1.646093683503863,-5.62632201521473e-6
,,,,,,1.6502653551755349,-5.48244528119415e-6
,,,,,,1.6544370268472064,-5.33833005410372e-6
,,,,,,1.6586086985188782,-5.19399505524621e-6
,,,,,,1.66278037019055,-5.04945884952248e-6
,,,,,,1.6669520418622215,-4.90473984208636e-6
,,,,,,1.6711237135338932,-4.75985627511506e-6
,,,,,,1.675295385205565,-4.61482622468174e-6
,,,,,,1.6794670568772363,-4.46966759775162e-6
,,,,,,1.683638728548908,-4.32439812928791e-6
,,,,,,1.6878104002205798,-4.17903537946497e-6
,,,,,,1.6919820718922514,-4.03359673099701e-6
,,,,,,1.6961537435639231,-3.88809938657604e-6
,,,,,,1.7003254152355949,-3.74256036641662e-6
,,,,,,1.7044970869072664,-3.59699650591509e-6
,,,,,,1.7086687585789382,-3.45142445340983e-6
,,,,,,1.71284043025061,-3.30586066805391e-6
,,,,,,1.7170121019222815,-3.1603214177924e-6
,,,,,,1.7211837735939532,-3.01482277744237e-6
,,,,,,1.725355445265625,-2.86938062688138e-6
,,,,,,1.7295271169372963,-2.72401064933306e-6
,,,,,,1.733698788608968,-2.57872832976399e-6
,,,,,,1.7378704602806399,-2.43354895336975e-6
,,,,,,1.7420421319523114,-2.28848760417042e-6
,,,,,,1.7462138036239832,-2.14355916370224e-6
,,,,,,1.750385475295655,-1.99877830980013e-6
,,,,,,1.7545571469673267,-1.85415951548695e-6
,,,,,,1.7587288186389982,-1.70971704794982e-6
,,,,,,1.76290049031067,-1.56546496761241e-6
,,,,,,1.7670721619823417,-1.42141712730084e-6
,,,,,,1.7712438336540133,-1.27758717149765e-6
,,,,,,1.775415505325685,-1.13398853568564e-6
,,,,,,1.7795871769973566,-9.9063444578585e-7
,,,,,,1.7837588486690281,-8.47537917669824e-7
,,,,,,1.7879305203406999,-7.04711756771923e-7
,,,,,,1.7921021920123716,-5.62168557773001e-7
,,,,,,1.7962738636840432,-4.199207043745e-7
,,,,,,1.800445535355715,-2.77980369149079e-7
,,,,,,1.8046172070273867,-1.36359513472498e-7
,,,,,,1.8087888786990582,4.93011246655391e-9
,,,,,,1.81296055037073,1.45876969582162e-7
,,,,,,1.8171322220424018,2.86469729729399e-7
,,,,,,1.8213038937140733,4.2669727546892e-7
,,,,,,1.825475565385745,5.6654869976658e-7
,,,,,,1.8296472370574166,7.06013305610639e-7
,,,,,,1.8338189087290881,8.45080605571039e-7
,,,,,,1.83799058040076,9.83740321287951e-7
,,,,,,1.8421622520724317,1.12198238289478e-6
,,,,,,1.8463339237441032,1.25979692837318e-6
,,,,,,1.850505595415775,1.39717430285463e-6
,,,,,,1.8546772670874467,1.53410505784995e-6
,,,,,,1.8588489387591185,1.67057995043207e-6
,,,,,,1.86302061043079,1.80658994234911e-6
,,,,,,1.8671922821024618,1.94212619908796e-6
,,,,,,1.8713639537741336,2.07718008888243e-6
,,,,,,1.875535625445805,2.21174318166976e-6
,,,,,,1.8797072971174766,2.34580724798706e-6
,,,,,,1.8838789687891484,2.47936425783029e-6
,,,,,,1.88805064046082,2.61240637945831e-6
,,,,,,1.8922223121324917,2.74492597814412e-6
,,,,,,1.8963939838041635,2.87691561489578e-6
,,,,,,1.900565655475835,3.00836804511684e-6
,,,,,,1.9047373271475068,3.13927621723511e-6
,,,,,,1.9089089988191785,3.26963327128904e-6
,,,,,,1.91308067049085,3.39943253746916e-6
,,,,,,1.9172523421625218,3.52866753462669e-6
,,,,,,1.9214240138341936,3.65733196874527e-6
,,,,,,1.9255956855058651,3.78541973137464e-6
,,,,,,1.9297673571775367,3.91292489803142e-6
,,,,,,1.9339390288492084,4.03984172657276e-6
,,,,,,1.93811070052088,4.16616465552804e-6
,,,,,,1.9422823721925517,4.29188830241517e-6
,,,,,,1.9464540438642235,4.41700746201346e-6
,,,,,,1.950625715535895,4.54151710462382e-6
,,,,,,1.9547973872075668,4.66541237429248e-6
,,,,,,1.9589690588792386,4.78868858701988e-6
,,,,,,1.9631407305509103,4.91134122893411e-6
,,,,,,1.9673124022225819,5.03336595445872e-6
,,,,,,1.9714840738942536,5.15475858444639e-6
,,,,,,1.9756557455659254,5.2755151043001e-6
,,,,,,1.9798274172375967,5.39563166207539e-6
,,,,,,1.9839990889092685,5.51510456656499e-6
,,,,,,1.9881707605809402,5.63393028537104e-6
,,,,,,1.9923424322526118,5.7521054429545e-6
,,,,,,1.9965141039242835,5.86962681868403e-6
,,,,,,2.0006857755959553,5.98649134486089e-6
,,,,,,2.004857447267627,6.10269610473945e-6
,,,,,,2.0090291189392984,6.21823833053527e-6
,,,,,,2.0132007906109703,6.33311540142839e-6
,,,,,,2.017372462282642,6.447324841551e-6
,,,,,,2.021544133954314,6.56086431797328e-6
,,,,,,2.0257158056259854,6.67373163868685e-6
,,,,,,2.029887477297657,6.78592475057529e-6
,,,,,,2.0340591489693285,6.89744173738502e-6
,,,,,,2.038230820641,7.00828081769625e-6
,,,,,,2.042402492312672,7.11844034288486e-6
,,,,,,2.0465741639843436,7.22791879508896e-6
,,,,,,2.050745835656015,7.33671478517257e-6
,,,,,,2.054917507327687,7.44482705069163e-6
,,,,,,2.0590891789993586,7.55225445385731e-6
,,,,,,2.06326085067103,7.65899597950597e-6
,,,,,,2.067432522342702,7.76505073307341e-6
,,,,,,2.0716041940143737,7.87041793856346e-6
,,,,,,2.075775865686045,7.97509693653477e-6
,,,,,,2.0799475373577168,8.07908718207782e-6
,,,,,,2.0841192090293887,8.18238824281562e-6
,,,,,,2.0882908807010603,8.28499979689162e-6
,,,,,,2.092462552372732,8.38692163097986e-6
,,,,,,2.096634224044404,8.48815363829514e-6
,,,,,,2.1008058957160753,8.58869581661786e-6
,,,,,,2.104977567387747,8.68854826631807e-6
,,,,,,2.109149239059419,8.78771118840195e-6
,,,,,,2.1133209107310904,8.88618488255783e-6
,,,,,,2.117492582402762,8.98396974522044e-6
,,,,,,2.121664254074434,9.08106626764219e-6
,,,,,,2.1258359257461055,9.17747503397817e-6
,,,,,,2.130007597417777,9.27319671938184e-6
,,,,,,2.1341792690894485,9.36823208811596e-6
,,,,,,2.13835094076112,9.46258199167634e-6
,,,,,,2.142522612432792,9.55624736692595e-6
,,,,,,2.1466942841044636,9.64922923425236e-6
,,,,,,2.1508659557761356,9.74152869572483e-6
,,,,,,2.155037627447807,9.83314693328166e-6
,,,,,,2.1592092991194787,9.92408520692054e-6
,,,,,,2.1633809707911507,1.00143448529161e-5
,,,,,,2.167552642462822,1.01039272820436e-5
,,,,,,2.1717243141344937,1.01928339778218e-5
,,,,,,2.1758959858061653,1.02810664947771e-5
,,,,,,2.180067657477837,1.0368626456718e-5
,,,,,,2.184239329149509,1.04555155550314e-5
,,,,,,2.1884110008211803,1.05417355469926e-5
,,,,,,2.192582672492852,1.06272882540964e-5
,,,,,,2.196754344164524,1.07121755604049e-5
,,,,,,2.2009260158361954,1.07963994109105e-5
,,,,,,2.205097687507867,1.08799618099236e-5
,,,,,,2.209269359179539,1.09628648194699e-5
,,,,,,2.2134410308512105,1.10451105577169e-5
,,,,,,2.217612702522882,1.11267011974088e-5
,,,,,,2.221784374194554,1.12076389643294e-5
,,,,,,2.2259560458662255,1.1287926135774e-5
,,,,,,2.230127717537897,1.13675650390532e-5
,,,,,,2.2342993892095686,1.14465580500024e-5
,,,,,,2.2384710608812406,1.15249075915232e-5
,,,,,,2.242642732552912,1.16026161321309e-5
,,,,,,2.2468144042245837,1.16796861845379e-5
,,,,,,2.2509860758962557,1.17561203042408e-5
,,,,,,2.255157747567927,1.18319210881361e-5
,,,,,,2.2593294192395987,1.19070911731544e-5
,,,,,,2.2635010909112707,1.19816332349108e-5
,,,,,,2.2676727625829423,1.20555499863798e-5
,,,,,,2.271844434254614,1.21288441765869e-5
,,,,,,2.2760161059262853,1.22015185893211e-5
,,,,,,2.280187777597957,1.2273576041864e-5
,,,,,,2.284359449269629,1.2345019383743e-5
,,,,,,2.2885311209413004,1.2415851495504e-5
,,,,,,2.2927027926129724,1.24860752874972e-5
,,,,,,2.296874464284644,1.25556936986925e-5
,,,,,,2.3010461359563155,1.2624709695505e-5
,,,,,,2.3052178076279874,1.2693126270645e-5
,,,,,,2.309389479299659,1.27609464419877e-5
,,,,,,2.3135611509713305,1.28281732514581e-5
,,,,,,2.3177328226430025,1.28948097639409e-5
,,,,,,2.321904494314674,1.29608590662049e-5
,,,,,,2.3260761659863456,1.30263242658463e-5
,,,,,,2.330247837658017,1.30912084902566e-5
,,,,,,2.3344195093296887,1.31555148856004e-5
,,,,,,2.3385911810013607,1.32192466158198e-5
,,,,,,2.342762852673032,1.32824068616551e-5
,,,,,,2.3469345243447037,1.33449988196798e-5
,,,,,,2.3511061960163757,1.34070257013586e-5
,,,,,,2.3552778676880473,1.34684907321249e-5
,,,,,,2.3594495393597192,1.35293971504688e-5
,,,,,,2.363621211031391,1.3589748207053e-5
,,,,,,2.3677928827030623,1.36495471638381e-5
,,,,,,2.3719645543747343,1.37087972932293e-5
,,,,,,2.3761362260464054,1.37675018772392e-5
,,,,,,2.3803078977180774,1.3825664206673e-5
,,,,,,2.384479569389749,1.38832875803198e-5
,,,,,,2.3886512410614205,1.39403753041734e-5
,,,,,,2.3928229127330924,1.39969306906623e-5
,,,,,,2.3969945844047644,1.40529570578947e-5
,,,,,,2.401166256076436,1.41084577289308e-5
,,,,,,2.4053379277481075,1.4163436031055e-5
,,,,,,2.4095095994197795,1.42178952950827e-5
,,,,,,2.413681271091451,1.42718388546652e-5
,,,,,,2.4178529427631226,1.43252700456237e-5
,,,,,,2.4220246144347946,1.43781922052925e-5
,,,,,,2.426196286106466,1.44306086718764e-5
,,,,,,2.4303679577781376,1.44825227838327e-5
,,,,,,2.4345396294498096,1.45339378792531e-5
,,,,,,2.438711301121481,1.45848572952751e-5
,,,,,,2.4428829727931527,1.46352843674972e-5
,,,,,,2.4470546444648247,1.46852224294141e-5
,,,,,,2.4512263161364958,1.47346748118677e-5
,,,,,,2.4553979878081673,1.47836448425052e-5
,,,,,,2.4595696594798393,1.48321358452591e-5
,,,,,,2.463741331151511,1.48801511398336e-5
,,,,,,2.4679130028231824,1.49276940412112e-5
,,,,,,2.4720846744948544,1.49747678591672e-5
,,,,,,2.476256346166526,1.50213758977988e-5
,,,,,,2.4804280178381974,1.50675214550694e-5
,,,,,,2.4845996895098694,1.51132078223659e-5
,,,,,,2.488771361181541,1.51584382840588e-5
,,,,,,2.4929430328532125,1.52032161170915e-5
,,,,,,2.4971147045248845,1.52475445905661e-5
,,,,,,2.501286376196556,1.52914269653519e-5
,,,,,,2.5054580478682276,1.53348664936974e-5
,,,,,,2.5096297195398996,1.53778664188605e-5
,,,,,,2.513801391211571,1.54204299747456e-5
,,,,,,2.517973062883243,1.54625603855551e-5
,,,,,,2.5221447345549146,1.55042608654492e-5
,,,,,,2.526316406226586,1.55455346182185e-5
,,,,,,2.530488077898258,1.55863848369634e-5
,,,,,,2.5346597495699297,1.56268147037921e-5
,,,,,,2.538831421241601,1.56668273895204e-5
,,,,,,2.543003092913273,1.57064260533825e-5
,,,,,,2.5471747645849447,1.57456138427578e-5
,,,,,,2.551346436256616,1.57843938929015e-5
,,,,,,2.5555181079282874,1.58227693266888e-5
,,,,,,2.5596897795999594,1.58607432543619e-5
,,,,,,2.563861451271631,1.58983187732948e-5
,,,,,,2.5680331229433024,1.59354989677616e-5
,,,,,,2.5722047946149744,1.59722869087126e-5
,,,,,,2.576376466286646,1.60086856535647e-5
,,,,,,2.580548137958318,1.6044698245994e-5
,,,,,,2.5847198096299895,1.60803277157426e-5
,,,,,,2.588891481301661,1.61155770784265e-5
,,,,,,2.593063152973333,1.61504493353575e-5
,,,,,,2.5972348246450045,1.61849474733714e-5
,,,,,,2.601406496316676,1.62190744646613e-5
,,,,,,2.605578167988348,1.6252833266622e-5
,,,,,,2.6097498396600196,1.62862268216997e-5
,,,,,,2.613921511331691,1.63192580572484e-5
,,,,,,2.618093183003363,1.63519298853935e-5
,,,,,,2.6222648546750347,1.6384245202905e-5
,,,,,,2.626436526346706,1.64162068910741e-5
,,,,,,2.630608198018378,1.64478178155947e-5
,,,,,,2.6347798696900497,1.64790808264577e-5
,,,,,,2.6389515413617213,1.65099987578501e-5
,,,,,,2.6431232130333933,1.65405744280485e-5
,,,,,,2.647294884705065,1.65708106393399e-5
,,,,,,2.651466556376736,1.66007101779254e-5
,,,,,,2.655638228048408,1.6630275813852e-5
,,,,,,2.6598098997200794,1.66595103009281e-5
,,,,,,2.663981571391751,1.66884163766624e-5
,,,,,,2.668153243063423,1.67169967621967e-5
,,,,,,2.6723249147350945,1.67452541622495e-5
,,,,,,2.676496586406766,1.67731912650633e-5
,,,,,,2.680668258078438,1.68008107423536e-5
,,,,,,2.6848399297501095,1.68281152492723e-5
,,,,,,2.689011601421781,1.68551074243598e-5
,,,,,,2.693183273093453,1.68817898895207e-5
,,,,,,2.6973549447651246,1.69081652499844e-5
,,,,,,2.701526616436796,1.69342360942877e-5
,,,,,,2.705698288108468,1.69600049942506e-5
,,,,,,2.7098699597801397,1.6985474504958e-5
,,,,,,2.714041631451811,1.70106471647477e-5
,,,,,,2.718213303123483,1.70355254952033e-5
,,,,,,2.7223849747951547,1.70601120011448e-5
,,,,,,2.7265566464668267,1.70844091706309e-5
,,,,,,2.7307283181384983,1.71084194749573e-5
,,,,,,2.73489998981017,1.7132145368664e-5
,,,,,,2.739071661481842,1.71555892895428e-5
,,,,,,2.7432433331535133,1.71787536586511e-5
,,,,,,2.7474150048251844,1.72016408803231e-5
,,,,,,2.751586676496856,1.72242533421933e-5
,,,,,,2.755758348168528,1.72465934152106e-5
,,,,,,2.7599300198401995,1.72686634536714e-5
,,,,,,2.764101691511871,1.7290465795235e-5
,,,,,,2.768273363183543,1.73120027609651e-5
,,,,,,2.7724450348552145,1.73332766553515e-5
,,,,,,2.776616706526886,1.73542897663516e-5
,,,,,,2.780788378198558,1.73750443654245e-5
,,,,,,2.7849600498702296,1.73955427075695e-5
,,,,,,2.7891317215419016,1.74157870313731e-5
,,,,,,2.793303393213573,1.74357795590456e-5
,,,,,,2.7974750648852447,1.74555224964728e-5
,,,,,,2.8016467365569167,1.74750180332606e-5
,,,,,,2.805818408228588,1.74942683427902e-5
,,,,,,2.8099900799002597,1.75132755822655e-5
,,,,,,2.8141617515719317,1.75320418927674e-5
,,,,,,2.8183334232436033,1.75505693993138e-5
,,,,,,2.822505094915275,1.75688602109101e-5
,,,,,,2.8266767665869468,1.75869164206168e-5
,,,,,,2.8308484382586183,1.76047401056052e-5
,,,,,,2.83502010993029,1.76223333272187e-5
,,,,,,2.839191781601962,1.76396981310422e-5
,,,,,,2.8433634532736334,1.76568365469602e-5
,,,,,,2.8475351249453045,1.76737505892304e-5
,,,,,,2.8517067966169765,1.76904422565464e-5
,,,,,,2.855878468288648,1.77069135321096e-5
,,,,,,2.8600501399603195,1.77231663836985e-5
,,,,,,2.8642218116319915,1.77392027637419e-5
,,,,,,2.868393483303663,1.77550246093887e-5
,,,,,,2.8725651549753346,1.77706338425866e-5
,,,,,,2.8767368266470066,1.77860323701486e-5
,,,,,,2.880908498318678,1.78012220838374e-5
,,,,,,2.8850801699903497,1.78162048604376e-5
,,,,,,2.8892518416620216,1.78309825618321e-5
,,,,,,2.893423513333693,1.78455570350817e-5
,,,,,,2.8975951850053647,1.78599301125075e-5
,,,,,,2.9017668566770367,1.78741036117637e-5
,,,,,,2.9059385283487082,1.7888079335924e-5
,,,,,,2.91011020002038,1.79018590735593e-5
,,,,,,2.9142818716920518,1.79154445988201e-5
,,,,,,2.9184535433637233,1.79288376715219e-5
,,,,,,2.922625215035395,1.79420400372218e-5
,,,,,,2.926796886707067,1.79550534273066e-5
,,,,,,2.9309685583787384,1.79678795590755e-5
,,,,,,2.9351402300504104,1.7980520135824e-5
,,,,,,2.939311901722082,1.79929768469288e-5
,,,,,,2.9434835733937534,1.80052513679312e-5
,,,,,,2.9476552450654245,1.80173453606243e-5
,,,,,,2.9518269167370965,1.80292604731375e-5
,,,,,,2.955998588408768,1.80409983400228e-5
,,,,,,2.9601702600804396,1.80525605823429e-5
,,,,,,2.9643419317521116,1.80639488077518e-5
,,,,,,2.968513603423783,1.80751646105894e-5
,,,,,,2.9726852750954547,1.80862095719605e-5
,,,,,,2.9768569467671266,1.80970852598255e-5
,,,,,,2.981028618438798,1.81077932290884e-5
,,,,,,2.9852002901104697,1.81183350216796e-5
,,,,,,2.9893719617821417,1.81287121666499e-5
,,,,,,2.9935436334538132,1.81389261802501e-5
,,,,,,2.9977153051254852,1.81489785660209e-5
,,,,,,3.0018869767971568,1.81588708148843e-5
,,,,,,3.0060586484688283,1.81686044052248e-5
,,,,,,3.0102303201405003,1.81781808029795e-5
,,,,,,3.014401991812172,1.81876014617233e-5
,,,,,,3.0185736634838434,1.81968678227603e-5
,,,,,,3.0227453351555154,1.8205981315205e-5
,,,,,,3.026917006827187,1.82149433560724e-5
,,,,,,3.0310886784988584,1.8223755350365e-5
,,,,,,3.0352603501705304,1.82324186911574e-5
,,,,,,3.039432021842202,1.82409347596827e-5
,,,,,,3.0436036935138735,1.82493049254246e-5
,,,,,,3.0477753651855446,1.82575305461915e-5
,,,,,,3.0519470368572166,1.82656129682152e-5
,,,,,,3.056118708528888,1.82735535262248e-5
,,,,,,3.06029038020056,1.82813535435459e-5
,,,,,,3.0644620518722316,1.82890143321689e-5
,,,,,,3.068633723543903,1.82965371928493e-5
,,,,,,3.072805395215575,1.83039234151844e-5
,,,,,,3.0769770668872467,1.83111742776947e-5
,,,,,,3.0811487385589182,1.83182910479204e-5
,,,,,,3.0853204102305902,1.8325274982489e-5
,,,,,,3.0894920819022618,1.83321273272109e-5
,,,,,,3.0936637535739333,1.8338849317157e-5
,,,,,,3.0978354252456053,1.83454421767448e-5
,,,,,,3.102007096917277,1.83519071198169e-5
,,,,,,3.1061787685889484,1.83582453497255e-5
,,,,,,3.1103504402606204,1.83644580594151e-5
,,,,,,3.114522111932292,1.83705464315035e-5
,,,,,,3.1186937836039634,1.83765116383581e-5
,,,,,,3.1228654552756354,1.83823548421843e-5
,,,,,,3.127037126947307,1.83880771951019e-5
,,,,,,3.1312087986189785,1.83936798392236e-5
,,,,,,3.1353804702906505,1.83991639067368e-5
,,,,,,3.139552141962322,1.84045305199824e-5
,,,,,,3.1437238136339936,1.84097807915326e-5
,,,,,,3.147895485305665,1.84149158242725e-5
,,,,,,3.1520671569773366,1.84199367114702e-5
,,,,,,3.156238828649008,1.84248445368626e-5
,,,,,,3.16041050032068,1.84296403747307e-5
,,,,,,3.1645821719923517,1.84343252899719e-5
,,,,,,3.1687538436640232,1.84389003381801e-5
,,,,,,3.1729255153356952,1.84433665657224e-5
,,,,,,3.1770971870073668,1.84477250098102e-5
,,,,,,3.1812688586790383,1.84519766985773e-5
,,,,,,3.1854405303507103,1.84561226511525e-5
,,,,,,3.189612202022382,1.84601638777355e-5
,,,,,,3.1937838736940534,1.84641013796722e-5
,,,,,,3.1979555453657253,1.84679361495193e-5
,,,,,,3.202127217037397,1.84716691711279e-5
,,,,,,3.206298888709069,1.84753014197097e-5
,,,,,,3.2104705603807404,1.84788338619067e-5
,,,,,,3.214642232052412,1.84822674558694e-5
,,,,,,3.218813903724084,1.848560315132e-5
,,,,,,3.2229855753957555,1.84888418896294e-5
,,,,,,3.227157247067427,1.84919846038833e-5
,,,,,,3.231328918739099,1.84950322189503e-5
,,,,,,3.2355005904107705,1.84979856515567e-5
,,,,,,3.239672262082442,1.85008458103502e-5
,,,,,,3.243843933754113,1.85036135959659e-5
,,,,,,3.248015605425785,1.85062899010996e-5
,,,,,,3.2521872770974567,1.85088756105744e-5
,,,,,,3.2563589487691282,1.85113716013994e-5
,,,,,,3.2605306204408,1.85137787428483e-5
,,,,,,3.2647022921124718,1.85160978965147e-5
,,,,,,3.2688739637841437,1.85183299163803e-5
,,,,,,3.2730456354558153,1.85204756488832e-5
,,,,,,3.277217307127487,1.85225359329779e-5
,,,,,,3.281388978799159,1.85245116002034e-5
,,,,,,3.2855606504708303,1.85264034747392e-5
,,,,,,3.289732322142502,1.8528212373476e-5
,,,,,,3.293903993814174,1.85299391060753e-5
,,,,,,3.2980756654858454,1.85315844750293e-5
,,,,,,3.302247337157517,1.85331492757254e-5
,,,,,,3.306419008829189,1.85346342965076e-5
,,,,,,3.3105906805008605,1.8536040318733e-5
,,,,,,3.314762352172532,1.85373681168353e-5
,,,,,,3.318934023844204,1.8538618458384e-5
,,,,,,3.3231056955158755,1.8539792104144e-5
,,,,,,3.327277367187547,1.8540889808132e-5
,,,,,,3.331449038859219,1.85419123176802e-5
,,,,,,3.3356207105308906,1.85428603734856e-5
,,,,,,3.339792382202562,1.85437347096744e-5
,,,,,,3.3439640538742337,1.85445360538613e-5
,,,,,,3.348135725545905,1.85452651271938e-5
,,,,,,3.3523073972175768,1.85459226444229e-5
,,,,,,3.3564790688892487,1.85465093139455e-5
,,,,,,3.3606507405609203,1.8547025837873e-5
,,,,,,3.364822412232592,1.85474729120763e-5
,,,,,,3.368994083904264,1.85478512262403e-5
,,,,,,3.3731657555759353,1.8548161463924e-5
,,,,,,3.377337427247607,1.85484043026088e-5
,,,,,,3.381509098919279,1.85485804137559e-5
,,,,,,3.3856807705909504,1.85486904628518e-5
,,,,,,3.389852442262622,1.85487351094666e-5
,,,,,,3.394024113934294,1.8548715007306e-5
,,,,,,3.3981957856059655,1.8548630804259e-5
,,,,,,3.402367457277637,1.85484831424496e-5
,,,,,,3.406539128949309,1.85482726582898e-5
,,,,,,3.4107108006209805,1.85479999825268e-5
,,,,,,3.4148824722926525,1.85476657402954e-5
,,,,,,3.419054143964324,1.85472705511626e-5
,,,,,,3.4232258156359956,1.85468150291844e-5
,,,,,,3.4273974873076676,1.85462997829452e-5
,,,,,,3.431569158979339,1.85457254156126e-5
,,,,,,3.4357408306510107,1.85450925249818e-5
,,,,,,3.4399125023226826,1.85444017035233e-5
,,,,,,3.4440841739943537,1.85436535384307e-5
,,,,,,3.4482558456660253,1.85428486116651e-5
,,,,,,3.452427517337697,1.85419875000027e-5
,,,,,,3.456599189009369,1.85410707750827e-5
,,,,,,3.4607708606810403,1.85400990034494e-5
,,,,,,3.464942532352712,1.8539072746594e-5
,,,,,,3.469114204024384,1.85379925610092e-5
,,,,,,3.4732858756960554,1.85368589982217e-5
,,,,,,3.4774575473677274,1.85356726048461e-5
,,,,,,3.481629219039399,1.85344339226211e-5
,,,,,,3.4858008907110705,1.85331434884544e-5
,,,,,,3.4899725623827424,1.85318018344675e-5
,,,,,,3.494144234054414,1.85304094880385e-5
,,,,,,3.4983159057260855,1.85289669718379e-5
,,,,,,3.5024875773977575,1.85274748038761e-5
,,,,,,3.506659249069429,1.85259334975424e-5
,,,,,,3.5108309207411006,1.85243435616493e-5
,,,,,,3.5150025924127726,1.85227055004676e-5
,,,,,,3.519174264084444,1.85210198137683e-5
,,,,,,3.5233459357561157,1.85192869968638e-5
,,,,,,3.5275176074277876,1.85175075406491e-5
,,,,,,3.531689279099459,1.85156819316327e-5
,,,,,,3.5358609507711307,1.85138106519906e-5
,,,,,,3.5400326224428027,1.85118941795842e-5
,,,,,,3.544204294114474,1.85099329880166e-5
,,,,,,3.5483759657861453,1.85079275466631e-5
,,,,,,3.5525476374578173,1.85058783207086e-5
,,,,,,3.556719309129489,1.85037857711807e-5
,,,,,,3.5608909808011604,1.85016503549965e-5
,,,,,,3.5650626524728324,1.84994725249898e-5
,,,,,,3.569234324144504,1.84972527299535e-5
,,,,,,3.5734059958161755,1.84949914146712e-5
,,,,,,3.5775776674878474,1.84926890199544e-5
,,,,,,3.581749339159519,1.84903459826763e-5
,,,,,,3.5859210108311905,1.84879627358105e-5
,,,,,,3.5900926825028625,1.84855397084632e-5
,,,,,,3.594264354174534,1.84830773259053e-5
,,,,,,3.5984360258462056,1.84805760096106e-5
,,,,,,3.6026076975178776,1.84780361772853e-5
,,,,,,3.606779369189549,1.84754582429039e-5
,,,,,,3.6109510408612207,1.84728426167432e-5
,,,,,,3.6151227125328926,1.84701897054149e-5
,,,,,,3.619294384204564,1.84674999118933e-5
,,,,,,3.6234660558762357,1.84647736355555e-5
,,,,,,3.6276377275479077,1.84620112722047e-5
,,,,,,3.6318093992195792,1.84592132141079e-5
,,,,,,3.635981070891251,1.8456379850028e-5
,,,,,,3.6401527425629228,1.84535115652489e-5
,,,,,,3.644324414234594,1.84506087416123e-5
,,,,,,3.6484960859062654,1.84476717575462e-5
,,,,,,3.6526677575779374,1.84447009880918e-5
,,,,,,3.656839429249609,1.84416968049409e-5
,,,,,,3.6610111009212805,1.84386595764568e-5
,,,,,,3.6651827725929524,1.8435589667711e-5
,,,,,,3.669354444264624,1.84324874405105e-5
,,,,,,3.6735261159362955,1.84293532534218e-5
,,,,,,3.6776977876079675,1.84261874618096e-5
,,,,,,3.681869459279639,1.84229904178538e-5
,,,,,,3.686041130951311,1.84197624705872e-5
,,,,,,3.6902128026229826,1.84165039659159e-5
,,,,,,3.694384474294654,1.84132152466558e-5
,,,,,,3.698556145966326,1.84098966525489e-5
,,,,,,3.7027278176379976,1.84065485202989e-5
,,,,,,3.706899489309669,1.84031711835963e-5
,,,,,,3.711071160981341,1.83997649731445e-5
,,,,,,3.7152428326530127,1.83963302166826e-5
,,,,,,3.7194145043246842,1.83928672390229e-5
,,,,,,3.723586175996356,1.83893763620604e-5
,,,,,,3.7277578476680278,1.83858579048138e-5
,,,,,,3.7319295193396993,1.8382312183437e-5
,,,,,,3.7361011910113713,1.83787395112635e-5
,,,,,,3.740272862683043,1.83751401988119e-5
,,,,,,3.744444534354714,1.83715145538173e-5
,,,,,,3.748616206026386,1.83678628812636e-5
,,,,,,3.7527878776980574,1.83641854833967e-5
,,,,,,3.756959549369729,1.83604826597578e-5
,,,,,,3.761131221041401,1.83567547071978e-5
,,,,,,3.7653028927130725,1.83530019199108e-5
,,,,,,3.769474564384744,1.83492245894558e-5
,,,,,,3.773646236056416,1.83454230047709e-5
,,,,,,3.7778179077280876,1.8341597452206e-5
,,,,,,3.781989579399759,1.83377482155437e-5
,,,,,,3.786161251071431,1.83338755760229e-5
,,,,,,3.7903329227431026,1.83299798123526e-5
,,,,,,3.794504594414774,1.832606120075e-5
,,,,,,3.798676266086446,1.83221200149476e-5
,,,,,,3.8028479377581177,1.8318156526223e-5
,,,,,,3.8070196094297892,1.83141710034179e-5
,,,,,,3.811191281101461,1.83101637129639e-5
,,,,,,3.8153629527731328,1.83061349188959e-5
,,,,,,3.8195346244448043,1.83020848828808e-5
,,,,,,3.8237062961164763,1.82980138642316e-5
,,,,,,3.827877967788148,1.82939221199396e-5
,,,,,,3.8320496394598194,1.82898099046772e-5
,,,,,,3.8362213111314913,1.82856774708374e-5
,,,,,,3.8403929828031624,1.82815250685378e-5
,,,,,,3.844564654474834,1.82773529456529e-5
,,,,,,3.848736326146506,1.82731613478268e-5
,,,,,,3.8529079978181775,1.8268950518493e-5
,,,,,,3.857079669489849,1.82647206989005e-5
,,,,,,3.861251341161521,1.82604721281216e-5
,,,,,,3.8654230128331926,1.82562050430841e-5
,,,,,,3.869594684504864,1.82519196785808e-5
,,,,,,3.873766356176536,1.82476162672894e-5
,,,,,,3.8779380278482076,1.82432950397957e-5
,,,,,,3.882109699519879,1.82389562246135e-5
,,,,,,3.886281371191551,1.82346000481858e-5
,,,,,,3.8904530428632227,1.82302267349312e-5
,,,,,,3.8946247145348942,1.82258365072359e-5
,,,,,,3.898796386206566,1.82214295854882e-5
,,,,,,3.9029680578782378,1.82170061880838e-5
,,,,,,3.9071397295499097,1.82125665314567e-5
,,,,,,3.9113114012215813,1.82081108300849e-5
,,,,,,3.915483072893253,1.82036392965122e-5
,,,,,,3.919654744564925,1.81991521413639e-5
,,,,,,3.9238264162365963,1.819464957337e-5
,,,,,,3.927998087908268,1.81901317993718e-5
,,,,,,3.93216975957994,1.81855990243433e-5
,,,,,,3.9363414312516114,1.81810514514103e-5
,,,,,,3.9405131029232825,1.8176489281861e-5
,,,,,,3.944684774594954,1.81719127151683e-5
,,,,,,3.948856446266626,1.8167321948999e-5
,,,,,,3.9530281179382976,1.81627171792333e-5
,,,,,,3.9571997896099695,1.81580985999852e-5
,,,,,,3.961371461281641,1.81534664036079e-5
,,,,,,3.9655431329533126,1.8148820780714e-5
,,,,,,3.9697148046249846,1.81441619201966e-5
,,,,,,3.973886476296656,1.81394900092337e-5
,,,,,,3.9780581479683277,1.81348052333119e-5
,,,,,,3.9822298196399997,1.81301077762351e-5
,,,,,,3.986401491311671,1.81253978201432e-5
,,,,,,3.9905731629833427,1.81206755455252e-5
,,,,,,3.9947448346550147,1.81159411312352e-5
,,,,,,3.9989165063266863,1.81111947545005e-5
,,,,,,4.003088177998358,1.81064365909498e-5
,,,,,,4.00725984967003,1.81016668146097e-5
,,,,,,4.011431521341701,1.80968855979311e-5
,,,,,,4.015603193013373,1.80920931117983e-5
,,,,,,4.019774864685044,1.80872895255425e-5
,,,,,,4.023946536356717,1.80824750069567e-5
,,,,,,4.028118208028388,1.80776497223084e-5
,,,,,,4.03228987970006,1.80728138363553e-5
,,,,,,4.0364615513717315,1.80679675123562e-5
,,,,,,4.040633223043403,1.80631109120818e-5
,,,,,,4.0448048947150745,1.80582441958326e-5
,,,,,,4.048976566386746,1.80533675224471e-5
,,,,,,4.053148238058418,1.80484810493183e-5
,,,,,,4.057319909730089,1.80435849324062e-5
,,,,,,4.061491581401762,1.80386793262485e-5
,,,,,,4.065663253073433,1.80337643839696e-5
,,,,,,4.069834924745105,1.8028840257301e-5
,,,,,,4.074006596416776,1.80239070965908e-5
,,,,,,4.078178268088448,1.80189650508085e-5
,,,,,,4.082349939760119,1.80140142675662e-5
,,,,,,4.086521611431792,1.80090548931294e-5
,,,,,,4.090693283103463,1.80040870724188e-5
,,,,,,4.094864954775135,1.79991109490382e-5
,,,,,,4.099036626446806,1.79941266652728e-5
,,,,,,4.103208298118478,1.79891343621028e-5
,,,,,,4.107379969790149,1.79841341792239e-5
,,,,,,4.111551641461822,1.79791262550462e-5
,,,,,,4.115723313133493,1.79741107267134e-5
,,,,,,4.119894984805165,1.79690877301084e-5
,,,,,,4.1240666564768365,1.79640573998746e-5
,,,,,,4.128238328148508,1.7959019869407e-5
,,,,,,4.1324099998201795,1.7953975270888e-5
,,,,,,4.136581671491852,1.7948923735277e-5
,,,,,,4.140753343163523,1.7943865392332e-5
,,,,,,4.144925014835194,1.79388003706198e-5
,,,,,,4.149096686506867,1.79337287975182e-5
,,,,,,4.153268358178538,1.79286507992373e-5
,,,,,,4.15744002985021,1.79235665008245e-5
,,,,,,4.161611701521881,1.79184760261682e-5
,,,,,,4.165783373193553,1.79133794980213e-5
,,,,,,4.169955044865224,1.79082770379993e-5
,,,,,,4.174126716536897,1.79031687665964e-5
,,,,,,4.178298388208568,1.78980548031949e-5
,,,,,,4.18247005988024,1.7892935266072e-5


==> anc/v4e2_0_02_errorbars.dat <==
v4e2_2to0_err	v4e2_2to2_err	v4e2_SingleHit_err
3.952847075210474e-06	3.952847075210474e-06	3.952847075210474e-06


==> anc/v4e2_0_14.dat <==
# time_2to0,v4e2_2to0,time_2to2,v4e2_2to2,time_SingleHit,v4e2_SingleHit,time_loss,v4e2_loss
0.008025688622754492,-1.1028666666666139e-08,0.008025688622754492,-1.1097900000000114e-07,0.0,-4.244570999999999e-06,0.014970059880239523,-1.09874353518996e-8
0.016064221556886228,-3.827033333333336e-07,0.016064221556886228,-7.367353333333324e-07,0.008025688622754492,-3.4528864999999993e-06,0.019141731551911196,-1.09765558815802e-8
0.024115718562874252,4.684300000000012e-07,0.024115718562874252,-6.969000000000079e-08,0.016064221556886228,-4.168454e-06,0.023313403223582864,-1.09667650860147e-8
0.03218008982035928,6.74029e-07,0.03218008982035928,1.0667566666666627e-07,0.024115718562874252,-3.418861250000001e-06,0.02748507489525454,-1.09587514225171e-8
0.04025748502994012,-5.15544333333332e-07,0.04025748502994012,-1.0053586666666682e-06,0.03218008982035928,-4.0513125000000005e-06,0.031656746566926214,-1.09536821311661e-8
0.04834775449101797,-7.048446666666682e-07,0.04834775449101797,-1.369077666666666e-06,0.04025748502994012,-5.236788475e-06,0.03582841823859788,-1.09531049107535e-8
0.05645104790419162,-3.013146666666661e-07,0.05645104790419162,-1.0641426666666665e-06,0.04834775449101797,-5.4773649000000004e-06,0.04000008991026955,-1.09590125050406e-8
0.06456736526946108,3.5879700000000093e-07,0.06456736526946108,-9.686200000000003e-07,0.05645104790419162,-5.224263900000001e-06,0.04417176158194123,-1.09739277080517e-8
0.07269670658682635,-3.8286233333333205e-07,0.07269670658682635,-2.0135743333333333e-06,0.06456736526946108,-5.04081875e-06,0.04834343325361289,-1.10009421202246e-8
0.08083907185628743,4.5734133333333246e-07,0.08083907185628743,-1.4378446666666669e-06,0.07269670658682635,-5.7206625e-06,0.052515104925284564,-1.10437849667479e-8
0.08899446107784431,5.188539666666668e-07,0.08899446107784431,-1.8023266666666654e-06,0.08083907185628743,-4.159718699999999e-06,0.05668677659695624,-1.11068754773796e-8
0.0971630239520958,3.351967333333335e-07,0.0971630239520958,-1.716272833333333e-06,0.08899446107784431,-4.146223975e-06,0.0608584482686279,-1.11953795828057e-8
0.10534461077844312,-1.0617066666666506e-07,0.10534461077844312,-1.6408933666666673e-06,0.0971630239520958,-4.9659202500000014e-06,0.06503011994029959,-1.13152645079209e-8
0.11353937125748503,-1.2410566666666723e-07,0.11353937125748503,-1.4735849000000017e-06,0.10534461077844312,-4.69108825e-06,0.06920179161197126,-1.14733537383507e-8
0.12174730538922156,-7.363081000000001e-07,0.12174730538922156,-2.4313538e-06,0.11353937125748503,-4.3720882499999996e-06,0.07337346328364291,-1.16773793574819e-8
0.1299684131736527,-5.405456666666655e-07,0.1299684131736527,-2.684254333333332e-06,0.12174730538922156,-5.02608825e-06,0.07754513495531459,-1.19360334060068e-8
0.13820269461077844,-7.908496666666672e-07,0.13820269461077844,-3.4276013333333342e-06,0.1299684131736527,-4.972030749999999e-06,0.08171680662698627,-1.22590195277133e-8
0.1464502994011976,-6.564493333333336e-07,0.1464502994011976,-3.913045999999996e-06,0.13820269461077844,-4.985221624999999e-06,0.08588847829865794,-1.26571016633986e-8
0.1547110778443114,-7.429443333333332e-07,0.1547110778443114,-2.898768e-06,0.1464502994011976,-5.073484e-06,0.09006014997032961,-1.31421523022425e-8
0.16298502994011976,-3.2629766666666687e-07,0.16298502994011976,-2.7582653333333336e-06,0.1547110778443114,-5.234219000000001e-06,0.09423182164200128,-1.37271995955191e-8
0.17127245508982036,-9.134336666666652e-07,0.17127245508982036,-3.877013666666666e-06,0.16298502994011976,-4.393046294999999e-06,0.09840349331367294,-1.44264718950501e-8
0.17957335329341317,-8.00049666666667e-07,0.17957335329341317,-3.4266417000000017e-06,0.17127245508982036,-4.6587785e-06,0.10257516498534462,-1.52554420746581e-8
0.1878862275449102,-7.444652000000002e-07,0.1878862275449102,-3.942790333333334e-06,0.17957335329341317,-4.5300365000000005e-06,0.10674683665701629,-1.62308700794044e-8
0.19621407185628745,-6.641272000000009e-07,0.19621407185628745,-4.357376e-06,0.1878862275449102,-4.672424725e-06,0.11091850832868796,-1.73708429744739e-8
0.2045553892215569,-8.730836666666682e-07,0.2045553892215569,-3.935649666666666e-06,0.19621407185628745,-5.231085175000001e-06,0.11509018000035964,-1.86948143666688e-8
0.21290868263473056,-3.8399133333333357e-07,0.21290868263473056,-3.958525e-06,0.2045553892215569,-5.4206922250000005e-06,0.11926185167203131,-2.02236416707445e-8
0.22127544910179645,-3.7232066666666636e-07,0.22127544910179645,-4.404295333333334e-06,0.21290868263473056,-5.364516525e-06,0.12343352334370299,-2.19796216501724e-8
0.22965718562874254,-3.85130833333334e-07,0.22965718562874254,-4.411318666666669e-06,0.22127544910179645,-5.320103500000001e-06,0.12760519501537465,-2.39865243059294e-8
0.23805089820359282,-1.5555999999999054e-08,0.23805089820359282,-4.719009666666667e-06,0.22965718562874254,-5.516925999999999e-06,0.13177686668704633,-2.62696246893007e-8
0.24645958083832337,1.2623090000000055e-07,0.24645958083832337,-4.936686333333334e-06,0.23805089820359282,-5.255620555e-06,0.135948538358718,-2.88557331166847e-8
0.25488023952095806,-1.9906266666666739e-07,0.25488023952095806,-4.660266266666664e-06,0.24645958083832337,-5.72007905e-06,0.14012021003038969,-3.17732231011716e-8
0.2633158682634731,-2.791456333333338e-07,0.2633158682634731,-4.2002833333333336e-06,0.25488023952095806,-6.367054125e-06,0.14429188170206134,-3.50520577785818e-8
0.2717634730538922,-3.2391500000000114e-07,0.2717634730538922,-4.172906333333334e-06,0.2633158682634731,-6.4228750500000016e-06,0.14846355337373301,-3.8723813720949e-8
0.28022604790419164,-3.5334500000000084e-07,0.28022604790419164,-4.846233666666667e-06,0.2717634730538922,-6.433251150000001e-06,0.1526352250454047,-4.28217034249368e-8
0.28870059880239524,-6.110387726666667e-07,0.28870059880239524,-4.653722000000001e-06,0.28022604790419164,-6.466031610000001e-06,0.15680689671707637,-4.73805950528848e-8
0.29719011976047904,-6.766611666666676e-07,0.29719011976047904,-4.702299599999999e-06,0.28870059880239524,-6.712006817499999e-06,0.16097856838874802,-5.24370304196625e-8
0.3056931137724551,-9.807747999999994e-07,0.3056931137724551,-5.049336333333334e-06,0.29719011976047904,-7.987738999999998e-06,0.16515024006041973,-5.80292408367851e-8
0.3142095808383234,-6.205324333333328e-07,0.3142095808383234,-5.25321666666667e-06,0.3056931137724551,-8.5808263e-06,0.16932191173209138,-6.41971607913989e-8
0.32273952095808384,-3.639476000000015e-07,0.32273952095808384,-5.322882666666668e-06,0.3142095808383234,-8.174391749999998e-06,0.17349358340376306,-7.09824391520343e-8
0.33128293413173654,1.1740776666666718e-07,0.33128293413173654,-4.822009166666665e-06,0.32273952095808384,-8.42985465e-06,0.17766525507543474,-7.84284485351094e-8
0.33983982035928145,-9.933100000000035e-08,0.33983982035928145,-4.971328666666665e-06,0.33128293413173654,-8.093287e-06,0.1818369267471064,-8.65802923167679e-8
0.3484116766467066,3.9199466666666617e-07,0.3484116766467066,-4.4720925333333336e-06,0.33983982035928145,-8.2547744e-06,0.18600859841877806,-9.54848092720521e-8
0.3569970059880239,6.937466666666664e-08,0.3569970059880239,-5.513576000000004e-06,0.3484116766467066,-8.40143485e-06,0.19018027009044974,-1.05190576023407e-7
0.3655958083832336,1.844138333333332e-07,0.3655958083832336,-5.859221233333332e-06,0.3569970059880239,-8.400492000000002e-06,0.19435194176212142,-1.15747907242611e-7
0.37420808383233534,-1.5844333333333134e-08,0.37420808383233534,-6.0502523000000005e-06,0.3655958083832336,-8.8653004525e-06,0.19852361343379307,-1.27208853587461e-7
0.38283383233532936,-4.5597633333333226e-07,0.38283383233532936,-6.532168900000001e-06,0.37420808383233534,-9.266827500000003e-06,0.20269528510546478,-1.39627197167351e-7
0.3914745508982036,-1.1712837666666671e-06,0.3914745508982036,-6.530577500000002e-06,0.38283383233532936,-9.85377408e-06,0.20686695677713643,-1.53058444888407e-7
0.4001287425149701,-2.077535333333335e-06,0.4001287425149701,-7.2268975666666675e-06,0.3914745508982036,-1.0222950425000001e-05,0.21103862844880808,-1.67559819362322e-7
0.40879640718562876,-2.161871186666667e-06,0.40879640718562876,-7.55636923333333e-06,0.4001287425149701,-1.1296983084999997e-05,0.21521030012047979,-1.83190247689235e-7
0.41747754491017963,-2.906791333333334e-06,0.41747754491017963,-7.612502966666664e-06,0.40879640718562876,-1.159878525e-05,0.21938197179215144,-2.00010347559136e-7
0.42617365269461077,-3.614090866666666e-06,0.42617365269461077,-8.619274833333336e-06,0.41747754491017963,-1.2274783849999999e-05,0.22355364346382312,-2.18082411355308e-7
0.4348832335329341,-3.5676563333333317e-06,0.4348832335329341,-8.239770666666664e-06,0.42617365269461077,-1.3653879524999995e-05,0.2277253151354948,-2.37470388046808e-7
0.44360778443113774,-4.5122019999999985e-06,0.44360778443113774,-8.297413999999996e-06,0.4348832335329341,-1.380827215e-05,0.23189698680716647,-2.58239862400246e-7
0.4523443113772455,-4.557970333333332e-06,0.4523443113772455,-8.807161933333335e-06,0.44360778443113774,-1.4288659975000002e-05,0.23606865847883812,-2.80458032035328e-7
0.46109730538922156,-5.178364666666667e-06,0.46109730538922156,-9.475421e-06,0.4523443113772455,-1.34368359e-05,0.24024033015050983,-3.04193682706743e-7
0.4698622754491018,-5.079612000000001e-06,0.4698622754491018,-9.78515903333333e-06,0.46109730538922156,-1.372026725e-05,0.24441200182218148,-3.29517160275318e-7
0.4786422155688623,-5.563239566666667e-06,0.4786422155688623,-1.027505533333333e-05,0.4698622754491018,-1.3712941324999997e-05,0.24858367349385313,-3.56500341723642e-7
0.487437125748503,-5.685000999999999e-06,0.487437125748503,-1.0885400666666669e-05,0.4786422155688623,-1.4234525969999997e-05,0.25275534516552484,-3.85216602710569e-7
0.4962440119760479,-6.635893000000003e-06,0.4962440119760479,-1.1756278000000001e-05,0.487437125748503,-1.4232993375e-05,0.2569270168371965,-4.15740783914041e-7
0.505067365269461,-6.950100233333335e-06,0.505067365269461,-1.2336024999999997e-05,0.4962440119760479,-1.4950421450000001e-05,0.26109868850886814,-4.48149154582903e-7
0.5139026946107784,-8.010723933333335e-06,0.5139026946107784,-1.3313691333333331e-05,0.505067365269461,-1.573611675e-05,0.26527036018053984,-4.82519374196488e-7
0.5227529940119761,-9.0881618e-06,0.5227529940119761,-1.3539610583333334e-05,0.5139026946107784,-1.6405668e-05,0.2694420318522115,-5.18930452031065e-7
0.531618263473054,-9.350767786666668e-06,0.531618263473054,-1.3618456000000003e-05,0.5227529940119761,-1.7538499499999997e-05,0.27361370352388314,-5.57462704330693e-7
0.540497005988024,-9.842807966666665e-06,0.540497005988024,-1.4283332666666666e-05,0.531618263473054,-1.7729718250000002e-05,0.27778537519555485,-5.98197709934543e-7
0.5493907185628742,-1.103526103333333e-05,0.5493907185628742,-1.552091833333333e-05,0.540497005988024,-1.8059372249999998e-05,0.2819570468672265,-6.41218263381033e-7
0.5582979041916167,-1.1343774166666665e-05,0.5582979041916167,-1.574590966666667e-05,0.5493907185628742,-1.900001575e-05,0.2861287185388982,-6.86608326326899e-7
0.5672200598802395,-1.2248591999999996e-05,0.5672200598802395,-1.6547090666666665e-05,0.5582979041916167,-1.9505935875e-05,0.29030039021056986,-7.34452976912167e-7
0.5761556886227546,-1.3826463700000002e-05,0.5761556886227546,-1.7164136833333337e-05,0.5672200598802395,-2.0216127250000004e-05,0.29447206188224156,-7.84838357247249e-7
0.5851062874251497,-1.4692329866666664e-05,0.5851062874251497,-1.8072015000000004e-05,0.5761556886227546,-2.14132135e-05,0.2986437335539132,-8.37851618997985e-7
0.5940718562874252,-1.627153376666667e-05,0.5940718562874252,-1.9152133066666666e-05,0.5851062874251497,-2.2576433250000002e-05,0.3028154052255849,-8.93580867230183e-7
0.6030508982035929,-1.7190565000000002e-05,0.6030508982035929,-1.9995888333333333e-05,0.5940718562874252,-2.3606630500000005e-05,0.3069870768972565,-9.5211510240703e-7
0.6120449101796408,-1.8145044666666673e-05,0.6120449101796408,-2.0482364666666667e-05,0.6030508982035929,-2.3706151499999994e-05,0.3111587485689282,-1.01354416067554e-6
0.6210523952095809,-1.8896016333333327e-05,0.6210523952095809,-2.1175024333333332e-05,0.6120449101796408,-2.4912762750000003e-05,0.31533042024059993,-1.07795865254399e-6
0.6300748502994012,-2.0154545333333334e-05,0.6300748502994012,-2.2519933533333334e-05,0.6210523952095809,-2.532197175e-05,0.3195020919122715,-1.14544989988984e-6
0.6391122754491018,-2.1465023666666668e-05,0.6391122754491018,-2.4373380733333334e-05,0.6300748502994012,-2.6143432749999996e-05,0.32367376358394323,-1.21610987139256e-6
0.6481631736526946,-2.1973025333333336e-05,0.6481631736526946,-2.4826750160000005e-05,0.6391122754491018,-2.730545175e-05,0.32784543525561494,-1.29003111641916e-6
0.6572290419161677,-2.2706094383333335e-05,0.6572290419161677,-2.532663403333333e-05,0.6481631736526946,-2.79044885e-05,0.33201710692728653,-1.36730669764383e-6
0.666309880239521,-2.415574733333333e-05,0.666309880239521,-2.686450153333333e-05,0.6572290419161677,-2.8411721500000003e-05,0.33618877859895824,-1.44803012197291e-6
0.6754056886227545,-2.5188057333333332e-05,0.6754056886227545,-2.8223912666666658e-05,0.666309880239521,-2.9400529675000007e-05,0.34036045027062994,-1.53229527045502e-6
0.6845149700598803,-2.6495833333333328e-05,0.6845149700598803,-2.9664085666666668e-05,0.6754056886227545,-3.0025240499999992e-05,0.3445321219423016,-1.62019632662402e-6
0.6936392215568863,-2.720442866666667e-05,0.6936392215568863,-3.1189087999999996e-05,0.6845149700598803,-3.09314263e-05,0.34870379361397325,-1.71182770383211e-6
0.7027784431137725,-2.7988133000000004e-05,0.7027784431137725,-3.287214110000001e-05,0.6936392215568863,-3.1963134500000003e-05,0.35287546528564495,-1.80728397138548e-6
0.7119326347305389,-2.9119769000000004e-05,0.7119326347305389,-3.4072489e-05,0.7027784431137725,-3.215804449999999e-05,0.3570471369573166,-1.90665977955032e-6
0.7211002994011977,-3.0141960266666668e-05,0.7211002994011977,-3.55916547e-05,0.7119326347305389,-3.258799325e-05,0.36121880862898825,-2.0100497835404e-6
0.7302844311377247,-3.130527766666667e-05,0.7302844311377247,-3.656193e-05,0.7211002994011977,-3.33120625e-05,0.36539048030065996,-2.11754856664039e-6
0.7394820359281437,-3.22006957e-05,0.7394820359281437,-3.7921692666666664e-05,0.7302844311377247,-3.464579325e-05,0.3695621519723316,-2.22925056236973e-6
0.7486946107784432,-3.3298647866666665e-05,0.7486946107784432,-3.8893879333333336e-05,0.7394820359281437,-3.5110057750000014e-05,0.3737338236440033,-2.34524997583694e-6
0.7579221556886228,-3.450317733333333e-05,0.7579221556886228,-4.044189666666667e-05,0.7486946107784432,-3.566236974999999e-05,0.37790549531567497,-2.46564070437007e-6
0.7671646706586828,-3.555076473333333e-05,0.7671646706586828,-4.138816499999999e-05,0.7579221556886228,-3.67157015e-05,0.3820771669873466,-2.59051625752226e-6
0.7764221556886227,-3.6781809999999995e-05,0.7764221556886227,-4.272665333333334e-05,0.7671646706586828,-3.8050715250000005e-05,0.3862488386590183,-2.71996967635367e-6
0.7856931137724551,-3.8312133e-05,0.7856931137724551,-4.456667200000001e-05,0.7764221556886227,-3.920741100000001e-05,0.39042051033069003,-2.854093452277e-6
0.7949805389221557,-3.9241021333333326e-05,0.7949805389221557,-4.5868941666666676e-05,0.7856931137724551,-4.0229491975e-05,0.3945921820023616,-2.99297944544176e-6
0.8042814371257486,-4.0074682666666655e-05,0.8042814371257486,-4.700090800000001e-05,0.7949805389221557,-4.150054707500001e-05,0.39876385367403333,-3.13671880270129e-6
0.8135988023952097,-4.102471033333333e-05,0.8135988023952097,-4.8488059666666655e-05,0.8042814371257486,-4.201376675e-05,0.40293552534570504,-3.285401875266e-6
0.8229296407185629,-4.175117e-05,0.8229296407185629,-5.012778233333334e-05,0.8135988023952097,-4.302213925000001e-05,0.40710719701737663,-3.43911813617639e-6
0.8322769461077845,-4.232486786666667e-05,0.8322769461077845,-5.099689966666667e-05,0.8229296407185629,-4.3235766425e-05,0.41127886868904834,-3.59795609754918e-6
0.8416392215568863,-4.336975900000001e-05,0.8416392215568863,-5.2247417e-05,0.8322769461077845,-4.348969590000001e-05,0.41545054036072004,-3.76200322771421e-6
0.8510149700598802,-4.3998542000000004e-05,0.8510149700598802,-5.259073033333333e-05,0.8416392215568863,-4.40403315e-05,0.41962221203239164,-3.93134586847038e-6
0.8604071856287425,-4.4793012633333334e-05,0.8604071856287425,-5.336609033333334e-05,0.8510149700598802,-4.47739615e-05,0.42379388370406335,-4.10606915221301e-6
0.869812874251497,-4.558036066666668e-05,0.869812874251497,-5.514830037e-05,0.8604071856287425,-4.5555233300000006e-05,0.42796555537573505,-4.28625691934999e-6
0.8792350299401198,-4.678663166666666e-05,0.8792350299401198,-5.6673954033333336e-05,0.869812874251497,-4.610108581250001e-05,0.4321372270474067,-4.47199163589736e-6
0.8886721556886228,-4.800963600000001e-05,0.8886721556886228,-5.7851676600000004e-05,0.8792350299401198,-4.704006554999999e-05,0.43630889871907835,-4.66335431119195e-6
0.8981242514970059,-4.889953733333334e-05,0.8981242514970059,-5.8598136666666655e-05,0.8886721556886228,-4.8022486349999995e-05,0.44048057039075006,-4.86042441626506e-6
0.9075913173652695,-4.998786333333334e-05,0.9075913173652695,-5.974032799999999e-05,0.8981242514970059,-4.85515983e-05,0.4446522420624217,-5.06327980236711e-6
0.9170748502994012,-5.092415243333333e-05,0.9170748502994012,-6.186795933333334e-05,0.9075913173652695,-4.903636687500001e-05,0.44882391373409336,-5.27199662011742e-6
0.9265718562874251,-5.224401833333333e-05,0.9265718562874251,-6.309321233333332e-05,0.9170748502994012,-4.960762999999999e-05,0.45299558540576507,-5.48664923927295e-6
0.9360853293413174,-5.309598200000001e-05,0.9360853293413174,-6.3562075e-05,0.9265718562874251,-5.0344053e-05,0.4571672570774367,-5.70731016902353e-6
0.9456137724550898,-5.397156233333333e-05,0.9456137724550898,-6.453961166666666e-05,0.9360853293413174,-5.0779799749999985e-05,0.4613389287491084,-5.93404997912271e-6
0.9551571856287425,-5.415736633333335e-05,0.9551571856287425,-6.587585000000001e-05,0.9456137724550898,-5.126535827499999e-05,0.4655106004207801,-6.16693722171814e-6
0.9647155688622755,-5.470355000666665e-05,0.9647155688622755,-6.669127000000002e-05,0.9551571856287425,-5.203567750000001e-05,0.4696822720924517,-6.40603835411705e-6
0.9742904191616767,-5.569484123333334e-05,0.9742904191616767,-6.731917666666669e-05,0.9647155688622755,-5.2562478000000004e-05,0.47385394376412343,-6.65141766246486e-6
0.9838787425149701,-5.598056243333333e-05,0.9838787425149701,-6.846996333333334e-05,0.9742904191616767,-5.311906950000001e-05,0.47802561543579514,-6.90313718637328e-6
0.9934835329341318,-5.6879264666666664e-05,0.9934835329341318,-6.941275366666668e-05,0.9838787425149701,-5.325870674999999e-05,0.48219728710746673,-7.16125664465805e-6
1.0031047904191617,-5.699778603333332e-05,1.0031047904191617,-6.9784714e-05,0.9934835329341318,-5.3867866750000004e-05,0.48636895877913844,-7.42583336225467e-6
1.012741017964072,-5.7292665e-05,1.012741017964072,-7.040919033333333e-05,1.0031047904191617,-5.400427875000001e-05,0.49054063045081014,-7.69692219826176e-6
1.0223922155688623,-5.760258066666666e-05,1.0223922155688623,-7.108528733333332e-05,1.012741017964072,-5.430131449999999e-05,0.49471230212248174,-7.97457547526665e-6
1.032058383233533,-5.7952602e-05,1.032058383233533,-7.125849799999999e-05,1.0223922155688623,-5.4102522000000006e-05,0.49888397379415345,-8.25884290999934e-6
1.0417410179640718,-5.793016433333332e-05,1.0417410179640718,-7.184327999999999e-05,1.032058383233533,-5.409690025e-05,0.5030556454658252,-8.54977154547419e-6
1.051438622754491,-5.820851300000001e-05,1.051438622754491,-7.221005666666665e-05,1.0417410179640718,-5.435078875000002e-05,0.5072273171374968,-8.84740568442901e-6
1.0611511976047905,-5.859292399999999e-05,1.0611511976047905,-7.289312e-05,1.051438622754491,-5.4779002749999994e-05,0.5113989888091685,-9.15178682436311e-6
1.0708802395209582,-5.888573199999998e-05,1.0708802395209582,-7.3338666e-05,1.0611511976047905,-5.5205656250000004e-05,0.5155706604808402,-9.4629535941713e-6
1.0806257485029942,-5.882851866666664e-05,1.0806257485029942,-7.343301433333333e-05,1.0708802395209582,-5.53511615e-05,0.5197423321525118,-9.78094169236045e-6
1.0903862275449103,-5.8751467999999994e-05,1.0903862275449103,-7.371804333333332e-05,1.0806257485029942,-5.5099316750000004e-05,0.5239140038241835,-1.01057838269581e-5
1.1001616766467066,-5.9506781000000006e-05,1.1001616766467066,-7.465735e-05,1.0903862275449103,-5.488993325e-05,0.5280856754958552,-1.04375096571578e-5
1.1099535928143713,-5.956975773333334e-05,1.1099535928143713,-7.494089e-05,1.1001616766467066,-5.5077136e-05,0.5322573471675268,-1.07761457368731e-5
1.1197604790419162,-5.975374223333332e-05,1.1197604790419162,-7.501082333333334e-05,1.1099535928143713,-5.51031625e-05,0.5364290188391985,-1.11217154598647e-5
1.1295838323353296,-5.9034837966666655e-05,1.1295838323353296,-7.454926666666667e-05,1.1197604790419162,-5.5030847e-05,0.5406006905108702,-1.14742390070862e-5
1.1394221556886228,-5.8422344666666644e-05,1.1394221556886228,-7.453246999999999e-05,1.1295838323353296,-5.439321950000002e-05,0.5447723621825418,-1.18337332957386e-5
1.1492769461077845,-5.826096370000001e-05,1.1492769461077845,-7.459843666666664e-05,1.1394221556886228,-5.369628349999999e-05,0.5489440338542135,-1.22002119303782e-5
1.1591467065868264,-5.762466563333334e-05,1.1591467065868264,-7.430652000000001e-05,1.1492769461077845,-5.35659795e-05,0.5531157055258852,-1.25736851561763e-5
1.1690329341317367,-5.73523427e-05,1.1690329341317367,-7.411281333333332e-05,1.1591467065868264,-5.30795205e-05,0.5572873771975568,-1.29541598139891e-5
1.178935628742515,-5.708823866666666e-05,1.178935628742515,-7.424925299999999e-05,1.1690329341317367,-5.278008525000001e-05,0.5614590488692285,-1.33416392978447e-5
1.1888532934131737,-5.6973479666666675e-05,1.1888532934131737,-7.462758000000004e-05,1.178935628742515,-5.2585272499999994e-05,0.5656307205409002,-1.37361235143881e-5
1.1987874251497006,-5.654789966666667e-05,1.1987874251497006,-7.425136300000002e-05,1.1888532934131737,-5.1958264000000015e-05,0.5698023922125719,-1.41376088445725e-5
1.208738023952096,-5.608790300000001e-05,1.208738023952096,-7.368943933333334e-05,1.1987874251497006,-5.1533881000000006e-05,0.5739740638842435,-1.45460881075693e-5
1.2187035928143715,-5.507822666666666e-05,1.2187035928143715,-7.261026666666665e-05,1.208738023952096,-5.0974678499999996e-05,0.5781457355559152,-1.49615505269972e-5
1.228685628742515,-5.472448499999998e-05,1.228685628742515,-7.208863933333334e-05,1.2187035928143715,-4.995079625000001e-05,0.5823174072275868,-1.53839816993592e-5
1.238682634730539,-5.4014911999999996e-05,1.238682634730539,-7.161099466666669e-05,1.228685628742515,-4.9627435e-05,0.5864890788992586,-1.58133635648453e-5
1.2486976047904192,-5.3197337566666655e-05,1.2486976047904192,-7.067599433333335e-05,1.238682634730539,-4.8845044250000004e-05,0.5906607505709303,-1.62496743805022e-5
1.2587275449101798,-5.2440612e-05,1.2587275449101798,-6.967499266666665e-05,1.2486976047904192,-4.789635775e-05,0.5948324222426019,-1.66928886957255e-5
1.2687739520958083,-5.1131145000000006e-05,1.2687739520958083,-6.887753366666666e-05,1.2587275449101798,-4.718518475e-05,0.5990040939142736,-1.7142977330179e-5
1.2788353293413173,-5.004524276666666e-05,1.2788353293413173,-6.789925833333333e-05,1.2687739520958083,-4.622568999999999e-05,0.6031757655859453,-1.75999073541655e-5
1.2889146706586827,-4.871418333333334e-05,1.2889146706586827,-6.689568633333331e-05,1.2788353293413173,-4.532295900000001e-05,0.6073474372576169,-1.80636420713605e-5
1.299008982035928,-4.747025464e-05,1.299008982035928,-6.569588200000001e-05,1.2889146706586827,-4.411663775e-05,0.6115191089292885,-1.8534141004067e-5
1.309119760479042,-4.6226545000000005e-05,1.309119760479042,-6.4309775e-05,1.299008982035928,-4.3525094250000004e-05,0.6156907806009602,-1.90113598809192e-5
1.319247005988024,-4.5147867666666664e-05,1.319247005988024,-6.343671266666667e-05,1.309119760479042,-4.252405525e-05,0.6198624522726319,-1.94952506270455e-5
1.329389221556886,-4.4029949999999987e-05,1.329389221556886,-6.238850000000001e-05,1.319247005988024,-4.1524349000000006e-05,0.6240341239443035,-1.99857613567658e-5
1.3395494011976048,-4.2877901100000006e-05,1.3395494011976048,-6.0853290666666675e-05,1.329389221556886,-4.082090874999999e-05,0.6282057956159751,-2.04828363687543e-5
1.3497245508982036,-4.145292966666667e-05,1.3497245508982036,-5.917869226666666e-05,1.3395494011976048,-3.981866525e-05,0.6323774672876469,-2.09864161437731e-5
1.3599176646706588,-4.0042090666666666e-05,1.3599176646706588,-5.7959030233333325e-05,1.3497245508982036,-3.8496062475000005e-05,0.6365491389593185,-2.14964373448305e-5
1.370125748502994,-3.8777186000000014e-05,1.370125748502994,-5.687841929e-05,1.3599176646706588,-3.7379421575e-05,0.6407208106309903,-2.20128328198912e-5
1.3803502994011976,-3.7097443333333336e-05,1.3803502994011976,-5.5614377e-05,1.370125748502994,-3.6026739e-05,0.6448924823026619,-2.25355316071798e-5
1.3905913173652695,-3.561532766666665e-05,1.3905913173652695,-5.386680233333333e-05,1.3803502994011976,-3.4906130749999993e-05,0.6490641539743335,-2.30644589429062e-5
1.4008502994011978,-3.430819900000001e-05,1.4008502994011978,-5.215814033333334e-05,1.3905913173652695,-3.38378465e-05,0.6532358256460052,-2.35995362714642e-5
1.4111242514970062,-3.276118066666667e-05,1.4111242514970062,-5.0409812999999995e-05,1.4008502994011978,-3.2516751500000004e-05,0.6574074973176769,-2.41406812583293e-5
1.4214146706586828,-3.0679997e-05,1.4214146706586828,-4.8379163499999996e-05,1.4111242514970062,-3.1290674525e-05,0.6615791689893485,-2.46878078052342e-5
1.4317215568862276,-2.8981912000000007e-05,1.4317215568862276,-4.6810311333333335e-05,1.4214146706586828,-2.98163325e-05,0.6657508406610203,-2.52408260679591e-5
1.442046407185629,-2.764991066666667e-05,1.442046407185629,-4.536697966666668e-05,1.4317215568862276,-2.83788745e-05,0.669922512332692,-2.57996424765565e-5
1.4523862275449102,-2.604878266666666e-05,1.4523862275449102,-4.3426355000000005e-05,1.442046407185629,-2.7268367049999993e-05,0.6740941840043635,-2.63641597580834e-5
1.46274251497006,-2.4405873800000002e-05,1.46274251497006,-4.153587666666667e-05,1.4523862275449102,-2.588778725e-05,0.6782658556760353,-2.6934276961714e-5
1.473116766467066,-2.261458336666666e-05,1.473116766467066,-3.962065233333334e-05,1.46274251497006,-2.4538090375e-05,0.6824375273477069,-2.75098894863266e-5
1.4835074850299401,-2.0840838666666666e-05,1.4835074850299401,-3.7748341000000005e-05,1.473116766467066,-2.2983469249999995e-05,0.6866091990193787,-2.80908891104701e-5
1.4939131736526947,-1.8935233000000005e-05,1.4939131736526947,-3.566698266666667e-05,1.4835074850299401,-2.132546475e-05,0.6907808706910503,-2.86771640248078e-5
1.5043413173652695,-1.683732733333333e-05,1.5043413173652695,-3.3669666900000005e-05,1.4939131736526947,-1.9687313e-05,0.694952542362722,-2.92685988667634e-5
1.5147754491017966,-1.4602938999999997e-05,1.5147754491017966,-3.1730732499999996e-05,1.5043413173652695,-1.7680913775e-05,0.6991242140343936,-2.98650747576746e-5
1.5252395209580838,-1.26863304e-05,1.5252395209580838,-2.9309425333333336e-05,1.5147754491017966,-1.578959375e-05,0.7032958857060653,-3.04664693421386e-5
1.5357035928143712,-1.0274112666666668e-05,1.5357035928143712,-2.702877766666666e-05,1.5252395209580838,-1.4087196749999997e-05,0.7074675573777369,-3.10726568297341e-5
1.5461976047904191,-8.26584523333333e-06,1.5461976047904191,-2.4620733000000003e-05,1.5357035928143712,-1.21687485e-05,0.7116392290494087,-3.16835080389311e-5
1.5567065868263472,-6.2679420000000005e-06,1.5567065868263472,-2.235671403333334e-05,1.5461976047904191,-1.0397782600000001e-05,0.7158109007210803,-3.22988904432355e-5
1.5672305389221557,-4.309484e-06,1.5672305389221557,-1.99098238e-05,1.5567065868263472,-8.352546000000001e-06,0.719982572392752,-3.2918668219541e-5
1.5777694610778443,-2.1394895066666665e-06,1.5777694610778443,-1.73255038e-05,1.5672305389221557,-6.5894e-06,0.7241542440644236,-3.3542702298633e-5
1.5883383233532933,-3.8491333333333346e-08,1.5883383233532933,-1.5226476663333336e-05,1.5777694610778443,-4.528001999999999e-06,0.7283259157360953,-3.41708504177975e-5
1.5989071856287425,2.3988896666666675e-06,1.5989071856287425,-1.2500529366666669e-05,1.5883383233532933,-2.6993421e-06,0.7324975874077669,-3.48029671755062e-5
1.609491017964072,4.604367666666666e-06,1.609491017964072,-1.0126455866666665e-05,1.5989071856287425,-6.84707100000001e-07,0.7366692590794387,-3.54389040881354e-5
1.6201047904191619,6.746228899999999e-06,1.6201047904191619,-7.862091433333332e-06,1.609491017964072,1.0758403500000006e-06,0.7408409307511103,-3.60785096486872e-5
1.6307335329341317,8.889588333333332e-06,1.6307335329341317,-5.726682999999999e-06,1.6201047904191619,2.8140352500000007e-06,0.7450126024227821,-3.6721629387465e-5
1.6413772455089821,1.1134601899999997e-05,1.6413772455089821,-2.978642733333332e-06,1.6307335329341317,4.4201260000000005e-06,0.7491842740944537,-3.73681059346766e-5
1.6520359281437127,1.3692527133333337e-05,1.6520359281437127,-5.345973333333327e-07,1.6413772455089821,6.27228885e-06,0.7533559457661253,-3.80177790848425e-5
1.6627095808383234,1.626997333333333e-05,1.6627095808383234,2.387180333333333e-06,1.6520359281437127,8.160226000000001e-06,0.7575276174377971,-3.86704858630847e-5
1.6734131736526947,1.8408737e-05,1.6734131736526947,4.639173666666666e-06,1.6627095808383234,1.02778700275e-05,0.7616992891094687,-3.93260605931246e-5
1.684116766467066,2.073524066666667e-05,1.684116766467066,7.163993000000001e-06,1.6734131736526947,1.21771641075e-05,0.7658709607811404,-3.99843349670465e-5
1.6948502994011978,2.3053115666666662e-05,1.6948502994011978,9.739919666666666e-06,1.684116766467066,1.4167585500000002e-05,0.7700426324528121,-4.06451381167041e-5
1.7055988023952096,2.550095053333333e-05,1.7055988023952096,1.20965438e-05,1.6948502994011978,1.6216153e-05,0.7742143041244837,-4.13082966867568e-5
1.7163622754491017,2.785917003333333e-05,1.7163622754491017,1.4779842666666668e-05,1.7055988023952096,1.8080109500000006e-05,0.7783859757961553,-4.19736349092495e-5
1.7271407185628744,3.0182338333333334e-05,1.7271407185628744,1.7006153666666664e-05,1.7163622754491017,2.01004418e-05,0.7825576474678271,-4.26409746797079e-5
1.737934131736527,3.241001366666666e-05,1.737934131736527,1.9478493666666664e-05,1.7271407185628744,2.1937063025e-05,0.7867293191394987,-4.33101356347096e-5
1.74875748502994,3.4640824e-05,1.74875748502994,2.1944275666666664e-05,1.737934131736527,2.3695438500000006e-05,0.7909009908111705,-4.39809352308314e-5
1.7595808383233533,3.6608383999999996e-05,1.7595808383233533,2.4311938333333334e-05,1.74875748502994,2.5526806875e-05,0.7950726624828421,-4.46531888249336e-5
1.7704341317365269,3.859469873333333e-05,1.7704341317365269,2.6633354433333334e-05,1.7595808383233533,2.729846475e-05,0.7992443341545137,-4.53267097557648e-5
1.781302395209581,4.0608272999999995e-05,1.781302395209581,2.8905435666666668e-05,1.7704341317365269,2.9001420500000006e-05,0.8034160058261854,-4.60013094267427e-5
1.792185628742515,4.2702751e-05,1.792185628742515,3.116530266666666e-05,1.781302395209581,3.081123850000001e-05,0.8075876774978571,-4.66767973899737e-5
1.8030838323353295,4.4764797999999997e-05,1.8030838323353295,3.3733429333333334e-05,1.792185628742515,3.2379282132499996e-05,0.8117593491695287,-4.73529814313148e-5
1.814011976047904,4.6822658e-05,1.814011976047904,3.6145786499999995e-05,1.8030838323353295,3.4355605575e-05,0.8159310208412005,-4.80296676565202e-5
1.8249550898203593,4.914495376666667e-05,1.8249550898203593,3.854551453333334e-05,1.814011976047904,3.6255382500000014e-05,0.8201026925128722,-4.87066605783805e-5
1.8358982035928144,5.120672133333334e-05,1.8358982035928144,4.0558630333333333e-05,1.8249550898203593,3.7977643e-05,0.8242743641845437,-4.93837632047639e-5
1.84687125748503,5.3162045e-05,1.84687125748503,4.286132299999999e-05,1.8358982035928144,3.9630220500000005e-05,0.8284460358562155,-5.00607771275793e-5
1.857859281437126,5.5304854e-05,1.857859281437126,4.492781633333333e-05,1.84687125748503,4.130264275e-05,0.8326177075278871,-5.07375026124824e-5
1.8688772455089822,5.7297136e-05,1.8688772455089822,4.7397471e-05,1.857859281437126,4.2969976000000005e-05,0.8367893791995588,-5.14137386893638e-5
1.8798952095808386,5.9210717000000005e-05,1.8798952095808386,4.9755488333333345e-05,1.8688772455089822,4.463125425000001e-05,0.8409610508712305,-5.20892832435238e-5
1.8909431137724553,6.144565833333334e-05,1.8909431137724553,5.216393899999999e-05,1.8798952095808386,4.641351000000001e-05,0.8451327225429022,-5.27639331074603e-5
1.9020059880239522,6.3652637e-05,1.9020059880239522,5.461445197000001e-05,1.8909431137724553,4.818004125000002e-05,0.8493043942145737,-5.34374841531939e-5
1.9130838323353296,6.557088266666666e-05,1.9130838323353296,5.7064196e-05,1.9020059880239522,4.980444589999999e-05,0.8534760658862455,-5.41097313851246e-5
1.924176646706587,6.786667733333333e-05,1.924176646706587,5.935593366666666e-05,1.9130838323353296,5.1439610499999986e-05,0.8576477375579171,-5.47804690332835e-5
1.9352994011976048,7.000379880000002e-05,1.9352994011976048,6.1674798e-05,1.924176646706587,5.325723424999999e-05,0.8618194092295889,-5.54494906470152e-5
1.946422155688623,7.19961178e-05,1.946422155688623,6.389402923333333e-05,1.9352994011976048,5.487172475e-05,0.8659910809012605,-5.61165891889103e-5
1.9575748502994013,7.382760033333336e-05,1.9575748502994013,6.617781866666668e-05,1.946422155688623,5.639992679999999e-05,0.8701627525729322,-5.67815571289811e-5
1.96874251497006,7.578993933333333e-05,1.96874251497006,6.848376766666667e-05,1.9575748502994013,5.7939615e-05,0.8743344242446038,-5.7444186539066e-5
1.9799251497005987,7.760193599999999e-05,1.9799251497005987,7.046120933333334e-05,1.96874251497006,5.9579522750000005e-05,0.8785060959162755,-5.81042691873612e-5
1.9911377245508983,7.935042e-05,1.9911377245508983,7.277241566666667e-05,1.9799251497005987,6.0949780250000015e-05,0.8826777675879471,-5.87615966329255e-5
2.002350299401198,8.127152833333333e-05,2.002350299401198,7.493343499999998e-05,1.9911377245508983,6.238356800000001e-05,0.8868494392596189,-5.94159603203039e-5
2.0135928143712576,8.2801677e-05,2.0135928143712576,7.674125399999999e-05,2.002350299401198,6.4053394e-05,0.8910211109312905,-6.00671516739745e-5
2.024850299401198,8.479437966666666e-05,2.024850299401198,7.883187066666664e-05,2.0135928143712576,6.546319825e-05,0.8951927826029623,-6.0714962192767e-5
2.036122754491018,8.6722769e-05,2.036122754491018,8.101828e-05,2.024850299401198,6.7094785925e-05,0.8993644542746339,-6.13591835440374e-5
2.047425149700599,8.861452633333332e-05,2.047425149700599,8.310258999999999e-05,2.036122754491018,6.8602918e-05,0.9035361259463055,-6.19996076576259e-5
2.05872754491018,9.0184538e-05,2.05872754491018,8.513110333333331e-05,2.047425149700599,7.013102299999999e-05,0.9077077976179772,-6.26360268194999e-5
2.070059880239521,9.197400366666666e-05,2.070059880239521,8.703705999999999e-05,2.05872754491018,7.146463925e-05,0.9118794692896489,-6.32682337650509e-5
2.0814071856287426,9.367049466666667e-05,2.0814071856287426,8.887894000000001e-05,2.070059880239521,7.300835150000001e-05,0.9160511409613206,-6.38960217719659e-5
2.0927844311377246,9.521697666666668e-05,2.0927844311377246,9.086888666666664e-05,2.0814071856287426,7.433604075e-05,0.9202228126329923,-6.45191847525857e-5
2.1041616766467066,9.713965000000002e-05,2.1041616766467066,9.288120666666667e-05,2.0927844311377246,7.575888000000001e-05,0.9243944843046639,-6.51375173458374e-5
2.115568862275449,9.880498e-05,2.115568862275449,9.499853666666665e-05,2.1041616766467066,7.737191000000001e-05,0.9285661559763355,-6.57508150084278e-5
2.126991017964072,0.0001002790566666667,2.126991017964072,9.670582333333332e-05,2.115568862275449,7.886783749999998e-05,0.9327378276480073,-6.63588741055234e-5
2.138428143712575,0.00010172683333333332,2.138428143712575,9.819391999999998e-05,2.126991017964072,7.997475500000001e-05,0.9369094993196789,-6.69614920006469e-5
2.149880239520958,0.00010339435999999999,2.149880239520958,9.990784666666666e-05,2.138428143712575,8.123065250000003e-05,0.9410811709913506,-6.75584671448851e-5
2.161362275449102,0.00010485711333333333,2.161362275449102,0.00010174682999999997,2.149880239520958,8.253334750000003e-05,0.9452528426630223,-6.81495991652549e-5
2.172859281437126,0.00010628002666666668,2.172859281437126,0.00010303969333333332,2.161362275449102,8.371797250000002e-05,0.9494245143346939,-6.87346889521943e-5
2.18437125748503,0.00010759873333333333,2.18437125748503,0.00010469754333333334,2.172859281437126,8.49765375e-05,0.9535961860063655,-6.93135387462118e-5
2.1958982035928143,0.00010895082333333336,2.1958982035928143,0.00010637228666666667,2.18437125748503,8.623138499999999e-05,0.9577678576780373,-6.98859522235279e-5
2.207455089820359,0.00011027776666666665,2.207455089820359,0.00010763193333333332,2.1958982035928143,8.74064325e-05,0.9619395293497089,-7.04517345807287e-5
2.2190269461077845,0.00011160245666666669,2.2190269461077845,0.00010940888,2.207455089820359,8.86118525e-05,0.9661112010213807,-7.10106926183553e-5
2.2306137724550896,0.0001129299933333333,2.2306137724550896,0.00011090678,2.2190269461077845,8.989018000000002e-05,0.9702828726930524,-7.15626348234156e-5
2.2422155688622754,0.00011434614666666668,2.2422155688622754,0.00011252821333333336,2.2306137724550896,9.10975375e-05,0.9744545443647239,-7.21073714507492e-5
2.253847305389222,0.00011554967333333333,2.253847305389222,0.00011400836333333333,2.2422155688622754,9.23159625e-05,0.9786262160363957,-7.26447146031798e-5
2.265479041916168,0.00011683885999999999,2.265479041916168,0.00011541480000000002,2.253847305389222,9.33805725e-05,0.9827978877080673,-7.31744783104595e-5
2.2771407185628743,0.00011813729333333332,2.2771407185628743,0.00011687469,2.265479041916168,9.43552125e-05,0.986969559379739,-7.3696478606941e-5
2.2888323353293414,0.00011922738666666666,2.2888323353293414,0.00011822956333333336,2.2771407185628743,9.5357365e-05,0.9911412310514107,-7.42105336079186e-5
2.3005239520958085,0.00012033867666666665,2.3005239520958085,0.00011948314,2.2888323353293414,9.632533e-05,0.9953129027230824,-7.47164635846399e-5
2.312245508982036,0.00012137160333333333,2.312245508982036,0.00012086985333333334,2.3005239520958085,9.742513750000002e-05,0.9994845743947539,-7.52140910378904e-5
2.323982035928144,0.00012267869666666666,2.323982035928144,0.00012240449666666662,2.312245508982036,9.848590249999997e-05,1.0036562460664256,-7.57032407701824e-5
2.3357335329341318,0.00012373774666666669,2.3357335329341318,0.00012354119333333333,2.323982035928144,9.960493250000002e-05,1.0078279177380973,-7.61837399564929e-5
2.3475149700598803,0.00012473203333333337,2.3475149700598803,0.00012487573666666665,2.3357335329341318,0.000100455925,1.011999589409769,-7.66554182134293e-5
2.359311377245509,0.00012572447999999997,2.359311377245509,0.0001261376,2.3475149700598803,0.0001014698725,1.0161712610814406,-7.71181076669523e-5
2.3711227544910183,0.00012679648333333333,2.3711227544910183,0.00012735640000000002,2.359311377245509,0.00010247745749999996,1.0203429327531124,-7.7571643018498e-5
2.3829491017964073,0.00012773061666666665,2.3829491017964073,0.00012852917333333334,2.3711227544910183,0.00010338567249999998,1.024514604424784,-7.80158616094753e-5
2.394805389221557,0.00012888497333333335,2.394805389221557,0.0001297353066666667,2.3829491017964073,0.00010424252999999999,1.0286862760964557,-7.84506034842032e-5
2.406676646706587,0.00012976813666666667,2.406676646706587,0.00013077016666666666,2.394805389221557,0.00010518764500000002,1.0328579477681274,-7.88757114511261e-5
2.418562874251497,0.00013067046666666668,2.418562874251497,0.00013182880333333338,2.406676646706587,0.00010609122249999998,1.037029619439799,-7.92910311424506e-5
2.4304640718562873,0.00013179276,2.4304640718562873,0.00013302715666666667,2.418562874251497,0.00010687644750000001,1.0412012911114708,-7.96964110719699e-5
2.4423952095808383,0.00013257779666666665,2.4423952095808383,0.00013406962666666662,2.4304640718562873,0.00010780118250000002,1.0453729627831425,-8.00917026912277e-5
2.4543413173652695,0.00013351174333333337,2.4543413173652695,0.00013518696333333333,2.4423952095808383,0.00010847966999999998,1.049544634454814,-8.04767604439467e-5
2.4663023952095813,0.00013435279000000003,2.4663023952095813,0.00013640069333333333,2.4543413173652695,0.0001092317225,1.0537163061264856,-8.08514418186333e-5
2.478293413173653,0.00013528354333333336,2.478293413173653,0.00013752212,2.4663023952095813,0.00011008187,1.0578879777981574,-8.12156073994531e-5
2.490299401197605,0.00013624174999999998,2.490299401197605,0.00013865507333333334,2.478293413173653,0.00011095508000000002,1.0620596494698291,-8.15691209152469e-5
2.502320359281437,0.00013690999333333334,2.502320359281437,0.00013962862000000003,2.490299401197605,0.00011174036500000002,1.0662313211415009,-8.19118492867877e-5
2.5143562874251497,0.00013757121333333333,2.5143562874251497,0.00014056280666666665,2.502320359281437,0.0001123926175,1.0704029928131724,-8.22436626721302e-5
2.526422155688623,0.00013824175333333334,2.526422155688623,0.00014140031,2.5143562874251497,0.00011311976249999999,1.074574664484844,-8.25644345101784e-5
2.538502994011976,0.0001389896466666667,2.538502994011976,0.00014236841333333333,2.526422155688623,0.00011370882250000001,1.0787463361565157,-8.28740415623192e-5
2.5505988023952098,0.00013958226333333335,2.5505988023952098,0.0001432246233333333,2.538502994011976,0.00011443862249999998,1.0829180078281875,-8.31723639522626e-5
2.5627245508982037,0.00014020834333333332,2.5627245508982037,0.00014405919,2.5505988023952098,0.00011502065499999999,1.087089679499859,-8.34592852039137e-5
2.574865269461078,0.00014066081333333333,2.574865269461078,0.00014491517999999998,2.5627245508982037,0.00011571751750000005,1.0912613511715308,-8.37346922774063e-5
2.5870209580838326,0.00014116427999999998,2.5870209580838326,0.00014580382333333335,2.574865269461078,0.00011621882749999999,1.0954330228432023,-8.39984756032509e-5
2.599191616766467,0.00014179463333333333,2.599191616766467,0.00014664879333333334,2.5870209580838326,0.00011674143249999994,1.099604694514874,-8.42505291144975e-5
2.6113922155688623,0.00014251348666666666,2.6113922155688623,0.00014754939333333332,2.599191616766467,0.000117403575,1.1037763661865458,-8.44907502770874e-5
2.623607784431138,0.00014305049,2.623607784431138,0.00014826380333333335,2.6113922155688623,0.0001180744325,1.1079480378582174,-8.47190401182183e-5
2.635853293413174,0.00014365436,2.635853293413174,0.00014915255666666667,2.623607784431138,0.00011857712250000001,1.1121197095298891,-8.49353032528496e-5
2.6480988023952095,0.00014415627666666673,2.6480988023952095,0.00015000908333333334,2.635853293413174,0.00011933214750000001,1.116291381201561,-8.51394479082397e-5
2.6603892215568865,0.00014471105666666662,2.6603892215568865,0.00015063557333333332,2.6480988023952095,0.00011976591,1.1204630528732324,-8.53313859466253e-5
2.672679640718563,0.00014515624000000003,2.672679640718563,0.00015136452999999997,2.6603892215568865,0.000120351025,1.1246347245449042,-8.55110328859453e-5
2.685,0.00014562340333333336,2.685,0.0001520018433333333,2.672679640718563,0.00012083347499999997,1.1288063962165757,-8.56783079186781e-5
2.6973353293413176,0.00014601451000000002,2.6973353293413176,0.0001525208833333333,2.685,0.00012138338499999998,1.1329780678882475,-8.58331339287873e-5
2.709685628742515,0.00014645749000000003,2.709685628742515,0.00015303644,2.6973353293413176,0.00012188615999999999,1.1371497395599193,-8.59754375067245e-5
2.722065868263473,0.00014695986,2.722065868263473,0.00015359374666666666,2.709685628742515,0.0001224411625,1.1413214112315908,-8.61051489626154e-5
2.7344610778443115,0.00014742887333333337,2.7344610778443115,0.00015433036666666661,2.722065868263473,0.0001228784325,1.1454930829032623,-8.62222023374911e-5
2.7468712574850302,0.00014777248333333332,2.7468712574850302,0.0001549255966666667,2.7344610778443115,0.0001232232,1.1496647545749341,-8.6326535412687e-5
2.7593113772455093,0.00014824686,2.7593113772455093,0.00015545461333333333,2.7468712574850302,0.00012363321250000002,1.1538364262466059,-8.64180897173838e-5
2.771766467065868,0.0001485673066666667,2.771766467065868,0.00015611300999999997,2.7593113772455093,0.0001240801625,1.1580080979182774,-8.64968105342702e-5
2.784236526946108,0.00014897317333333333,2.784236526946108,0.00015666028666666668,2.771766467065868,0.0001244489625,1.1621797695899492,-8.65626469034064e-5
2.7967215568862276,0.00014941407333333336,2.7967215568862276,0.00015724750333333335,2.784236526946108,0.00012495859249999998,1.166351441261621,-8.66155516242295e-5
2.809236526946108,0.00014977896333333337,2.809236526946108,0.00015774994999999997,2.7967215568862276,0.00012537219499999998,1.1705231129332925,-8.66554812557822e-5
2.8217814371257486,0.0001501472966666667,2.8217814371257486,0.00015838382666666666,2.809236526946108,0.0001257847425,1.1746947846049642,-8.66823961151173e-5
2.8343263473053892,0.00015050102666666667,2.8343263473053892,0.00015897061666666668,2.8217814371257486,0.00012624980500000003,1.1788664562766358,-8.66962602739552e-5
2.84690119760479,0.00015073071666666667,2.84690119760479,0.00015946544666666662,2.8343263473053892,0.000126623595,1.1830381279483075,-8.66970415535874e-5
2.8595059880239524,0.00015105800000000003,2.8595059880239524,0.00015992932666666662,2.84690119760479,0.00012699889250000003,1.1872097996199793,-8.66847115179905e-5
2.8721257485029943,0.00015130901,2.8721257485029943,0.00016049499666666664,2.8595059880239524,0.00012750122,1.1913814712916508,-8.66592454653077e-5
2.8847604790419163,0.00015157957000000005,2.8847604790419163,0.00016099415666666667,2.8721257485029943,0.00012786717500000002,1.1955531429633226,-8.662062241756e-5
2.897410179640719,0.00015187644333333335,2.897410179640719,0.00016145568666666666,2.8847604790419163,0.000128212265,1.1997248146349941,-8.65688251087212e-5
2.9100898203592815,0.00015213168333333332,2.9100898203592815,0.00016168801333333333,2.897410179640719,0.00012855482250000004,1.203896486306666,-8.65038399711328e-5
2.9227844311377247,0.00015236811333333328,2.9227844311377247,0.00016211692,2.9100898203592815,0.0001288098725,1.2080681579783377,-8.64256571202539e-5
2.9355089820359286,0.00015252076,2.9355089820359286,0.00016253857666666667,2.9227844311377247,0.00012914420499999998,1.2122398296500092,-8.63342703378856e-5
2.9482335329341316,0.00015274674666666666,2.9482335329341316,0.00016290717,2.9355089820359286,0.0001294347675,1.216411501321681,-8.62296770537358e-5
2.961002994011976,0.00015291178000000001,2.961002994011976,0.00016325927666666664,2.9482335329341316,0.000129740065,1.2205831729933527,-8.61118783254657e-5
2.9737724550898204,0.0001531037966666667,2.9737724550898204,0.00016373803999999997,2.961002994011976,0.00012997313499999997,1.2247548446650243,-8.59808788172221e-5
2.986571856287425,0.0001533426066666667,2.986571856287425,0.0001640433833333333,2.9737724550898204,0.00013026590999999996,1.228926516336696,-8.58366867766267e-5
2.999401197604791,0.00015345167666666666,2.999401197604791,0.0001643870066666667,2.986571856287425,0.00013057244,1.2330981880083676,-8.56793140103385e-5
3.012230538922156,0.0001536663766666667,3.012230538922156,0.00016475094333333334,2.999401197604791,0.0001308071625,1.237269859680039,-8.55087758581281e-5
3.0250898203592813,0.00015383139666666666,3.0250898203592813,0.0001651591566666667,3.012230538922156,0.000131038565,1.2414415313517109,-8.53250911655744e-5
3.037979041916168,0.00015385231333333332,3.037979041916168,0.00016548840333333338,3.0250898203592813,0.000131315725,1.2456132030233826,-8.512828225535e-5
3.050883233532934,0.00015407716333333332,3.050883233532934,0.00016584222,3.037979041916168,0.00013152415499999997,1.2497848746950542,-8.49183748971702e-5
3.063802395209581,0.00015431672333333333,3.063802395209581,0.00016620626333333332,3.050883233532934,0.00013178105,1.253956546366726,-8.46953982763835e-5
3.0767514970059886,0.00015447042666666668,3.0767514970059886,0.00016663148,3.063802395209581,0.0001320749825,1.2581282180383977,-8.44593849613237e-5
3.0897155688622755,0.0001544628066666667,3.0897155688622755,0.00016697523333333335,3.0767514970059886,0.0001323614075,1.2622998897100692,-8.42103708693145e-5
3.102694610778443,0.0001546366566666667,3.102694610778443,0.00016728553000000006,3.0897155688622755,0.00013260179,1.266471561381741,-8.39483952315527e-5
3.1157035928143713,0.00015464184,3.1157035928143713,0.0001675590333333333,3.102694610778443,0.00013283154249999998,1.2706432330534128,-8.36735005566878e-5
3.1287275449101797,0.0001546611466666667,3.1287275449101797,0.00016774700000000005,3.1157035928143713,0.0001329681675,1.2748149047250845,-8.33857325933047e-5
3.141781437125749,0.00015479374666666664,3.141781437125749,0.00016806196666666666,3.1287275449101797,0.00013313148,1.278986576396756,-8.30851402912447e-5
3.1548502994011978,0.00015486477666666666,3.1548502994011978,0.00016837923333333336,3.141781437125749,0.00013333045499999997,1.2831582480684276,-8.2771775761832e-5
3.167934131736527,0.00015491760666666666,3.167934131736527,0.00016874843333333333,3.1548502994011978,0.00013358153500000002,1.2873299197400991,-8.24456942370441e-5
3.181047904191617,0.00015494767333333335,3.181047904191617,0.0001690417333333333,3.167934131736527,0.00013375976249999997,1.291501591411771,-8.21069540276203e-5
3.194176646706587,0.00015501480999999997,3.194176646706587,0.00016921563333333333,3.181047904191617,0.0001339232275,1.2956732630834427,-8.17556164802298e-5
3.207335329341318,0.00015491935333333335,3.207335329341318,0.0001694076666666667,3.194176646706587,0.0001341164725,1.2998449347551144,-8.13917459336155e-5
3.2205089820359287,0.00015496539666666665,3.2205089820359287,0.00016963729999999998,3.207335329341318,0.00013420072749999998,1.304016606426786,-8.10154096738405e-5
3.2336976047904193,0.00015501477000000002,3.2336976047904193,0.0001697895666666667,3.2205089820359287,0.0001344185025,1.3081882780984577,-8.06266778886423e-5
3.2469161676646707,0.0001551120466666666,3.2469161676646707,0.00017002913333333337,3.2336976047904193,0.00013452794749999996,1.3123599497701295,-8.02256236209107e-5
3.2601497005988023,0.00015508576,3.2601497005988023,0.0001701743,3.2469161676646707,0.00013473351750000005,1.316531621441801,-7.98123227213623e-5
3.2734131736526946,0.00015504301333333335,3.2734131736526946,0.00017044953333333334,3.2601497005988023,0.00013490139,1.3207032931134728,-7.93868538004091e-5
3.2866916167664675,0.00015499646666666667,3.2866916167664675,0.0001706660333333333,3.2734131736526946,0.00013511238250000002,1.3248749647851445,-7.89492981792856e-5
3.29998502994012,0.00015496998999999997,3.29998502994012,0.00017073339999999998,3.2866916167664675,0.00013523572,1.329046636456816,-7.84997398404319e-5
3.313308383233533,0.00015501174000000006,3.313308383233533,0.0001710017,3.29998502994012,0.00013535022500000003,1.3332183081284876,-7.80382653772342e-5
3.3266616766467068,0.0001549408666666666,3.3266616766467068,0.00017124339999999996,3.313308383233533,0.00013551309,1.3373899798001594,-7.75649639430865e-5
3.3400299401197606,0.00015493963,3.3400299401197606,0.0001714628666666667,3.3266616766467068,0.00013570422749999999,1.341561651471831,-7.70799271998179e-5
3.3534131736526946,0.00015491555000000007,3.3534131736526946,0.0001716627,3.3400299401197606,0.00013582783000000003,1.3457333231435027,-7.65832492656057e-5
3.3668113772455093,0.00015498284666666667,3.3668113772455093,0.00017175656666666665,3.3534131736526946,0.00013593327250000002,1.3499049948151745,-7.60750266622725e-5
3.3802544910179644,0.00015504278333333338,3.3802544910179644,0.00017191473333333333,3.3668113772455093,0.000136101795,1.354076666486846,-7.55553582621275e-5
3.393697604790419,0.00015504476333333333,3.393697604790419,0.00017208466666666667,3.3802544910179644,0.00013619233249999999,1.3582483381585178,-7.50243452342809e-5
3.4071706586826345,0.00015499934666666666,3.4071706586826345,0.0001722671333333333,3.393697604790419,0.00013629794250000004,1.3624200098301895,-7.44820909905674e-5
3.420673652694611,0.00015494752666666666,3.420673652694611,0.0001723762,3.4071706586826345,0.0001364177225,1.366591681501861,-7.39287011310403e-5
3.434176646706587,0.00015482039999999999,3.434176646706587,0.00017243356666666665,3.420673652694611,0.00013656037500000003,1.3707633531735328,-7.33642833890735e-5
3.4477245508982035,0.00015483311999999998,3.4477245508982035,0.00017254596666666668,3.434176646706587,0.00013655924749999998,1.3749350248452046,-7.27889475761418e-5
3.461287425149701,0.00015476275666666665,3.461287425149701,0.0001725877666666667,3.4477245508982035,0.00013669670499999998,1.3791066965168763,-7.22028055263146e-5
3.4748652694610778,0.00015474070333333333,3.4748652694610778,0.00017271353333333332,3.461287425149701,0.00013680079999999997,1.3832783681885477,-7.16059710404239e-5
3.488473053892216,0.00015472993333333332,3.488473053892216,0.0001728811,3.4748652694610778,0.00013688490750000002,1.3874500398602194,-7.09985598300526e-5
3.5020958083832334,0.00015468406000000002,3.5020958083832334,0.00017290563333333334,3.488473053892216,0.0001370079825,1.391621711531891,-7.03806894612538e-5
3.515733532934132,0.00015461414666666665,3.515733532934132,0.00017296963333333335,3.5020958083832334,0.0001370799675,1.3957933832035627,-6.97524792981315e-5
3.5294011976047903,0.00015466362999999996,3.5294011976047903,0.00017308410000000003,3.515733532934132,0.00013713347,1.3999650548752345,-6.91140504462924e-5
3.5430988023952095,0.00015456082000000001,3.5430988023952095,0.00017318450000000004,3.5294011976047903,0.00013725179249999997,1.4041367265469062,-6.84655256961191e-5
3.556811377245509,0.00015447257333333335,3.556811377245509,0.00017327983333333333,3.5430988023952095,0.00013736882500000003,1.4083083982185778,-6.78070294660423e-5
3.5705389221556887,0.00015443793333333333,3.5705389221556887,0.00017337703333333333,3.556811377245509,0.0001374579125,1.4124800698902495,-6.71386877456763e-5
3.584296407185629,0.00015428899000000004,3.584296407185629,0.00017338413333333334,3.5705389221556887,0.00013753991750000005,1.4166517415619213,-6.64606280390348e-5
3.5980838323353295,0.00015410883333333327,3.5980838323353295,0.00017339646666666663,3.584296407185629,0.00013761151999999998,1.4208234132335928,-6.57729793076423e-5
3.6118862275449106,0.0001540108566666666,3.6118862275449106,0.00017347199999999998,3.5980838323353295,0.00013762752749999998,1.4249950849052646,-6.50758719137737e-5
3.6257035928143715,0.00015401916000000001,3.6257035928143715,0.0001736060333333333,3.6118862275449106,0.00013766467249999998,1.4291667565769364,-6.43694375637084e-5
3.639550898203593,0.00015388261999999995,3.639550898203593,0.00017363613333333338,3.6257035928143715,0.00013773462499999998,1.4333384282486077,-6.36538092511221e-5
3.653413173652695,0.00015388291333333332,3.653413173652695,0.00017368346666666668,3.639550898203593,0.00013777655749999999,1.4375100999202794,-6.29291212005452e-5
3.667305389221557,0.00015379549333333333,3.667305389221557,0.00017376669999999997,3.653413173652695,0.00013783836499999997,1.4416817715919512,-6.21955088110147e-5
3.6812275449101794,0.00015377452666666665,3.6812275449101794,0.00017389643333333337,3.667305389221557,0.00013787710749999996,1.4458534432636228,-6.14531085998969e-5
3.6951497005988023,0.00015369992666666667,3.6951497005988023,0.00017397373333333333,3.6812275449101794,0.00013791451000000002,1.4500251149352945,-6.07020581469173e-5
3.709116766467066,0.00015358272666666668,3.709116766467066,0.00017403206666666672,3.6951497005988023,0.00013795411,1.4541967866069663,-5.99424960383811e-5
3.7230988023952096,0.00015337432666666666,3.7230988023952096,0.00017406183333333331,3.709116766467066,0.00013806759249999995,1.4583684582786378,-5.91745618117093e-5
3.7370958083832337,0.00015329481,3.7370958083832337,0.00017408580000000007,3.7230988023952096,0.000138049035,1.4625401299503096,-5.83983959002125e-5
3.751122754491018,0.00015323533999999996,3.751122754491018,0.00017409170000000005,3.7370958083832337,0.00013807737499999998,1.4667118016219813,-5.76141395781807e-5
3.7651646706586828,0.0001530939033333333,3.7651646706586828,0.00017419716666666667,3.751122754491018,0.00013811940500000003,1.4708834732936529,-5.68219349063015e-5
3.779236526946108,0.00015293701333333337,3.779236526946108,0.00017426266666666662,3.7651646706586828,0.00013814844000000002,1.4750551449653246,-5.60219246774268e-5
3.7933233532934136,0.00015283053666666663,3.7933233532934136,0.00017425383333333336,3.779236526946108,0.00013817771750000002,1.4792268166369964,-5.52142523627346e-5
3.8074401197604795,0.00015272525333333333,3.8074401197604795,0.00017434283333333335,3.7933233532934136,0.00013819644,1.4833984883086677,-5.43990620582389e-5
3.821571856287425,0.00015269691333333332,3.821571856287425,0.0001743865666666667,3.8074401197604795,0.00013827180500000004,1.4875701599803395,-5.3576498431763e-5
3.8357335329341318,0.00015265197,3.8357335329341318,0.00017442486666666672,3.821571856287425,0.00013829256,1.4917418316520112,-5.27467066703329e-5
3.8499251497005993,0.00015250828666666668,3.8499251497005993,0.00017443283333333333,3.8357335329341318,0.000138322715,1.4959135033236828,-5.19098324280212e-5
3.8641317365269465,0.00015243439999999999,3.8641317365269465,0.00017451450000000002,3.8499251497005993,0.00013836899249999998,1.5000851749953545,-5.10660217742907e-5
3.8783532934131735,0.00015239807,3.8783532934131735,0.00017456573333333338,3.8641317365269465,0.00013842944750000003,1.5042568466670263,-5.02154211427994e-5
3.892604790419162,0.00015218770000000002,3.892604790419162,0.00017457626666666666,3.8783532934131735,0.00013852628000000003,1.508428518338698,-4.93581772807826e-5
3.90687125748503,0.00015208199333333332,3.90687125748503,0.00017462576666666665,3.892604790419162,0.00013855993749999998,1.5126001900103696,-4.84944371988643e-5
3.921167664670659,0.00015191646333333333,3.921167664670659,0.00017463426666666665,3.90687125748503,0.00013863360250000002,1.5167718616820414,-4.76243481215665e-5
3.9354940119760484,0.00015182024,3.9354940119760484,0.00017467983333333334,3.921167664670659,0.00013862847,1.5209435333537131,-4.67480574382255e-5
3.949835329341317,0.00015161367666666667,3.949835329341317,0.0001746416,3.9354940119760484,0.00013870266749999998,1.5251152050253847,-4.58657126546254e-5
3.9642065868263474,0.00015151815000000003,3.9642065868263474,0.0001746718333333333,3.949835329341317,0.00013869854750000001,1.5292868766970564,-4.49774613451419e-5
3.978592814371258,0.00015134876000000001,3.978592814371258,0.00017467800000000002,3.9642065868263474,0.00013872464749999997,1.5334585483687277,-4.40834511055408e-5
3.9930089820359287,0.00015115341999999998,3.9930089820359287,0.0001746959,3.978592814371258,0.0001387375875,1.5376302200403995,-4.31838295064024e-5
4.00744011976048,0.00015103763333333334,4.00744011976048,0.00017474783333333335,3.9930089820359287,0.00013875677499999996,1.5418018917120713,-4.22787440471745e-5
4.02190119760479,0.00015091736666666668,4.02190119760479,0.00017473173333333334,4.00744011976048,0.00013878271499999996,1.545973563383743,-4.13683421108923e-5
4.036377245508982,0.00015072670000000003,4.036377245508982,0.0001747204666666666,4.02190119760479,0.00013876811500000003,1.5501452350554146,-4.04527709195346e-5
4.050883233532934,0.00015065508000000003,4.050883233532934,0.00017477403333333334,4.036377245508982,0.00013878915499999998,1.5543169067270863,-3.95321774901298e-5
4.065404191616767,0.00015057365333333333,4.065404191616767,0.0001747655,4.050883233532934,0.000138852865,1.558488578398758,-3.86067085914627e-5
4.07995508982036,0.00015052953333333336,4.07995508982036,0.00017474650000000002,4.065404191616767,0.000138839285,1.5626602500704296,-3.76765107015371e-5
4.094535928143713,0.00015041965,4.094535928143713,0.00017471203333333337,4.07995508982036,0.00013888204750000003,1.5668319217421014,-3.67417299657497e-5
4.109131736526947,0.00015029236333333334,4.109131736526947,0.00017474920000000004,4.094535928143713,0.00013888613000000003,1.5710035934137732,-3.58025121557556e-5
4.12375748502994,0.00015023304999999999,4.12375748502994,0.0001747173333333333,4.109131736526947,0.00013892441,1.5751752650854447,-3.48590026290857e-5
4.138398203592815,0.00015012656333333337,4.138398203592815,0.0001747439333333333,4.12375748502994,0.00013896423249999999,1.5793469367571165,-3.3911346289492e-5
4.1530688622754495,0.00015002051333333328,4.1530688622754495,0.00017473663333333333,4.138398203592815,0.000138978635,1.583518608428788,-3.29596875480458e-5
4.167754491017964,0.00014989877666666662,4.167754491017964,0.00017472673333333334,4.1530688622754495,0.00013900930999999995,1.5876902801004595,-3.20041702849885e-5
4.18247005988024,0.00014979204333333333,4.18247005988024,0.0001747143666666667,4.167754491017964,0.00013901602,1.5918619517721313,-3.10449378123003e-5
,,,,4.18247005988024,0.00013902196750000006,1.596033623443803,-3.00821328371229e-5
,,,,,,1.6002052951154746,-2.9115897425848e-5
,,,,,,1.6043769667871464,-2.81463729690804e-5
,,,,,,1.6085486384588181,-2.71737001472962e-5
,,,,,,1.6127203101304899,-2.61980188973312e-5
,,,,,,1.6168919818021614,-2.52194683796648e-5
,,,,,,1.6210636534738332,-2.42381869464598e-5
,,,,,,1.625235325145505,-2.32543121104026e-5
,,,,,,1.6294069968171763,-2.22679805143904e-5
,,,,,,1.633578668488848,-2.12793279019022e-5
,,,,,,1.6377503401605196,-2.02884890883027e-5
,,,,,,1.6419220118321913,-1.92955979328344e-5
,,,,,,1.646093683503863,-1.83007873114626e-5
,,,,,,1.6502653551755349,-1.73041890904983e-5
,,,,,,1.6544370268472064,-1.63059341010267e-5
,,,,,,1.6586086985188782,-1.53061521141257e-5
,,,,,,1.66278037019055,-1.43049718168636e-5
,,,,,,1.6669520418622215,-1.33025207891143e-5
,,,,,,1.6711237135338932,-1.22989254811466e-5
,,,,,,1.675295385205565,-1.12943111919811e-5
,,,,,,1.6794670568772363,-1.02888020485605e-5
,,,,,,1.683638728548908,-9.2825209856841e-6
,,,,,,1.6878104002205798,-8.27558972669941e-6
,,,,,,1.6919820718922514,-7.26812876500751e-6
,,,,,,1.6961537435639231,-6.260257346256e-6
,,,,,,1.7003254152355949,-5.2520934513864e-6
,,,,,,1.7044970869072664,-4.24375378036298e-6
,,,,,,1.7086687585789382,-3.23535373668055e-6
,,,,,,1.71284043025061,-2.22700741258929e-6
,,,,,,1.7170121019222815,-1.21882757510318e-6
,,,,,,1.7211837735939532,-2.10925652704469e-7
,,,,,,1.725355445265625,7.96588277269953e-7
,,,,,,1.7295271169372963,1.80360550043258e-6
,,,,,,1.733698788608968,2.81001867652563e-6
,,,,,,1.7378704602806399,3.81572184984855e-6
,,,,,,1.7420421319523114,4.82061045906307e-6
,,,,,,1.7462138036239832,5.82458134619788e-6
,,,,,,1.750385475295655,6.82753276512585e-6
,,,,,,1.7545571469673267,7.82936438923069e-6
,,,,,,1.7587288186389982,8.82997731854463e-6
,,,,,,1.76290049031067,9.82927408613285e-6
,,,,,,1.7670721619823417,1.08271586639081e-5
,,,,,,1.7712438336540133,1.18235364677738e-5
,,,,,,1.775415505325685,1.28183143621992e-5
,,,,,,1.7795871769973566,1.3811400664095e-5
,,,,,,1.7837588486690281,1.48027051461903e-5
,,,,,,1.7879305203406999,1.57921390397504e-5
,,,,,,1.7921021920123716,1.67796150367221e-5
,,,,,,1.7962738636840432,1.77650472913471e-5
,,,,,,1.800445535355715,1.87483514211683e-5
,,,,,,1.8046172070273867,1.97294445075024e-5
,,,,,,1.8087888786990582,2.07082450953887e-5
,,,,,,1.81296055037073,2.16846731929864e-5
,,,,,,1.8171322220424018,2.2658650270467e-5
,,,,,,1.8213038937140733,2.36300992583835e-5
,,,,,,1.825475565385745,2.45989445455659e-5
,,,,,,1.8296472370574166,2.5565111976505e-5
,,,,,,1.8338189087290881,2.65285288482703e-5
,,,,,,1.83799058040076,2.74891239069752e-5
,,,,,,1.8421622520724317,2.84468273437702e-5
,,,,,,1.8463339237441032,2.94015707903953e-5
,,,,,,1.850505595415775,3.03532873143051e-5
,,,,,,1.8546772670874467,3.13019114133757e-5
,,,,,,1.8588489387591185,3.22473790101853e-5
,,,,,,1.86302061043079,3.31896274459091e-5
,,,,,,1.8671922821024618,3.41285954738247e-5
,,,,,,1.8713639537741336,3.50642232524133e-5
,,,,,,1.875535625445805,3.5996452338142e-5
,,,,,,1.8797072971174766,3.6925225677839e-5
,,,,,,1.8838789687891484,3.78504876007655e-5
,,,,,,1.88805064046082,3.87721838102967e-5
,,,,,,1.8922223121324917,3.96902613753303e-5
,,,,,,1.8963939838041635,4.06046687213649e-5
,,,,,,1.900565655475835,4.15153556212632e-5
,,,,,,1.9047373271475068,4.24222731857131e-5
,,,,,,1.9089089988191785,4.33253738534412e-5
,,,,,,1.91308067049085,4.42246113811127e-5
,,,,,,1.9172523421625218,4.51199408329924e-5
,,,,,,1.9214240138341936,4.60113185703437e-5
,,,,,,1.9255956855058651,4.68987022405757e-5
,,,,,,1.9297673571775367,4.77820507661969e-5
,,,,,,1.9339390288492084,4.86613243334583e-5
,,,,,,1.93811070052088,4.95364843808893e-5
,,,,,,1.9422823721925517,5.0407493587558e-5
,,,,,,1.9464540438642235,5.12743158611419e-5
,,,,,,1.950625715535895,5.21369163258487e-5
,,,,,,1.9547973872075668,5.29952613101212e-5
,,,,,,1.9589690588792386,5.38493183341956e-5
,,,,,,1.9631407305509103,5.46990560974877e-5
,,,,,,1.9673124022225819,5.55444444658489e-5
,,,,,,1.9714840738942536,5.63854544586715e-5
,,,,,,1.9756557455659254,5.72220582358329e-5
,,,,,,1.9798274172375967,5.80542290845703e-5
,,,,,,1.9839990889092685,5.88819414061925e-5
,,,,,,1.9881707605809402,5.97051707027083e-5
,,,,,,1.9923424322526118,6.05238935633532e-5
,,,,,,1.9965141039242835,6.1338087651002e-5
,,,,,,2.0006857755959553,6.21477316885306e-5
,,,,,,2.004857447267627,6.29528054450867e-5
,,,,,,2.0090291189392984,6.37532897222716e-5
,,,,,,2.0132007906109703,6.45491663402987e-5
,,,,,,2.017372462282642,6.53404181240739e-5
,,,,,,2.021544133954314,6.61270288892191e-5
,,,,,,2.0257158056259854,6.69089834280848e-5
,,,,,,2.029887477297657,6.76862674957083e-5
,,,,,,2.0340591489693285,6.84588677957438e-5
,,,,,,2.038230820641,6.92267719663719e-5
,,,,,,2.042402492312672,6.99899685662404e-5
,,,,,,2.0465741639843436,7.07484470602933e-5
,,,,,,2.050745835656015,7.15021978057107e-5
,,,,,,2.054917507327687,7.22512120377946e-5
,,,,,,2.0590891789993586,7.29954818558524e-5
,,,,,,2.06326085067103,7.37350002091359e-5
,,,,,,2.067432522342702,7.44697608827878e-5
,,,,,,2.0716041940143737,7.51997584837729e-5
,,,,,,2.075775865686045,7.59249884269379e-5
,,,,,,2.0799475373577168,7.66454469209687e-5
,,,,,,2.0841192090293887,7.73611309545264e-5
,,,,,,2.0882908807010603,7.80720382823432e-5
,,,,,,2.092462552372732,7.87781674113905e-5
,,,,,,2.096634224044404,7.94795175871228e-5
,,,,,,2.1008058957160753,8.01760887797483e-5
,,,,,,2.104977567387747,8.08678816705689e-5
,,,,,,2.109149239059419,8.15548976384324e-5
,,,,,,2.1133209107310904,8.22371387461873e-5
,,,,,,2.117492582402762,8.29146077272602e-5
,,,,,,2.121664254074434,8.35873079722918e-5
,,,,,,2.1258359257461055,8.42552435158833e-5
,,,,,,2.130007597417777,8.491841902337e-5
,,,,,,2.1341792690894485,8.55768397777475e-5
,,,,,,2.13835094076112,8.62305116666695e-5
,,,,,,2.142522612432792,8.68794411695087e-5
,,,,,,2.1466942841044636,8.75236353445696e-5
,,,,,,2.1508659557761356,8.8163101816358e-5
,,,,,,2.155037627447807,8.87978487629736e-5
,,,,,,2.1592092991194787,8.94278849036228e-5
,,,,,,2.1633809707911507,9.00532194861946e-5
,,,,,,2.167552642462822,9.0673862274994e-5
,,,,,,2.1717243141344937,9.128982353858e-5
,,,,,,2.1758959858061653,9.1901114037691e-5
,,,,,,2.180067657477837,9.2507745013314e-5
,,,,,,2.184239329149509,9.31097281748575e-5
,,,,,,2.1884110008211803,9.37070756884739e-5
,,,,,,2.192582672492852,9.42998001654546e-5
,,,,,,2.196754344164524,9.48879146507846e-5
,,,,,,2.2009260158361954,9.54714326118333e-5
,,,,,,2.205097687507867,9.60503679271257e-5
,,,,,,2.209269359179539,9.66247348752935e-5
,,,,,,2.2134410308512105,9.71945481241075e-5
,,,,,,2.217612702522882,9.77598227196828e-5
,,,,,,2.221784374194554,9.83205740757916e-5
,,,,,,2.2259560458662255,9.88768179633115e-5
,,,,,,2.230127717537897,9.94285704997856e-5
,,,,,,2.2342993892095686,9.99758481391789e-5
,,,,,,2.2384710608812406,0.000100518667661703
,,,,,,2.242642732552912,0.000101057046163796
,,,,,,2.2468144042245837,0.000101591001048254
,,,,,,2.2509860758962557,0.000102120550014487
,,,,,,2.255157747567927,0.000102645711048887
,,,,,,2.2593294192395987,0.000103166502415402
,,,,,,2.2635010909112707,0.000103682942646141
,,,,,,2.2676727625829423,0.000104195050532221
,,,,,,2.271844434254614,0.000104702845114683
,,,,,,2.2760161059262853,0.000105206345675567
,,,,,,2.280187777597957,0.000105705571729108
,,,,,,2.284359449269629,0.000106200543013118
,,,,,,2.2885311209413004,0.00010669127948043
,,,,,,2.2927027926129724,0.00010717780129053
,,,,,,2.296874464284644,0.000107660128801308
,,,,,,2.3010461359563155,0.000108138282560971
,,,,,,2.3052178076279874,0.000108612283299994
,,,,,,2.309389479299659,0.00010908215192337
,,,,,,2.3135611509713305,0.000109547909502819
,,,,,,2.3177328226430025,0.000110009577269273
,,,,,,2.321904494314674,0.000110467176605386
,,,,,,2.3260761659863456,0.000110920729038252
,,,,,,2.330247837658017,0.000111370256232204
,,,,,,2.3344195093296887,0.000111815779981775
,,,,,,2.3385911810013607,0.000112257322204769
,,,,,,2.342762852673032,0.000112694904935466
,,,,,,2.3469345243447037,0.000113128550317976
,,,,,,2.3511061960163757,0.000113558280599663
,,,,,,2.3552778676880473,0.000113984118124779
,,,,,,2.3594495393597192,0.000114406085328146
,,,,,,2.363621211031391,0.000114824204728995
,,,,,,2.3677928827030623,0.000115238498924941
,,,,,,2.3719645543747343,0.000115648990586047
,,,,,,2.3761362260464054,0.000116055702449048
,,,,,,2.3803078977180774,0.000116458657311653
,,,,,,2.384479569389749,0.000116857878027003
,,,,,,2.3886512410614205,0.00011725338749822
,,,,,,2.3928229127330924,0.00011764520867309
,,,,,,2.3969945844047644,0.000118033364538834
,,,,,,2.401166256076436,0.000118417878117062
,,,,,,2.4053379277481075,0.000118798772458719
,,,,,,2.4095095994197795,0.000119176070639292
,,,,,,2.413681271091451,0.000119549795753989
,,,,,,2.4178529427631226,0.000119919970913117
,,,,,,2.4220246144347946,0.000120286619237532
,,,,,,2.426196286106466,0.000120649763854219
,,,,,,2.4303679577781376,0.000121009427891923
,,,,,,2.4345396294498096,0.000121365634476961
,,,,,,2.438711301121481,0.000121718406729083
,,,,,,2.4428829727931527,0.000122067767757429
,,,,,,2.4470546444648247,0.000122413740656661
,,,,,,2.4512263161364958,0.000122756348503065
,,,,,,2.4553979878081673,0.000123095614350891
,,,,,,2.4595696594798393,0.000123431561228681
,,,,,,2.463741331151511,0.000123764212135743
,,,,,,2.4679130028231824,0.000124093590038719
,,,,,,2.4720846744948544,0.000124419717868229
,,,,,,2.476256346166526,0.000124742618515595
,,,,,,2.4804280178381974,0.000125062314829698
,,,,,,2.4845996895098694,0.000125378829613889
,,,,,,2.488771361181541,0.000125692185622955
,,,,,,2.4929430328532125,0.000126002405560279
,,,,,,2.4971147045248845,0.000126309512074945
,,,,,,2.501286376196556,0.000126613527759041
,,,,,,2.5054580478682276,0.00012691447514497
,,,,,,2.5096297195398996,0.00012721237670288
,,,,,,2.513801391211571,0.000127507254838155
,,,,,,2.517973062883243,0.000127799131888992
,,,,,,2.5221447345549146,0.000128088030124055
,,,,,,2.526316406226586,0.000128373971740191
,,,,,,2.530488077898258,0.000128656978860213
,,,,,,2.5346597495699297,0.000128937073530818
,,,,,,2.538831421241601,0.000129214277720473
,,,,,,2.543003092913273,0.00012948861331747
,,,,,,2.5471747645849447,0.000129760102127956
,,,,,,2.551346436256616,0.000130028765874149
,,,,,,2.5555181079282874,0.000130294626192475
,,,,,,2.5596897795999594,0.000130557704631895
,,,,,,2.563861451271631,0.000130818022652223
,,,,,,2.5680331229433024,0.000131075601622546
,,,,,,2.5722047946149744,0.000131330462819647
,,,,,,2.576376466286646,0.000131582627426599
,,,,,,2.580548137958318,0.000131832116531268
,,,,,,2.5847198096299895,0.000132078951124999
,,,,,,2.588891481301661,0.000132323152101299
,,,,,,2.593063152973333,0.000132564740254607
,,,,,,2.5972348246450045,0.00013280373627905
,,,,,,2.601406496316676,0.000133040160767361
,,,,,,2.605578167988348,0.000133274034209737
,,,,,,2.6097498396600196,0.000133505376992826
,,,,,,2.613921511331691,0.000133734209398744
,,,,,,2.618093183003363,0.000133960551604091
,,,,,,2.6222648546750347,0.000134184423679111
,,,,,,2.626436526346706,0.00013440584558682
,,,,,,2.630608198018378,0.000134624837182184
,,,,,,2.6347798696900497,0.000134841418211385
,,,,,,2.6389515413617213,0.000135055608311096
,,,,,,2.6431232130333933,0.000135267427007834
,,,,,,2.647294884705065,0.000135476893717272
,,,,,,2.651466556376736,0.000135684027743712
,,,,,,2.655638228048408,0.000135888848279504
,,,,,,2.6598098997200794,0.000136091374404499
,,,,,,2.663981571391751,0.000136291625085658
,,,,,,2.668153243063423,0.00013648961917653
,,,,,,2.6723249147350945,0.000136685375416909
,,,,,,2.676496586406766,0.00013687891243241
,,,,,,2.680668258078438,0.000137070248734211
,,,,,,2.6848399297501095,0.000137259402718668
,,,,,,2.689011601421781,0.000137446392667111
,,,,,,2.693183273093453,0.000137631236745581
,,,,,,2.6973549447651246,0.000137813953004625
,,,,,,2.701526616436796,0.000137994559379129
,,,,,,2.705698288108468,0.000138173073688153
,,,,,,2.7098699597801397,0.000138349513634832
,,,,,,2.714041631451811,0.000138523896806283
,,,,,,2.718213303123483,0.00013869624067353
,,,,,,2.7223849747951547,0.000138866562591465
,,,,,,2.7265566464668267,0.00013903487979886
,,,,,,2.7307283181384983,0.000139201209418349
,,,,,,2.73489998981017,0.000139365568456469
,,,,,,2.739071661481842,0.000139527973803763
,,,,,,2.7432433331535133,0.00013968844223477
,,,,,,2.7474150048251844,0.000139846990408222
,,,,,,2.751586676496856,0.000140003634867136
,,,,,,2.755758348168528,0.000140158392038922
,,,,,,2.7599300198401995,0.000140311278235618
,,,,,,2.764101691511871,0.000140462309654014
,,,,,,2.768273363183543,0.000140611502375889
,,,,,,2.7724450348552145,0.000140758872368231
,,,,,,2.776616706526886,0.000140904435483448
,,,,,,2.780788378198558,0.000141048207459682
,,,,,,2.7849600498702296,0.000141190203921005
,,,,,,2.7891317215419016,0.000141330440377797
,,,,,,2.793303393213573,0.000141468932226968
,,,,,,2.7974750648852447,0.00014160569475232
,,,,,,2.8016467365569167,0.0001417407431249
,,,,,,2.805818408228588,0.000141874092403293
,,,,,,2.8099900799002597,0.000142005757534022
,,,,,,2.8141617515719317,0.000142135753351918
,,,,,,2.8183334232436033,0.000142264094580499
,,,,,,2.822505094915275,0.000142390795832365
,,,,,,2.8266767665869468,0.000142515871609629
,,,,,,2.8308484382586183,0.000142639336304318
,,,,,,2.83502010993029,0.000142761204198798
,,,,,,2.839191781601962,0.000142881489466256
,,,,,,2.8433634532736334,0.000143000206171095
,,,,,,2.8475351249453045,0.000143117368269455
,,,,,,2.8517067966169765,0.00014323298960964
,,,,,,2.855878468288648,0.000143347083932613
,,,,,,2.8600501399603195,0.00014345966487248
,,,,,,2.8642218116319915,0.000143570745956993
,,,,,,2.868393483303663,0.000143680340608064
,,,,,,2.8725651549753346,0.000143788462142242
,,,,,,2.8767368266470066,0.000143895123771251
,,,,,,2.880908498318678,0.00014400033860251
,,,,,,2.8850801699903497,0.000144104119639693
,,,,,,2.8892518416620216,0.000144206479783206
,,,,,,2.893423513333693,0.000144307431830769
,,,,,,2.8975951850053647,0.000144406988477964
,,,,,,2.9017668566770367,0.000144505162318777
,,,,,,2.9059385283487082,0.000144601965846154
,,,,,,2.91011020002038,0.000144697411452563
,,,,,,2.9142818716920518,0.000144791511430566
,,,,,,2.9184535433637233,0.000144884277973379
,,,,,,2.922625215035395,0.000144975723175462
,,,,,,2.926796886707067,0.000145065859033087
,,,,,,2.9309685583787384,0.000145154697444912
,,,,,,2.9351402300504104,0.000145242250212555
,,,,,,2.939311901722082,0.000145328529041224
,,,,,,2.9434835733937534,0.000145413545540249
,,,,,,2.9476552450654245,0.000145497311223717
,,,,,,2.9518269167370965,0.000145579837511049
,,,,,,2.955998588408768,0.000145661135727573
,,,,,,2.9601702600804396,0.000145741217105167
,,,,,,2.9643419317521116,0.000145820092782811
,,,,,,2.968513603423783,0.000145897773807228
,,,,,,2.9726852750954547,0.000145974271133437
,,,,,,2.9768569467671266,0.000146049595625401
,,,,,,2.981028618438798,0.000146123758056611
,,,,,,2.9852002901104697,0.000146196769110674
,,,,,,2.9893719617821417,0.000146268639381943
,,,,,,2.9935436334538132,0.000146339379376097
,,,,,,2.9977153051254852,0.000146408999510768
,,,,,,3.0018869767971568,0.000146477510116126
,,,,,,3.0060586484688283,0.00014654492143549
,,,,,,3.0102303201405003,0.000146611243625933
,,,,,,3.014401991812172,0.000146676486758886
,,,,,,3.0185736634838434,0.00014674066082074
,,,,,,3.0227453351555154,0.000146803775713445
,,,,,,3.026917006827187,0.000146865841255114
,,,,,,3.0310886784988584,0.000146926867180623
,,,,,,3.0352603501705304,0.000146986863142216
,,,,,,3.039432021842202,0.000147045838710072
,,,,,,3.0436036935138735,0.000147103803372987
,,,,,,3.0477753651855446,0.000147160766538848
,,,,,,3.0519470368572166,0.00014721673753534
,,,,,,3.056118708528888,0.000147271725610441
,,,,,,3.06029038020056,0.000147325739933108
,,,,,,3.0644620518722316,0.000147378789593809
,,,,,,3.068633723543903,0.000147430883605107
,,,,,,3.072805395215575,0.000147482030902289
,,,,,,3.0769770668872467,0.000147532240343904
,,,,,,3.0811487385589182,0.000147581520712367
,,,,,,3.0853204102305902,0.000147629880714555
,,,,,,3.0894920819022618,0.000147677328982356
,,,,,,3.0936637535739333,0.000147723874073258
,,,,,,3.0978354252456053,0.000147769524470917
,,,,,,3.102007096917277,0.000147814288585742
,,,,,,3.1061787685889484,0.00014785817475547
,,,,,,3.1103504402606204,0.00014790119124568
,,,,,,3.114522111932292,0.000147943346250433
,,,,,,3.1186937836039634,0.000147984647892778
,,,,,,3.1228654552756354,0.000148025104225315
,,,,,,3.127037126947307,0.000148064723230807
,,,,,,3.1312087986189785,0.000148103512822665
,,,,,,3.1353804702906505,0.000148141480845518
,,,,,,3.139552141962322,0.00014817863507578
,,,,,,3.1437238136339936,0.000148214983222198
,,,,,,3.147895485305665,0.000148250532926374
,,,,,,3.1520671569773366,0.000148285291763284
,,,,,,3.156238828649008,0.000148319267241884
,,,,,,3.16041050032068,0.000148352466805591
,,,,,,3.1645821719923517,0.000148384897832813
,,,,,,3.1687538436640232,0.000148416567637506
,,,,,,3.1729255153356952,0.000148447483469684
,,,,,,3.1770971870073668,0.00014847765251592
,,,,,,3.1812688586790383,0.000148507081899911
,,,,,,3.1854405303507103,0.000148535778682941
,,,,,,3.189612202022382,0.000148563749864451
,,,,,,3.1937838736940534,0.000148591002382498
,,,,,,3.1979555453657253,0.000148617543114295
,,,,,,3.202127217037397,0.00014864337887668
,,,,,,3.206298888709069,0.000148668516426667
,,,,,,3.2104705603807404,0.000148692962461887
,,,,,,3.214642232052412,0.000148716723621125
,,,,,,3.218813903724084,0.000148739806484789
,,,,,,3.2229855753957555,0.000148762217575408
,,,,,,3.227157247067427,0.000148783963358106
,,,,,,3.231328918739099,0.000148805050241084
,,,,,,3.2355005904107705,0.000148825484576105
,,,,,,3.239672262082442,0.000148845272658976
,,,,,,3.243843933754113,0.000148864420729989
,,,,,,3.248015605425785,0.000148882934974429
,,,,,,3.2521872770974567,0.000148900821523006
,,,,,,3.2563589487691282,0.000148918086452334
,,,,,,3.2605306204408,0.000148934735785378
,,,,,,3.2647022921124718,0.000148950775491941
,,,,,,3.2688739637841437,0.000148966211489063
,,,,,,3.2730456354558153,0.000148981049641507
,,,,,,3.277217307127487,0.000148995295762185
,,,,,,3.281388978799159,0.000149008955612635
,,,,,,3.2855606504708303,0.000149022034903428
,,,,,,3.289732322142502,0.000149034539294599
,,,,,,3.293903993814174,0.000149046474396116
,,,,,,3.2980756654858454,0.000149057845768249
,,,,,,3.302247337157517,0.000149068658922053
,,,,,,3.306419008829189,0.000149078919319795
,,,,,,3.3105906805008605,0.000149088632375316
,,,,,,3.314762352172532,0.000149097803454475
,,,,,,3.318934023844204,0.000149106437875623
,,,,,,3.3231056955158755,0.000149114540909892
,,,,,,3.327277367187547,0.000149122117781728
,,,,,,3.331449038859219,0.000149129173669186
,,,,,,3.3356207105308906,0.000149135713704418
,,,,,,3.339792382202562,0.000149141742974023
,,,,,,3.3439640538742337,0.000149147266519462
,,,,,,3.348135725545905,0.000149152289337412
,,,,,,3.3523073972175768,0.000149156816380237
,,,,,,3.3564790688892487,0.000149160852556247
,,,,,,3.3606507405609203,0.000149164402730228
,,,,,,3.364822412232592,0.000149167471723692
,,,,,,3.368994083904264,0.000149170064315355
,,,,,,3.3731657555759353,0.000149172185241411
,,,,,,3.377337427247607,0.000149173839196004
,,,,,,3.381509098919279,0.000149175030831527
,,,,,,3.3856807705909504,0.000149175764759006
,,,,,,3.389852442262622,0.000149176045548449
,,,,,,3.394024113934294,0.000149175877729242
,,,,,,3.3981957856059655,0.000149175265790472
,,,,,,3.402367457277637,0.000149174214181274
,,,,,,3.406539128949309,0.000149172727311214
,,,,,,3.4107108006209805,0.000149170809550614
,,,,,,3.4148824722926525,0.000149168465230886
,,,,,,3.419054143964324,0.000149165698644887
,,,,,,3.4232258156359956,0.000149162514047281
,,,,,,3.4273974873076676,0.000149158915654815
,,,,,,3.431569158979339,0.000149154907646717
,,,,,,3.4357408306510107,0.000149150494164983
,,,,,,3.4399125023226826,0.000149145679314718
,,,,,,3.4440841739943537,0.00014914046716445
,,,,,,3.4482558456660253,0.000149134861746487
,,,,,,3.452427517337697,0.000149128867057189
,,,,,,3.456599189009369,0.000149122487057321
,,,,,,3.4607708606810403,0.000149115725672348
,,,,,,3.464942532352712,0.000149108586792759
,,,,,,3.469114204024384,0.000149101074274323
,,,,,,3.4732858756960554,0.000149093191938509
,,,,,,3.4774575473677274,0.000149084943572663
,,,,,,3.481629219039399,0.0001490763329304
,,,,,,3.4858008907110705,0.000149067363731849
,,,,,,3.4899725623827424,0.000149058039663959
,,,,,,3.494144234054414,0.000149048364380835
,,,,,,3.4983159057260855,0.000149038341503956
,,,,,,3.5024875773977575,0.000149027974622526
,,,,,,3.506659249069429,0.000149017267293692
,,,,,,3.5108309207411006,0.000149006223042938
,,,,,,3.5150025924127726,0.00014899484536425
,,,,,,3.519174264084444,0.000148983137720444
,,,,,,3.5233459357561157,0.000148971103543441
,,,,,,3.5275176074277876,0.000148958746234547
,,,,,,3.531689279099459,0.000148946069164714
,,,,,,3.5358609507711307,0.000148933075674809
,,,,,,3.5400326224428027,0.000148919769075879
,,,,,,3.544204294114474,0.000148906152649412
,,,,,,3.5483759657861453,0.000148892229647625
,,,,,,3.5525476374578173,0.000148878003293675
,,,,,,3.556719309129489,0.000148863476781963
,,,,,,3.5608909808011604,0.000148848653278366
,,,,,,3.5650626524728324,0.000148833535920488
,,,,,,3.569234324144504,0.000148818127817937
,,,,,,3.5734059958161755,0.000148802432052521
,,,,,,3.5775776674878474,0.00014878645167856
,,,,,,3.581749339159519,0.000148770189723054
,,,,,,3.5859210108311905,0.000148753649186003
,,,,,,3.5900926825028625,0.000148736833040596
,,,,,,3.594264354174534,0.00014871974423348
,,,,,,3.5984360258462056,0.000148702385684939
,,,,,,3.6026076975178776,0.000148684760289208
,,,,,,3.606779369189549,0.000148666870914635
,,,,,,3.6109510408612207,0.000148648720403962
,,,,,,3.6151227125328926,0.000148630311574507
,,,,,,3.619294384204564,0.000148611647218426
,,,,,,3.6234660558762357,0.00014859273010292
,,,,,,3.6276377275479077,0.000148573562970446
,,,,,,3.6318093992195792,0.00014855414853896
,,,,,,3.635981070891251,0.000148534489502112
,,,,,,3.6401527425629228,0.000148514588529497
,,,,,,3.644324414234594,0.000148494448266792
,,,,,,3.6484960859062654,0.000148474071336092
,,,,,,3.6526677575779374,0.000148453460335982
,,,,,,3.656839429249609,0.00014843261784184
,,,,,,3.6610111009212805,0.00014841154640601
,,,,,,3.6651827725929524,0.000148390248557997
,,,,,,3.669354444264624,0.000148368726804704
,,,,,,3.6735261159362955,0.000148346983630591
,,,,,,3.6776977876079675,0.000148325021497894
,,,,,,3.681869459279639,0.000148302842846831
,,,,,,3.686041130951311,0.00014828045009577
,,,,,,3.6902128026229826,0.000148257845641468
,,,,,,3.694384474294654,0.000148235031859211
,,,,,,3.698556145966326,0.000148212011103038
,,,,,,3.7027278176379976,0.000148188785705889
,,,,,,3.706899489309669,0.00014816535797988
,,,,,,3.711071160981341,0.000148141730216372
,,,,,,3.7152428326530127,0.000148117904686247
,,,,,,3.7194145043246842,0.000148093883640061
,,,,,,3.723586175996356,0.000148069669308173
,,,,,,3.7277578476680278,0.000148045263901001
,,,,,,3.7319295193396993,0.000148020669609151
,,,,,,3.7361011910113713,0.000147995888603651
,,,,,,3.740272862683043,0.000147970923036012
,,,,,,3.744444534354714,0.00014794577503852
,,,,,,3.748616206026386,0.00014792044672434
,,,,,,3.7527878776980574,0.000147894940187702
,,,,,,3.756959549369729,0.000147869257504055
,,,,,,3.761131221041401,0.000147843400730253
,,,,,,3.7653028927130725,0.000147817371904724
,,,,,,3.769474564384744,0.000147791173047618
,,,,,,3.773646236056416,0.000147764806160972
,,,,,,3.7778179077280876,0.000147738273228829
,,,,,,3.781989579399759,0.000147711576217508
,,,,,,3.786161251071431,0.000147684717075635
,,,,,,3.7903329227431026,0.000147657697734377
,,,,,,3.794504594414774,0.000147630520107596
,,,,,,3.798676266086446,0.00014760318609191
,,,,,,3.8028479377581177,0.000147575697567009
,,,,,,3.8070196094297892,0.000147548056395629
,,,,,,3.811191281101461,0.000147520264423851
,,,,,,3.8153629527731328,0.000147492323481119
,,,,,,3.8195346244448043,0.000147464235380498
,,,,,,3.8237062961164763,0.000147436001918729
,,,,,,3.827877967788148,0.000147407624876473
,,,,,,3.8320496394598194,0.000147379106018302
,,,,,,3.8362213111314913,0.000147350447093027
,,,,,,3.8403929828031624,0.000147321649833667
,,,,,,3.844564654474834,0.000147292715957732
,,,,,,3.848736326146506,0.000147263647167229
,,,,,,3.8529079978181775,0.000147234445148873
,,,,,,3.857079669489849,0.000147205111574275
,,,,,,3.861251341161521,0.000147175648099903
,,,,,,3.8654230128331926,0.000147146056367425
,,,,,,3.869594684504864,0.000147116338003664
,,,,,,3.873766356176536,0.000147086494620816
,,,,,,3.8779380278482076,0.0001470565278166
,,,,,,3.882109699519879,0.000147026439174331
,,,,,,3.886281371191551,0.000146996230263031
,,,,,,3.8904530428632227,0.000146965902637631
,,,,,,3.8946247145348942,0.000146935457839046
,,,,,,3.898796386206566,0.000146904897394293
,,,,,,3.9029680578782378,0.000146874222816632
,,,,,,3.9071397295499097,0.00014684343560569
,,,,,,3.9113114012215813,0.000146812537247562
,,,,,,3.915483072893253,0.000146781529214938
,,,,,,3.919654744564925,0.000146750412967218
,,,,,,3.9238264162365963,0.000146719189950644
,,,,,,3.927998087908268,0.000146687861598405
,,,,,,3.93216975957994,0.000146656429330753
,,,,,,3.9363414312516114,0.000146624894555114
,,,,,,3.9405131029232825,0.000146593258666171
,,,,,,3.944684774594954,0.000146561523046049
,,,,,,3.948856446266626,0.000146529689064395
,,,,,,3.9530281179382976,0.000146497758078405
,,,,,,3.9571997896099695,0.000146465731433077
,,,,,,3.961371461281641,0.000146433610461183
,,,,,,3.9655431329533126,0.000146401396483498
,,,,,,3.9697148046249846,0.000146369090808801
,,,,,,3.973886476296656,0.000146336694734048
,,,,,,3.9780581479683277,0.000146304209544431
,,,,,,3.9822298196399997,0.000146271636513526
,,,,,,3.986401491311671,0.000146238976903348
,,,,,,3.9905731629833427,0.000146206231964485
,,,,,,3.9947448346550147,0.000146173402936194
,,,,,,3.9989165063266863,0.000146140491046476
,,,,,,4.003088177998358,0.00014610749751222
,,,,,,4.00725984967003,0.000146074423539235
,,,,,,4.011431521341701,0.000146041270322434
,,,,,,4.015603193013373,0.000146008039045836
,,,,,,4.019774864685044,0.000145974730882718
,,,,,,4.023946536356717,0.00014594134699572
,,,,,,4.028118208028388,0.000145907888536862
,,,,,,4.03228987970006,0.000145874356647744
,,,,,,4.0364615513717315,0.000145840752459564
,,,,,,4.040633223043403,0.000145807077093216
,,,,,,4.0448048947150745,0.000145773331659387
,,,,,,4.048976566386746,0.000145739517258675
,,,,,,4.053148238058418,0.00014570563498163
,,,,,,4.057319909730089,0.000145671685908875
,,,,,,4.061491581401762,0.000145637671111177
,,,,,,4.065663253073433,0.000145603591649545
,,,,,,4.069834924745105,0.000145569448575284
,,,,,,4.074006596416776,0.000145535242930144
,,,,,,4.078178268088448,0.000145500975746311
,,,,,,4.082349939760119,0.000145466648046578
,,,,,,4.086521611431792,0.000145432260844421
,,,,,,4.090693283103463,0.000145397815143957
,,,,,,4.094864954775135,0.000145363311940203
,,,,,,4.099036626446806,0.00014532875221904
,,,,,,4.103208298118478,0.000145294136957305
,,,,,,4.107379969790149,0.000145259467122931
,,,,,,4.111551641461822,0.000145224743674949
,,,,,,4.115723313133493,0.000145189967563604
,,,,,,4.119894984805165,0.000145155139730422
,,,,,,4.1240666564768365,0.000145120261108322
,,,,,,4.128238328148508,0.000145085332621599
,,,,,,4.1324099998201795,0.000145050355186113
,,,,,,4.136581671491852,0.000145015329709281
,,,,,,4.140753343163523,0.000144980257090173
,,,,,,4.144925014835194,0.000144945138219617
,,,,,,4.149096686506867,0.000144909973980194
,,,,,,4.153268358178538,0.000144874765246408
,,,,,,4.15744002985021,0.000144839512884687
,,,,,,4.161611701521881,0.000144804217753444
,,,,,,4.165783373193553,0.00014476888070322
,,,,,,4.169955044865224,0.000144733502576689
,,,,,,4.174126716536897,0.000144698084208722
,,,,,,4.178298388208568,0.000144662626426514
,,,,,,4.18247005988024,0.000144627130049588


==> anc/v4e2_0_14_errorbars.dat <==
v4e2_2to0_err	v4e2_2to2_err	v4e2_SingleHit_err
7.453559924999299e-06	7.453559924999299e-06	6.4549722436790284e-06


==> anc/v4e2_0_35.dat <==
# time_2to0,v4e2_2to0,time_2to2,v4e2_2to2,time_SingleHit,v4e2_SingleHit,time_loss,v4e2_loss
0.0,-5.787456000000001e-06,0.0,-1.9549433e-05,0.0,9.4911125625e-06,0.014970059880239523,-5.61093323235942e-6
0.005060733532934132,-5.330111600000001e-06,0.005060733532934132,-1.9608676e-05,0.005060733532934132,8.239053250000001e-06,0.019142960325595055,-5.7205561115375e-6
0.010126586826347306,-6.8896214e-06,0.010126586826347306,-1.87203922e-05,0.010126586826347306,-1.851249999998384e-09,0.023315860770950592,-5.69933291296981e-6
0.015197604790419162,-1.0531739999999999e-05,0.015197604790419162,-1.7756863999999994e-05,0.015197604790419162,-1.7755408750000052e-06,0.02748876121630613,-5.68589926444214e-6
0.020273652694610778,-7.625052300000001e-06,0.020273652694610778,-1.6107924999999997e-05,0.020273652694610778,-5.323965562499967e-07,0.031661661661661664,-5.67048707498955e-6
0.02535494011976048,-9.8318222e-06,0.02535494011976048,-1.6236322999999995e-05,0.02535494011976048,-1.5425686874999958e-06,0.0358345621070172,-5.65501947965555e-6
0.030441317365269463,-1.07764309e-05,0.030441317365269463,-1.4200400999999998e-05,0.030441317365269463,-2.790802000000008e-06,0.04000746255237273,-5.63969294982256e-6
0.03553278443113773,-1.19889101e-05,0.03553278443113773,-1.5056020000000001e-05,0.03553278443113773,-3.701358124999996e-06,0.04418036299772827,-5.62435913251172e-6
0.04062949101796407,-1.2621245000000002e-05,0.04062949101796407,-1.4453768e-05,0.04062949101796407,-1.240371118750001e-05,0.0483532634430838,-5.609058474491e-6
0.0457314371257485,-1.3056202999999997e-05,0.0457314371257485,-1.4214332999999999e-05,0.0457314371257485,-5.7539249562500115e-06,0.052526163888439344,-5.59380359084509e-6
0.05083847305389221,-1.4235294000000001e-05,0.05083847305389221,-1.193597e-05,0.05083847305389221,-3.5471033749999928e-06,0.056699064333794874,-5.57861050101124e-6
0.05595059880239522,-1.4195353e-05,0.05595059880239522,-1.3025104e-05,0.05595059880239522,-4.477635562500004e-06,0.060871964779150405,-5.56348785820834e-6
0.061067964071856294,-1.3886893999999998e-05,0.061067964071856294,-1.4800524000000004e-05,0.061067964071856294,-4.766770812499996e-06,0.06504486522450595,-5.54845527748521e-6
0.06619041916167664,-1.3410627e-05,0.06619041916167664,-1.3782653e-05,0.06619041916167664,2.955072562499888e-07,0.06921776566986147,-5.53352919076855e-6
0.0713182634730539,-1.5048556e-05,0.0713182634730539,-1.4465699999999996e-05,0.0713182634730539,7.505805124999964e-07,0.07339066611521701,-5.51873111001903e-6
0.07645119760479042,-1.4164998999999998e-05,0.07645119760479042,-1.4732372000000003e-05,0.07645119760479042,-4.4024480999999974e-06,0.07756356656057255,-5.50408356116728e-6
0.08158922155688622,-1.4591952e-05,0.08158922155688622,-1.2842177e-05,0.08158922155688622,-8.898493750000003e-06,0.08173646700592808,-5.48961252392624e-6
0.08673248502994013,-1.4968051e-05,0.08673248502994013,-1.2116052999999999e-05,0.08673248502994013,-8.158190687500014e-06,0.08590936745128362,-5.4753464846191e-6
0.0918809880239521,-1.4061031000000001e-05,0.0918809880239521,-1.36889962e-05,0.0918809880239521,-1.4175676500000013e-05,0.09008226789663915,-5.46131677899401e-6
0.09703473053892216,-1.4170675999999999e-05,0.09703473053892216,-1.3407372000000002e-05,0.09703473053892216,-1.5391417841875e-05,0.09425516834199468,-5.4475577831633e-6
0.1021937125748503,-1.4335248000000003e-05,0.1021937125748503,-1.2974299000000003e-05,0.1021937125748503,-1.7397927937500002e-05,0.09842806878735022,-5.43410701934726e-6
0.10735793413173653,-1.4523656999999997e-05,0.10735793413173653,-1.3927233e-05,0.10735793413173653,-1.7375921250000004e-05,0.10260096923270576,-5.42100524154981e-6
0.11252724550898204,-1.3821264499999999e-05,0.11252724550898204,-1.5140440000000001e-05,0.11252724550898204,-1.4155384312500007e-05,0.10677386967806128,-5.40829652796296e-6
0.11770194610778444,-1.3606746e-05,0.11770194610778444,-1.6223559000000006e-05,0.11770194610778444,-9.837207162499997e-06,0.11094677012341683,-5.39602843929684e-6
0.1228817365269461,-1.5019129999999999e-05,0.1228817365269461,-1.5107876000000003e-05,0.1228817365269461,-1.1059212562500005e-05,0.11511967056877236,-5.38425206219402e-6
0.12806691616766466,-1.3402333999999998e-05,0.12806691616766466,-1.3563258e-05,0.12806691616766466,-1.0270152000000014e-05,0.1192925710141279,-5.37302215112803e-6
0.13325718562874253,-1.1734823999999999e-05,0.13325718562874253,-1.5518425000000002e-05,0.13325718562874253,-9.717690162499996e-06,0.12346547145948343,-5.36239721112426e-6
0.13845284431137725,-1.1946451000000001e-05,0.13845284431137725,-1.5422931e-05,0.13845284431137725,-1.4620999874999991e-05,0.12763837190483895,-5.3524395647137e-6
0.14365374251497007,-1.3610961e-05,0.14365374251497007,-1.4826731e-05,0.14365374251497007,-1.6082630137500006e-05,0.1318112723501945,-5.34321545461802e-6
0.14885988023952096,-1.4855918999999998e-05,0.14885988023952096,-1.5482473e-05,0.14885988023952096,-1.1634660937499994e-05,0.13598417279555003,-5.3347951273488e-6
0.15407185628742515,-1.5219129499999999e-05,0.15407185628742515,-1.84199909e-05,0.15407185628742515,-1.3221837125000012e-05,0.14015707324090557,-5.32725287861528e-6
0.15928742514970062,-1.5738477000000002e-05,0.15928742514970062,-1.7636572e-05,0.15928742514970062,-1.5805632099999996e-05,0.1443299736862611,-5.32066715308421e-6
0.16451047904191618,-1.5960213e-05,0.16451047904191618,-1.6213699e-05,0.16451047904191618,-1.5878402437500004e-05,0.14850287413161664,-5.31512058316903e-6
0.16973652694610777,-1.8179036199999998e-05,0.16973652694610777,-1.7875625e-05,0.16973652694610777,-2.0518498875e-05,0.15267577457697218,-5.31070006496381e-6
0.17497005988023953,-1.8388456e-05,0.17497005988023953,-1.8956197000000002e-05,0.17497005988023953,-1.92010556875e-05,0.15684867502232772,-5.30749679471178e-6
0.18020808383233533,-1.7261253999999998e-05,0.18020808383233533,-1.8403684e-05,0.18020808383233533,-2.1032560375000015e-05,0.16102157546768325,-5.30560632816306e-6
0.1854505988023952,-1.8907567e-05,0.1854505988023952,-1.8325554999999996e-05,0.1854505988023952,-2.3842526999999995e-05,0.1651944759130388,-5.30512860697178e-6
0.1906991017964072,-2.0331116999999996e-05,0.1906991017964072,-1.6886383999999994e-05,0.1906991017964072,-2.565277920625001e-05,0.16936737635839433,-5.30616801375855e-6
0.19595209580838321,-1.9795915000000002e-05,0.19595209580838321,-1.7853048e-05,0.19595209580838321,-2.5924920687500032e-05,0.17354027680374987,-5.30883337900943e-6
0.2012110778443114,-2.1104349e-05,0.2012110778443114,-1.6749115e-05,0.2012110778443114,-2.3358561062499983e-05,0.1777131772491054,-5.31323802603982e-6
0.2064760479041916,-2.1790566999999997e-05,0.2064760479041916,-1.5479839e-05,0.2064760479041916,-2.54787131875e-05,0.18188607769446094,-5.31949977328021e-6
0.21174550898203595,-2.2882063608000003e-05,0.21174550898203595,-1.5187089999999998e-05,0.21174550898203595,-2.586409375000002e-05,0.18605897813981648,-5.3277409545369e-6
0.21702095808383234,-2.2356378e-05,0.21702095808383234,-1.4605676999999995e-05,0.21702095808383234,-2.6404686237499985e-05,0.19023187858517202,-5.3380884249536e-6
0.2223008982035928,-2.3096043000000005e-05,0.2223008982035928,-1.4978195999999999e-05,0.2223008982035928,-2.65279393125e-05,0.19440477903052752,-5.35067355916067e-6
0.2275868263473054,-2.3378884499999998e-05,0.2275868263473054,-1.4560387000000003e-05,0.2275868263473054,-2.579532106249999e-05,0.19857767947588306,-5.36563224425211e-6
0.23287874251497007,-2.4676506999999996e-05,0.23287874251497007,-1.5102237999999998e-05,0.23287874251497007,-2.5387543187500004e-05,0.2027505799212386,-5.38310487134043e-6
0.23817514970059883,-2.4882984600000005e-05,0.23817514970059883,-1.4044433000000003e-05,0.23817514970059883,-2.9798620062499987e-05,0.20692348036659416,-5.40323631780474e-6
0.2434760479041916,-2.4957968e-05,0.2434760479041916,-1.61836455e-05,0.2434760479041916,-2.938579425e-05,0.21109638081194967,-5.42617592216225e-6
0.24878293413173652,-2.6313189999999993e-05,0.24878293413173652,-1.7031291000000003e-05,0.24878293413173652,-2.8840013437500002e-05,0.2152692812573052,-5.452077452676e-6
0.25409580838323353,-2.7267881e-05,0.25409580838323353,-1.7442453e-05,0.25409580838323353,-2.935335075e-05,0.21944218170266075,-5.48109907655461e-6
0.2594146706586827,-2.74051524e-05,0.2594146706586827,-1.7768094000000004e-05,0.2594146706586827,-2.8422430781249996e-05,0.22361508214801626,-5.51340331439587e-6
0.2647365269461078,-2.9419649e-05,0.2647365269461078,-1.7255207299999998e-05,0.2647365269461078,-2.5145493937500002e-05,0.22778798259337182,-5.54915699292482e-6
0.27006586826347306,-2.9488356e-05,0.27006586826347306,-1.5893413999999998e-05,0.27006586826347306,-2.3171669937499978e-05,0.23196088303872736,-5.58853119218491e-6
0.2753997005988024,-2.9404736000000005e-05,0.2753997005988024,-1.6512706999999998e-05,0.2753997005988024,-2.2025453374999994e-05,0.2361337834840829,-5.63170118579216e-6
0.28073952095808385,-3.0122776e-05,0.28073952095808385,-1.5074777999999998e-05,0.28073952095808385,-2.237860499999999e-05,0.2403066839294384,-5.67884637453938e-6
0.28608383233532936,-2.8055021599999995e-05,0.28608383233532936,-1.276623e-05,0.28608383233532936,-1.957866137500002e-05,0.24447958437479395,-5.73015021630634e-6
0.29143413173652694,-2.8342593000000003e-05,0.29143413173652694,-1.5745099999999996e-05,0.29143413173652694,-2.2355834375000026e-05,0.24865248482014948,-5.78580014773481e-6
0.2967904191616767,-2.87480684e-05,0.2967904191616767,-1.5247360000000001e-05,0.2967904191616767,-2.0090915125000015e-05,0.252825385265505,-5.8459875005666e-6
0.3021511976047904,-3.0050419999999994e-05,0.3021511976047904,-1.6550638e-05,0.3021511976047904,-2.0714403874999997e-05,0.2569982857108606,-5.9109074145194e-6
0.3075179640718563,-2.8892144e-05,0.3075179640718563,-1.8072402e-05,0.3075179640718563,-2.0232237012499998e-05,0.2611711861562161,-5.9807587415052e-6
0.31289071856287426,-2.970375e-05,0.31289071856287426,-1.8052065999999996e-05,0.31289071856287426,-2.056162356250001e-05,0.2653440866015716,-6.05574394666614e-6
0.3182679640718563,-3.1889907e-05,0.3182679640718563,-1.8408573999999997e-05,0.3182679640718563,-2.152612774999999e-05,0.26951698704692717,-6.13606900130587e-6
0.3236497005988024,-3.1724465e-05,0.3236497005988024,-1.8972465999999995e-05,0.3236497005988024,-2.370256106250003e-05,0.27368988749228274,-6.22194327312328e-6
0.3290389221556886,-3.3841379e-05,0.3290389221556886,-1.9078218999999995e-05,0.3290389221556886,-2.255780181250002e-05,0.27786278793763824,-6.31357940927995e-6
0.33443263473053897,-3.5689904e-05,0.33443263473053897,-2.0577774000000007e-05,0.33443263473053897,-2.1127104874999994e-05,0.28203568838299375,-6.41119321489235e-6
0.3398308383233533,-3.5221564e-05,0.3398308383233533,-2.1350875000000004e-05,0.3398308383233533,-2.137222918749999e-05,0.2862085888283493,-6.51500352636578e-6
0.3452365269461078,-3.47080151e-05,0.3452365269461078,-2.2561321e-05,0.3452365269461078,-1.833212703125e-05,0.29038148927370483,-6.62523207916288e-6
0.35064670658682634,-3.4575256999999996e-05,0.35064670658682634,-2.0304117e-05,0.35064670658682634,-1.88047374375e-05,0.2945543897190604,-6.74210337105636e-6
0.356061377245509,-3.5262836700000004e-05,0.356061377245509,-2.2020627000000004e-05,0.356061377245509,-1.6167537687499996e-05,0.2987272901644159,-6.86584452083391e-6
0.3614835329341317,-3.567448099999999e-05,0.3614835329341317,-2.22044049e-05,0.3614835329341317,-1.5098357437500002e-05,0.30290019060977147,-6.99668512140887e-6
0.36691017964071854,-3.6522172e-05,0.36691017964071854,-2.37290838e-05,0.36691017964071854,-1.9525659750000014e-05,0.3070730910551269,-7.13485708894236e-6
0.3723413173652695,-3.8567265000000004e-05,0.3723413173652695,-2.3640720999999996e-05,0.3723413173652695,-2.126925262500001e-05,0.3112459915004825,-7.2805945074588e-6
0.37777994011976046,-3.9664007000000004e-05,0.37777994011976046,-2.4328582999999996e-05,0.37777994011976046,-2.3318581125000005e-05,0.31541889194583805,-7.43413346903839e-6
0.3832230538922156,-4.1195745000000006e-05,0.3832230538922156,-2.4698186e-05,0.3832230538922156,-2.4716983750000005e-05,0.31959179239119356,-7.59571190926695e-6
0.38867065868263473,-4.1543128e-05,0.38867065868263473,-2.4229600800000006e-05,0.38867065868263473,-2.6860492437499998e-05,0.32376469283654913,-7.76556943999996e-6
0.39412574850299403,-4.0580512600000005e-05,0.39412574850299403,-2.4415019e-05,0.39412574850299403,-2.6093624437499998e-05,0.3279375932819047,-7.94394717625868e-6
0.3995853293413174,-4.0999899000000004e-05,0.3995853293413174,-2.6684056000000004e-05,0.3995853293413174,-2.7659046250000006e-05,0.3321104937272602,-8.13108756122226e-6
0.4050494011976048,-4.3130942999999995e-05,0.4050494011976048,-2.7307360000000003e-05,0.4050494011976048,-2.982031706249999e-05,0.33628339417261577,-8.32723418630095e-6
0.4105209580838324,-4.261253199999999e-05,0.4105209580838324,-2.6748954e-05,0.4105209580838324,-2.931070887499999e-05,0.3404562946179712,-8.53263160833742e-6
0.41599700598802397,-4.3070529e-05,0.41599700598802397,-2.8216708900000003e-05,0.41599700598802397,-2.8322295874999994e-05,0.3446291950633268,-8.74752516331171e-6
0.4214790419161677,-4.369288700000001e-05,0.4214790419161677,-2.8247703000000006e-05,0.4214790419161677,-2.623085981250001e-05,0.34880209550868235,-8.9721607768795e-6
0.42696556886227544,-4.1807043e-05,0.42696556886227544,-2.6937998000000003e-05,0.42696556886227544,-2.7231406125000004e-05,0.35297499595403786,-9.20678477205571e-6
0.43245958083832337,-4.2818062000000005e-05,0.43245958083832337,-2.7753680000000004e-05,0.43245958083832337,-2.5605812375000003e-05,0.3571478963993934,-9.45164367405446e-6
0.43795808383233537,-4.285486800000001e-05,0.43795808383233537,-3.0703102e-05,0.43795808383233537,-2.9696681437499986e-05,0.36132079684474894,-9.70698401216606e-6
0.4434610778443114,-4.15656e-05,0.4434610778443114,-3.139667e-05,0.4434610778443114,-3.225171868749999e-05,0.3654936972901045,-9.9730521197347e-6
0.4489715568862276,-4.0688050000000004e-05,0.4489715568862276,-3.3291924e-05,0.4489715568862276,-3.282920189375001e-05,0.36966659773545996,-1.0250093931432e-5
0.4544865269461078,-4.116739e-05,0.4544865269461078,-3.3870951e-05,0.4544865269461078,-3.0055217000000003e-05,0.3738394981808155,-1.05383547784108e-5
0.4600074850299401,-4.1187935e-05,0.4600074850299401,-3.8514973e-05,0.4600074850299401,-3.377754081250002e-05,0.3780123986261711,-1.08380791817482e-5
0.4655329341317366,-4.2342135000000005e-05,0.4655329341317366,-3.7216165e-05,0.4655329341317366,-3.662235031250001e-05,0.3821852990715266,-1.11495106441058e-5
0.4710658682634731,-4.26576021e-05,0.4710658682634731,-3.742972719e-05,0.4710658682634731,-3.659266243749998e-05,0.38635819951688216,-1.14728914395489e-5
0.4766032934131737,-4.3546787000000006e-05,0.4766032934131737,-3.9553416e-05,0.4766032934131737,-3.876349362499999e-05,0.39053109996223767,-1.18084624023823e-5
0.48214520958083834,-4.319763599999999e-05,0.48214520958083834,-3.9421941e-05,0.48214520958083834,-3.8577830375e-05,0.39470400040759324,-1.21564627145802e-5
0.4876946107784431,-4.2695406e-05,0.4876946107784431,-3.973033266e-05,0.4876946107784431,-3.8701253187500006e-05,0.3988769008529488,-1.25171296922256e-5
0.493248502994012,-4.2196838e-05,0.493248502994012,-4.0179226e-05,0.493248502994012,-3.696989987499996e-05,0.40304980129830426,-1.28906985711425e-5
0.498808383233533,-4.2569373999999995e-05,0.498808383233533,-4.009816600000001e-05,0.498808383233533,-4.015580693749999e-05,0.4072227017436598,-1.32774022919647e-5
0.504374251497006,-4.2990348999999995e-05,0.504374251497006,-4.234632e-05,0.504374251497006,-3.940795899999998e-05,0.41139560218901533,-1.36774712849461e-5
0.5099461077844312,-4.3746329e-05,0.5099461077844312,-4.227552e-05,0.5099461077844312,-4.101340862499999e-05,0.4155685026343709,-1.40911332541007e-5
0.5155224550898204,-4.6095393999999996e-05,0.5155224550898204,-4.193999000000001e-05,0.5155224550898204,-4.171349931249999e-05,0.41974140307972646,-1.45186129618033e-5
0.5211047904191617,-4.6540901e-05,0.5211047904191617,-4.109027e-05,0.5211047904191617,-4.266667718749999e-05,0.42391430352508197,-1.49601320130892e-5
0.5266931137724551,-4.855359999999999e-05,0.5266931137724551,-4.237287000000001e-05,0.5266931137724551,-4.448474731249998e-05,0.42808720397043754,-1.54159086408652e-5
0.5322874251497006,-5.1456295e-05,0.5322874251497006,-4.275863e-05,0.5322874251497006,-4.3495916750000026e-05,0.432260104415793,-1.58861574910349e-5
0.5378862275449102,-5.1324563000000005e-05,0.5378862275449102,-4.212979599999999e-05,0.5378862275449102,-4.602811081250001e-05,0.43643300486114855,-1.63710894088993e-5
0.543491017964072,-5.218662e-05,0.543491017964072,-4.312787e-05,0.543491017964072,-4.87991076875e-05,0.4406059053065041,-1.68709112261699e-5
0.5491017964071857,-5.303015e-05,0.5491017964071857,-4.4882513000000005e-05,0.5491017964071857,-4.712060337500001e-05,0.44477880575185963,-1.7385825549249e-5
0.5547185628742515,-5.419966e-05,0.5547185628742515,-4.461231e-05,0.5547185628742515,-4.716791198125e-05,0.4489517061972152,-1.79160305487636e-5
0.5603413173652695,-5.37363e-05,0.5603413173652695,-4.683278e-05,0.5603413173652695,-4.5860202562500015e-05,0.4531246066425707,-1.84617197506715e-5
0.5659685628742516,-5.52284e-05,0.5659685628742516,-4.6266809999999996e-05,0.5659685628742516,-4.4252453249999994e-05,0.45729750708792627,-1.90230818289421e-5
0.5716032934131736,-5.657327e-05,0.5716032934131736,-4.5608940000000006e-05,0.5716032934131736,-4.45466019375e-05,0.46147040753328183,-1.96003004003369e-5
0.57724251497006,-5.558156000000001e-05,0.57724251497006,-4.528930000000001e-05,0.57724251497006,-4.377779924999999e-05,0.4656433079786373,-2.01935538209302e-5
0.5828862275449102,-5.405172e-05,0.5828862275449102,-4.5507062000000006e-05,0.5828862275449102,-4.341775525000001e-05,0.46981620842399285,-2.08030149852442e-5
0.5885374251497006,-5.507701e-05,0.5885374251497006,-4.582944000000001e-05,0.5885374251497006,-4.410614600000002e-05,0.47398910886934836,-2.14288511275842e-5
0.5941946107784432,-5.3535903999999994e-05,0.5941946107784432,-4.627944e-05,0.5941946107784432,-4.411851437499999e-05,0.47816200931470393,-2.20712236259657e-5
0.5998562874251497,-5.4726790000000005e-05,0.5998562874251497,-4.8497175999999995e-05,0.5998562874251497,-4.7123193125e-05,0.48233490976005944,-2.27302878090027e-5
0.6055239520958084,-5.485987e-05,0.6055239520958084,-5.054554500000001e-05,0.6055239520958084,-4.6948644187499986e-05,0.486507810205415,-2.34061927656032e-5
0.6111976047904192,-5.571835000000001e-05,0.6111976047904192,-5.2938029999999996e-05,0.6111976047904192,-4.5905619499999986e-05,0.49068071065077057,-2.40990811578829e-5
0.616877245508982,-5.74543e-05,0.616877245508982,-5.374862600000001e-05,0.616877245508982,-4.693436305624998e-05,0.494853611096126,-2.4809089037299e-5
0.622561377245509,-5.9641167000000004e-05,0.622561377245509,-5.552247e-05,0.622561377245509,-4.856498264812501e-05,0.4990265115414816,-2.55363456644487e-5
0.628252994011976,-6.074211939999999e-05,0.628252994011976,-5.797093999999999e-05,0.628252994011976,-4.904440146874998e-05,0.5031994119868372,-2.62809733323378e-5
0.6339491017964072,-6.29685686e-05,0.6339491017964072,-5.987645e-05,0.6339491017964072,-4.8817961125000005e-05,0.5073723124321926,-2.70430871931665e-5
0.6396511976047905,-6.208636499999999e-05,0.6396511976047905,-5.930474e-05,0.6396511976047905,-4.975483898750001e-05,0.5115452128775482,-2.78227950898148e-5
0.6453607784431137,-6.244072e-05,0.6453607784431137,-5.9250220000000005e-05,0.6453607784431137,-5.1773652256249995e-05,0.5157181133229037,-2.86201973906926e-5
0.6510733532934132,-6.340928190000001e-05,0.6510733532934132,-6.064399e-05,0.6510733532934132,-5.261690547499999e-05,0.5198910137682593,-2.94353868291262e-5
0.6567934131736528,-6.3758365e-05,0.6567934131736528,-6.198051e-05,0.6567934131736528,-5.255791463750001e-05,0.5240639142136148,-3.0268448347333e-5
0.6625194610778443,-6.3782161e-05,0.6625194610778443,-6.281315e-05,0.6625194610778443,-5.217101000000001e-05,0.5282368146589703,-3.11194589446081e-5
0.6682500000000001,-6.486906000000001e-05,0.6682500000000001,-6.399767e-05,0.6682500000000001,-5.3394167463750004e-05,0.5324097151043259,-3.19884875301666e-5
0.6739880239520958,-6.582342e-05,0.6739880239520958,-6.309185999999999e-05,0.6739880239520958,-5.448767324999998e-05,0.5365826155496813,-3.28755947813423e-5
0.6797305389221557,-6.753892e-05,0.6797305389221557,-6.451174e-05,0.6797305389221557,-5.524896831249999e-05,0.5407555159950369,-3.37808330059226e-5
0.6854790419161677,-6.85593e-05,0.6854790419161677,-6.491103999999999e-05,0.6854790419161677,-5.64599949375e-05,0.5449284164403925,-3.47042460102284e-5
0.6912335329341318,-6.937958e-05,0.6912335329341318,-6.608202000000001e-05,0.6912335329341318,-5.5778486125e-05,0.549101316885748,-3.56458689718904e-5
0.6969940119760479,-6.937505e-05,0.6969940119760479,-6.869509000000001e-05,0.6969940119760479,-5.612632425e-05,0.5532742173311036,-3.66057283183004e-5
0.7027604790419162,-7.101681999999999e-05,0.7027604790419162,-7.016296000000001e-05,0.7027604790419162,-5.713253792499998e-05,0.5574471177764591,-3.75838416101758e-5
0.7085329341317365,-7.116415000000001e-05,0.7085329341317365,-7.099766e-05,0.7085329341317365,-5.73907001875e-05,0.5616200182218146,-3.85802174309392e-5
0.7143098802395209,-7.226776999999999e-05,0.7143098802395209,-7.237765e-05,0.7143098802395209,-5.9389584500000006e-05,0.5657929186671701,-3.95948552812823e-5
0.7200943113772456,-7.240261000000002e-05,0.7200943113772456,-7.520936000000002e-05,0.7200943113772456,-6.073783549999999e-05,0.5699658191125256,-4.0627745479918e-5
0.7258832335329343,-7.288283e-05,0.7258832335329343,-7.472874e-05,0.7258832335329343,-6.085831231250001e-05,0.5741387195578812,-4.16788690698009e-5
0.7316781437125748,-7.351567e-05,0.7316781437125748,-7.500773e-05,0.7316781437125748,-5.981093781250004e-05,0.5783116200032368,-4.27481977304262e-5
0.7374805389221558,-7.383501999999999e-05,0.7374805389221558,-7.608570000000002e-05,0.7374805389221558,-6.0515803687499966e-05,0.5824845204485923,-4.3835693695975e-5
0.7432874251497006,-7.304668999999999e-05,0.7432874251497006,-7.863623000000001e-05,0.7432874251497006,-6.100416175000003e-05,0.5866574208939478,-4.4941309679585e-5
0.7491002994011976,-7.223301000000001e-05,0.7491002994011976,-8.014773999999999e-05,0.7491002994011976,-6.4221523375e-05,0.5908303213393034,-4.60649888037906e-5
0.7549191616766467,-7.270769000000001e-05,0.7549191616766467,-8.101118e-05,0.7549191616766467,-6.460841199999997e-05,0.5950032217846589,-4.72066645368998e-5
0.7607440119760479,-7.161870000000001e-05,0.7607440119760479,-8.3605643e-05,0.7607440119760479,-6.627776037500003e-05,0.5991761222300144,-4.83662606360344e-5
0.7665748502994013,-7.106612e-05,0.7665748502994013,-8.407961300000001e-05,0.7665748502994013,-6.642844393749998e-05,0.6033490226753699,-4.95436910960216e-5
0.7724116766467065,-7.218392e-05,0.7724116766467065,-8.486663199999999e-05,0.7724116766467065,-6.613042275e-05,0.6075219231207254,-5.07388601049038e-5
0.7782544910179641,-7.17983e-05,0.7782544910179641,-8.6003742e-05,0.7782544910179641,-6.602083800000001e-05,0.611694823566081,-5.19516620059477e-5
0.7841017964071857,-7.071357e-05,0.7841017964071857,-8.906841400000001e-05,0.7841017964071857,-6.687067500000004e-05,0.6158677240114365,-5.31819812656613e-5
0.7899565868263473,-6.9266973e-05,0.7899565868263473,-9.085377300000001e-05,0.7899565868263473,-6.748190500000003e-05,0.6200406244567921,-5.44296924486798e-5
0.7958173652694611,-6.904429499999999e-05,0.7958173652694611,-9.4263164e-05,0.7958173652694611,-6.794466593750001e-05,0.6242135249021475,-5.569466019909e-5
0.801682634730539,-7.0034832e-05,0.801682634730539,-9.5966331e-05,0.801682634730539,-6.903325674999995e-05,0.6283864253475031,-5.69767392280561e-5
0.8075553892215569,-7.0817327e-05,0.8075553892215569,-9.721984e-05,0.8075553892215569,-6.833923143750002e-05,0.6325593257928587,-5.8275774308115e-5
0.813434131736527,-7.1704807e-05,0.813434131736527,-9.847546e-05,0.813434131736527,-6.86014889375e-05,0.6367322262382142,-5.95916002741622e-5
0.8193173652694611,-7.2903271e-05,0.8193173652694611,-9.842531300000002e-05,0.8193173652694611,-6.844170631249996e-05,0.6409051266835698,-6.09240420306686e-5
0.8252080838323353,-7.3871093e-05,0.8252080838323353,-9.8716507e-05,0.8252080838323353,-6.671225600000001e-05,0.6450780271289253,-6.2272914565783e-5
0.8311032934131737,-7.5285368e-05,0.8311032934131737,-9.910325699999999e-05,0.8311032934131737,-6.62913780375e-05,0.6492509275742808,-6.36380229718166e-5
0.8370059880239521,-7.605043000000001e-05,0.8370059880239521,-0.00010066296200000001,0.8370059880239521,-6.76470158125e-05,0.6534238280196364,-6.50191624721018e-5
0.8429131736526946,-7.591236999999999e-05,0.8429131736526946,-0.000101427376,0.8429131736526946,-6.773604197124999e-05,0.6575967284649918,-6.64161184548844e-5
0.8488278443113773,-7.620523000000001e-05,0.8488278443113773,-0.00010236454200000004,0.8488278443113773,-6.762814205249998e-05,0.6617696289103474,-6.782866651303e-5
0.854747005988024,-7.482423e-05,0.854747005988024,-0.0001031653,0.854747005988024,-6.706135275000004e-05,0.6659425293557029,-6.92565724908687e-5
0.8606736526946108,-7.375233999999999e-05,0.8606736526946108,-0.00010345377000000001,0.8606736526946108,-6.584444591250001e-05,0.6701154298010584,-7.06995925370821e-5
0.8666047904191617,-7.441719e-05,0.8666047904191617,-0.00010406158900000001,0.8666047904191617,-6.52966426875e-05,0.674288330246414,-7.21574731640442e-5
0.8725419161676646,-7.514554000000001e-05,0.8725419161676646,-0.00010508483599999999,0.8725419161676646,-6.402283474999999e-05,0.6784612306917696,-7.36299513137367e-5
0.8784865269461078,-7.426399999999998e-05,0.8784865269461078,-0.0001050954,0.8784865269461078,-6.429206700000003e-05,0.6826341311371251,-7.51167544297556e-5
0.884437125748503,-7.520395e-05,0.884437125748503,-0.00010577706099999999,0.884437125748503,-6.445334300000003e-05,0.6868070315824806,-7.66176005357108e-5
0.8903922155688623,-7.439999999999999e-05,0.8903922155688623,-0.00010735794,0.8903922155688623,-6.402878337500003e-05,0.6909799320278361,-7.81321983198529e-5
0.8963547904191618,-7.481909e-05,0.8963547904191618,-0.00010850157000000002,0.8963547904191618,-6.337514675000002e-05,0.6951528324731917,-7.96602472257415e-5
0.9023218562874252,-7.494698000000001e-05,0.9023218562874252,-0.00010766865,0.9023218562874252,-6.396668524999994e-05,0.6993257329185473,-8.12014375492737e-5
0.9082964071856289,-7.578414999999999e-05,0.9082964071856289,-0.00010970824,0.9082964071856289,-6.495687550000002e-05,0.7034986333639027,-8.27554505412662e-5
0.9142769461077845,-7.507729e-05,0.9142769461077845,-0.00011061795,0.9142769461077845,-6.436760300000003e-05,0.7076715338092583,-8.43219585164935e-5
0.9202619760479043,-7.568789e-05,0.9202619760479043,-0.00011127262999999999,0.9202619760479043,-6.371336412499999e-05,0.7118444342546139,-8.59006249682851e-5
0.9262544910179641,-7.602198e-05,0.9262544910179641,-0.00011213278999999999,0.9262544910179641,-6.215880724999997e-05,0.7160173346999693,-8.74911046889164e-5
0.9322529940119761,-7.568312e-05,0.9322529940119761,-0.00011235976,0.9322529940119761,-6.342932937499998e-05,0.7201902351453249,-8.9093043895838e-5
0.9382574850299401,-7.525906e-05,0.9382574850299401,-0.00011470512000000002,0.9382574850299401,-6.34810706875e-05,0.7243631355906803,-9.07060803634311e-5
0.9442679640718563,-7.496213e-05,0.9442679640718563,-0.00011495895999999999,0.9442679640718563,-6.4349596025e-05,0.7285360360360359,-9.23298435601314e-5
0.9502844311377247,-7.419392000000001e-05,0.9502844311377247,-0.00011460765,0.9502844311377247,-6.463250881249993e-05,0.7327089364813915,-9.39639547912188e-5
0.956306886227545,-7.3546365e-05,0.956306886227545,-0.00011498699,0.956306886227545,-6.509259512499999e-05,0.736881836926747,-9.56080273467187e-5
0.9623353293413174,-7.438410800000001e-05,0.9623353293413174,-0.00011531766999999999,0.9623353293413174,-6.470519887500003e-05,0.7410547373721026,-9.72616666545412e-5
0.9683697604790419,-7.301573200000001e-05,0.9683697604790419,-0.00011632742,0.9683697604790419,-6.598259850000001e-05,0.745227637817458,-9.8924470438698e-5
0.9744101796407186,-7.3322105e-05,0.9744101796407186,-0.00011650095000000003,0.9744101796407186,-6.51972046875e-05,0.7494005382628136,-0.000100596028882461
0.9804580838323353,-7.23941737e-05,0.9804580838323353,-0.00011750044999999999,0.9804580838323353,-6.513776199999997e-05,0.7535734387081692,-0.000102275924796498
0.9865104790419161,-7.231646599999998e-05,0.9865104790419161,-0.00011718650000000001,0.9865104790419161,-6.382870124999999e-05,0.7577463391535247,-0.000103963733791415
0.9925703592814372,-7.1763121e-05,0.9925703592814372,-0.00011674040000000001,0.9925703592814372,-6.320180493749996e-05,0.7619192395988803,-0.000105659024455325
0.9986347305389223,-7.020901199999998e-05,0.9986347305389223,-0.00011888935999999999,0.9986347305389223,-6.2854486e-05,0.7660921400442358,-0.000107361358535522
1.0047065868263474,-6.936078500000001e-05,1.0047065868263474,-0.00011925580999999998,1.0047065868263474,-6.1949898e-05,0.7702650404895913,-0.000109070291124614
1.0107844311377245,-6.8327487e-05,1.0107844311377245,-0.00011893136,1.0107844311377245,-6.315399581249996e-05,0.7744379409349468,-0.000110785370850949
1.016868263473054,-6.7779155e-05,1.016868263473054,-0.00011857670999999999,1.016868263473054,-6.2030597375e-05,0.7786108413803023,-0.000112506140072924
1.0229580838323353,-6.7770168e-05,1.0229580838323353,-0.00011915603,1.0229580838323353,-6.095382637500004e-05,0.7827837418256579,-0.000114232135077389
1.029053892215569,-6.719955500000001e-05,1.029053892215569,-0.00012046986000000001,1.029053892215569,-6.0898202312500003e-05,0.7869566422710134,-0.000115962886281731
1.0351571856287427,-6.7539145e-05,1.0351571856287427,-0.00012118777000000002,1.0351571856287427,-6.323497349999996e-05,0.7911295427163689,-0.00011769791843957
1.0412649700598804,-6.616502500000001e-05,1.0412649700598804,-0.00012086749,1.0412649700598804,-6.346332200625002e-05,0.7953024431617245,-0.000119436750850036
1.0473802395209582,-6.5526674e-05,1.0473802395209582,-0.00012119298999999999,1.0473802395209582,-6.24130675e-05,0.7994753436070801,-0.000121178897570379
1.0535,-6.4356897e-05,1.0535,-0.00012031896000000001,1.0535,-6.160705312499997e-05,0.8036482440524356,-0.0001229238676316
1.0596272455089821,-6.3301892e-05,1.0596272455089821,-0.00011882020000000002,1.0596272455089821,-6.08251105e-05,0.8078211444977911,-0.000124671165257403
1.0657604790419162,-6.259989199999999e-05,1.0657604790419162,-0.00011991606999999999,1.0657604790419162,-5.899282931250003e-05,0.8119940449431466,-0.000126420290085721
1.0718997005988025,-6.021936899999998e-05,1.0718997005988025,-0.00012065415999999996,1.0718997005988025,-5.8626983812499976e-05,0.8161669453885022,-0.000128170737393277
1.0780464071856288,-6.003005000000001e-05,1.0780464071856288,-0.00012046014999999999,1.0780464071856288,-5.806064212499999e-05,0.8203398458338578,-0.000129921998322435
1.0841976047904192,-5.8940381e-05,1.0841976047904192,-0.00011958427999999999,1.0841976047904192,-5.6875290750000024e-05,0.8245127462792133,-0.00013167356011058
1.0903562874251498,-5.7778536e-05,1.0903562874251498,-0.00011962567,1.0903562874251498,-5.631933893749996e-05,0.8286856467245688,-0.000133424906321902
1.0965209580838324,-5.583885600000001e-05,1.0965209580838324,-0.00012013164,1.0965209580838324,-5.56032428125e-05,0.8328585471699244,-0.000135175517080956
1.102690119760479,-5.442551900000001e-05,1.102690119760479,-0.00011936453999999999,1.102690119760479,-5.535938468750002e-05,0.8370314476152798,-0.000136924869308411
1.108868263473054,-5.3639198e-05,1.108868263473054,-0.00011801143000000002,1.108868263473054,-5.524658631249998e-05,0.8412043480606354,-0.000138672436958477
1.115050898203593,-5.1508273e-05,1.115050898203593,-0.00011774487000000002,1.115050898203593,-5.504748635624996e-05,0.8453772485059909,-0.000140417691257903
1.1212395209580839,-5.030183e-05,1.1212395209580839,-0.00011745737,1.1212395209580839,-5.432091443749998e-05,0.8495501489513464,-0.000142160100946531
1.1274356287425151,-5.0237582e-05,1.1274356287425151,-0.00011637143,1.1274356287425151,-5.3251465e-05,0.853723049396702,-0.000143899132518927
1.1336377245508982,-4.94598464e-05,1.1336377245508982,-0.00011652685000000001,1.1336377245508982,-5.213070948125003e-05,0.8578959498420575,-0.00014563425046743
1.1398458083832335,-4.7670074999999994e-05,1.1398458083832335,-0.00011548965000000001,1.1398458083832335,-5.1990311937499996e-05,0.8620688502874131,-0.000147364917525846
1.146059880239521,-4.57397641e-05,1.146059880239521,-0.00011575619999999998,1.146059880239521,-4.9670844e-05,0.8662417507327687,-0.000149090594914192
1.1522814371257486,-4.3497856399999995e-05,1.1522814371257486,-0.00011449472,1.1522814371257486,-4.7712267374999995e-05,0.8704146511781241,-0.000150810742583823
1.1585074850299402,-4.2383318999999997e-05,1.1585074850299402,-0.00011299104999999998,1.1585074850299402,-4.6490279106250024e-05,0.8745875516234797,-0.000152524819463338
1.164741017964072,-4.06130554e-05,1.164741017964072,-0.00011189359000000001,1.164741017964072,-4.5222838437500026e-05,0.8787604520688352,-0.000154232283704461
1.1709805389221557,-3.943342e-05,1.1709805389221557,-0.00010929638,1.1709805389221557,-4.5535917625e-05,0.8829333525141908,-0.000155932592928296
1.1772260479041918,-3.84024372e-05,1.1772260479041918,-0.00010891105999999999,1.1772260479041918,-4.407128799999997e-05,0.8871062529595464,-0.000157625204471514
1.1834790419161678,-3.6665884500000005e-05,1.1834790419161678,-0.0001080596,1.1834790419161678,-4.281370962500001e-05,0.8912791534049018,-0.000159309575632329
1.1897380239520958,-3.5298681e-05,1.1897380239520958,-0.000106799,1.1897380239520958,-4.2059850499999995e-05,0.8954520538502573,-0.000160985163916112
1.196002994011976,-3.378389e-05,1.196002994011976,-0.00010629834000000001,1.196002994011976,-4.0720466893750004e-05,0.8996249542956128,-0.00016265142728065
1.2022739520958086,-3.1278850999999996e-05,1.2022739520958086,-0.00010407547999999999,1.2022739520958086,-3.9109143625e-05,0.9037978547409684,-0.000164307824380713
1.2085508982035928,-2.9665841e-05,1.2085508982035928,-0.000102453924,1.2085508982035928,-3.805574404375001e-05,0.907970755186324,-0.000165953814811673
1.2148353293413174,-2.9484046000000003e-05,1.2148353293413174,-0.00010105888800000001,1.2148353293413174,-3.91818979375e-05,0.9121436556316794,-0.000167588859352402
1.2211257485029943,-2.80206448e-05,1.2211257485029943,-0.000100086763,1.2211257485029943,-3.97667015625e-05,0.916316556077035,-0.000169212420206881
1.227422155688623,-2.67015122e-05,1.227422155688623,-9.851794699999999e-05,1.227422155688623,-3.933787954375001e-05,0.9204894565223906,-0.000170823961244751
1.2337245508982035,-2.3790747e-05,1.2337245508982035,-9.8166291e-05,1.2337245508982035,-3.8498043749999984e-05,0.9246623569677461,-0.000172422948240265
1.2400344311377245,-2.3203663000000005e-05,1.2400344311377245,-9.770109214000001e-05,1.2400344311377245,-3.691348212500001e-05,0.9288352574131017,-0.000174008849109811
1.2463502994011977,-2.0707253999999998e-05,1.2463502994011977,-9.4422976e-05,1.2463502994011977,-3.600654737500003e-05,0.9330081578584571,-0.000175581134147755
1.252672155688623,-1.9395916e-05,1.252672155688623,-9.251125700000001e-05,1.252672155688623,-3.574955323124999e-05,0.9371810583038127,-0.000177139276260425
1.2590014970059882,-1.6981376999999997e-05,1.2590014970059882,-9.0797788e-05,1.2590014970059882,-3.493142093749999e-05,0.9413539587491683,-0.000178682751198121
1.2653368263473055,-1.5025957999999998e-05,1.2653368263473055,-8.813807500000001e-05,1.2653368263473055,-3.258826850625001e-05,0.9455268591945238,-0.000180211037785035
1.2716781437125748,-1.2745350000000002e-05,1.2716781437125748,-8.6271674e-05,1.2716781437125748,-3.20113419375e-05,0.9496997596398793,-0.000181723618146949
1.2780254491017964,-1.0356799999999999e-05,1.2780254491017964,-8.4019851e-05,1.2780254491017964,-3.1897534062500024e-05,0.9538726600852347,-0.00018321997793656
1.2843802395209583,-8.961309999999999e-06,1.2843802395209583,-8.141034999999999e-05,1.2843802395209583,-3.139245831249999e-05,0.9580455605305903,-0.000184699606556294
1.290741017964072,-6.4321e-06,1.290741017964072,-7.940850999999999e-05,1.290741017964072,-3.11076463125e-05,0.9622184609759459,-0.000186161997378482
1.2971077844311378,-3.915630000000001e-06,1.2971077844311378,-7.646926e-05,1.2971077844311378,-2.977946343749999e-05,0.9663913614213014,-0.000187606647962811
1.3034820359281438,-1.576431e-06,1.3034820359281438,-7.378499e-05,1.3034820359281438,-2.9630279499999994e-05,0.9705642618666569,-0.000189033060270948
1.3098607784431138,4.508829999999995e-07,1.3098607784431138,-7.148104999999999e-05,1.3098607784431138,-2.84181395e-05,0.9747371623120125,-0.000190440740878054
1.316248502994012,2.644083e-06,1.316248502994012,-6.899763000000001e-05,1.316248502994012,-2.8226732062499992e-05,0.978910062757368,-0.00019182920118137
1.3226407185628744,4.900250700000001e-06,1.3226407185628744,-6.599076e-05,1.3226407185628744,-2.5694394375000005e-05,0.9830829632027236,-0.000193197957605413
1.3290404191616767,7.6451276e-06,1.3290404191616767,-6.296334e-05,1.3290404191616767,-2.489732681250002e-05,0.9872558636480792,-0.000194546531803951
1.3354461077844313,9.174155999999999e-06,1.3354461077844313,-6.10892e-05,1.3354461077844313,-2.4605111875000013e-05,0.9914287640934346,-0.000195874450858559
1.341859281437126,1.0764959e-05,1.341859281437126,-5.910864e-05,1.341859281437126,-2.236569824999998e-05,0.9956016645387902,-0.000197181247473593
1.3482769461077844,1.2990944999999998e-05,1.3482769461077844,-5.6465626000000015e-05,1.3482769461077844,-2.1085609312499997e-05,0.9997745649841457,-0.000198466460167572
1.3547020958083833,1.6540320000000003e-05,1.3547020958083833,-5.3407638910000005e-05,1.3547020958083833,-1.870929309375e-05,1.0039474654295013,-0.000199729633460752
1.3611347305389223,1.843456e-05,1.3611347305389223,-5.1015714e-05,1.3611347305389223,-1.846090893750001e-05,1.0081203658748568,-0.000200970318059092
1.3675733532934131,2.1318175e-05,1.3675733532934131,-4.8205500000000005e-05,1.3675733532934131,-1.7809535124999998e-05,1.0122932663202122,-0.000202188071033993
1.3740179640718564,2.3450097000000003e-05,1.3740179640718564,-4.6197607999999995e-05,1.3740179640718564,-1.7352980812500004e-05,1.016466166765568,-0.000203382455998334
1.3804700598802395,2.5395718e-05,1.3804700598802395,-4.3446144e-05,1.3804700598802395,-1.4886618287500003e-05,1.0206390672109233,-0.000204553043278294
1.386928143712575,2.7875306000000004e-05,1.386928143712575,-4.1375059e-05,1.386928143712575,-1.4014263937500008e-05,1.024811967656279,-0.000205699410080979
1.3933922155688623,3.0261379e-05,1.3933922155688623,-3.8097989000000003e-05,1.3933922155688623,-1.2303075500000004e-05,1.0289848681016345,-0.000206821140658025
1.3998622754491017,3.2647781000000004e-05,1.3998622754491017,-3.5743417999999997e-05,1.3998622754491017,-1.1379291356250004e-05,1.03315776854699,-0.000207917826464564
1.4063398203592814,3.4757058000000005e-05,1.4063398203592814,-3.3480143e-05,1.4063398203592814,-1.0106341374999997e-05,1.0373306689923456,-0.000208989066314168
1.4128248502994014,3.7147446e-05,1.4128248502994014,-3.06094944e-05,1.4128248502994014,-8.579157825000007e-06,1.041503569437701,-0.000210034466529091
1.4193158682634732,3.9571887e-05,1.4193158682634732,-2.803374e-05,1.4193158682634732,-7.704497656250001e-06,1.0456764698830567,-0.000211053641086224
1.425812874251497,4.1616666e-05,1.425812874251497,-2.5394442000000004e-05,1.425812874251497,-7.376668687499996e-06,1.0498493703284122,-0.000212046211758327
1.432315868263473,4.424722199999999e-05,1.432315868263473,-2.2430057000000003e-05,1.432315868263473,-6.4318854812500004e-06,1.0540222707737676,-0.000213011808250716
1.4388263473053893,4.643845400000001e-05,1.4388263473053893,-1.9583242000000004e-05,1.4388263473053893,-5.844523143750001e-06,1.058195171219123,-0.000213950068333373
1.4453443113772455,4.9459662000000006e-05,1.4453443113772455,-1.6431714999999998e-05,1.4453443113772455,-5.130159812500001e-06,1.0623680716644788,-0.000214860637968186
1.451868263473054,5.226850599999999e-05,1.451868263473054,-1.3814308e-05,1.451868263473054,-4.375629562499996e-06,1.0665409721098342,-0.00021574317143162
1.4583982035928145,5.446083699999999e-05,1.4583982035928145,-1.1346681099999999e-05,1.4583982035928145,-3.831659124999997e-06,1.07071387255519,-0.000216597331432451
1.464934131736527,5.6734144e-05,1.464934131736527,-8.563808999999997e-06,1.464934131736527,-2.7493655187499947e-06,1.0748867730005454,-0.000217422789224742
1.4714775449101798,5.914561000000001e-05,1.4714775449101798,-4.912828000000001e-06,1.4714775449101798,-2.7416688750000028e-06,1.0790596734459008,-0.00021821922471609
1.4780284431137725,6.151006e-05,1.4780284431137725,-1.5030379999999996e-06,1.4780284431137725,-2.2494310000000007e-06,1.0832325738912565,-0.000218986326570654
1.4845853293413176,6.365766e-05,1.4845853293413176,2.4191970000000015e-06,1.4845853293413176,-1.0406186875000033e-06,1.087405474336612,-0.000219723792307691
1.4911482035928145,6.597338e-05,1.4911482035928145,6.4453299999999995e-06,1.4911482035928145,-2.3363562500000225e-07,1.0915783747819676,-0.000220431328394813
1.4977245508982036,6.822994000000001e-05,1.4977245508982036,9.204757999999999e-06,1.4977245508982036,8.291461249999992e-07,1.095751275227323,-0.000221108650336526
1.5042964071856288,7.100199e-05,1.5042964071856288,1.3144628000000001e-05,1.5042964071856288,1.2627881562500001e-06,1.0999241756726785,-0.000221755482757693
1.5108832335329343,7.415404000000001e-05,1.5108832335329343,1.5729458800000004e-05,1.5108832335329343,2.587708437500001e-06,1.1040970761180342,-0.000222371559482077
1.5174700598802395,7.728204699999998e-05,1.5174700598802395,1.9441829e-05,1.5174700598802395,4.938611812499998e-06,1.1082699765633897,-0.000222956623605855
1.5240718562874251,8.0938237e-05,1.5240718562874251,2.307483e-05,1.5240718562874251,5.755340687499998e-06,1.1124428770087453,-0.000223510427566211
1.5306736526946108,8.354246499999999e-05,1.5306736526946108,2.67610039e-05,1.5306736526946108,6.911330456250004e-06,1.1166157774541006,-0.000224032733204858
1.5372754491017966,8.67261826e-05,1.5372754491017966,2.9846872779999997e-05,1.5372754491017966,6.943818375000005e-06,1.1207886778994562,-0.000224523311826705
1.5438922155688624,9.0335712e-05,1.5438922155688624,3.3400989400000004e-05,1.5438922155688624,9.024603618750002e-06,1.1249615783448117,-0.00022498194425341
1.5505239520958085,9.264166200000001e-05,1.5505239520958085,3.7012359e-05,1.5505239520958085,1.0540559500000008e-05,1.1291344787901674,-0.000225408420872075
1.5571556886227544,9.574675e-05,1.5571556886227544,4.0784848e-05,1.5571556886227544,1.1337474749999995e-05,1.1333073792355228,-0.000225802541678897
1.5637874251497006,9.826684e-05,1.5637874251497006,4.4060868e-05,1.5637874251497006,1.2858492249999994e-05,1.1374802796808783,-0.000226164116318007
1.5704341317365271,0.00010053144,1.5704341317365271,4.7522869999999997e-05,1.5704341317365271,1.3723908250000002e-05,1.141653180126234,-0.000226492964115217
1.5770808383233534,0.00010335852999999999,1.5770808383233534,5.182997999999999e-05,1.5770808383233534,1.3210099187500004e-05,1.1458260805715894,-0.000226788914107031
1.58374251497006,0.0001065086,1.58374251497006,5.446916e-05,1.58374251497006,1.3986174062499997e-05,1.149998981016945,-0.000227051805064681
1.5904041916167666,0.00010893019,1.5904041916167666,5.812942000000001e-05,1.5904041916167666,1.4866724843749998e-05,1.1541718814623005,-0.000227281485513387
1.597065868263473,0.00011134561000000001,1.597065868263473,6.1521e-05,1.597065868263473,1.6300556750000005e-05,1.158344781907656,-0.000227477813746735
1.60374251497006,0.00011383079,1.60374251497006,6.482114999999999e-05,1.60374251497006,1.763441565625e-05,1.1625176823530117,-0.00022764065783633
1.610434131736527,0.00011592127,1.610434131736527,6.845532999999999e-05,1.610434131736527,1.9827033249999998e-05,1.1666905827983671,-0.000227769895636716
1.6171257485029942,0.00011889300000000002,1.6171257485029942,7.292128e-05,1.6171257485029942,2.0703564749999998e-05,1.1708634832437228,-0.000227865414785512
1.623817365269461,0.00012168078000000001,1.623817365269461,7.66705e-05,1.623817365269461,2.0825937249999997e-05,1.1750363836890783,-0.000227927112698958
1.6305239520958084,0.00012468285,1.6305239520958084,7.99542e-05,1.6305239520958084,2.1395068125000007e-05,1.1792092841344337,-0.000227954896562853
1.6372305389221558,0.00012785452,1.6372305389221558,8.294092999999999e-05,1.6372305389221558,2.2465841812500013e-05,1.1833821845797892,-0.000227948683318825
1.6439520958083833,0.00013039394,1.6439520958083833,8.637094000000001e-05,1.6439520958083833,2.3475801624999993e-05,1.1875550850251448,-0.000227908399646278
1.6506736526946109,0.00013190988,1.6506736526946109,8.9210365e-05,1.6506736526946109,2.454654207500001e-05,1.1917279854705003,-0.000227833981939582
1.6574101796407188,0.00013469101000000003,1.6574101796407188,9.2554056e-05,1.6574101796407188,2.542180957499999e-05,1.195900885915856,-0.000227725376281116
1.6641467065868265,0.00013729218,1.6641467065868265,9.740885850000001e-05,1.6641467065868265,2.703613175000002e-05,1.2000737863612114,-0.00022758253840985
1.6708982035928144,0.00013993642,1.6708982035928144,0.00010121925300000001,1.6708982035928144,2.776491225000002e-05,1.204246686806567,-0.000227405433685554
1.6776497005988025,0.00014315881000000002,1.6776497005988025,0.000105838189,1.6776497005988025,2.9230671593749986e-05,1.2084195872519226,-0.000227194037048927
1.6844011976047903,0.00014583747000000003,1.6844011976047903,0.00011000855000000002,1.6844011976047903,2.9716264625000015e-05,1.212592487697278,-0.000226948332977384
1.6911676646706588,0.00014857854,1.6911676646706588,0.00011348563999999999,1.6911676646706588,3.0924908750000025e-05,1.2167653881426337,-0.000226668315436906
1.697934131736527,0.00015144536,1.697934131736527,0.00011771876999999999,1.697934131736527,3.218334256250002e-05,1.2209382885879891,-0.000226353987829701
1.7047155688622755,0.00015406298,1.7047155688622755,0.00012125476999999999,1.7047155688622755,3.291267862499999e-05,1.2251111890333448,-0.000226005362937982
1.7115119760479043,0.00015635339,1.7115119760479043,0.00012532122,1.7115119760479043,3.3964182937499996e-05,1.2292840894787003,-0.000225622462863767
1.7182934131736527,0.00015965311,1.7182934131736527,0.00013007225,1.7182934131736527,3.4711932125e-05,1.2334569899240555,-0.000225205318964964
1.7251047904191616,0.00016243726,1.7251047904191616,0.00013386570000000001,1.7251047904191616,3.58658070625e-05,1.2376298903694114,-0.000224753971787583
1.7319011976047907,0.00016552564999999998,1.7319011976047907,0.00013684789,1.7319011976047907,3.654528893750001e-05,1.2418027908147666,-0.000224268470994327
1.7387125748502994,0.00016869902999999998,1.7387125748502994,0.00014111875,1.7387125748502994,3.6997997562500003e-05,1.2459756912601223,-0.00022374887528957
1.7455389221556887,0.00017161081999999997,1.7455389221556887,0.00014431992999999998,1.7455389221556887,3.825106511875e-05,1.2501485917054778,-0.000223195252340831
1.7523652694610778,0.00017404535000000002,1.7523652694610778,0.00014753814000000002,1.7523652694610778,3.854718268750001e-05,1.2543214921508332,-0.000222607678696765
1.7592065868263473,0.00017694199999999997,1.7592065868263473,0.00015160498,1.7592065868263473,3.9671984625000016e-05,1.258494392596189,-0.000221986239701782
1.7660479041916168,0.00017920630999999999,1.7660479041916168,0.00015502677000000002,1.7660479041916168,4.019057404375e-05,1.2626672930415443,-0.000221331029407496
1.7728892215568863,0.00018163206,1.7728892215568863,0.00015870408000000002,1.7728892215568863,4.1137496875e-05,1.2668401934869,-0.000220642150480769
1.779745508982036,0.00018404116,1.779745508982036,0.00016218399,1.779745508982036,4.229423318125001e-05,1.2710130939322555,-0.000219919714108893
1.7866017964071856,0.00018681727,1.7866017964071856,0.00016591617,1.7866017964071856,4.325067618750002e-05,1.275185994377611,-0.000219163839901548
1.7934730538922157,0.00018861970999999999,1.7934730538922157,0.00016940589,1.7934730538922157,4.4443091249999996e-05,1.2793588948229666,-0.000218374655789855
1.8003592814371259,0.00019088308,1.8003592814371259,0.00017249521,1.8003592814371259,4.5260631937499966e-05,1.283531795268322,-0.000217552297922687
1.807230538922156,0.00019374741000000002,1.807230538922156,0.00017512762,1.807230538922156,4.700125450000002e-05,1.2877046957136777,-0.00021669691056009
1.814131736526946,0.00019640679000000003,1.814131736526946,0.00017797646999999998,1.814131736526946,4.7578873968749995e-05,1.2918775961590332,-0.000215808645964064
1.8210179640718565,0.00019789209999999998,1.8210179640718565,0.00018186784,1.8210179640718565,4.899518525000001e-05,1.2960504966043886,-0.000214887664286732
1.827934131736527,0.00020030203,1.827934131736527,0.00018515882999999998,1.827934131736527,4.9838164375e-05,1.3002233970497443,-0.00021393413345612
1.8348353293413175,0.00020171344999999995,1.8348353293413175,0.00018885174,1.8348353293413175,5.04464510625e-05,1.3043962974950998,-0.00021294822905935
1.841751497005988,0.00020422696000000005,1.841751497005988,0.00019262794999999996,1.841751497005988,5.174762138749997e-05,1.3085691979404555,-0.000211930134223642
1.848682634730539,0.0002067373,1.848682634730539,0.00019618309999999998,1.848682634730539,5.2949798712499985e-05,1.312742098385811,-0.000210880039495106
1.8556137724550898,0.00020948170000000002,1.8556137724550898,0.0001990722,1.8556137724550898,5.366256231249999e-05,1.3169149988311664,-0.000209798142715197
1.862544910179641,0.00021154709999999998,1.862544910179641,0.0002029854,1.862544910179641,5.4373763e-05,1.321087899276522,-0.00020868464889546
1.869491017964072,0.00021336270000000003,1.869491017964072,0.0002070649,1.869491017964072,5.601890312500001e-05,1.3252607997218775,-0.000207539770089937
1.8764520958083835,0.0002161507,1.8764520958083835,0.00021013310000000002,1.8764520958083835,5.68493065625e-05,1.3294337001672332,-0.000206363725266038
1.883413173652695,0.000218543,1.883413173652695,0.0002133783,1.883413173652695,5.714162181250001e-05,1.3336066006125886,-0.000205156740173426
1.890374251497006,0.0002208,1.890374251497006,0.0002164927,1.890374251497006,5.9351124187499986e-05,1.337779501057944,-0.000203919047211309
1.8973502994011977,0.0002230554,1.8973502994011977,0.00021948469999999998,1.8973502994011977,6.10339503125e-05,1.3419524015032998,-0.000202650885294141
1.9043263473053893,0.00022521110000000002,1.9043263473053893,0.00022373339999999997,1.9043263473053893,6.14970945625e-05,1.3461253019486552,-0.000201352499715764
1.911317365269461,0.00022796819999999996,1.911317365269461,0.00022715720000000003,1.911317365269461,6.257920687499998e-05,1.3502982023940109,-0.000200024142012244
1.9183233532934132,0.0002307886,1.9183233532934132,0.00022987030000000001,1.9183233532934132,6.334484375250003e-05,1.3544711028393663,-0.000198666069823238
1.9253143712574852,0.00023359740000000002,1.9253143712574852,0.0002332893,1.9253143712574852,6.432320756250003e-05,1.3586440032847216,-0.000197278546752297
1.932320359281437,0.00023565770000000003,1.932320359281437,0.0002368346,1.932320359281437,6.47062546875e-05,1.3628169037300772,-0.000195861842225909
1.9393413173652696,0.0002376371,1.9393413173652696,0.00024061080000000002,1.9393413173652696,6.490620893750001e-05,1.3669898041754327,-0.000194416231351491
1.946362275449102,0.00024025280000000002,1.946362275449102,0.00024418890000000004,1.946362275449102,6.599929850000003e-05,1.3711627046207882,-0.000192941994774535
1.9533982035928146,0.0002423022,1.9533982035928146,0.00024719459999999994,1.9533982035928146,6.663038125e-05,1.3753356050661438,-0.000191439418534693
1.9604341317365273,0.00024401839999999998,1.9604341317365273,0.0002507735,1.9604341317365273,6.797045718750002e-05,1.3795085055114993,-0.000189908793921255
1.9674850299401196,0.0002457181,1.9674850299401196,0.0002540482,1.9674850299401196,6.775692375e-05,1.383681405956855,-0.000188350417327759
1.9745359281437127,0.0002475977,1.9745359281437127,0.00025668420000000004,1.9745359281437127,6.7861748125e-05,1.3878543064022104,-0.000186764590106146
1.9815868263473055,0.00024974649999999997,1.9815868263473055,0.00025936650000000003,1.9815868263473055,6.879805187500002e-05,1.3920272068475659,-0.000185151618420193
1.9886526946107785,0.000251905,1.9886526946107785,0.0002628212,1.9886526946107785,7.027474224999997e-05,1.3962001072929215,-0.000183511813098687
1.995733532934132,0.0002548957,1.995733532934132,0.0002661173,1.995733532934132,7.071491843749995e-05,1.400373007738277,-0.000181845489488089
2.002814371257485,0.00025746279999999997,2.002814371257485,0.0002694812,2.002814371257485,7.135623579912503e-05,1.4045459081836327,-0.000180152967304977
2.0098952095808382,0.00026009009999999996,2.0098952095808382,0.00027218909999999997,2.0098952095808382,7.22596338375e-05,1.4087188086289881,-0.000178434570488246
2.016991017964072,0.0002611335,2.016991017964072,0.0002752189,2.016991017964072,7.342227695312501e-05,1.4128917090743436,-0.000176690627051215
2.024101796407186,0.0002636922,2.024101796407186,0.0002780918,2.024101796407186,7.512041937500002e-05,1.4170646095196993,-0.000174921468933657
2.0312125748502994,0.00026570060000000005,2.0312125748502994,0.0002805301,2.0312125748502994,7.609268187499997e-05,1.4212375099650547,-0.000173127431853956
2.0383233532934133,0.0002674757,2.0383233532934133,0.00028341769999999997,2.0383233532934133,7.681945406249995e-05,1.4254104104104104,-0.000171308855161133
2.0454491017964074,0.00026903210000000003,2.0454491017964074,0.0002861472,2.0454491017964074,7.802835668750002e-05,1.4295833108557658,-0.000169466081687325
2.0525748502994015,0.0002713493,2.0525748502994015,0.0002889612,2.0525748502994015,7.816285243750001e-05,1.4337562113011213,-0.000167599457600389
2.0597155688622757,0.00027327039999999996,2.0597155688622757,0.0002917509,2.0597155688622757,7.901221508437503e-05,1.437929111746477,-0.000165709332256775
2.06685628742515,0.00027500499999999993,2.06685628742515,0.0002942375,2.06685628742515,7.988558532499997e-05,1.4421020121918324,-0.000163796058054974
2.0740119760479043,0.0002766065,2.0740119760479043,0.0002976145,2.0740119760479043,8.049261599999998e-05,1.446274912637188,-0.000161859990289223
2.081182634730539,0.0002788573,2.081182634730539,0.0003000616,2.081182634730539,8.16296476875e-05,1.4504478130825436,-0.000159901487003926
2.0883383233532937,0.0002809822,2.0883383233532937,0.0003024233,2.0883383233532937,8.194378356249998e-05,1.454620713527899,-0.000157920908848556
2.0955239520958084,0.0002838287,2.0955239520958084,0.0003057205,2.0955239520958084,8.261472436249997e-05,1.4587936139732547,-0.000155918618933326
2.102694610778443,0.0002853774,2.102694610778443,0.00030888480000000005,2.102694610778443,8.325114525624999e-05,1.4629665144186101,-0.000153894982685519
2.1098952095808383,0.0002871932999999999,2.1098952095808383,0.00031267660000000005,2.1098952095808383,8.419061568750001e-05,1.4671394148639658,-0.000151850367706631
2.1170808383233535,0.0002889671,2.1170808383233535,0.0003155005,2.1170808383233535,8.571224093750006e-05,1.4713123153093213,-0.000149785143630422
2.124281437125749,0.00029069590000000003,2.124281437125749,0.00031766979999999997,2.124281437125749,8.690236175000001e-05,1.4754852157546765,-0.000147699681981831
2.1314970059880243,0.0002923022,2.1314970059880243,0.000320881,2.1314970059880243,8.785073693750003e-05,1.4796581162000322,-0.000145594356036925
2.1387125748502993,0.0002939886,2.1387125748502993,0.00032327829999999997,2.1387125748502993,8.868802408999998e-05,1.4838310166453876,-0.000143469540683762
2.145943113772455,0.00029598330000000004,2.145943113772455,0.0003258267,2.145943113772455,8.948129075000001e-05,1.4880039170907433,-0.000141325612284563
2.153173652694611,0.0002978582,2.153173652694611,0.0003284161,2.153173652694611,8.990689843562504e-05,1.4921768175360988,-0.000139162948538796
2.160419161676647,0.0003000478,2.160419161676647,0.0003311199,2.160419161676647,9.050794356249998e-05,1.4963497179814542,-0.000136981928347618
2.1676646706586826,0.0003014305,2.1676646706586826,0.0003334105,2.1676646706586826,9.1254174125e-05,1.50052261842681,-0.000134782931679522
2.1749101796407184,0.0003032626,2.1749101796407184,0.0003357157,2.1749101796407184,9.147360399999995e-05,1.5046955188721653,-0.000132566339437196
2.182185628742515,0.0003047887,2.182185628742515,0.0003383272,2.182185628742515,9.17386074375e-05,1.508868419317521,-0.000130332533325936
2.1894461077844314,0.0003062569,2.1894461077844314,0.0003406808,2.1894461077844314,9.217625075e-05,1.5130413197628765,-0.000128081895723192
2.1967215568862275,0.00030788770000000004,2.1967215568862275,0.0003429607,2.1967215568862275,9.2153308e-05,1.517214220208232,-0.000125814809549795
2.204011976047904,0.0003091782,2.204011976047904,0.00034530430000000005,2.204011976047904,9.247037120625004e-05,1.5213871206535876,-0.000123531658142461
2.211302395209581,0.00031085460000000004,2.211302395209581,0.00034765789999999995,2.211302395209581,9.3422565579375e-05,1.525560021098943,-0.000121232825127997
2.2185928143712577,0.0003123071,2.2185928143712577,0.00034994679999999996,2.2185928143712577,9.473377143750001e-05,1.5297329215442987,-0.000118918694298914
2.2259131736526947,0.0003137494,2.2259131736526947,0.00035229419999999997,2.2259131736526947,9.5192484875e-05,1.5339058219896542,-0.000116589649490762
2.2332185628742516,0.000315772,2.2332185628742516,0.00035435810000000007,2.2332185628742516,9.604789881875002e-05,1.5380787224350096,-0.000114246074461044
2.2405389221556886,0.0003170813,2.2405389221556886,0.0003565348,2.2405389221556886,9.681054681249997e-05,1.5422516228803653,-0.000111888352769796
2.2478742514970063,0.00031859430000000005,2.2478742514970063,0.0003585821,2.2478742514970063,9.780117010624998e-05,1.5464245233257208,-0.000109516867661914
2.2552095808383235,0.0003201276,2.2552095808383235,0.0003610506,2.2552095808383235,9.89578151875e-05,1.5505974237710765,-0.000107132001951176
2.2625449101796407,0.00032174779999999994,2.2625449101796407,0.0003629471,2.2625449101796407,9.987383025e-05,1.554770324216432,-0.000104734137906111
2.2698952095808385,0.0003229784,2.2698952095808385,0.0003651533,2.2698952095808385,0.00010014987768749998,1.5589432246617874,-0.000102323657137573
2.277260479041916,0.0003243713,2.277260479041916,0.0003672383,2.277260479041916,0.00010048583199999998,1.563116125107143,-9.99009404881786e-5
2.284625748502994,0.0003255735,2.284625748502994,0.0003696671,2.284625748502994,0.00010172965737499995,1.5672890255524985,-9.74663679236258e-5
2.291991017964072,0.0003261422,2.291991017964072,0.00037189440000000003,2.291991017964072,0.00010221491299999996,1.5714619259978542,-9.50203184258815e-5
2.29937125748503,0.0003272983,2.29937125748503,0.00037436589999999997,2.29937125748503,0.00010247461591875004,1.5756348264432096,-9.25631698882415e-5
2.3067664670658683,0.0003287767,2.3067664670658683,0.00037686729999999996,2.3067664670658683,0.00010277793462500004,1.579807726888565,-9.0095299012326e-5
2.3141616766467066,0.0003299482,2.3141616766467066,0.00037851709999999996,2.3141616766467066,0.00010335541562500009,1.5839806273339208,-8.76170812070176e-5
2.321556886227545,0.0003311937,2.321556886227545,0.0003808113,2.321556886227545,0.00010396360493749993,1.5881535277792762,-8.51288904894037e-5
2.3289670658682633,0.0003319637,2.3289670658682633,0.0003830973,2.3289670658682633,0.00010449278012499995,1.5923264282246319,-8.26310993875883e-5
2.3363922155688623,0.000333328,2.3363922155688623,0.00038474559999999996,2.3363922155688623,0.00010463377718749996,1.5964993286699873,-8.01240788456183e-5
2.3438173652694614,0.00033478079999999996,2.3438173652694614,0.0003867868,2.3438173652694614,0.00010461490433125006,1.6006722291153426,-7.76081981303666e-5
2.35125748502994,0.00033576989999999996,2.35125748502994,0.0003888646,2.35125748502994,0.00010462463891250005,1.6048451295606982,-7.50838247403856e-5
2.3586976047904193,0.0003372102,2.3586976047904193,0.00039117329999999997,2.3586976047904193,0.00010484650393750001,1.6090180300060537,-7.25513243169123e-5
2.366137724550898,0.00033822830000000004,2.366137724550898,0.0003929775,2.366137724550898,0.00010537089690624996,1.6131909304514094,-7.00110605567842e-5
2.373592814371258,0.00033992350000000007,2.373592814371258,0.00039462129999999994,2.373592814371258,0.00010585809246874997,1.6173638308967648,-6.7463395127482e-5
2.381062874251497,0.00034108010000000004,2.381062874251497,0.0003963575,2.381062874251497,0.00010636478884374997,1.6215367313421203,-6.49086875842554e-5
2.3885329341317365,0.0003422195,2.3885329341317365,0.00039765830000000005,2.3885329341317365,0.00010670021478624999,1.625709631787476,-6.23472952892187e-5
2.396002994011976,0.000343353,2.396002994011976,0.00039914670000000004,2.396002994011976,0.00010678654311874994,1.6298825322328314,-5.97795733325702e-5
2.4034880239520957,0.0003442259,2.4034880239520957,0.0004007633,2.4034880239520957,0.00010745953775000001,1.634055432678187,-5.72058744559743e-5
2.410988023952096,0.0003454999,2.410988023952096,0.0004023932,2.410988023952096,0.00010780053435562491,1.6382283331235425,-5.46265489777849e-5
2.418488023952096,0.00034668040000000006,2.418488023952096,0.0004037115,2.418488023952096,0.00010822155171250005,1.642401233568898,-5.20419447206096e-5
2.4260029940119763,0.0003477958,2.4260029940119763,0.00040534580000000005,2.4260029940119763,0.00010869916806874997,1.6465741340142537,-4.94524069407291e-5
2.4335179640718563,0.00034908249999999997,2.4335179640718563,0.00040708410000000003,2.4335179640718563,0.00010943020726875,1.6507470344596091,-4.68582782598094e-5
2.4410329341317367,0.00035014810000000003,2.4410329341317367,0.00040855320000000004,2.4410329341317367,0.00010991331622499996,1.6549199349049648,-4.42598985984192e-5
2.4485628742514973,0.0003507787,2.4485628742514973,0.00041034679999999997,2.4485628742514973,0.00011034196941874997,1.6590928353503203,-4.16576051118853e-5
2.456107784431138,0.00035170859999999993,2.456107784431138,0.0004118392,2.456107784431138,0.00011075937343750001,1.6632657357956757,-3.90517321280297e-5
2.4636526946107784,0.00035259120000000004,2.4636526946107784,0.0004133355,2.4636526946107784,0.00011118368843750002,1.6674386362410314,-3.64426110870268e-5
2.4712125748502993,0.0003535765,2.4712125748502993,0.0004147558,2.4712125748502993,0.00011191647220624996,1.6716115366863868,-3.38305704833041e-5
2.4787724550898202,0.0003539806,2.4787724550898202,0.0004158035,2.4787724550898202,0.00011252720093749997,1.6757844371317425,-3.12159358094972e-5
2.486332335329341,0.00035442339999999995,2.486332335329341,0.00041712629999999997,2.486332335329341,0.00011297340768125,1.679957337577098,-2.8599029502451e-5
2.4939221556886233,0.00035527029999999997,2.4939221556886233,0.00041862820000000006,2.4939221556886233,0.00011297056543749999,1.6841302380224534,-2.59801708911543e-5
2.5014970059880244,0.0003559573,2.5014970059880244,0.00042022000000000007,2.5014970059880244,0.00011357222468750001,1.688303138467809,-2.3359676146846e-5
2.5090868263473056,0.00035648760000000005,2.5090868263473056,0.0004218375,2.5090868263473056,0.00011448917789375003,1.6924760389131646,-2.07378582349638e-5
2.516691616766467,0.0003568147,2.516691616766467,0.00042315650000000006,2.516691616766467,0.00011443425105000004,1.6966489393585202,-1.81150268691744e-5
2.524296407185629,0.0003577576,2.524296407185629,0.0004247209,2.524296407185629,0.00011480237580625001,1.7008218398038757,-1.54914884673755e-5
2.531916167664671,0.0003585992,2.531916167664671,0.0004260219000000001,2.531916167664671,0.00011516706719249998,1.7049947402492311,-1.28675461095926e-5
2.5395359281437124,0.00035972620000000006,2.5395359281437124,0.0004273141,2.5395359281437124,0.00011540313667499995,1.7091676406945868,-1.02434994979423e-5
2.547170658682635,0.00036052310000000005,2.547170658682635,0.00042881789999999994,2.547170658682635,0.00011589476606250003,1.7133405411399423,-7.61964491833102e-6
2.5548053892215568,0.00036096460000000006,2.5548053892215568,0.00043013339999999994,2.5548053892215568,0.00011631944335062505,1.717513441585298,-4.99627520433966e-6
2.5624550898203595,0.0003613401,2.5624550898203595,0.0004313196,2.5624550898203595,0.00011665679190624996,1.7216863420306532,-2.3736797026812e-6
2.5701047904191614,0.00036182470000000003,2.5701047904191614,0.00043236209999999997,2.5701047904191614,0.00011719160505000005,1.7258592424760086,2.47855759165538e-7
2.5777694610778443,0.0003626043,2.5777694610778443,0.00043337899999999996,2.5777694610778443,0.00011740023514375002,1.7300321429213643,2.86804890362756e-6
2.5854491017964074,0.0003632078,2.5854491017964074,0.00043472490000000003,2.5854491017964074,0.00011807330430625005,1.7342050433667198,5.48662103188501e-6
2.59311377245509,0.00036431899999999994,2.59311377245509,0.00043594830000000007,2.59311377245509,0.00011844292245687493,1.7383779438120754,8.10329705080073e-6
2.600808383233533,0.000364952,2.600808383233533,0.0004373606,2.600808383233533,0.00011875068362500003,1.742550844257431,1.07178054981481e-5
2.6085029940119764,0.00036586949999999996,2.6085029940119764,0.0004385824,2.6085029940119764,0.00011867217244375,1.7467237447027864,1.33298785659855e-5
2.616197604790419,0.00036660930000000005,2.616197604790419,0.0004397287,2.616197604790419,0.00011883411468749997,1.750896645148142,1.59392521222998e-5
2.6239071856287426,0.00036729140000000003,2.6239071856287426,0.0004410354,2.6239071856287426,0.00011925759172499997,1.7550695455934975,1.8545665730992e-5
2.631631736526946,0.000367762,2.631631736526946,0.0004422136,2.631631736526946,0.00011964919099999995,1.7592424460388532,2.11488626700344e-5
2.6393562874251497,0.00036854330000000003,2.6393562874251497,0.0004436479,2.6393562874251497,0.00012012750931874997,1.7634153464842086,2.3748589948019e-5
2.6470808383233537,0.0003691481,2.6470808383233537,0.00044469719999999993,2.6470808383233537,0.00012062822425624993,1.767588246929564,2.63445983190315e-5
2.6548203592814374,0.0003699124,2.6548203592814374,0.00044586690000000004,2.6548203592814374,0.00012073197758749993,1.7717611473749197,2.89366422958671e-5
2.6625748502994013,0.00037047099999999993,2.6625748502994013,0.000446442,2.6625748502994013,0.00012120576018749999,1.7759340478202752,3.15244801616831e-5
2.6703293413173657,0.00037123060000000005,2.6703293413173657,0.00044745449999999997,2.6703293413173657,0.00012145762200000002,1.7801069482656309,3.41078739799833e-5
2.6780838323353295,0.0003718657,2.6780838323353295,0.0004487423,2.6780838323353295,0.00012176679675,1.7842798487109863,3.66865896031394e-5
2.685853293413174,0.0003724623,2.685853293413174,0.00044962279999999995,2.685853293413174,0.00012243282517500004,1.7884527491563418,3.92603966792622e-5
2.6936377245508987,0.0003732744000000001,2.6936377245508987,0.0004506226,2.6936377245508987,0.00012305987900000003,1.7926256496016975,4.18290686577053e-5
2.701422155688623,0.000374046,2.701422155688623,0.0004513985999999999,2.701422155688623,0.00012305780294999996,1.796798550047053,4.4392382792977e-5
2.7092215568862277,0.00037503640000000006,2.7092215568862277,0.0004523226,2.7092215568862277,0.00012303014040625001,1.8009714504924086,4.6950120147174e-5
2.7170209580838325,0.00037509490000000006,2.7170209580838325,0.0004534523,2.7170209580838325,0.0001231452460625,1.805144350937764,4.95020655911495e-5
2.7248353293413174,0.00037550759999999996,2.7248353293413174,0.0004540479,2.7248353293413174,0.00012357089618749998,1.8093172513831195,5.20480078040487e-5
2.732649700598803,0.00037573289999999997,2.732649700598803,0.0004548763,2.732649700598803,0.000124130184870625,1.8134901518284752,5.45877392716852e-5
2.740479041916168,0.00037603660000000004,2.740479041916168,0.0004561442,2.740479041916168,0.00012477628164875006,1.8176630522738306,5.71210562834354e-5
2.748308383233533,0.0003763251,2.748308383233533,0.0004570417,2.748308383233533,0.00012499868303124994,1.8218359527191863,5.9647758927829e-5
2.756152694610779,0.0003768349,2.756152694610779,0.0004582981,2.756152694610779,0.00012499986818750007,1.8260088531645418,6.21676510869298e-5
2.7640119760479043,0.0003773209,2.7640119760479043,0.0004591474,2.7640119760479043,0.00012525960612499995,1.8301817536098972,6.46805404293569e-5
2.77187125748503,0.0003776102000000001,2.77187125748503,0.0004598545,2.77187125748503,0.00012509844962500005,1.8343546540552529,6.71862384020824e-5
2.7797305389221556,0.0003778863,2.7797305389221556,0.0004605048,2.7797305389221556,0.00012552254364374995,1.8385275545006081,6.96845602211129e-5
2.787604790419162,0.0003784733,2.787604790419162,0.00046125949999999995,2.787604790419162,0.00012583594699375,1.842700454945964,7.21753248608785e-5
2.795494011976048,0.00037913210000000005,2.795494011976048,0.00046240100000000003,2.795494011976048,0.00012566216712500005,1.8468733553913192,7.46583550425391e-5
2.8033832335329345,0.00037943709999999997,2.8033832335329345,0.0004630536000000001,2.8033832335329345,0.00012606474015625002,1.8510462558366747,7.71334772211134e-5
2.8112724550898203,0.00037971230000000003,2.8112724550898203,0.00046410090000000004,2.8112724550898203,0.00012596185401875004,1.8552191562820304,7.96005215715868e-5
2.819176646706587,0.00037943110000000004,2.819176646706587,0.00046455849999999996,2.819176646706587,0.0001258528921062499,1.8593920567273858,8.20593219739073e-5
2.827095808383234,0.0003796082,2.827095808383234,0.00046535009999999993,2.827095808383234,0.0001264321948187501,1.8635649571727415,8.45097159969074e-5
2.83501497005988,0.0003800355,2.83501497005988,0.00046611330000000004,2.83501497005988,0.00012678953104687497,1.867737857618097,8.6951544881304e-5
2.8429491017964073,0.0003802843,2.8429491017964073,0.0004666071,2.8429491017964073,0.0001270969946725,1.8719107580634524,8.93846535216218e-5
2.8508832335329344,0.00038086299999999995,2.8508832335329344,0.0004671769,2.8508832335329344,0.0001272919610000001,1.876083658508808,9.18088904472558e-5
2.8588323353293417,0.000381516,2.8588323353293417,0.00046785329999999995,2.8588323353293417,0.000127433130825,1.8802565589541635,9.42241078025305e-5
2.8667814371257485,0.00038201359999999994,2.8667814371257485,0.0004683341000000001,2.8667814371257485,0.00012779143225000002,1.884429459399519,9.66301613258592e-5
2.874745508982036,0.00038234339999999997,2.874745508982036,0.0004692151,2.874745508982036,0.00012780300088125008,1.8886023598448747,9.90269103281634e-5
2.8827245508982036,0.00038279229999999996,2.8827245508982036,0.00047029450000000007,2.8827245508982036,0.00012806579272500005,1.8927752602902301,0.00010141421767021
2.890703592814371,0.00038298080000000005,2.890703592814371,0.00047104039999999996,2.890703592814371,0.00012879631274999992,1.8969481607355858,0.000103791949739386
2.8986826347305388,0.00038353510000000004,2.8986826347305388,0.0004716493999999999,2.8986826347305388,0.00012890665993750002,1.9011210611809413,0.000106159976425477
2.906676646706587,0.00038358019999999997,2.906676646706587,0.00047230450000000006,2.906676646706587,0.00012907625531250003,1.9052939616262967,0.000108518171095866
2.914685628742515,0.0003836991,2.914685628742515,0.00047322019999999996,2.914685628742515,0.000129393664375,1.9094668620716524,0.000110866410569812
2.922694610778443,0.00038407759999999996,2.922694610778443,0.0004739236999999999,2.922694610778443,0.00012962598537499999,1.9136397625170078,0.000113204575092147
2.930718562874252,0.0003844813,2.930718562874252,0.00047459469999999997,2.930718562874252,0.00012982659993750006,1.9178126629623635,0.000115532548306292
2.93874251497006,0.000384445,2.93874251497006,0.0004753231,2.93874251497006,0.00012969635124999998,1.921985563407719,0.000117850217226524
2.9467814371257486,0.00038511100000000005,2.9467814371257486,0.00047609649999999997,2.9467814371257486,0.00013034496574999997,1.9261584638530744,0.000120157472209668
2.9548203592814373,0.0003856332,2.9548203592814373,0.00047649249999999997,2.9548203592814373,0.0001303679502499999,1.93033136429843,0.000122454206926235
2.9628742514970066,0.00038578790000000005,2.9628742514970066,0.00047700060000000004,2.9628742514970066,0.00013054625675000013,1.9345042647437856,0.000124740318330877
2.970928143712575,0.0003858392,2.970928143712575,0.00047758390000000005,2.970928143712575,0.00013109285381250006,1.9386771651891412,0.000127015706632356
2.978997005988024,0.00038611159999999995,2.978997005988024,0.0004781607,2.978997005988024,0.00013131642218750008,1.9428500656344967,0.000129280275262934
2.9870658682634734,0.00038621429999999995,2.9870658682634734,0.0004788797,2.9870658682634734,0.00013130531906249996,1.9470229660798521,0.000131533930847361
2.9951646706586827,0.0003864084,2.9951646706586827,0.00047923970000000003,2.9951646706586827,0.00013135409331250004,1.9511958665252078,0.000133776583171249
3.003248502994012,0.00038642760000000005,3.003248502994012,0.00047965049999999993,3.003248502994012,0.00013141169380624995,1.9553687669705633,0.00013600814514905
3.0113473053892217,0.000386922,3.0113473053892217,0.00048032179999999997,3.0113473053892217,0.00013143427226874996,1.959541667415919,0.000138228532791632
3.0194610778443116,0.0003872102,3.0194610778443116,0.000480911,3.0194610778443116,0.00013167638993125003,1.9637145678612742,0.000140437665173346
3.027574850299401,0.00038710129999999993,3.027574850299401,0.00048120789999999997,3.027574850299401,0.00013179480911875,1.9678874683066296,0.000142635464398877
3.0357035928143716,0.0003869241,3.0357035928143716,0.00048160449999999996,3.0357035928143716,0.00013204130043125003,1.9720603687519853,0.000144821855569497
3.0438323353293413,0.000387161,3.0438323353293413,0.0004822527,3.0438323353293413,0.00013236357366874996,1.9762332691973408,0.000146996766749218
3.0519760479041915,0.00038737099999999996,3.0519760479041915,0.00048280849999999994,3.0519760479041915,0.00013250877556250003,1.9804061696426964,0.00014916012893044
3.060119760479042,0.0003873852,3.060119760479042,0.0004834275000000001,3.060119760479042,0.00013270184102500004,1.984579070088052,0.000151311875999356
3.068278443113772,0.00038742059999999996,3.068278443113772,0.0004837483,3.068278443113772,0.00013293250625000006,1.9887519705334074,0.00015345194470115
3.076452095808383,0.0003874986,3.076452095808383,0.00048445020000000005,3.076452095808383,0.00013324914500000001,1.992924870978763,0.000155580274604843
3.084625748502994,0.00038760460000000004,3.084625748502994,0.00048507680000000003,3.084625748502994,0.00013339754256250008,1.9970977714241185,0.000157696808067946
3.0928143712574854,0.0003878105,3.0928143712574854,0.00048556140000000005,3.0928143712574854,0.00013356828006249994,2.001270671869474,0.00015980149020087
3.101002994011976,0.0003878592,3.101002994011976,0.0004859901,3.101002994011976,0.00013372019770625004,2.00544357231483,0.000161894268831189
3.1091916167664673,0.00038804670000000004,3.1091916167664673,0.0004863603,3.1091916167664673,0.00013357923887499993,2.009616472760185,0.000163975094467688
3.1174101796407188,0.00038814759999999997,3.1174101796407188,0.00048674060000000003,3.1174101796407188,0.0001336795630625,2.0137893732055407,0.000166043920264272
3.12561377245509,0.0003879795,3.12561377245509,0.0004872853,3.12561377245509,0.00013378124443749994,2.017962273650896,0.000168100701983673
3.1338473053892217,0.00038807239999999997,3.1338473053892217,0.00048765160000000007,3.1338473053892217,0.00013377590299999996,2.022135174096252,0.000170145397961175
3.1420808383233534,0.0003881852,3.1420808383233534,0.0004880331999999999,3.1420808383233534,0.00013398721087500004,2.0263080745416073,0.000172177969068045
3.150314371257485,0.00038836469999999995,3.150314371257485,0.0004885387999999999,3.150314371257485,0.00013419199862500005,2.0304809749869626,0.00017419837867512
3.1585628742514973,0.0003882154,3.1585628742514973,0.0004888908999999999,3.1585628742514973,0.00013467173638124995,2.0346538754323182,0.000176206592616051
3.1668263473053893,0.0003882842,3.1668263473053893,0.0004893867000000001,3.1668263473053893,0.00013499684820312497,2.038826775877674,0.000178202579150722
3.1750898203592812,0.0003883271,3.1750898203592812,0.0004898019999999999,3.1750898203592812,0.0001348925167125,2.0429996763230296,0.000180186308928499
3.1833682634730542,0.00038811349999999994,3.1833682634730542,0.0004901272999999999,3.1833682634730542,0.0001352401854375,2.047172576768385,0.000182157754951561
3.1916467065868264,0.0003883508,3.1916467065868264,0.0004905107999999999,3.1916467065868264,0.000135251931125,2.0513454772137405,0.000184116892538148
3.199940119760479,0.0003881384,3.199940119760479,0.0004906605,3.199940119760479,0.0001354431304375,2.055518377659096,0.000186063699285803
3.208233532934132,0.0003878622,3.208233532934132,0.0004910444,3.208233532934132,0.00013578975341874995,2.0596912781044514,0.00018799815503476
3.2165419161676647,0.00038778559999999996,3.2165419161676647,0.0004915168000000001,3.2165419161676647,0.000136137372825,2.063864178549807,0.000189920241831272
3.224865269461078,0.0003878152,3.224865269461078,0.0004918007,3.224865269461078,0.00013625880561875004,2.0680370789951628,0.000191829943891018
3.2331886227544913,0.00038783480000000004,3.2331886227544913,0.0004920384,3.2331886227544913,0.00013647663475,2.072209979440518,0.000193727247562579
3.241526946107785,0.00038790730000000005,3.241526946107785,0.0004923981,3.241526946107785,0.00013635643237499992,2.0763828798858737,0.000195612141291053
3.2498652694610777,0.0003880352,3.2498652694610777,0.0004928513,3.2498652694610777,0.00013644793635000005,2.0805557803312293,0.000197484615581632
3.258218562874252,0.00038806,3.258218562874252,0.0004932345999999999,3.258218562874252,0.00013652920843750001,2.084728680776585,0.000199344662963434
3.2665718562874253,0.000387864,3.2665718562874253,0.0004933386,3.2665718562874253,0.00013649058585000007,2.0889015812219403,0.000201192277953392
3.2749401197604793,0.0003877481,3.2749401197604793,0.0004935825,3.2749401197604793,0.0001365762147725001,2.093074481667296,0.000203027457020268
3.2833083832335332,0.00038791749999999995,3.2833083832335332,0.0004939796999999999,3.2833083832335332,0.00013663181625187505,2.0972473821126516,0.000204850198548834
3.291691616766467,0.0003881164,3.291691616766467,0.0004942589000000001,3.291691616766467,0.00013647840452937505,2.101420282558007,0.000206660502804173
3.3000898203592812,0.0003882069,3.3000898203592812,0.0004946093,3.3000898203592812,0.00013654749702625,2.1055931830033625,0.000208458371896183
3.308488023952096,0.0003885473,3.308488023952096,0.0004949137000000001,3.308488023952096,0.00013670074176250004,2.109766083448718,0.000210243809744283
3.3169011976047904,0.0003885202,3.3169011976047904,0.0004951907,3.3169011976047904,0.00013672747634375,2.1139389838940734,0.000212016822042238
3.3253143712574853,0.0003886203999999999,3.3253143712574853,0.0004953538000000001,3.3253143712574853,0.00013681923143750002,2.118111884339429,0.000213777416223173
3.3337425149700604,0.00038852920000000005,3.3337425149700604,0.0004954865999999999,3.3337425149700604,0.00013700322139375,2.1222847847847848,0.000215525601424943
3.342185628742515,0.0003886353,3.342185628742515,0.0004957484,3.342185628742515,0.00013694641985,2.1264576852301404,0.000217261388455546
3.3506287425149703,0.00038862540000000006,3.3506287425149703,0.0004959784,3.3506287425149703,0.00013707844345624997,2.1306305856754957,0.000218984789758793
3.3590718562874256,0.0003885359,3.3590718562874256,0.0004961357,3.3590718562874256,0.00013709948511875009,2.1348034861208514,0.000220695819380318
3.367529940119761,0.00038856360000000007,3.367529940119761,0.0004963041,3.367529940119761,0.00013720863845625005,2.138976386566207,0.000222394492933728
3.3760029940119765,0.00038839530000000003,3.3760029940119765,0.0004964376000000001,3.3760029940119765,0.000137453315775,2.1431492870115623,0.000224080827567002
3.384491017964072,0.00038856260000000005,3.384491017964072,0.0004967792,3.384491017964072,0.000137525610751875,2.147322187456918,0.000225754841929211
3.3929640718562872,0.0003887926999999999,3.3929640718562872,0.0004968962,3.3929640718562872,0.00013753785136874993,2.151495087902273,0.000227416556137481
3.401467065868264,0.0003886749,3.401467065868264,0.0004970850999999999,3.401467065868264,0.0001374909988625,2.155667988347629,0.000229065991744167
3.40997005988024,0.00038857729999999997,3.40997005988024,0.0004973688999999999,3.40997005988024,0.0001375081444375,2.1598408887929845,0.000230703171704341
3.418488023952096,0.00038868649999999997,3.418488023952096,0.0004975657000000001,3.418488023952096,0.0001377735774375,2.1640137892383398,0.000232328120343685
3.427005988023952,0.0003884915,3.427005988023952,0.000497771,3.427005988023952,0.00013786359422500002,2.1681866896836954,0.00023394086332639
3.4355239520958087,0.000388529,3.4355239520958087,0.0004979262,3.4355239520958087,0.00013792402342500005,2.172359590129051,0.000235541427623639
3.444071856287425,0.00038829740000000004,3.444071856287425,0.0004982061,3.444071856287425,0.00013813979087500005,2.1765324905744063,0.000237129841482286
3.4526197604790423,0.0003881011,3.4526197604790423,0.0004984983,3.4526197604790423,0.0001382303517125,2.180705391019762,0.000238706134393725
3.4611676646706586,0.0003881897,3.4611676646706586,0.000498949,3.4611676646706586,0.00013849291385,2.1848782914651177,0.000240270337063239
3.469730538922156,0.00038787209999999997,3.469730538922156,0.0004990568,3.469730538922156,0.00013863421187500005,2.1890511919104734,0.000241822481379622
3.478308383233533,0.0003877464,3.478308383233533,0.0004993507,3.478308383233533,0.0001389424623499999,2.1932240923558286,0.000243362600385009
3.4868862275449106,0.0003877073,3.4868862275449106,0.0004994482,3.4868862275449106,0.00013914373356874995,2.1973969928011843,0.000244890728245203
3.4954790419161674,0.0003877242,3.4954790419161674,0.0004995995,3.4954790419161674,0.00013928108503812498,2.20156989324654,0.000246406900220207
3.504071856287425,0.00038757860000000006,3.504071856287425,0.000499632,3.504071856287425,0.00013911430750000001,2.205742793691895,0.000247911152635078
3.512679640718563,0.0003875295,3.512679640718563,0.0004998483000000001,3.512679640718563,0.00013916054564999997,2.209915694137251,0.000249403522851206
3.521302395209581,0.000387603,3.521302395209581,0.0005001058,3.521302395209581,0.00013917094748937508,2.2140885945826065,0.000250884049237909
3.5299251497005986,0.0003875594,3.5299251497005986,0.0005003287,3.5299251497005986,0.00013924332918749998,2.2182614950279618,0.000252352771144243
3.538562874251497,0.00038721729999999997,3.538562874251497,0.0005004325,3.538562874251497,0.00013928721266875005,2.2224343954733174,0.000253809728871343
3.5472005988023954,0.00038715200000000004,3.5472005988023954,0.0005006991,3.5472005988023954,0.0001393768194374999,2.226607295918673,0.000255254963644922
3.5558532934131737,0.00038707680000000003,3.5558532934131737,0.0005006698,3.5558532934131737,0.00013939479396218746,2.230780196364029,0.000256688517588323
3.5645059880239525,0.0003868114,3.5645059880239525,0.0005007647,3.5645059880239525,0.00013966339668125002,2.234953096809384,0.000258110433695714
3.573173652694611,0.00038643169999999993,3.573173652694611,0.0005009261,3.573173652694611,0.00013978124766249995,2.2391259972547397,0.000259520755805742
3.58185628742515,0.000386145,3.58185628742515,0.0005010218,3.58185628742515,0.0001398447650937501,2.2432988977000954,0.000260919528575542
3.5905389221556887,0.0003860218,3.5905389221556887,0.0005012059999999999,3.5905389221556887,0.00014000419593749995,2.2474717981454506,0.000262306797455051
3.599236526946108,0.0003857397,3.599236526946108,0.0005013338,3.599236526946108,0.00014014084787499994,2.2516446985908063,0.000263682608661711
3.6079491017964074,0.00038540929999999996,3.6079491017964074,0.0005016068,3.6079491017964074,0.000140239179625,2.255817599036162,0.000265047009155505
3.616661676646707,0.0003854855,3.616661676646707,0.0005016497,3.616661676646707,0.00014040634799999992,2.259990499481517,0.000266400046614388
3.625374251497006,0.00038562469999999996,3.625374251497006,0.0005018892,3.625374251497006,0.00014047048533749997,2.264163399926873,0.000267741769409989
3.634101796407186,0.0003854473,3.634101796407186,0.0005022054999999999,3.634101796407186,0.00014034122954375002,2.268336300372228,0.000269072226583758
3.6428443113772455,0.00038549619999999994,3.6428443113772455,0.0005022952,3.6428443113772455,0.00014039420912500002,2.2725092008175842,0.000270391467823419
3.6515868263473057,0.0003856403,3.6515868263473057,0.0005026228,3.6515868263473057,0.00014027407990000007,2.2766821012629395,0.000271699543439828
3.6603443113772456,0.0003854201,3.6603443113772456,0.0005027947,3.6603443113772456,0.0001402029180187499,2.2808550017082947,0.000272996504344051
3.6691167664670656,0.00038534500000000005,3.6691167664670656,0.0005030787000000001,3.6691167664670656,0.0001401641916375,2.2850279021536504,0.000274282402025006
3.6778892215568866,0.000385348,3.6778892215568866,0.0005030750999999999,3.6778892215568866,0.00014028582765874994,2.289200802599006,0.000275557288527307
3.686676646706587,0.00038502219999999996,3.686676646706587,0.000502989,3.686676646706587,0.00014037340931250002,2.2933737030443617,0.000276821216429445
3.695464071856288,0.00038482109999999996,3.695464071856288,0.0005031014000000001,3.695464071856288,0.00014040899762499993,2.297546603489717,0.000278074238822474
3.7042664670658683,0.0003844902,3.7042664670658683,0.0005030811,3.7042664670658683,0.00014023300838750006,2.3017195039350726,0.000279316409288904
3.713068862275449,0.0003842142,3.713068862275449,0.0005031573,3.713068862275449,0.00014043780699374997,2.3058924043804283,0.00028054778188196
3.7219011976047907,0.00038412840000000005,3.7219011976047907,0.0005032252999999999,3.7219011976047907,0.00014030566556249996,2.3100653048257835,0.000281768411105299
3.7307185628742516,0.00038395130000000005,3.7307185628742516,0.0005033832999999999,3.7307185628742516,0.0001400574428125,2.314238205271139,0.000282978351892943
3.7395658682634734,0.0003838887,3.7395658682634734,0.0005034929,3.7395658682634734,0.00014016691705624998,2.318411105716495,0.000284177659589611
3.7483982035928145,0.0003835921,3.7483982035928145,0.0005035320999999999,3.7483982035928145,0.00014014623953750006,2.32258400616185,0.000285366389931477
3.7572604790419164,0.0003835323,3.7572604790419164,0.0005036832,3.7572604790419164,0.00014025535819375004,2.326756906607206,0.000286544599027087
3.766122754491018,0.0003833453,3.766122754491018,0.0005039077000000001,3.766122754491018,0.00014021886442874997,2.3309298070525615,0.000287712343338752
3.775,0.0003832036,3.775,0.0005039704,3.775,0.00014021460726875004,2.335102707497917,0.000288869679664336
3.783877245508982,0.0003829753,3.783877245508982,0.0005041838,3.783877245508982,0.00014039067511250003,2.3392756079432724,0.00029001666511917
3.792769461077844,0.00038300660000000007,3.792769461077844,0.0005042631999999999,3.792769461077844,0.00014052373871874992,2.343448508388628,0.000291153357118524
3.801661676646707,0.0003829329,3.801661676646707,0.0005043589,3.801661676646707,0.00014059011676249996,2.3476214088339837,0.000292279813360228
3.8105838323353294,0.0003824413,3.8105838323353294,0.0005045321000000001,3.8105838323353294,0.00014050271875625013,2.351794309279339,0.000293396091807804
3.8194910179640718,0.0003821528,3.8194910179640718,0.0005045693000000001,3.8194910179640718,0.00014054071356249992,2.3559672097246946,0.000294502250673766
3.828428143712575,0.00038222509999999996,3.828428143712575,0.0005046164000000001,3.828428143712575,0.00014080881998750004,2.3601401101700503,0.000295598348403304
3.837350299401198,0.00038211950000000005,3.837350299401198,0.0005047094,3.837350299401198,0.00014077359792499995,2.3643130106154056,0.00029668444365835
3.846302395209581,0.000381863,3.846302395209581,0.0005048215,3.846302395209581,0.00014071639261875,2.3684859110607612,0.000297760595301858
3.855254491017964,0.0003817916000000001,3.855254491017964,0.0005048247000000001,3.855254491017964,0.00014094478012499992,2.372658811506117,0.000298826862382482
3.8642215568862275,0.0003816114,3.8642215568862275,0.0005048763999999999,3.8642215568862275,0.00014095520243749999,2.3768317119514726,0.000299883304119587
3.8731886227544914,0.0003815381,3.8731886227544914,0.0005049259999999999,3.8731886227544914,0.00014111716756250002,2.381004612396828,0.000300929979888366
3.882170658682635,0.0003814297,3.882170658682635,0.0005051055,3.882170658682635,0.00014107733075000004,2.385177512842183,0.000301966949205627
3.8911676646706588,0.0003812512,3.8911676646706588,0.0005051128,3.8911676646706588,0.0001411526515625001,2.389350413287539,0.000302994271715531
3.900164670658683,0.0003811044,3.900164670658683,0.000505253,3.900164670658683,0.00014122160391250003,2.3935233137328944,0.000304012007175875
3.9091616766467068,0.0003810883,3.9091616766467068,0.0005053954,3.9091616766467068,0.00014135820652499994,2.3976962141782505,0.000305020215444547
3.9181886227544913,0.00038089449999999996,3.9181886227544913,0.0005054858,3.9181886227544913,0.0001412040923125,2.4018691146236057,0.000306018956466321
3.9272155688622754,0.00038069570000000004,3.9272155688622754,0.0005056126999999999,3.9272155688622754,0.00014133761458750004,2.406042015068961,0.000307008290259924
3.93624251497006,0.00038050659999999995,3.93624251497006,0.0005056221999999999,3.93624251497006,0.00014136659710625005,2.4102149155143167,0.000307988276905445
3.9452994011976052,0.00038028199999999996,3.9452994011976052,0.0005058736000000001,3.9452994011976052,0.00014143281949999993,2.414387815959673,0.000308958976531959
3.9543413173652695,0.0003800979,3.9543413173652695,0.0005059415,3.9543413173652695,0.00014145791537499986,2.418560716405028,0.000309920449305517
3.963413173652695,0.00037979500000000005,3.963413173652695,0.0005058823,3.963413173652695,0.0001416022844375,2.4227336168503832,0.0003108727554173
3.97248502994012,0.00037966180000000005,3.97248502994012,0.0005060239000000001,3.97248502994012,0.00014175935368750006,2.426906517295739,0.0003118159550722
3.9815568862275454,0.00037944199999999996,3.9815568862275454,0.0005061718999999999,3.9815568862275454,0.0001418383848124999,2.431079417741094,0.000312750108477523
3.9906586826347303,0.0003794291,3.9906586826347303,0.0005062695000000001,3.9906586826347303,0.00014197247593750005,2.4352523181864503,0.000313675275832077
3.999760479041916,0.000379293,3.999760479041916,0.0005063136,3.999760479041916,0.00014192448912499998,2.4394252186318055,0.000314591517315463
4.0088622754491015,0.000379308,4.0088622754491015,0.0005062100999999999,4.0088622754491015,0.00014196901402062497,2.443598119077161,0.000315498893077683
4.017979041916168,0.0003792114,4.017979041916168,0.0005061529,4.017979041916168,0.00014192788574999996,2.4477710195225164,0.000316397463228926
4.027110778443114,0.0003791627000000001,4.027110778443114,0.0005062222,4.027110778443114,0.00014195855793749994,2.451943919967872,0.000317287287829679
4.03624251497006,0.00037912669999999994,4.03624251497006,0.0005062356,4.03624251497006,0.00014190919175000003,2.4561168204132278,0.000318168426881111
4.045389221556886,0.0003789397,4.045389221556886,0.0005062700000000001,4.045389221556886,0.00014212165,2.4602897208585834,0.000319040940315614
4.054550898203593,0.00037863900000000006,4.054550898203593,0.000506433,4.054550898203593,0.00014220128968749996,2.4644626213039387,0.000319904887987613
4.0637125748503,0.0003784736,4.0637125748503,0.0005064122,4.0637125748503,0.00014220562606249998,2.4686355217492943,0.000320760329664803
4.072889221556887,0.0003783288,4.072889221556887,0.0005065085000000001,4.072889221556887,0.00014221849585624997,2.4728084221946496,0.000321607325019253
4.082065868263474,0.00037843,4.082065868263474,0.0005065124000000001,4.082065868263474,0.00014234255579375008,2.4769813226400057,0.000322445933619142
4.09125748502994,0.00037826939999999995,4.09125748502994,0.0005066107,4.09125748502994,0.0001423294228875,2.481154223085361,0.000323276214920449
4.100464071856288,0.00037818650000000004,4.100464071856288,0.0005065791999999999,4.100464071856288,0.00014249507712500001,2.4853271235307166,0.000324098228259038
4.109670658682635,0.000378067,4.109670658682635,0.0005064905,4.109670658682635,0.00014245546374999998,2.489500023976072,0.000324912032842814
4.118892215568862,0.00037817149999999996,4.118892215568862,0.0005064739,4.118892215568862,0.00014250377076250006,2.4936729244214275,0.000325717687744274
4.128128742514971,0.00037807909999999995,4.128128742514971,0.0005064263,4.128128742514971,0.00014250388769375,2.497845824866783,0.00032651525189317
4.137365269461078,0.0003780139,4.137365269461078,0.0005064723,4.137365269461078,0.00014266773506249993,2.502018725312139,0.000327304784069287
4.146616766467067,0.0003777612,4.146616766467067,0.0005064059999999999,4.146616766467067,0.0001426672391875,2.506191625757494,0.000328086342895807
4.155868263473054,0.000377508,4.155868263473054,0.000506301,4.155868263473054,0.0001425995093125,2.5103645262028498,0.000328859986832341
4.165134730538922,0.00037755780000000005,4.165134730538922,0.0005063165999999999,4.165134730538922,0.00014257928718749996,2.514537426648205,0.00032962577416864
4.174416167664671,0.0003774508,4.174416167664671,0.0005063349000000001,4.174416167664671,0.000142582517825,2.518710327093561,0.000330383763018257
4.183697604790419,0.00037723970000000005,4.183697604790419,0.0005064777,4.183697604790419,0.00014277813081249997,2.5228832275389164,0.000331134011312456
,,,,,,2.527056127984272,0.000331876576794316
,,,,,,2.5312290284296273,0.000332611517013061
,,,,,,2.5354019288749825,0.000333338889318542
,,,,,,2.5395748293203386,0.000334058750855905
,,,,,,2.5437477297656943,0.000334771158560465
,,,,,,2.5479206302110495,0.000335476169152728
,,,,,,2.5520935306564048,0.000336173839133518
,,,,,,2.5562664311017604,0.000336864224779541
,,,,,,2.560439331547116,0.000337547382138788
,,,,,,2.564612231992472,0.000338223367026233
,,,,,,2.568785132437827,0.000338892235019751
,,,,,,2.5729580328831827,0.000339554041456224
,,,,,,2.577130933328538,0.000340208841427565
,,,,,,2.581303833773894,0.000340856689777189
,,,,,,2.5854767342192493,0.000341497641096412
,,,,,,2.589649634664605,0.000342131749721145
,,,,,,2.59382253510996,0.000342759069728619
,,,,,,2.597995435555316,0.000343379654934342
,,,,,,2.6021683360006715,0.000343993558889142
,,,,,,2.606341236446027,0.000344600834876291
,,,,,,2.6105141368913825,0.000345201535908978
,,,,,,2.614687037336738,0.000345795714727531
,,,,,,2.6188599377820934,0.000346383423797216
,,,,,,2.6230328382274495,0.000346964715305766
,,,,,,2.6272057386728047,0.000347539641161291
,,,,,,2.6313786391181604,0.0003481082529902
,,,,,,2.6355515395635156,0.00034867060213518
,,,,,,2.6397244400088713,0.000349226739653441
,,,,,,2.643897340454227,0.000349776716314957
,,,,,,2.6480702408995827,0.00035032058260083
,,,,,,2.652243141344938,0.000350858388701829
,,,,,,2.656416041790293,0.000351390184516843
,,,,,,2.660588942235649,0.000351916019651756
,,,,,,2.664761842681005,0.000352435943418058
,,,,,,2.66893474312636,0.000352950004831825
,,,,,,2.6731076435717154,0.000353458252612683
,,,,,,2.677280544017071,0.000353960735182787
,,,,,,2.6814534444624263,0.000354457500666088
,,,,,,2.6856263449077824,0.000354948596887473
,,,,,,2.6897992453531376,0.000355434071372167
,,,,,,2.6939721457984933,0.000355913971345022
,,,,,,2.6981450462438485,0.000356388343730128
,,,,,,2.702317946689204,0.000356857235150297
,,,,,,2.7064908471345595,0.000357320691926668
,,,,,,2.7106637475799156,0.000357778760078535
,,,,,,2.714836648025271,0.000358231485322951
,,,,,,2.7190095484706265,0.000358678913074691
,,,,,,2.7231824489159817,0.000359121088446215
,,,,,,2.7273553493613374,0.000359558056247541
,,,,,,2.731528249806693,0.000359989860986316
,,,,,,2.7357011502520487,0.000360416546867883
,,,,,,2.739874050697404,0.000360838157795635
,,,,,,2.7440469511427596,0.000361254737370998
,,,,,,2.748219851588115,0.00036166632889385
,,,,,,2.752392752033471,0.00036207297536286
,,,,,,2.7565656524788262,0.00036247471947578
,,,,,,2.760738552924182,0.00036287160363004
,,,,,,2.764911453369537,0.000363263669923124
,,,,,,2.7690843538148924,0.000363650960153085
,,,,,,2.7732572542602485,0.000364033515819284
,,,,,,2.777430154705604,0.000364411378122907
,,,,,,2.7816030551509594,0.00036478458796762
,,,,,,2.7857759555963146,0.000365153185960393
,,,,,,2.7899488560416703,0.000365517212412177
,,,,,,2.7941217564870264,0.000365876707338764
,,,,,,2.7982946569323817,0.000366231710461571
,,,,,,2.802467557377737,0.00036658226120857
,,,,,,2.8066404578230926,0.000366928398715174
,,,,,,2.810813358268448,0.000367270161825164
,,,,,,2.814986258713804,0.000367607589091738
,,,,,,2.819159159159159,0.000367940718778466
,,,,,,2.823332059604515,0.000368269588860357
,,,,,,2.82750496004987,0.000368594237024918
,,,,,,2.8316778604952257,0.00036891470067328
,,,,,,2.8358507609405814,0.000369231016921339
,,,,,,2.840023661385937,0.000369543222600819
,,,,,,2.8441965618312923,0.000369851354260632
,,,,,,2.848369462276648,0.000370155448167951
,,,,,,2.8525423627220032,0.000370455540309405
,,,,,,2.8567152631673594,0.0003707516663925
,,,,,,2.8608881636127146,0.000371043861846753
,,,,,,2.8650610640580703,0.000371332161824996
,,,,,,2.8692339645034255,0.000371616601204776
,,,,,,2.873406864948781,0.000371897214589629
,,,,,,2.877579765394137,0.000372174036310441
,,,,,,2.8817526658394925,0.000372447100426797
,,,,,,2.8859255662848478,0.000372716440728404
,,,,,,2.890098466730203,0.000372982090736458
,,,,,,2.8942713671755587,0.000373244083705127
,,,,,,2.898444267620915,0.000373502452622802
,,,,,,2.90261716806627,0.000373757230213834
,,,,,,2.9067900685116252,0.000374008448939646
,,,,,,2.910962968956981,0.000374256141000488
,,,,,,2.915135869402336,0.000374500338336754
,,,,,,2.9193087698476923,0.000374741072630516
,,,,,,2.9234816702930475,0.000374978375306978
,,,,,,2.927654570738403,0.000375212277536058
,,,,,,2.9318274711837584,0.000375442810233845
,,,,,,2.936000371629114,0.00037567000406411
,,,,,,2.9401732720744698,0.00037589388943992
,,,,,,2.9443461725198254,0.000376114496525014
,,,,,,2.9485190729651807,0.000376331855235505
,,,,,,2.9526919734105364,0.000376545995241348
,,,,,,2.9568648738558916,0.000376756945967901
,,,,,,2.9610377743012477,0.000376964736597501
,,,,,,2.965210674746603,0.000377169396070924
,,,,,,2.9693835751919586,0.000377370953089092
,,,,,,2.973556475637314,0.000377569436114618
,,,,,,2.9777293760826695,0.000377764873373187
,,,,,,2.981902276528025,0.000377957292855386
,,,,,,2.986075176973381,0.000378146722318117
,,,,,,2.990248077418736,0.000378333189286174
,,,,,,2.994420977864092,0.000378516721053894
,,,,,,2.998593878309447,0.000378697344686675
,,,,,,3.002766778754803,0.000378875087022533
,,,,,,3.0069396792001584,0.000379049974673718
,,,,,,3.011112579645514,0.00037922203402829
,,,,,,3.0152854800908693,0.000379391291251664
,,,,,,3.0194583805362245,0.000379557772288105
,,,,,,3.0236312809815806,0.000379721502862508
,,,,,,3.0278041814269363,0.000379882508481697
,,,,,,3.0319770818722915,0.000380040814436276
,,,,,,3.0361499823176468,0.000380196445801891
,,,,,,3.0403228827630024,0.000380349427440998
,,,,,,3.044495783208358,0.00038049978400437
,,,,,,3.048668683653714,0.000380647539932628
,,,,,,3.052841584099069,0.000380792719457768
,,,,,,3.0570144845444247,0.00038093534660471
,,,,,,3.06118738498978,0.000381075445192965
,,,,,,3.065360285435136,0.000381213038837906
,,,,,,3.0695331858804913,0.000381348150952577
,,,,,,3.073706086325847,0.000381480804749101
,,,,,,3.077878986771202,0.000381611023240084
,,,,,,3.082051887216558,0.00038173882924037
,,,,,,3.0862247876619135,0.000381864245368377
,,,,,,3.0903976881072692,0.000381987294047611
,,,,,,3.0945705885526245,0.000382107997508256
,,,,,,3.09874348899798,0.000382226377788615
,,,,,,3.1029163894433354,0.000382342456736551
,,,,,,3.1070892898886915,0.000382456256011072
,,,,,,3.1112621903340467,0.000382567797083698
,,,,,,3.1154350907794024,0.00038267710124002
,,,,,,3.1196079912247576,0.000382784189581072
,,,,,,3.1237808916701133,0.000382889083024877
,,,,,,3.127953792115469,0.000382991802307817
,,,,,,3.1321266925608247,0.00038309236798615
,,,,,,3.13629959300618,0.000383190800437331
,,,,,,3.140472493451535,0.000383287119861579
,,,,,,3.144645393896891,0.000383381346283185
,,,,,,3.148818294342247,0.000383473499551937
,,,,,,3.152991194787602,0.00038356359934464
,,,,,,3.1571640952329574,0.000383651665166335
,,,,,,3.161336995678313,0.000383737716351783
,,,,,,3.1655098961236683,0.000383821772066921
,,,,,,3.1696827965690244,0.000383903851310035
,,,,,,3.1738556970143796,0.000383983972913347
,,,,,,3.1780285974597353,0.000384062155544182
,,,,,,3.1822014979050905,0.00038413841770648
,,,,,,3.1863743983504462,0.00038421277774202
,,,,,,3.190547298795802,0.000384285253831794
,,,,,,3.1947201992411576,0.000384355863997373
,,,,,,3.198893099686513,0.000384424626102095
,,,,,,3.2030660001318685,0.00038449155785262
,,,,,,3.2072389005772237,0.000384556676799914
,,,,,,3.21141180102258,0.000384620000340782
,,,,,,3.215584701467935,0.000384681545719097
,,,,,,3.2197576019132907,0.000384741330026968
,,,,,,3.223930502358646,0.000384799370206189
,,,,,,3.2281034028040017,0.000384855683049329
,,,,,,3.2322763032493573,0.000384910285201121
,,,,,,3.236449203694713,0.000384963193159523
,,,,,,3.2406221041400682,0.000385014423277225
,,,,,,3.244795004585424,0.000385063991762594
,,,,,,3.248967905030779,0.000385111914681056
,,,,,,3.2531408054761353,0.000385158207956291
,,,,,,3.2573137059214905,0.000385202887371358
,,,,,,3.261486606366846,0.000385245968569942
,,,,,,3.2656595068122014,0.00038528746705758
,,,,,,3.2698324072575566,0.000385327398202736
,,,,,,3.2740053077029128,0.000385365777238041
,,,,,,3.278178208148268,0.000385402619261389
,,,,,,3.2823511085936237,0.000385437939237181
,,,,,,3.286524009038979,0.000385471751997387
,,,,,,3.2906969094843346,0.000385504072242739
,,,,,,3.2948698099296903,0.000385534914543733
,,,,,,3.299042710375046,0.000385564293341912
,,,,,,3.303215610820401,0.000385592222950906
,,,,,,3.307388511265757,0.000385618717557435
,,,,,,3.311561411711112,0.000385643791222547
,,,,,,3.315734312156468,0.000385667457882643
,,,,,,3.3199072126018234,0.000385689731350559
,,,,,,3.324080113047179,0.00038571062531659
,,,,,,3.3282530134925343,0.000385730153349586
,,,,,,3.33242591393789,0.000385748328898023
,,,,,,3.3365988143832457,0.000385765165290987
,,,,,,3.3407717148286014,0.000385780675739304
,,,,,,3.3449446152739566,0.000385794873336402
,,,,,,3.3491175157193123,0.000385807771059551
,,,,,,3.3532904161646675,0.000385819381770693
,,,,,,3.3574633166100236,0.00038582971821745
,,,,,,3.361636217055379,0.000385838793034303
,,,,,,3.3658091175007345,0.00038584661874334
,,,,,,3.3699820179460898,0.000385853207755384
,,,,,,3.374154918391445,0.000385858572370937
,,,,,,3.378327818836801,0.000385862724781059
,,,,,,3.382500719282157,0.00038586567706848
,,,,,,3.386673619727512,0.00038586744120843
,,,,,,3.3908465201728673,0.000385868029069586
,,,,,,3.395019420618223,0.000385867452415051
,,,,,,3.399192321063579,0.000385865722903245
,,,,,,3.4033652215089343,0.000385862852088823
,,,,,,3.4075381219542895,0.000385858851423611
,,,,,,3.411711022399645,0.000385853732257441
,,,,,,3.4158839228450004,0.00038584750583915
,,,,,,3.4200568232903565,0.000385840183317396
,,,,,,3.4242297237357118,0.000385831775741554
,,,,,,3.4284026241810674,0.000385822294062525
,,,,,,3.4325755246264227,0.0003858117491338
,,,,,,3.4367484250717784,0.000385800151712035
,,,,,,3.440921325517134,0.000385787512458101
,,,,,,3.4450942259624897,0.000385773841937899
,,,,,,3.449267126407845,0.000385759150623142
,,,,,,3.4534400268532006,0.000385743448892223
,,,,,,3.457612927298556,0.000385726747031048
,,,,,,3.461785827743912,0.000385709055233786
,,,,,,3.465958728189267,0.000385690383603791
,,,,,,3.470131628634623,0.000385670742154244
,,,,,,3.474304529079978,0.0003856501408091
,,,,,,3.478477429525334,0.000385628589403841
,,,,,,3.4826503299706895,0.000385606097686166
,,,,,,3.486823230416045,0.000385582675316866
,,,,,,3.4909961308614004,0.000385558331870569
,,,,,,3.495169031306756,0.000385533076836483
,,,,,,3.4993419317521113,0.000385506919619156
,,,,,,3.5035148321974674,0.000385479869539198
,,,,,,3.5076877326428226,0.000385451935834111
,,,,,,3.5118606330881783,0.000385423127658921
,,,,,,3.5160335335335335,0.000385393454087011
,,,,,,3.5202064339788888,0.000385362924110693
,,,,,,3.524379334424245,0.000385331546642099
,,,,,,3.5285522348696,0.000385299330513786
,,,,,,3.532725135314956,0.000385266284479425
,,,,,,3.536898035760311,0.000385232417214625
,,,,,,3.5410709362056667,0.00038519773731746
,,,,,,3.5452438366510224,0.000385162253309283
,,,,,,3.549416737096378,0.000385125973635309
,,,,,,3.5535896375417333,0.000385088906665416
,,,,,,3.557762537987089,0.000385051060694652
,,,,,,3.561935438432444,0.000385012443944026
,,,,,,3.5661083388778003,0.000384973064561097
,,,,,,3.5702812393231556,0.000384932930620698
,,,,,,3.5744541397685112,0.000384892050125457
,,,,,,3.5786270402138665,0.000384850431006556
,,,,,,3.582799940659222,0.000384808081124342
,,,,,,3.586972841104578,0.000384765008268873
,,,,,,3.5911457415499335,0.000384721220160641
,,,,,,3.5953186419952887,0.000384676724451157
,,,,,,3.5994915424406444,0.000384631528723507
,,,,,,3.6036644428859996,0.000384585640493069
,,,,,,3.6078373433313558,0.00038453906720798
,,,,,,3.612010243776711,0.000384491816249919
,,,,,,3.6161831442220667,0.000384443894934443
,,,,,,3.620356044667422,0.000384395310511761
,,,,,,3.624528945112777,0.000384346070167323
,,,,,,3.6287018455581332,0.000384296181022299
,,,,,,3.632874746003489,0.000384245650134149
,,,,,,3.637047646448844,0.000384194484497303
,,,,,,3.6412205468941994,0.000384142691043568
,,,,,,3.645393447339555,0.00038409027664278
,,,,,,3.649566347784911,0.000384037248103371
,,,,,,3.6537392482302664,0.000383983612172814
,,,,,,3.6579121486756216,0.000383929375538277
,,,,,,3.6620850491209773,0.00038387454482706
,,,,,,3.6662579495663326,0.00038381912660725
,,,,,,3.6704308500116887,0.000383763127388072
,,,,,,3.674603750457044,0.000383706553620561
,,,,,,3.6787766509023996,0.00038364941169796
,,,,,,3.682949551347755,0.000383591707956468
,,,,,,3.6871224517931105,0.000383533448675312
,,,,,,3.691295352238466,0.000383474640077754
,,,,,,3.695468252683822,0.000383415288331209
,,,,,,3.699641153129177,0.000383355399547938
,,,,,,3.7038140535745327,0.00038329497978544
,,,,,,3.707986954019888,0.000383234035047001
,,,,,,3.712159854465244,0.000383172571282135
,,,,,,3.7163327549105993,0.000383110594387075
,,,,,,3.720505655355955,0.000383048110205262
,,,,,,3.7246785558013102,0.00038298512452775
,,,,,,3.728851456246666,0.000382921643093761
,,,,,,3.7330243566920216,0.000382857671591085
,,,,,,3.7371972571373773,0.0003827932156565
,,,,,,3.7413701575827325,0.000382728280876387
,,,,,,3.745543058028088,0.00038266287278693
,,,,,,3.7497159584734434,0.000382596996874763
,,,,,,3.7538888589187986,0.00038253065857732
,,,,,,3.7580617593641548,0.000382463863283295
,,,,,,3.76223465980951,0.000382396616333096
,,,,,,3.7664075602548657,0.000382328923019153
,,,,,,3.770580460700221,0.000382260788586503
,,,,,,3.7747533611455766,0.000382192218233137
,,,,,,3.7789262615909323,0.000382123217110381
,,,,,,3.783099162036288,0.000382053790323415
,,,,,,3.787272062481643,0.000381983942931513
,,,,,,3.791444962926999,0.000381913679948562
,,,,,,3.795617863372354,0.000381843006343545
,,,,,,3.79979076381771,0.000381771927040751
,,,,,,3.8039636642630654,0.000381700446920283
,,,,,,3.808136564708421,0.000381628570818443
,,,,,,3.8123094651537763,0.000381556303528059
,,,,,,3.816482365599132,0.000381483649798954
,,,,,,3.8206552660444877,0.000381410614338286
,,,,,,3.8248281664898434,0.000381337201810848
,,,,,,3.8290010669351986,0.000381263416839594
,,,,,,3.8331739673805543,0.000381189264005899
,,,,,,3.8373468678259095,0.000381114747850013
,,,,,,3.8415197682712656,0.000381039872871295
,,,,,,3.845692668716621,0.000380964643528591
,,,,,,3.8498655691619765,0.000380889064240852
,,,,,,3.8540384696073318,0.000380813139387002
,,,,,,3.858211370052687,0.000380736873306842
,,,,,,3.862384270498043,0.00038066027030096
,,,,,,3.866557170943399,0.000380583334631274
,,,,,,3.870730071388754,0.000380506070521348
,,,,,,3.8749029718341093,0.000380428482156725
,,,,,,3.879075872279465,0.000380350573685225
,,,,,,3.883248772724821,0.000380272349217371
,,,,,,3.8874216731701763,0.000380193812826561
,,,,,,3.8915945736155315,0.000380114968549577
,,,,,,3.895767474060887,0.000380035820386766
,,,,,,3.8999403745062424,0.000379956372302449
,,,,,,3.9041132749515985,0.000379876628225194
,,,,,,3.9082861753969538,0.000379796592048129
,,,,,,3.9124590758423095,0.000379716267629224
,,,,,,3.9166319762876647,0.000379635658791726
,,,,,,3.9208048767330204,0.000379554769324375
,,,,,,3.924977777178376,0.00037947360298157
,,,,,,3.9291506776237317,0.000379392163483992
,,,,,,3.933323578069087,0.000379310454518622
,,,,,,3.9374964785144426,0.000379228479739136
,,,,,,3.941669378959798,0.00037914624276629
,,,,,,3.945842279405154,0.000379063747187953
,,,,,,3.950015179850509,0.000378980996559651
,,,,,,3.954188080295865,0.00037889799440486
,,,,,,3.95836098074122,0.000378814744214924
,,,,,,3.962533881186576,0.000378731249449911
,,,,,,3.9667067816319315,0.000378647513538274
,,,,,,3.970879682077287,0.000378563539877683
,,,,,,3.9750525825226424,0.000378479331834878
,,,,,,3.979225482967998,0.000378394892746167
,,,,,,3.9833983834133533,0.000378310225917608
,,,,,,3.9875712838587094,0.000378225334625317
,,,,,,3.9917441843040646,0.000378140222115677
,,,,,,3.99591708474942,0.000378054891605669
,,,,,,4.0000899851947755,0.000377969346283071
,,,,,,4.004262885640131,0.000377883589306686
,,,,,,4.008435786085487,0.000377797623806756
,,,,,,4.012608686530842,0.000377711452884996
,,,,,,4.016781586976197,0.000377625079614935
,,,,,,4.0209544874215535,0.000377538507042281
,,,,,,4.025127387866909,0.000377451738184988
,,,,,,4.029300288312265,0.000377364776033524
,,,,,,4.03347318875762,0.000377277623551243
,,,,,,4.037646089202975,0.000377190283674478
,,,,,,4.0418189896483305,0.000377102759312852
,,,,,,4.045991890093687,0.000377015053349475
,,,,,,4.050164790539042,0.000376927168641251
,,,,,,4.054337690984398,0.000376839108018971
,,,,,,4.058510591429753,0.000376750874287634
,,,,,,4.0626834918751085,0.000376662470226712
,,,,,,4.066856392320464,0.00037657389859022
,,,,,,4.07102929276582,0.000376485162107176
,,,,,,4.075202193211175,0.000376396263481533
,,,,,,4.079375093656531,0.000376307205392637
,,,,,,4.083547994101886,0.000376217990495321
,,,,,,4.087720894547242,0.000376128621420108
,,,,,,4.091893794992598,0.000376039100773559
,,,,,,4.096066695437953,0.000375949431138254
,,,,,,4.100239595883308,0.000375859615073238
,,,,,,4.104412496328664,0.00037576965511405
,,,,,,4.10858539677402,0.000375679553773065
,,,,,,4.112758297219376,0.000375589313539531
,,,,,,4.116931197664731,0.000375498936879927
,,,,,,4.121104098110086,0.000375408426238093
,,,,,,4.125276998555441,0.000375317784035481
,,,,,,4.129449899000797,0.000375227012671218
,,,,,,4.133622799446153,0.000375136114522393
,,,,,,4.137795699891508,0.000375045091944364
,,,,,,4.141968600336864,0.000374953947270619
,,,,,,4.146141500782219,0.000374862682813327
,,,,,,4.150314401227575,0.000374771300863279
,,,,,,4.154487301672931,0.00037467980369032
,,,,,,4.158660202118286,0.000374588193543089
,,,,,,4.162833102563641,0.000374496472649819
,,,,,,4.167006003008997,0.000374404643217934
,,,,,,4.1711789034543525,0.000374312707434521
,,,,,,4.175351803899709,0.0003742206674666
,,,,,,4.179524704345064,0.000374128525461011
,,,,,,4.183697604790419,0.000374036283544793


==> anc/v4e2_0_35_errorbars.dat <==
v4e2_2to0_err	v4e2_2to2_err	v4e2_SingleHit_err
1.414213562373095e-05	1.414213562373095e-05	2.5e-05


==> anc/v4e4_0_02.dat <==
# time_2to0,v4e4_2to0,time_2to2,v4e4_2to2,time_loss,v4e4_loss
0.0,-2.8320440750000013e-06,0.0,-2.8320440750000013e-06,0.014970059880239523,-2.81441931877142e-6
0.008025688622754492,-2.7769348500000005e-06,0.008025688622754492,-2.7796670500000004e-06,0.019141731551911196,-2.8294051178444e-6
0.016064221556886228,-2.792195e-06,0.016064221556886228,-2.805911749999999e-06,0.023313403223582864,-2.82970683554132e-6
0.024115718562874252,-2.8179450000000003e-06,0.024115718562874252,-2.7499365e-06,0.02748507489525454,-2.8293160700249e-6
0.03218008982035928,-2.6970489999999988e-06,0.03218008982035928,-2.5877449999999996e-06,0.031656746566926214,-2.82888838561373e-6
0.04025748502994012,-2.645125249999999e-06,0.04025748502994012,-2.42400175e-06,0.03582841823859788,-2.82845356834669e-6
0.04834775449101797,-2.6995902500000012e-06,0.04834775449101797,-2.3023477499999997e-06,0.04000008991026955,-2.82803232472625e-6
0.05645104790419162,-2.804332999999999e-06,0.05645104790419162,-2.5128407499999993e-06,0.04417176158194123,-2.82761154321098e-6
0.06456736526946108,-2.8310677499999996e-06,0.06456736526946108,-2.540637e-06,0.04834343325361289,-2.82719213922579e-6
0.07269670658682635,-2.8931027500000003e-06,0.07269670658682635,-2.744185e-06,0.052515104925284564,-2.82676966623507e-6
0.08083907185628743,-2.863324750000001e-06,0.08083907185628743,-2.8111119999999996e-06,0.05668677659695624,-2.82634621076445e-6
0.08899446107784431,-2.9661694999999996e-06,0.08899446107784431,-3.2071934999999997e-06,0.0608584482686279,-2.82592064981941e-6
0.0971630239520958,-3.0405650000000003e-06,0.0971630239520958,-3.202050999999999e-06,0.06503011994029959,-2.82549262131996e-6
0.10534461077844312,-3.134144249999999e-06,0.10534461077844312,-3.399023500000001e-06,0.06920179161197126,-2.8250614995957e-6
0.11353937125748503,-3.168305499999999e-06,0.11353937125748503,-3.5572754999999994e-06,0.07337346328364291,-2.8246266355359e-6
0.12174730538922156,-3.1537959999999992e-06,0.12174730538922156,-3.5220399999999993e-06,0.07754513495531459,-2.82418731003936e-6
0.1299684131736527,-3.2817405000000002e-06,0.1299684131736527,-3.5801384999999997e-06,0.08171680662698627,-2.82374269532271e-6
0.13820269461077844,-3.3243207500000006e-06,0.13820269461077844,-3.614647749999999e-06,0.08588847829865794,-2.8232918656135e-6
0.1464502994011976,-3.452209250000001e-06,0.1464502994011976,-3.7319455000000005e-06,0.09006014997032961,-2.82283381841447e-6
0.1547110778443114,-3.4287079999999993e-06,0.1547110778443114,-3.653273749999999e-06,0.09423182164200128,-2.82236743128942e-6
0.16298502994011976,-3.5594104999999997e-06,0.16298502994011976,-3.6426850000000014e-06,0.09840349331367294,-2.82189148671212e-6
0.17127245508982036,-3.285262249999999e-06,0.17127245508982036,-3.4458192499999977e-06,0.10257516498534462,-2.82140465182016e-6
0.17957335329341317,-3.459276500000001e-06,0.17957335329341317,-3.6328440000000006e-06,0.10674683665701629,-2.82090548241562e-6
0.1878862275449102,-3.3959222499999996e-06,0.1878862275449102,-3.5836077500000002e-06,0.11091850832868796,-2.82039241468578e-6
0.19621407185628745,-3.2371190000000006e-06,0.19621407185628745,-3.4424322500000006e-06,0.11509018000035964,-2.81986376389927e-6
0.2045553892215569,-3.2626959999999996e-06,0.2045553892215569,-3.5745415000000004e-06,0.11926185167203131,-2.81931771858236e-6
0.21290868263473056,-3.331673249999999e-06,0.21290868263473056,-3.4334897499999993e-06,0.12343352334370299,-2.81875233785093e-6
0.22127544910179645,-3.0847130000000013e-06,0.22127544910179645,-3.4354857500000006e-06,0.12760519501537465,-2.81816554743215e-6
0.22965718562874254,-3.26424475e-06,0.22965718562874254,-3.6684517499999994e-06,0.13177686668704633,-2.81755513681321e-6
0.23805089820359282,-3.1674279999999986e-06,0.23805089820359282,-3.6481342499999994e-06,0.135948538358718,-2.81691875446201e-6
0.24645958083832337,-3.2237700000000004e-06,0.24645958083832337,-3.5599500000000005e-06,0.14012021003038969,-2.81625390612551e-6
0.25488023952095806,-3.4463110000000005e-06,0.25488023952095806,-3.5979555e-06,0.14429188170206134,-2.81555795034183e-6
0.2633158682634731,-3.4419054999999992e-06,0.2633158682634731,-3.7793190000000016e-06,0.14846355337373301,-2.81482809616265e-6
0.2717634730538922,-3.328413000000001e-06,0.2717634730538922,-3.92099625e-06,0.1526352250454047,-2.81406140013371e-6
0.28022604790419164,-3.2115875e-06,0.28022604790419164,-3.7482224999999994e-06,0.15680689671707637,-2.81325476326893e-6
0.28870059880239524,-3.1149084999999995e-06,0.28870059880239524,-3.7920795499999994e-06,0.16097856838874802,-2.81240492862838e-6
0.29719011976047904,-3.1789255e-06,0.29719011976047904,-3.6576114999999984e-06,0.16515024006041973,-2.81150847845755e-6
0.3056931137724551,-3.284525999999999e-06,0.3056931137724551,-3.8034367500000004e-06,0.16932191173209138,-2.81056183222859e-6
0.3142095808383234,-3.3223852500000006e-06,0.3142095808383234,-3.9316645e-06,0.17349358340376306,-2.80956124406432e-6
0.32273952095808384,-3.3514362500000006e-06,0.32273952095808384,-4.06783825e-06,0.17766525507543474,-2.80850280073454e-6
0.33128293413173654,-3.4426572500000002e-06,0.33128293413173654,-4.1719147500000036e-06,0.1818369267471064,-2.80738241964645e-6
0.33983982035928145,-3.560407249999999e-06,0.33983982035928145,-4.111992749999999e-06,0.18600859841877806,-2.8061958469938e-6
0.3484116766467066,-3.4859985000000002e-06,0.3484116766467066,-3.830257250000001e-06,0.19018027009044974,-2.80493865611135e-6
0.3569970059880239,-3.5841857499999993e-06,0.3569970059880239,-3.9472429999999985e-06,0.19435194176212142,-2.8036062459215e-6
0.3655958083832336,-3.518748000000001e-06,0.3655958083832336,-3.872639624999998e-06,0.19852361343379307,-2.8021938394532e-6
0.37420808383233534,-3.584646e-06,0.37420808383233534,-4.0063435e-06,0.20269528510546478,-2.80069648276956e-6
0.38283383233532936,-3.5192537499999996e-06,0.38283383233532936,-3.87777015e-06,0.20686695677713643,-2.79910904364965e-6
0.3914745508982036,-3.435828499999999e-06,0.3914745508982036,-3.808885000000001e-06,0.21103862844880808,-2.79742621086635e-6
0.4001287425149701,-3.63916575e-06,0.4001287425149701,-3.7380201249999992e-06,0.21521030012047979,-2.79564249324287e-6
0.40879640718562876,-3.5766212500000013e-06,0.40879640718562876,-3.7674797500000004e-06,0.21938197179215144,-2.79375221908204e-6
0.41747754491017963,-3.50290725e-06,0.41747754491017963,-3.6761574999999988e-06,0.22355364346382312,-2.79174953567629e-6
0.42617365269461077,-3.4121107499999997e-06,0.42617365269461077,-3.6722015e-06,0.2277253151354948,-2.78962840902779e-6
0.4348832335329341,-3.41861425e-06,0.4348832335329341,-3.6313000000000003e-06,0.23189698680716647,-2.78738262365221e-6
0.44360778443113774,-3.2971544999999997e-06,0.44360778443113774,-3.4429327249999984e-06,0.23606865847883812,-2.78500578252347e-6
0.4523443113772455,-3.256336499999999e-06,0.4523443113772455,-3.4607892500000006e-06,0.24024033015050983,-2.78249130737373e-6
0.46109730538922156,-3.32252225e-06,0.46109730538922156,-3.5070464000000002e-06,0.24441200182218148,-2.77983243888124e-6
0.4698622754491018,-3.1427100000000003e-06,0.4698622754491018,-3.535261150000002e-06,0.24858367349385313,-2.77702223720853e-6
0.4786422155688623,-3.223290500000001e-06,0.4786422155688623,-3.7239582000000007e-06,0.25275534516552484,-2.77405358261498e-6
0.487437125748503,-3.093996000000001e-06,0.487437125748503,-3.4969136999999996e-06,0.2569270168371965,-2.77091917631233e-6
0.4962440119760479,-3.1926307499999984e-06,0.4962440119760479,-3.561166775e-06,0.26109868850886814,-2.76761154136001e-6
0.505067365269461,-3.1341150000000012e-06,0.505067365269461,-3.6009434500000004e-06,0.26527036018053984,-2.7641230238165e-6
0.5139026946107784,-3.098505250000003e-06,0.5139026946107784,-3.3850265499999993e-06,0.2694420318522115,-2.76044579402294e-6
0.5227529940119761,-3.0088965000000005e-06,0.5227529940119761,-3.3300742499999997e-06,0.27361370352388314,-2.75657184806916e-6
0.531618263473054,-2.8512702500000004e-06,0.531618263473054,-3.133865500000001e-06,0.27778537519555485,-2.75249300934733e-6
0.540497005988024,-2.72606025e-06,0.540497005988024,-2.9101467500000007e-06,0.2819570468672265,-2.74820093035792e-6
0.5493907185628742,-2.6158542499999984e-06,0.5493907185628742,-2.8741347499999985e-06,0.2861287185388982,-2.74368709461836e-6
0.5582979041916167,-2.5615055e-06,0.5582979041916167,-2.7416272499999984e-06,0.29030039021056986,-2.73894281875381e-6
0.5672200598802395,-2.4910239999999993e-06,0.5672200598802395,-2.5606727499999995e-06,0.29447206188224156,-2.73395925472104e-6
0.5761556886227546,-2.3913082500000004e-06,0.5761556886227546,-2.4822866600000002e-06,0.2986437335539132,-2.72872739221752e-6
0.5851062874251497,-2.388949e-06,0.5851062874251497,-2.313266175e-06,0.3028154052255849,-2.7232380612311e-6
0.5940718562874252,-2.3257554999999998e-06,0.5940718562874252,-2.3521187499999995e-06,0.3069870768972565,-2.71748193473618e-6
0.6030508982035929,-2.2715157500000004e-06,0.6030508982035929,-2.3316427000000014e-06,0.3111587485689282,-2.71144953158566e-6
0.6120449101796408,-2.0986325000000003e-06,0.6120449101796408,-2.0861529000000003e-06,0.31533042024059993,-2.70513121947056e-6
0.6210523952095809,-1.94074675e-06,0.6210523952095809,-1.672053749999999e-06,0.3195020919122715,-2.69851721812865e-6
0.6300748502994012,-1.92416075e-06,0.6300748502994012,-1.6304724999999992e-06,0.32367376358394323,-2.6915976026359e-6
0.6391122754491018,-1.8013485000000008e-06,0.6391122754491018,-1.5043572499999997e-06,0.32784543525561494,-2.68436230687172e-6
0.6481631736526946,-1.7165147500000004e-06,0.6481631736526946,-1.509620750000001e-06,0.33201710692728653,-2.67680112711552e-6
0.6572290419161677,-1.6285092500000007e-06,0.6572290419161677,-1.4678247499999985e-06,0.33618877859895824,-2.66890372580611e-6
0.666309880239521,-1.4388562499999996e-06,0.666309880239521,-1.3353820000000007e-06,0.34036045027062994,-2.66065963541288e-6
0.6754056886227545,-1.271806500000001e-06,0.6754056886227545,-1.2451167499999997e-06,0.3445321219423016,-2.65205826248552e-6
0.6845149700598803,-1.0417842500000002e-06,0.6845149700598803,-1.0556717499999997e-06,0.34870379361397325,-2.64308889182274e-6
0.6936392215568863,-1.00122e-06,0.6936392215568863,-1.0083217500000003e-06,0.35287546528564495,-2.63374069075724e-6
0.7027784431137725,-9.418749999999997e-07,0.7027784431137725,-9.524489999999996e-07,0.3570471369573166,-2.62400271359941e-6
0.7119326347305389,-9.467409999999997e-07,0.7119326347305389,-7.5596305e-07,0.36121880862898825,-2.61386390620728e-6
0.7211002994011977,-8.268447500000008e-07,0.7211002994011977,-3.484675999999988e-07,0.36539048030065996,-2.6033131106849e-6
0.7302844311377247,-7.413567499999996e-07,0.7302844311377247,-2.480778749999995e-07,0.3695621519723316,-2.59233907018479e-6
0.7394820359281437,-5.766039999999998e-07,0.7394820359281437,-2.837637500000065e-08,0.3737338236440033,-2.58093043387439e-6
0.7486946107784432,-4.689692500000003e-07,0.7486946107784432,7.63264750000007e-08,0.37790549531567497,-2.56907576198715e-6
0.7579221556886228,-2.977889999999993e-07,0.7579221556886228,2.775719000000005e-07,0.3820771669873466,-2.55676353099456e-6
0.7671646706586828,-9.226999999999937e-08,0.7671646706586828,6.794395499999996e-07,0.3862488386590183,-2.5439821389162e-6
0.7764221556886227,6.793974999999954e-08,0.7764221556886227,9.394387250000007e-07,0.39042051033069003,-2.5307199107233e-6
0.7856931137724551,3.5008049999999993e-07,0.7856931137724551,1.2843632500000005e-06,0.3945921820023616,-2.5169651038481e-6
0.7949805389221557,4.1661099999999973e-07,0.7949805389221557,1.3201932999999995e-06,0.39876385367403333,-2.50270591379219e-6
0.8042814371257486,5.966477499999998e-07,0.8042814371257486,1.5526518499999998e-06,0.40293552534570504,-2.48793047987221e-6
0.8135988023952097,6.241292500000003e-07,0.8135988023952097,1.504028675e-06,0.40710719701737663,-2.47262689103574e-6
0.8229296407185629,8.256700000000002e-07,0.8229296407185629,1.8115595250000002e-06,0.41127886868904834,-2.45678319174741e-6
0.8322769461077845,1.0086762499999994e-06,0.8322769461077845,1.9946523000000003e-06,0.41545054036072004,-2.44038738802993e-6
0.8416392215568863,1.2590787500000001e-06,0.8416392215568863,2.3266375999999995e-06,0.41962221203239164,-2.42342745354409e-6
0.8510149700598802,1.4913052500000002e-06,0.8510149700598802,2.470449275e-06,0.42379388370406335,-2.40589133577104e-6
0.8604071856287425,1.7093205000000001e-06,0.8604071856287425,2.78884125e-06,0.42796555537573505,-2.38776696226967e-6
0.869812874251497,2.0817382499999995e-06,0.869812874251497,3.1464132249999997e-06,0.4321372270474067,-2.36904224701886e-6
0.8792350299401198,2.27448325e-06,0.8792350299401198,3.3841200000000005e-06,0.43630889871907835,-2.34970509683329e-6
0.8886721556886228,2.5158320000000006e-06,0.8886721556886228,3.4969029250000015e-06,0.44048057039075006,-2.32974341783624e-6
0.8981242514970059,2.8518529999999995e-06,0.8981242514970059,3.888572e-06,0.4446522420624217,-2.30914512201796e-6
0.9075913173652695,3.0965912500000004e-06,0.9075913173652695,4.170203075e-06,0.44882391373409336,-2.28789813383331e-6
0.9170748502994012,3.4309129999999994e-06,0.9170748502994012,4.5096603e-06,0.45299558540576507,-2.26599039689747e-6
0.9265718562874251,3.5980765e-06,0.9265718562874251,4.513362399999999e-06,0.4571672570774367,-2.24340988066789e-6
0.9360853293413174,3.833018825e-06,0.9360853293413174,4.847522174999999e-06,0.4613389287491084,-2.22014458726187e-6
0.9456137724550898,4.135547899999999e-06,0.9456137724550898,5.138423724999999e-06,0.4655106004207801,-2.19618255825021e-6
0.9551571856287425,4.464982825e-06,0.9551571856287425,5.42038465e-06,0.4696822720924517,-2.17151188152111e-6
0.9647155688622755,4.736977375000001e-06,0.9647155688622755,5.668787099999998e-06,0.47385394376412343,-2.14612069820156e-6
0.9742904191616767,4.98795025e-06,0.9742904191616767,6.004924650000001e-06,0.47802561543579514,-2.11999720957085e-6
0.9838787425149701,5.316528874999998e-06,0.9838787425149701,6.4297503e-06,0.48219728710746673,-2.09312968404038e-6
0.9934835329341318,5.5132747574999985e-06,0.9934835329341318,6.69824425e-06,0.48636895877913844,-2.06550646412534e-6
1.0031047904191617,5.626008072500001e-06,1.0031047904191617,6.964205499999999e-06,0.49054063045081014,-2.03711597350177e-6
1.012741017964072,5.841386675000001e-06,1.012741017964072,7.085629500000001e-06,0.49471230212248174,-2.00794672398115e-6
1.0223922155688623,6.1399403999999995e-06,1.0223922155688623,7.4095538250000016e-06,0.49888397379415345,-1.97798732259937e-6
1.032058383233533,6.427988865000001e-06,1.032058383233533,7.744559199999998e-06,0.5030556454658252,-1.9472264786484e-6
1.0417410179640718,6.744027074999999e-06,1.0417410179640718,8.06313342e-06,0.5072273171374968,-1.91565301074977e-6
1.051438622754491,7.0232719999999985e-06,1.051438622754491,8.53170925e-06,0.5113989888091685,-1.88325585389295e-6
1.0611511976047905,7.271790000000001e-06,1.0611511976047905,8.86775575e-06,0.5155706604808402,-1.85002406650878e-6
1.0708802395209582,7.529987e-06,1.0708802395209582,9.20250575e-06,0.5197423321525118,-1.81594683751761e-6
1.0806257485029942,7.814703249999999e-06,1.0806257485029942,9.5438595e-06,0.5239140038241835,-1.78101349335538e-6
1.0903862275449103,8.087674750000003e-06,1.0903862275449103,9.80831575e-06,0.5280856754958552,-1.74521350500917e-6
1.1001616766467066,8.277916750000002e-06,1.1001616766467066,1.0136312749999998e-05,0.5322573471675268,-1.70853649499875e-6
1.1099535928143713,8.61264525e-06,1.1099535928143713,1.0612625e-05,0.5364290188391985,-1.67097224436512e-6
1.1197604790419162,8.84212555e-06,1.1197604790419162,1.08435855e-05,0.5406006905108702,-1.63251069961231e-6
1.1295838323353296,8.954425649999997e-06,1.1295838323353296,1.091351775e-05,0.5447723621825418,-1.59314197962895e-6
1.1394221556886228,9.315073249999998e-06,1.1394221556886228,1.137893125e-05,0.5489440338542135,-1.55285638254832e-6
1.1492769461077845,9.645149499999999e-06,1.1492769461077845,1.1795381424999998e-05,0.5531157055258852,-1.51164439260137e-6
1.1591467065868264,9.882207474999998e-06,1.1591467065868264,1.2003317049999995e-05,0.5572873771975568,-1.46949668690088e-6
1.1690329341317367,1.0078957075e-05,1.1690329341317367,1.22491187e-05,0.5614590488692285,-1.42640414218006e-6
1.178935628742515,1.0195717075e-05,1.178935628742515,1.2366814575000002e-05,0.5656307205409002,-1.38235784147424e-6
1.1888532934131737,1.0441078450000001e-05,1.1888532934131737,1.2690415875000002e-05,0.5698023922125719,-1.33734908077472e-6
1.1987874251497006,1.0684120224999999e-05,1.1987874251497006,1.30168751e-05,0.5739740638842435,-1.29136937556337e-6
1.208738023952096,1.0938833524999999e-05,1.208738023952096,1.3359874849999998e-05,0.5781457355559152,-1.24441046734333e-6
1.2187035928143715,1.1215413275000004e-05,1.2187035928143715,1.3728555774999998e-05,0.5823174072275868,-1.19646433005877e-6
1.228685628742515,1.1361808425e-05,1.228685628742515,1.3928064975e-05,0.5864890788992586,-1.1475231764659e-6
1.238682634730539,1.1523644525000002e-05,1.238682634730539,1.4172616274999998e-05,0.5906607505709303,-1.09757946440307e-6
1.2486976047904192,1.1662392074999999e-05,1.2486976047904192,1.4430619725000005e-05,0.5948324222426019,-1.0466259030072e-6
1.2587275449101798,1.1675166799999998e-05,1.2587275449101798,1.43775528e-05,0.5990040939142736,-9.94655458823346e-7
1.2687739520958083,1.180518015e-05,1.2687739520958083,1.4679558125000002e-05,0.6031757655859453,-9.41661361839273e-7
1.2788353293413173,1.192744255e-05,1.2788353293413173,1.4773966924999995e-05,0.6073474372576169,-8.87637111421142e-7
1.2889146706586827,1.2105626275e-05,1.2889146706586827,1.5022195499999998e-05,0.6115191089292885,-8.32576482163466e-7
1.299008982035928,1.2226463412500001e-05,1.299008982035928,1.513942775e-05,0.6156907806009602,-7.76473529623571e-7
1.309119760479042,1.2390165299999998e-05,1.309119760479042,1.5370656750000005e-05,0.6198624522726319,-7.19322595959299e-7
1.319247005988024,1.2390668647500002e-05,1.319247005988024,1.547096175e-05,0.6240341239443035,-6.61118315492135e-7
1.329389221556886,1.2474331997500002e-05,1.329389221556886,1.5582304749999996e-05,0.6282057956159751,-6.01855620103235e-7
1.3395494011976048,1.2500175124999997e-05,1.3395494011976048,1.559457665e-05,0.6323774672876469,-5.41529744562584e-7
1.3497245508982036,1.2554935525000002e-05,1.3497245508982036,1.5790382749999998e-05,0.6365491389593185,-4.80136231723582e-7
1.3599176646706588,1.2607455574999998e-05,1.3599176646706588,1.5839343499999998e-05,0.6407208106309903,-4.17670937610088e-7
1.370125748502994,1.2661125495e-05,1.370125748502994,1.5934691500000002e-05,0.6448924823026619,-3.54130036362419e-7
1.3803502994011976,1.2749776975e-05,1.3803502994011976,1.5997989849999997e-05,0.6490641539743335,-2.89510025084197e-7
1.3905913173652695,1.2703988825000002e-05,1.3905913173652695,1.6024333150000003e-05,0.6532358256460052,-2.23807728540987e-7
1.4008502994011978,1.2823879325000003e-05,1.4008502994011978,1.613897445e-05,0.6574074973176769,-1.57020303732216e-7
1.4111242514970062,1.286613855e-05,1.4111242514970062,1.60914799e-05,0.6615791689893485,-8.91452443476921e-8
1.4214146706586828,1.2858788750000002e-05,1.4214146706586828,1.6123543700000005e-05,0.6657508406610203,-2.01803850570169e-8
1.4317215568862276,1.2919478875e-05,1.4317215568862276,1.6285423850000007e-05,0.669922512332692,4.98760943184328e-8
1.442046407185629,1.2822449400000003e-05,1.442046407185629,1.6295263374999997e-05,0.6740941840043635,1.2102566476628e-7
1.4523862275449102,1.2736414924999998e-05,1.4523862275449102,1.6173293725e-05,0.6782658556760353,1.93269444221681e-7
1.46274251497006,1.2677516600000002e-05,1.46274251497006,1.6094951949999997e-05,0.6824375273477069,2.66608193813362e-7
1.473116766467066,1.2618028924999997e-05,1.473116766467066,1.60540679425e-05,0.6866091990193787,3.41042314288455e-7
1.4835074850299401,1.2593171500000002e-05,1.4835074850299401,1.6009063675e-05,0.6907808706910503,4.16571842558285e-7
1.4939131736526947,1.2557775750000002e-05,1.4939131736526947,1.601419977e-05,0.694952542362722,4.93196448429482e-7
1.5043413173652695,1.238631075e-05,1.5043413173652695,1.594534465e-05,0.6991242140343936,5.70915431459612e-7
1.5147754491017966,1.2366654999999998e-05,1.5147754491017966,1.5899798275e-05,0.7032958857060653,6.49727717992158e-7
1.5252395209580838,1.2237046750000001e-05,1.5252395209580838,1.5824688250000007e-05,0.7074675573777369,7.29631858340088e-7
1.5357035928143712,1.2101762999999999e-05,1.5357035928143712,1.57357629e-05,0.7116392290494087,8.10626024112827e-7
1.5461976047904191,1.1881902500000002e-05,1.5461976047904191,1.5573487450000003e-05,0.7158109007210803,8.92708005751124e-7
1.5567065868263472,1.1626390250000003e-05,1.5567065868263472,1.5247124224999999e-05,0.719982572392752,9.75875210161981e-7
1.5672305389221557,1.14495755e-05,1.5672305389221557,1.5160010850000003e-05,0.7241542440644236,1.06012465858277e-6
1.5777694610778443,1.1358682000000003e-05,1.5777694610778443,1.5044200550000001e-05,0.7283259157360953,1.14545298455677e-6
1.5883383233532933,1.1150019750000002e-05,1.5883383233532933,1.4828450849999997e-05,0.7324975874077669,1.23185643211655e-6
1.5989071856287425,1.093337375e-05,1.5989071856287425,1.4624537350000004e-05,0.7366692590794387,1.31933085411083e-6
1.609491017964072,1.0699384999999999e-05,1.609491017964072,1.4350682962500003e-05,0.7408409307511103,1.40787171070987e-6
1.6201047904191619,1.0413081000000002e-05,1.6201047904191619,1.401005925e-05,0.7450126024227821,1.49747406807923e-6
1.6307335329341317,1.0277494249999999e-05,1.6307335329341317,1.3859779499999996e-05,0.7491842740944537,1.58813259723071e-6
1.6413772455089821,1.0056544200000001e-05,1.6413772455089821,1.3650154225e-05,0.7533559457661253,1.67984157304627e-6
1.6520359281437127,9.783218550000001e-06,1.6520359281437127,1.3361426350000002e-05,0.7575276174377971,1.772594873452e-6
1.6627095808383234,9.526877975e-06,1.6627095808383234,1.3000434325e-05,0.7616992891094687,1.86638597880617e-6
1.6734131736526947,9.248483424999999e-06,1.6734131736526947,1.2688323225000003e-05,0.7658709607811404,1.9612079714227e-6
1.684116766467066,8.961211e-06,1.684116766467066,1.2380124377499995e-05,0.7700426324528121,2.0570535352908e-6
1.6948502994011978,8.662651274999999e-06,1.6948502994011978,1.2085006650000002e-05,0.7742143041244837,2.15391495596769e-6
1.7055988023952096,8.324269768925e-06,1.7055988023952096,1.1753971125e-05,0.7783859757961553,2.25178412063606e-6
1.7163622754491017,7.960287300000002e-06,1.7163622754491017,1.1380601774999997e-05,0.7825576474678271,2.35065251835137e-6
1.7271407185628744,7.5826558749999995e-06,1.7271407185628744,1.0985581000000002e-05,0.7867293191394987,2.45051124044493e-6
1.737934131736527,7.243717399999999e-06,1.737934131736527,1.0619074649999999e-05,0.7909009908111705,2.55135098112157e-6
1.74875748502994,6.82856985e-06,1.74875748502994,1.019134695e-05,0.7950726624828421,2.65316203822722e-6
1.7595808383233533,6.470828050000001e-06,1.7595808383233533,9.832928950000002e-06,0.7992443341545137,2.75593431417571e-6
1.7704341317365269,6.0387882250000005e-06,1.7704341317365269,9.3921855625e-06,0.8034160058261854,2.85965731707221e-6
1.781302395209581,5.663789925e-06,1.781302395209581,9.021537527500003e-06,0.8075876774978571,2.96432016199715e-6
1.792185628742515,5.275064374999999e-06,1.792185628742515,8.6265382e-06,0.8117593491695287,3.06991157246921e-6
1.8030838323353295,4.856501775e-06,1.8030838323353295,8.212609675000001e-06,0.8159310208412005,3.17641988206785e-6
1.814011976047904,4.449572499999999e-06,1.814011976047904,7.808326e-06,0.8201026925128722,3.28383303625295e-6
1.8249550898203593,4.008988e-06,1.8249550898203593,7.354055e-06,0.8242743641845437,3.39213859433294e-6
1.8358982035928144,3.5401492500000008e-06,1.8358982035928144,6.888655249999999e-06,0.8284460358562155,3.50132373160955e-6
1.84687125748503,3.151252e-06,1.84687125748503,6.411628e-06,0.8326177075278871,3.61137524169359e-6
1.857859281437126,2.7445415000000016e-06,1.857859281437126,6.004118249999999e-06,0.8367893791995588,3.72227953899803e-6
1.8688772455089822,2.2964292499999993e-06,1.8688772455089822,5.459785249999998e-06,0.8409610508712305,3.83402266137028e-6
1.8798952095808386,1.8554767500000002e-06,1.8798952095808386,4.950439000000003e-06,0.8451327225429022,3.94659027292367e-6
1.8909431137724553,1.4294879999999997e-06,1.8909431137724553,4.4585140000000006e-06,0.8493043942145737,4.05996766701054e-6
1.9020059880239522,9.715760000000003e-07,1.9020059880239522,3.9504804500000006e-06,0.8534760658862455,4.17413976936717e-6
1.9130838323353296,4.465912499999999e-07,1.9130838323353296,3.4244292250000002e-06,0.8576477375579171,4.28909114141417e-6
1.924176646706587,-3.9796175000000404e-08,1.924176646706587,2.9577254999999994e-06,0.8618194092295889,4.40480598372738e-6
1.9352994011976048,-5.134148000000009e-07,1.9352994011976048,2.4579445e-06,0.8659910809012605,4.52126813965567e-6
1.946422155688623,-9.324222849999997e-07,1.946422155688623,2.0841952500000002e-06,0.8701627525729322,4.63846109909628e-6
1.9575748502994013,-1.4373812750000004e-06,1.9575748502994013,1.5863445e-06,0.8743344242446038,4.75636800243205e-6
1.96874251497006,-1.8858145499999999e-06,1.96874251497006,1.1034098750000002e-06,0.8785060959162755,4.87497164461461e-6
1.9799251497005987,-2.418504149999999e-06,1.9799251497005987,5.527156749999998e-07,0.8826777675879471,4.99425447940027e-6
1.9911377245508983,-2.9348559999999997e-06,1.9911377245508983,7.496634999999957e-08,0.8868494392596189,5.11419862373405e-6
2.002350299401198,-3.493554e-06,2.002350299401198,-4.830299999999992e-07,0.8910211109312905,5.23478586227855e-6
2.0135928143712576,-4.0311475e-06,2.0135928143712576,-9.972611999999996e-07,0.8951927826029623,5.35599765209046e-6
2.024850299401198,-4.548920999999999e-06,2.024850299401198,-1.5657542750000006e-06,0.8993644542746339,5.47781512743185e-6
2.036122754491018,-5.079679750000002e-06,2.036122754491018,-2.1197680162500014e-06,0.9035361259463055,5.60021910473446e-6
2.047425149700599,-5.60832675e-06,2.047425149700599,-2.7481958499999994e-06,0.9077077976179772,5.72319008768474e-6
2.05872754491018,-6.123640500000002e-06,2.05872754491018,-3.2996885e-06,0.9118794692896489,5.84670827244808e-6
2.070059880239521,-6.68115825e-06,2.070059880239521,-3.8577387500000005e-06,0.9160511409613206,5.97075355303659e-6
2.0814071856287426,-7.20877675e-06,2.0814071856287426,-4.3599947499999996e-06,0.9202228126329923,6.09530552679084e-6
2.0927844311377246,-7.764540249999998e-06,2.0927844311377246,-4.929331e-06,0.9243944843046639,6.22034350000356e-6
2.1041616766467066,-8.300927500000002e-06,2.1041616766467066,-5.513850749999999e-06,0.9285661559763355,6.34584649364034e-6
2.115568862275449,-8.85582975e-06,2.115568862275449,-6.107533250000002e-06,0.9327378276480073,6.47179324921972e-6
2.126991017964072,-9.351462500000001e-06,2.126991017964072,-6.578305500000001e-06,0.9369094993196789,6.59816223478001e-6
2.138428143712575,-9.896815e-06,2.138428143712575,-7.1384095e-06,0.9410811709913506,6.72493165097667e-6
2.149880239520958,-1.0453665000000002e-05,2.149880239520958,-7.732900499999998e-06,0.9452528426630223,6.85207943728784e-6
2.161362275449102,-1.106112575e-05,2.161362275449102,-8.304739000000002e-06,0.9494245143346939,6.97958327833083e-6
2.172859281437126,-1.1610382250000001e-05,2.172859281437126,-8.888724500000002e-06,0.9535961860063655,7.10742061028737e-6
2.18437125748503,-1.2144406249999997e-05,2.18437125748503,-9.4760445e-06,0.9577678576780373,7.23556862742253e-6
2.1958982035928143,-1.2726121249999995e-05,2.1958982035928143,-1.0116563000000001e-05,0.9619395293497089,7.36400428871826e-6
2.207455089820359,-1.325834375e-05,2.207455089820359,-1.070508825e-05,0.9661112010213807,7.49270432458842e-6
2.2190269461077845,-1.38114315e-05,2.2190269461077845,-1.126657175e-05,0.9702828726930524,7.62164524370549e-6
2.2306137724550896,-1.438374875e-05,2.2306137724550896,-1.1824788000000001e-05,0.9744545443647239,7.75080333990693e-6
2.2422155688622754,-1.49151485e-05,2.2422155688622754,-1.2410667500000004e-05,0.9786262160363957,7.88015469918131e-6
2.253847305389222,-1.542296125e-05,2.253847305389222,-1.2964818e-05,0.9827978877080673,8.00967520675729e-6
2.265479041916168,-1.5948701999999997e-05,2.265479041916168,-1.3496591499999997e-05,0.986969559379739,8.13934055426293e-6
2.2771407185628743,-1.642972125e-05,2.2771407185628743,-1.4060054749999999e-05,0.9911412310514107,8.26912624696045e-6
2.2888323353293414,-1.6972743000000005e-05,2.2888323353293414,-1.4685836000000006e-05,0.9953129027230824,8.39900761106087e-6
2.3005239520958085,-1.745129525e-05,2.3005239520958085,-1.5253501600000005e-05,0.9994845743947539,8.52895980110242e-6
2.312245508982036,-1.7973143000000003e-05,2.312245508982036,-1.5778252075e-05,1.0036562460664256,8.65895780740884e-6
2.323982035928144,-1.8498174250000007e-05,2.323982035928144,-1.6331824775000002e-05,1.0078279177380973,8.78897646359177e-6
2.3357335329341318,-1.9005433624999994e-05,2.3357335329341318,-1.6899494499999998e-05,1.011999589409769,8.91899045413435e-6
2.3475149700598803,-1.950293445e-05,2.3475149700598803,-1.747971875e-05,1.0161712610814406,9.04897432201373e-6
2.359311377245509,-1.9946300710000007e-05,2.359311377245509,-1.7950274749999996e-05,1.0203429327531124,9.17890247639467e-6
2.3711227544910183,-2.0417298324999996e-05,2.3711227544910183,-1.8452090750000002e-05,1.024514604424784,9.3087492003507e-6
2.3829491017964073,-2.0910509050000003e-05,2.3829491017964073,-1.8960970999999998e-05,1.0286862760964557,9.43848865865765e-6
2.394805389221557,-2.1373429249999996e-05,2.394805389221557,-1.9449911574999997e-05,1.0328579477681274,9.56809490560158e-6
2.406676646706587,-2.1794106250000007e-05,2.406676646706587,-1.99247136e-05,1.037029619439799,9.69754189285649e-6
2.418562874251497,-2.228203575e-05,2.418562874251497,-2.0424038574999995e-05,1.0412012911114708,9.82680347736583e-6
2.4304640718562873,-2.2731211e-05,2.4304640718562873,-2.0958378975000004e-05,1.0453729627831425,9.95585342928522e-6
2.4423952095808383,-2.3147460750000003e-05,2.4423952095808383,-2.1434719124999995e-05,1.049544634454814,1.00846654399312e-5
2.4543413173652695,-2.3640101749999997e-05,2.4543413173652695,-2.1945159425000003e-05,1.0537163061264856,1.02132131297663e-5
2.4663023952095813,-2.4106972750000005e-05,2.4663023952095813,-2.24616589e-05,1.0578879777981574,1.03414700564077e-5
2.478293413173653,-2.4552379999999998e-05,2.478293413173653,-2.2941608749999996e-05,1.0620596494698291,1.04694097226406e-5
2.490299401197605,-2.4953800999999984e-05,2.490299401197605,-2.3371097749999993e-05,1.0662313211415009,1.05970055844642e-5
2.502320359281437,-2.541234725000001e-05,2.502320359281437,-2.3851603499999997e-05,1.0704029928131724,1.072423105913e-5
2.5143562874251497,-2.5815357950000003e-05,2.5143562874251497,-2.4334681949999998e-05,1.074574664484844,1.08510595332029e-5
2.526422155688623,-2.620923815000001e-05,2.526422155688623,-2.4757045899999998e-05,1.0787463361565157,1.09774643706162e-5
2.538502994011976,-2.6627329739999995e-05,2.538502994011976,-2.5196990769999995e-05,1.0829180078281875,1.11034189207266e-5
2.5505988023952098,-2.70460495e-05,2.5505988023952098,-2.5678329624999998e-05,1.087089679499859,1.12288965263776e-5
2.5627245508982037,-2.7472401825000005e-05,2.5627245508982037,-2.615228375e-05,1.0912613511715308,1.13538705319398e-5
2.574865269461078,-2.7860535875000004e-05,2.574865269461078,-2.65934005e-05,1.0954330228432023,1.1478314291353e-5
2.5870209580838326,-2.8254725674999997e-05,2.5870209580838326,-2.7039544500000006e-05,1.099604694514874,1.16022011761559e-5
2.599191616766467,-2.8639169184999992e-05,2.599191616766467,-2.7478812500000003e-05,1.1037763661865458,1.17255045834814e-5
2.6113922155688623,-2.9003655525000008e-05,2.6113922155688623,-2.7901764699999987e-05,1.1079480378582174,1.1848197944055e-5
2.623607784431138,-2.9380793392500003e-05,2.623607784431138,-2.8343363649999998e-05,1.1121197095298891,1.19702547301576e-5
2.635853293413174,-2.9743505324999994e-05,2.635853293413174,-2.8738819750000006e-05,1.116291381201561,1.2091648463558e-5
2.6480988023952095,-3.0087001949999998e-05,2.6480988023952095,-2.9140137975000005e-05,1.1204630528732324,1.2212352723423e-5
2.6603892215568865,-3.04629215e-05,2.6603892215568865,-2.9533438062499994e-05,1.1246347245449042,1.23323411541895e-5
2.672679640718563,-3.0826729925000006e-05,2.672679640718563,-2.992505405e-05,1.1288063962165757,1.24515874734056e-5
2.685,-3.1173236250000006e-05,2.685,-3.033514207499999e-05,1.1329780678882475,1.25700654795198e-5
2.6973353293413176,-3.1496944875e-05,2.6973353293413176,-3.0695928697499996e-05,1.1371497395599193,1.26877490596412e-5
2.709685628742515,-3.1839545475e-05,2.709685628742515,-3.1082205900000004e-05,1.1413214112315908,1.28046121972474e-5
2.722065868263473,-3.2161087874999994e-05,2.722065868263473,-3.1454325550000004e-05,1.1454930829032623,1.29206289798366e-5
2.7344610778443115,-3.246442675e-05,2.7344610778443115,-3.1784068899999996e-05,1.1496647545749341,1.30357736065422e-5
2.7468712574850302,-3.2800011750000005e-05,2.7468712574850302,-3.21537192525e-05,1.1538364262466059,1.31500203956781e-5
2.7593113772455093,-3.312164400000001e-05,2.7593113772455093,-3.2529776200000006e-05,1.1580080979182774,1.32633437922358e-5
2.771766467065868,-3.3440223750000005e-05,2.771766467065868,-3.289124862499999e-05,1.1621797695899492,1.33757183753147e-5
2.784236526946108,-3.3753390999999996e-05,2.784236526946108,-3.321333151999999e-05,1.166351441261621,1.34871188654892e-5
2.7967215568862276,-3.4072122249999994e-05,2.7967215568862276,-3.3566088450000007e-05,1.1705231129332925,1.35975201321092e-5
2.809236526946108,-3.436088149999999e-05,2.809236526946108,-3.389085407250001e-05,1.1746947846049642,1.37068972005389e-5
2.8217814371257486,-3.4646553e-05,2.8217814371257486,-3.419004362499999e-05,1.1788664562766358,1.38152252593064e-5
2.8343263473053892,-3.49347255e-05,2.8343263473053892,-3.4502649725e-05,1.1830381279483075,1.3922479667196e-5
2.84690119760479,-3.519429369999999e-05,2.84690119760479,-3.4790317749999995e-05,1.1872097996199793,1.40286359602525e-5
2.8595059880239524,-3.544644550000001e-05,2.8595059880239524,-3.5106307999999995e-05,1.1913814712916508,1.41336698587104e-5
2.8721257485029943,-3.5732297325e-05,2.8721257485029943,-3.5408653499999995e-05,1.1955531429633226,1.42375572738339e-5
2.8847604790419163,-3.5988400725e-05,2.8847604790419163,-3.569221900000001e-05,1.1997248146349941,1.43402743146842e-5
2.897410179640719,-3.6247219425000014e-05,2.897410179640719,-3.6010521225000006e-05,1.203896486306666,1.4441797294785e-5
2.9100898203592815,-3.648197627499999e-05,2.9100898203592815,-3.6298235325000016e-05,1.2080681579783377,1.45421027387087e-5
2.9227844311377247,-3.6735707900000005e-05,2.9227844311377247,-3.65960322e-05,1.2122398296500092,1.4641167388566e-5
2.9355089820359286,-3.6968227325000006e-05,2.9355089820359286,-3.6869171975000005e-05,1.216411501321681,1.4738968210401e-5
2.9482335329341316,-3.72238953425e-05,2.9482335329341316,-3.71395442e-05,1.2205831729933527,1.48354824004943e-5
2.961002994011976,-3.74414603675e-05,2.961002994011976,-3.741940157500001e-05,1.2247548446650243,1.49306873915592e-5
2.9737724550898204,-3.767287558e-05,2.9737724550898204,-3.7688774475e-05,1.228926516336696,1.50245608588481e-5
2.986571856287425,-3.7877644025e-05,2.986571856287425,-3.7938058425e-05,1.2330981880083676,1.51170807261462e-5
2.999401197604791,-3.8104652825000004e-05,2.999401197604791,-3.816015002499999e-05,1.237269859680039,1.52082251716633e-5
3.012230538922156,-3.830652735000001e-05,3.012230538922156,-3.837268025e-05,1.2414415313517109,1.52979726338316e-5
3.0250898203592813,-3.8510617975000005e-05,3.0250898203592813,-3.861342099999999e-05,1.2456132030233826,1.53863018169674e-5
3.037979041916168,-3.8722041424999986e-05,3.037979041916168,-3.885355475000001e-05,1.2497848746950542,1.54731916968552e-5
3.050883233532934,-3.889732392500001e-05,3.050883233532934,-3.905776574999999e-05,1.253956546366726,1.55586215261978e-5
3.063802395209581,-3.9082661174999986e-05,3.063802395209581,-3.9245103999999985e-05,1.2581282180383977,1.56425708399583e-5
3.0767514970059886,-3.9261464300000007e-05,3.0767514970059886,-3.9448321000000004e-05,1.2622998897100692,1.57250194605961e-5
3.0897155688622755,-3.9446398775e-05,3.0897155688622755,-3.96800855e-05,1.266471561381741,1.58059475031711e-5
3.102694610778443,-3.9619710925e-05,3.102694610778443,-3.98857155e-05,1.2706432330534128,1.58853353803446e-5
3.1157035928143713,-3.980039457500001e-05,3.1157035928143713,-4.00940805e-05,1.2748149047250845,1.5963163807252e-5
3.1287275449101797,-3.996747657499999e-05,3.1287275449101797,-4.028863550000001e-05,1.278986576396756,1.60394138062598e-5
3.141781437125749,-4.011439030000001e-05,3.141781437125749,-4.049831975e-05,1.2831582480684276,1.61140667115961e-5
3.1548502994011978,-4.024360065e-05,3.1548502994011978,-4.064126550000001e-05,1.2873299197400991,1.61871041738628e-5
3.167934131736527,-4.0414690899999995e-05,3.167934131736527,-4.084949625e-05,1.291501591411771,1.62585081644251e-5
3.181047904191617,-4.057530067499999e-05,3.181047904191617,-4.10764265e-05,1.2956732630834427,1.63282609796656e-5
3.194176646706587,-4.07140453e-05,3.194176646706587,-4.12452945e-05,1.2998449347551144,1.63963452451272e-5
3.207335329341318,-4.08395401e-05,3.207335329341318,-4.1389119e-05,1.304016606426786,1.64627439195154e-5
3.2205089820359287,-4.101239312500001e-05,3.2205089820359287,-4.1572903e-05,1.3081882780984577,1.65274402985843e-5
3.2336976047904193,-4.1132833325e-05,3.2336976047904193,-4.1712382500000006e-05,1.3123599497701295,1.65904180188828e-5
3.2469161676646707,-4.1260543876000004e-05,3.2469161676646707,-4.1892477e-05,1.316531621441801,1.66516610613826e-5
3.2601497005988023,-4.1390993925e-05,3.2601497005988023,-4.2085195975000016e-05,1.3207032931134728,1.67111537549664e-5
3.2734131736526946,-4.152783584999998e-05,3.2734131736526946,-4.223694655e-05,1.3248749647851445,1.67688807797934e-5
3.2866916167664675,-4.165384235e-05,3.2866916167664675,-4.239513647499999e-05,1.329046636456816,1.68248271705284e-5
3.29998502994012,-4.175392280000001e-05,3.29998502994012,-4.2552823350000004e-05,1.3332183081284876,1.68789783194381e-5
3.313308383233533,-4.1857079096499996e-05,3.313308383233533,-4.2699872279999986e-05,1.3373899798001594,1.69313199793625e-5
3.3266616766467068,-4.1941948292499996e-05,3.3266616766467068,-4.28194548525e-05,1.341561651471831,1.69818382665498e-5
3.3400299401197606,-4.2061115099999995e-05,3.3400299401197606,-4.297875201750001e-05,1.3457333231435027,1.70305196633557e-5
3.3534131736526946,-4.2191638150000016e-05,3.3534131736526946,-4.3131934449999995e-05,1.3499049948151745,1.70773510208145e-5
3.3668113772455093,-4.2275938375e-05,3.3668113772455093,-4.3288698924999984e-05,1.354076666486846,1.71223195610738e-5
3.3802544910179644,-4.237519455000001e-05,3.3802544910179644,-4.3416161985e-05,1.3582483381585178,1.71654128796977e-5
3.393697604790419,-4.2465886575000006e-05,3.393697604790419,-4.3537408825e-05,1.3624200098301895,1.7206618947839e-5
3.4071706586826345,-4.2565332375e-05,3.4071706586826345,-4.366189580000001e-05,1.366591681501861,1.72459261142731e-5
3.420673652694611,-4.2681212324999996e-05,3.420673652694611,-4.3808062424999995e-05,1.3707633531735328,1.72833231073016e-5
3.434176646706587,-4.2791096199999997e-05,3.434176646706587,-4.3950943975000006e-05,1.3749350248452046,1.73187990365267e-5
3.4477245508982035,-4.2880767575e-05,3.4477245508982035,-4.40689366e-05,1.3791066965168763,1.73523433944828e-5
3.461287425149701,-4.2980678449999995e-05,3.461287425149701,-4.4189412574999995e-05,1.3832783681885477,1.73839460581465e-5
3.4748652694610778,-4.3054277300000004e-05,3.4748652694610778,-4.4301018425000005e-05,1.3874500398602194,1.74135972903113e-5
3.488473053892216,-4.31225671e-05,3.488473053892216,-4.439217012499998e-05,1.391621711531891,1.74412877408227e-5
3.5020958083832334,-4.3183323724999996e-05,3.5020958083832334,-4.4492430525e-05,1.3957933832035627,1.74670084476936e-5
3.515733532934132,-4.325384612500001e-05,3.515733532934132,-4.457205900000001e-05,1.3999650548752345,1.74907508380809e-5
3.5294011976047903,-4.331402850000001e-05,3.5294011976047903,-4.4667148875000006e-05,1.4041367265469062,1.75125067291339e-5
3.5430988023952095,-4.337213515e-05,3.5430988023952095,-4.4760601892500005e-05,1.4083083982185778,1.75322683287159e-5
3.556811377245509,-4.343023267499999e-05,3.556811377245509,-4.48734454075e-05,1.4124800698902495,1.75500282359899e-5
3.5705389221556887,-4.349074647500002e-05,3.5705389221556887,-4.4969802950000003e-05,1.4166517415619213,1.75657794418818e-5
3.584296407185629,-4.354968575e-05,3.584296407185629,-4.506498585e-05,1.4208234132335928,1.7579515329417e-5
3.5980838323353295,-4.360868867500001e-05,3.5980838323353295,-4.5162547200000005e-05,1.4249950849052646,1.75912296739201e-5
3.6118862275449106,-4.3664633250000005e-05,3.6118862275449106,-4.527059885000001e-05,1.4291667565769364,1.76009166431008e-5
3.6257035928143715,-4.371991174999998e-05,3.6257035928143715,-4.5370759675000004e-05,1.4333384282486077,1.76085707970069e-5
3.639550898203593,-4.37921295e-05,3.639550898203593,-4.546069012500001e-05,1.4375100999202794,1.76141870878539e-5
3.653413173652695,-4.381480675e-05,3.653413173652695,-4.551554880000001e-05,1.4416817715919512,1.76177608597385e-5
3.667305389221557,-4.387061574999999e-05,3.667305389221557,-4.5608409825e-05,1.4458534432636228,1.76192878482144e-5
3.6812275449101794,-4.3899003250000015e-05,3.6812275449101794,-4.5668691174999996e-05,1.4500251149352945,1.76187641797652e-5
3.6951497005988023,-4.394598399999999e-05,3.6951497005988023,-4.574450992500001e-05,1.4541967866069663,1.76161863711433e-5
3.709116766467066,-4.3997378249999985e-05,3.709116766467066,-4.582840430000001e-05,1.4583684582786378,1.76115513285961e-5
3.7230988023952096,-4.403785425e-05,3.7230988023952096,-4.590112929999999e-05,1.4625401299503096,1.76048563469775e-5
3.7370958083832337,-4.4082639499999995e-05,3.7370958083832337,-4.597633595e-05,1.4667118016219813,1.75960991087285e-5
3.751122754491018,-4.412148650000001e-05,3.751122754491018,-4.6063912749999994e-05,1.4708834732936529,1.75852776827639e-5
3.7651646706586828,-4.416802125e-05,3.7651646706586828,-4.614991350000001e-05,1.4750551449653246,1.75723905232289e-5
3.779236526946108,-4.4203800749999996e-05,3.779236526946108,-4.6207997999999997e-05,1.4792268166369964,1.75574364681467e-5
3.7933233532934136,-4.4254449e-05,3.7933233532934136,-4.627318774999999e-05,1.4833984883086677,1.75404147379596e-5
3.8074401197604795,-4.428838825000001e-05,3.8074401197604795,-4.633424749999999e-05,1.4875701599803395,1.75213249339573e-5
3.821571856287425,-4.4324066e-05,3.821571856287425,-4.641198e-05,1.4917418316520112,1.75001670365937e-5
3.8357335329341318,-4.437853625000001e-05,3.8357335329341318,-4.6492572e-05,1.4959135033236828,1.74769414037035e-5
3.8499251497005993,-4.4413493000000005e-05,3.8499251497005993,-4.656120225e-05,1.5000851749953545,1.74516487686092e-5
3.8641317365269465,-4.4446111250000004e-05,3.8641317365269465,-4.6590719250000005e-05,1.5042568466670263,1.74242902381231e-5
3.8783532934131735,-4.449117699999999e-05,3.8783532934131735,-4.665252500000001e-05,1.508428518338698,1.73948672904545e-5
3.892604790419162,-4.452087225000002e-05,3.892604790419162,-4.6713454750000004e-05,1.5126001900103696,1.73633817730046e-5
3.90687125748503,-4.45280445e-05,3.90687125748503,-4.677854725000002e-05,1.5167718616820414,1.73298359000767e-5
3.921167664670659,-4.4542333e-05,3.921167664670659,-4.6832914499999986e-05,1.5209435333537131,1.72942322504737e-5
3.9354940119760484,-4.457223025e-05,3.9354940119760484,-4.68951505e-05,1.5251152050253847,1.72565737650195e-5
3.949835329341317,-4.4595543250000014e-05,3.949835329341317,-4.694453299999999e-05,1.5292868766970564,1.72168637439618e-5
3.9642065868263474,-4.461426975e-05,3.9642065868263474,-4.699206775e-05,1.5334585483687277,1.71751058443079e-5
3.978592814371258,-4.463198499999998e-05,3.978592814371258,-4.7029892750000004e-05,1.5376302200403995,1.71313040770521e-5
3.9930089820359287,-4.464470625e-05,3.9930089820359287,-4.7074943999999986e-05,1.5418018917120713,1.70854628043251e-5
4.00744011976048,-4.4650714e-05,4.00744011976048,-4.713351949999999e-05,1.545973563383743,1.70375867364522e-5
4.02190119760479,-4.466406775000001e-05,4.02190119760479,-4.7175429250000014e-05,1.5501452350554146,1.69876809289255e-5
4.036377245508982,-4.4653251500000006e-05,4.036377245508982,-4.7210828750000006e-05,1.5543169067270863,1.6935750779298e-5
4.050883233532934,-4.4654276250000004e-05,4.050883233532934,-4.7225992249999995e-05,1.558488578398758,1.68818020239912e-5
4.065404191616767,-4.466565550000001e-05,4.065404191616767,-4.7275523249999993e-05,1.5626602500704296,1.68258407350294e-5
4.07995508982036,-4.467622875e-05,4.07995508982036,-4.732425049999999e-05,1.5668319217421014,1.67678733166884e-5
4.094535928143713,-4.469074474999999e-05,4.094535928143713,-4.737681950000001e-05,1.5710035934137732,1.67079065020794e-5
4.109131736526947,-4.469587175e-05,4.109131736526947,-4.7426223000000006e-05,1.5751752650854447,1.66459473496479e-5
4.12375748502994,-4.47104685e-05,4.12375748502994,-4.746592850000001e-05,1.5793469367571165,1.65820032396116e-5
4.138398203592815,-4.471104025000001e-05,4.138398203592815,-4.7495363250000004e-05,1.583518608428788,1.6516081870321e-5
4.1530688622754495,-4.47162535e-05,4.1530688622754495,-4.7532457750000006e-05,1.5876902801004595,1.64481912545541e-5
4.167754491017964,-4.471481024999999e-05,4.167754491017964,-4.7561105e-05,1.5918619517721313,1.63783397157524e-5
4.18247005988024,-4.470406399999999e-05,4.18247005988024,-4.758742999999999e-05,1.596033623443803,1.63065358841756e-5
,,,,1.6002052951154746,1.62327886930186e-5
,,,,1.6043769667871464,1.61571073744493e-5
,,,,1.6085486384588181,1.60795014555934e-5
,,,,1.6127203101304899,1.59999807544711e-5
,,,,1.6168919818021614,1.59185553758689e-5
,,,,1.6210636534738332,1.58352357071685e-5
,,,,1.625235325145505,1.57500324141189e-5
,,,,1.6294069968171763,1.56629564365658e-5
,,,,1.633578668488848,1.55740189841325e-5
,,,,1.6377503401605196,1.54832315318543e-5
,,,,1.6419220118321913,1.53906058157781e-5
,,,,1.646093683503863,1.5296153828516e-5
,,,,1.6502653551755349,1.51998878147629e-5
,,,,1.6544370268472064,1.51018202667776e-5
,,,,1.6586086985188782,1.50019639198307e-5
,,,,1.66278037019055,1.49003317476181e-5
,,,,1.6669520418622215,1.47969369576482e-5
,,,,1.6711237135338932,1.46917929865982e-5
,,,,1.675295385205565,1.45849134956426e-5
,,,,1.6794670568772363,1.44763123657604e-5
,,,,1.683638728548908,1.43660036930196e-5
,,,,1.6878104002205798,1.42540017838387e-5
,,,,1.6919820718922514,1.41403211502291e-5
,,,,1.6961537435639231,1.40249765050278e-5
,,,,1.7003254152355949,1.39079827571007e-5
,,,,1.7044970869072664,1.37893550065511e-5
,,,,1.7086687585789382,1.36691085399001e-5
,,,,1.71284043025061,1.35472588252664e-5
,,,,1.7170121019222815,1.34238215075384e-5
,,,,1.7211837735939532,1.32988124035362e-5
,,,,1.725355445265625,1.31722474971701e-5
,,,,1.7295271169372963,1.30441429345995e-5
,,,,1.733698788608968,1.29145150193903e-5
,,,,1.7378704602806399,1.27833802076683e-5
,,,,1.7420421319523114,1.26507551032818e-5
,,,,1.7462138036239832,1.25166564529619e-5
,,,,1.750385475295655,1.23811011414957e-5
,,,,1.7545571469673267,1.22441061869009e-5
,,,,1.7587288186389982,1.21056887356089e-5
,,,,1.76290049031067,1.19658660576676e-5
,,,,1.7670721619823417,1.18246555419417e-5
,,,,1.7712438336540133,1.16820746913391e-5
,,,,1.775415505325685,1.15381411180471e-5
,,,,1.7795871769973566,1.13928725387822e-5
,,,,1.7837588486690281,1.12462867700648e-5
,,,,1.7879305203406999,1.10984017235081e-5
,,,,1.7921021920123716,1.09492354011283e-5
,,,,1.7962738636840432,1.07988058906806e-5
,,,,1.800445535355715,1.06471313610097e-5
,,,,1.8046172070273867,1.04942300574373e-5
,,,,1.8087888786990582,1.03401202971639e-5
,,,,1.81296055037073,1.01848204647098e-5
,,,,1.8171322220424018,1.00283490073694e-5
,,,,1.8213038937140733,9.87072443071067e-6
,,,,1.825475565385745,9.71196529409566e-6
,,,,1.8296472370574166,9.55209020623549e-6
,,,,1.8338189087290881,9.39111782077927e-6
,,,,1.83799058040076,9.22906683193724e-6
,,,,1.8421622520724317,9.06595597013597e-6
,,,,1.8463339237441032,8.9018039977195e-6
,,,,1.850505595415775,8.7366297046709e-6
,,,,1.8546772670874467,8.57045190439103e-6
,,,,1.8588489387591185,8.4032894294981e-6
,,,,1.86302061043079,8.23516112768787e-6
,,,,1.8671922821024618,8.0660858576156e-6
,,,,1.8713639537741336,7.89608248483097e-6
,,,,1.875535625445805,7.7251698777516e-6
,,,,1.8797072971174766,7.55336690368387e-6
,,,,1.8838789687891484,7.38069242488008e-6
,,,,1.88805064046082,7.20716529465784e-6
,,,,1.8922223121324917,7.03280435353806e-6
,,,,1.8963939838041635,6.8576284254597e-6
,,,,1.900565655475835,6.68165631401419e-6
,,,,1.9047373271475068,6.50490679875402e-6
,,,,1.9089089988191785,6.32739863152222e-6
,,,,1.91308067049085,6.14915053285751e-6
,,,,1.9172523421625218,5.97018118842876e-6
,,,,1.9214240138341936,5.7905092455297e-6
,,,,1.9255956855058651,5.61015330962409e-6
,,,,1.9297673571775367,5.42913194093443e-6
,,,,1.9339390288492084,5.24746365109421e-6
,,,,1.93811070052088,5.06516689984101e-6
,,,,1.9422823721925517,4.88226009176817e-6
,,,,1.9464540438642235,4.69876157312885e-6
,,,,1.950625715535895,4.51468962869011e-6
,,,,1.9547973872075668,4.33006247864331e-6
,,,,1.9589690588792386,4.14489827556804e-6
,,,,1.9631407305509103,3.95921510144686e-6
,,,,1.9673124022225819,3.77303096474109e-6
,,,,1.9714840738942536,3.58636379751291e-6
,,,,1.9756557455659254,3.39923145260738e-6
,,,,1.9798274172375967,3.2116517008915e-6
,,,,1.9839990889092685,3.02364222853598e-6
,,,,1.9881707605809402,2.83522063437366e-6
,,,,1.9923424322526118,2.64640442728731e-6
,,,,1.9965141039242835,2.4572110236766e-6
,,,,2.0006857755959553,2.26765774496529e-6
,,,,2.004857447267627,2.07776181516835e-6
,,,,2.0090291189392984,1.88754035851579e-6
,,,,2.0132007906109703,1.69701039713173e-6
,,,,2.017372462282642,1.50618884876446e-6
,,,,2.021544133954314,1.31509252458126e-6
,,,,2.0257158056259854,1.12373812700621e-6
,,,,2.029887477297657,9.32142247626472e-7
,,,,2.0340591489693285,7.40321365143483e-7
,,,,2.038230820641,5.48291843381487e-7
,,,,2.042402492312672,3.56069929354257e-7
,,,,2.0465741639843436,1.63671751386893e-7
,,,,2.050745835656015,-2.88866827153816e-8
,,,,2.054917507327687,-2.21589487434502e-7
,,,,2.0590891789993586,-4.14420901262069e-7
,,,,2.06326085067103,-6.07365288354751e-7
,,,,2.067432522342702,-8.00407140154554e-7
,,,,2.0716041940143737,-9.93531076936598e-7
,,,,2.075775865686045,-1.18672184931857e-6
,,,,2.0799475373577168,-1.37996433970902e-6
,,,,2.0841192090293887,-1.57324356370579e-6
,,,,2.0882908807010603,-1.76654467144006e-6
,,,,2.092462552372732,-1.95985294887809e-6
,,,,2.096634224044404,-2.15315381905097e-6
,,,,2.1008058957160753,-2.34643284326115e-6
,,,,2.104977567387747,-2.53967572221417e-6
,,,,2.109149239059419,-2.73286829710999e-6
,,,,2.1133209107310904,-2.92599655068471e-6
,,,,2.117492582402762,-3.11904660820462e-6
,,,,2.121664254074434,-3.31200473840528e-6
,,,,2.1258359257461055,-3.50485735438351e-6
,,,,2.130007597417777,-3.69759101444707e-6
,,,,2.1341792690894485,-3.89019242290845e-6
,,,,2.13835094076112,-4.0826484308398e-6
,,,,2.142522612432792,-4.27494603677022e-6
,,,,2.1466942841044636,-4.4670723873476e-6
,,,,2.1508659557761356,-4.65901477794905e-6
,,,,2.155037627447807,-4.85076065324693e-6
,,,,2.1592092991194787,-5.04229760773105e-6
,,,,2.1633809707911507,-5.23361338618475e-6
,,,,2.167552642462822,-5.42469588411912e-6
,,,,2.1717243141344937,-5.615533148165e-6
,,,,2.1758959858061653,-5.80611337641794e-6
,,,,2.180067657477837,-5.99642491874644e-6
,,,,2.184239329149509,-6.18645627705464e-6
,,,,2.1884110008211803,-6.37619610550775e-6
,,,,2.192582672492852,-6.56563321071281e-6
,,,,2.196754344164524,-6.75475655186527e-6
,,,,2.2009260158361954,-6.94355524084844e-6
,,,,2.205097687507867,-7.13201854230209e-6
,,,,2.209269359179539,-7.32013587365142e-6
,,,,2.2134410308512105,-7.50789680509197e-6
,,,,2.217612702522882,-7.69529105954934e-6
,,,,2.221784374194554,-7.88230851259142e-6
,,,,2.2259560458662255,-8.06893919231008e-6
,,,,2.230127717537897,-8.25517327917247e-6
,,,,2.2342993892095686,-8.44100110582505e-6
,,,,2.2384710608812406,-8.62641315687696e-6
,,,,2.242642732552912,-8.81140006864763e-6
,,,,2.2468144042245837,-8.99595262887164e-6
,,,,2.2509860758962557,-9.18006177638411e-6
,,,,2.255157747567927,-9.36371860076961e-6
,,,,2.2593294192395987,-9.54691434198018e-6
,,,,2.2635010909112707,-9.72964038992076e-6
,,,,2.2676727625829423,-9.91188828401236e-6
,,,,2.271844434254614,-1.00936497127188e-5
,,,,2.2760161059262853,-1.027491651305e-5
,,,,2.280187777597957,-1.04556806700338e-5
,,,,2.284359449269629,-1.06359343161658e-5
,,,,2.2885311209413004,-1.08156697308265e-5
,,,,2.2927027926129724,-1.09948793396792e-5
,,,,2.296874464284644,-1.11735557140369e-5
,,,,2.3010461359563155,-1.13516915702068e-5
,,,,2.3052178076279874,-1.15292797688141e-5
,,,,2.309389479299659,-1.17063133140962e-5
,,,,2.3135611509713305,-1.18827853531779e-5
,,,,2.3177328226430025,-1.2058689175326e-5
,,,,2.321904494314674,-1.22340182111763e-5
,,,,2.3260761659863456,-1.24087660319476e-5
,,,,2.330247837658017,-1.25829263486264e-5
,,,,2.3344195093296887,-1.27564930111395e-5
,,,,2.3385911810013607,-1.2929460007504e-5
,,,,2.342762852673032,-1.31018214629571e-5
,,,,2.3469345243447037,-1.32735716390697e-5
,,,,2.3511061960163757,-1.34447049328449e-5
,,,,2.3552778676880473,-1.36152158757935e-5
,,,,2.3594495393597192,-1.37850991329981e-5
,,,,2.363621211031391,-1.39543495021586e-5
,,,,2.3677928827030623,-1.4122961912623e-5
,,,,2.3719645543747343,-1.4290931424409e-5
,,,,2.3761362260464054,-1.44582532271963e-5
,,,,2.3803078977180774,-1.46249226393251e-5
,,,,2.384479569389749,-1.47909351067651e-5
,,,,2.3886512410614205,-1.49562862020798e-5
,,,,2.3928229127330924,-1.51209716233791e-5
,,,,2.3969945844047644,-1.5284987193254e-5
,,,,2.401166256076436,-1.54483288577098e-5
,,,,2.4053379277481075,-1.56109926850802e-5
,,,,2.4095095994197795,-1.57729748649314e-5
,,,,2.413681271091451,-1.59342717069686e-5
,,,,2.4178529427631226,-1.60948796399146e-5
,,,,2.4220246144347946,-1.62547952103953e-5
,,,,2.426196286106466,-1.64140150818102e-5
,,,,2.4303679577781376,-1.65725360331957e-5
,,,,2.4345396294498096,-1.67303549580815e-5
,,,,2.438711301121481,-1.68874688633425e-5
,,,,2.4428829727931527,-1.70438748680401e-5
,,,,2.4470546444648247,-1.71995702022612e-5
,,,,2.4512263161364958,-1.73545522059485e-5
,,,,2.4553979878081673,-1.75088183277308e-5
,,,,2.4595696594798393,-1.76623661237428e-5
,,,,2.463741331151511,-1.7815193256444e-5
,,,,2.4679130028231824,-1.79672974934345e-5
,,,,2.4720846744948544,-1.8118676706265e-5
,,,,2.476256346166526,-1.82693288692455e-5
,,,,2.4804280178381974,-1.84192520582494e-5
,,,,2.4845996895098694,-1.85684444495201e-5
,,,,2.488771361181541,-1.87169043184674e-5
,,,,2.4929430328532125,-1.8864630038474e-5
,,,,2.4971147045248845,-1.90116200796878e-5
,,,,2.501286376196556,-1.91578730078264e-5
,,,,2.5054580478682276,-1.93033874829679e-5
,,,,2.5096297195398996,-1.9448162258357e-5
,,,,2.513801391211571,-1.95921961791923e-5
,,,,2.517973062883243,-1.97354881814353e-5
,,,,2.5221447345549146,-1.98780372906038e-5
,,,,2.526316406226586,-2.00198426205726e-5
,,,,2.530488077898258,-2.01609033723767e-5
,,,,2.5346597495699297,-2.03012188330193e-5
,,,,2.538831421241601,-2.04407883742706e-5
,,,,2.543003092913273,-2.05796114514809e-5
,,,,2.5471747645849447,-2.07176876023891e-5
,,,,2.551346436256616,-2.08550164459426e-5
,,,,2.5555181079282874,-2.09915976811076e-5
,,,,2.5596897795999594,-2.1127431085693e-5
,,,,2.563861451271631,-2.1262516515178e-5
,,,,2.5680331229433024,-2.13968539015366e-5
,,,,2.5722047946149744,-2.15304432520718e-5
,,,,2.576376466286646,-2.16632846482524e-5
,,,,2.580548137958318,-2.17953782445593e-5
,,,,2.5847198096299895,-2.19267242673264e-5
,,,,2.588891481301661,-2.20573230135975e-5
,,,,2.593063152973333,-2.21871748499804e-5
,,,,2.5972348246450045,-2.23162802115151e-5
,,,,2.601406496316676,-2.24446396005357e-5
,,,,2.605578167988348,-2.25722535855519e-5
,,,,2.6097498396600196,-2.26991228001264e-5
,,,,2.613921511331691,-2.28252479417638e-5
,,,,2.618093183003363,-2.29506297708009e-5
,,,,2.6222648546750347,-2.30752691093153e-5
,,,,2.626436526346706,-2.31991668400245e-5
,,,,2.630608198018378,-2.33223239052021e-5
,,,,2.6347798696900497,-2.34447413056019e-5
,,,,2.6389515413617213,-2.35664200993894e-5
,,,,2.6431232130333933,-2.3687361401067e-5
,,,,2.647294884705065,-2.38075663804311e-5
,,,,2.651466556376736,-2.39270362615132e-5
,,,,2.655638228048408,-2.40457723215451e-5
,,,,2.6598098997200794,-2.41637758899264e-5
,,,,2.663981571391751,-2.42810483471951e-5
,,,,2.668153243063423,-2.43975911240153e-5
,,,,2.6723249147350945,-2.45134057001683e-5
,,,,2.676496586406766,-2.46284936035515e-5
,,,,2.680668258078438,-2.47428564091874e-5
,,,,2.6848399297501095,-2.48564957382416e-5
,,,,2.689011601421781,-2.49694132570476e-5
,,,,2.693183273093453,-2.50816106761433e-5
,,,,2.6973549447651246,-2.51930897493125e-5
,,,,2.701526616436796,-2.53038522726371e-5
,,,,2.705698288108468,-2.5413900083559e-5
,,,,2.7098699597801397,-2.552323505995e-5
,,,,2.714041631451811,-2.56318591191932e-5
,,,,2.718213303123483,-2.57397742172675e-5
,,,,2.7223849747951547,-2.58469823478463e-5
,,,,2.7265566464668267,-2.59534855414087e-5
,,,,2.7307283181384983,-2.60592858643488e-5
,,,,2.73489998981017,-2.61643854181056e-5
,,,,2.739071661481842,-2.62687863382977e-5
,,,,2.7432433331535133,-2.63724907938622e-5
,,,,2.7474150048251844,-2.64755009862159e-5
,,,,2.751586676496856,-2.65778191484121e-5
,,,,2.755758348168528,-2.66794475443159e-5
,,,,2.7599300198401995,-2.67803884677844e-5
,,,,2.764101691511871,-2.68806442418625e-5
,,,,2.768273363183543,-2.69802172179731e-5
,,,,2.7724450348552145,-2.70791097751406e-5
,,,,2.776616706526886,-2.71773243192015e-5
,,,,2.780788378198558,-2.72748632820345e-5
,,,,2.7849600498702296,-2.73717291208052e-5
,,,,2.7891317215419016,-2.74679243172058e-5
,,,,2.793303393213573,-2.75634513767193e-5
,,,,2.7974750648852447,-2.76583128278875e-5
,,,,2.8016467365569167,-2.77525112215768e-5
,,,,2.805818408228588,-2.7846049130282e-5
,,,,2.8099900799002597,-2.79389291474016e-5
,,,,2.8141617515719317,-2.80311538865618e-5
,,,,2.8183334232436033,-2.81227259809165e-5
,,,,2.822505094915275,-2.82136480824797e-5
,,,,2.8266767665869468,-2.83039228614515e-5
,,,,2.8308484382586183,-2.83935530055683e-5
,,,,2.83502010993029,-2.84825412194458e-5
,,,,2.839191781601962,-2.85708902239484e-5
,,,,2.8433634532736334,-2.86586027555524e-5
,,,,2.8475351249453045,-2.87456815657252e-5
,,,,2.8517067966169765,-2.88321294203203e-5
,,,,2.855878468288648,-2.89179490989671e-5
,,,,2.8600501399603195,-2.90031433944801e-5
,,,,2.8642218116319915,-2.90877151122756e-5
,,,,2.868393483303663,-2.91716670697954e-5
,,,,2.8725651549753346,-2.92550020959363e-5
,,,,2.8767368266470066,-2.93377230304962e-5
,,,,2.880908498318678,-2.94198327236238e-5
,,,,2.8850801699903497,-2.95013340352778e-5
,,,,2.8892518416620216,-2.95822298346958e-5
,,,,2.893423513333693,-2.96625229998665e-5
,,,,2.8975951850053647,-2.97422164170232e-5
,,,,2.9017668566770367,-2.98213129801292e-5
,,,,2.9059385283487082,-2.98998155903878e-5
,,,,2.91011020002038,-2.99777271557456e-5
,,,,2.9142818716920518,-3.00550505904175e-5
,,,,2.9184535433637233,-3.01317888144078e-5
,,,,2.922625215035395,-3.02079447530545e-5
,,,,2.926796886707067,-3.02835213365608e-5
,,,,2.9309685583787384,-3.03585214995581e-5
,,,,2.9351402300504104,-3.04329481806558e-5
,,,,2.939311901722082,-3.05068043220204e-5
,,,,2.9434835733937534,-3.05800928689343e-5
,,,,2.9476552450654245,-3.06528167693983e-5
,,,,2.9518269167370965,-3.07249789737039e-5
,,,,2.955998588408768,-3.07965824340457e-5
,,,,2.9601702600804396,-3.08676301041191e-5
,,,,2.9643419317521116,-3.09381249387366e-5
,,,,2.968513603423783,-3.10080698934515e-5
,,,,2.9726852750954547,-3.1077467924178e-5
,,,,2.9768569467671266,-3.11463219868369e-5
,,,,2.981028618438798,-3.12146350369883e-5
,,,,2.9852002901104697,-3.1282410029493e-5
,,,,2.9893719617821417,-3.13496499181547e-5
,,,,2.9935436334538132,-3.14163576553982e-5
,,,,2.9977153051254852,-3.14825361919303e-5
,,,,3.0018869767971568,-3.1548188476422e-5
,,,,3.0060586484688283,-3.16133174551919e-5
,,,,3.0102303201405003,-3.16779260718953e-5
,,,,3.014401991812172,-3.17420172672255e-5
,,,,3.0185736634838434,-3.18055939786128e-5
,,,,3.0227453351555154,-3.18686591399428e-5
,,,,3.026917006827187,-3.19312156812625e-5
,,,,3.0310886784988584,-3.19932665285138e-5
,,,,3.0352603501705304,-3.20548146032571e-5
,,,,3.039432021842202,-3.21158628224067e-5
,,,,3.0436036935138735,-3.21764140979778e-5
,,,,3.0477753651855446,-3.2236471336824e-5
,,,,3.0519470368572166,-3.22960374404065e-5
,,,,3.056118708528888,-3.23551153045323e-5
,,,,3.06029038020056,-3.24137078191414e-5
,,,,3.0644620518722316,-3.24718178680592e-5
,,,,3.068633723543903,-3.25294483287872e-5
,,,,3.072805395215575,-3.25866020722731e-5
,,,,3.0769770668872467,-3.26432819627062e-5
,,,,3.0811487385589182,-3.26994908573082e-5
,,,,3.0853204102305902,-3.27552316061281e-5
,,,,3.0894920819022618,-3.28105070518489e-5
,,,,3.0936637535739333,-3.28653200295955e-5
,,,,3.0978354252456053,-3.29196733667499e-5
,,,,3.102007096917277,-3.29735698827598e-5
,,,,3.1061787685889484,-3.30270123889807e-5
,,,,3.1103504402606204,-3.3080003688484e-5
,,,,3.114522111932292,-3.3132546575905e-5
,,,,3.1186937836039634,-3.31846438372738e-5
,,,,3.1228654552756354,-3.32362982498583e-5
,,,,3.127037126947307,-3.32875125820123e-5
,,,,3.1312087986189785,-3.33382895930308e-5
,,,,3.1353804702906505,-3.3388632032998e-5
,,,,3.139552141962322,-3.34385426426547e-5
,,,,3.1437238136339936,-3.34880241532593e-5
,,,,3.147895485305665,-3.35370792864582e-5
,,,,3.1520671569773366,-3.35857107541597e-5
,,,,3.156238828649008,-3.3633921258409e-5
,,,,3.16041050032068,-3.36817134912713e-5
,,,,3.1645821719923517,-3.37290901347149e-5
,,,,3.1687538436640232,-3.37760538605071e-5
,,,,3.1729255153356952,-3.38226073300955e-5
,,,,3.1770971870073668,-3.38687531945162e-5
,,,,3.1812688586790383,-3.3914494094286e-5
,,,,3.1854405303507103,-3.39598326593127e-5
,,,,3.189612202022382,-3.40047715087992e-5
,,,,3.1937838736940534,-3.40493132511563e-5
,,,,3.1979555453657253,-3.40934604839123e-5
,,,,3.202127217037397,-3.41372157936437e-5
,,,,3.206298888709069,-3.41805817558812e-5
,,,,3.2104705603807404,-3.42235609350444e-5
,,,,3.214642232052412,-3.4266155884368e-5
,,,,3.218813903724084,-3.43083691458301e-5
,,,,3.2229855753957555,-3.43502032500894e-5
,,,,3.227157247067427,-3.43916607164187e-5
,,,,3.231328918739099,-3.44327440526533e-5
,,,,3.2355005904107705,-3.44734557551216e-5
,,,,3.239672262082442,-3.45137983086047e-5
,,,,3.243843933754113,-3.45537741862727e-5
,,,,3.248015605425785,-3.45933858496465e-5
,,,,3.2521872770974567,-3.46326357485463e-5
,,,,3.2563589487691282,-3.46715263210485e-5
,,,,3.2605306204408,-3.47100599934508e-5
,,,,3.2647022921124718,-3.47482391802289e-5
,,,,3.2688739637841437,-3.47860662840027e-5
,,,,3.2730456354558153,-3.48235436955037e-5
,,,,3.277217307127487,-3.48606737935444e-5
,,,,3.281388978799159,-3.48974589449911e-5
,,,,3.2855606504708303,-3.4933901504736e-5
,,,,3.289732322142502,-3.49700038156766e-5
,,,,3.293903993814174,-3.5005768208692e-5
,,,,3.2980756654858454,-3.50411970026239e-5
,,,,3.302247337157517,-3.50762925042607e-5
,,,,3.306419008829189,-3.51110570083248e-5
,,,,3.3105906805008605,-3.51454927974494e-5
,,,,3.314762352172532,-3.51796021421847e-5
,,,,3.318934023844204,-3.52133873009731e-5
,,,,3.3231056955158755,-3.52468505201502e-5
,,,,3.327277367187547,-3.52799940339373e-5
,,,,3.331449038859219,-3.53128200644373e-5
,,,,3.3356207105308906,-3.53453308216354e-5
,,,,3.339792382202562,-3.53775285033987e-5
,,,,3.3439640538742337,-3.54094152954756e-5
,,,,3.348135725545905,-3.5440993371501e-5
,,,,3.3523073972175768,-3.54722648929995e-5
,,,,3.3564790688892487,-3.55032320093991e-5
,,,,3.3606507405609203,-3.55338968580265e-5
,,,,3.364822412232592,-3.55642615641299e-5
,,,,3.368994083904264,-3.55943282408807e-5
,,,,3.3731657555759353,-3.5624098989392e-5
,,,,3.377337427247607,-3.56535758987282e-5
,,,,3.381509098919279,-3.56827610459216e-5
,,,,3.3856807705909504,-3.57116564959958e-5
,,,,3.389852442262622,-3.57402643019702e-5
,,,,3.394024113934294,-3.5768586504889e-5
,,,,3.3981957856059655,-3.57966251338391e-5
,,,,3.402367457277637,-3.58243822059725e-5
,,,,3.406539128949309,-3.5851859726528e-5
,,,,3.4107108006209805,-3.58790596888522e-5
,,,,3.4148824722926525,-3.59059840744345e-5
,,,,3.419054143964324,-3.59326348529171e-5
,,,,3.4232258156359956,-3.59590139821376e-5
,,,,3.4273974873076676,-3.59851234081473e-5
,,,,3.431569158979339,-3.60109650652462e-5
,,,,3.4357408306510107,-3.6036540876007e-5
,,,,3.4399125023226826,-3.60618527513144e-5
,,,,3.4440841739943537,-3.6086902590384e-5
,,,,3.4482558456660253,-3.61116922808134e-5
,,,,3.452427517337697,-3.61362236985947e-5
,,,,3.456599189009369,-3.61604987081676e-5
,,,,3.4607708606810403,-3.61845191624396e-5
,,,,3.464942532352712,-3.62082869028369e-5
,,,,3.469114204024384,-3.62318037593248e-5
,,,,3.4732858756960554,-3.62550715504583e-5
,,,,3.4774575473677274,-3.62780920834126e-5
,,,,3.481629219039399,-3.63008671540273e-5
,,,,3.4858008907110705,-3.63233985468401e-5
,,,,3.4899725623827424,-3.634568803513e-5
,,,,3.494144234054414,-3.63677373809596e-5
,,,,3.4983159057260855,-3.63895483352137e-5
,,,,3.5024875773977575,-3.64111226376416e-5
,,,,3.506659249069429,-3.64324620168978e-5
,,,,3.5108309207411006,-3.64535681905905e-5
,,,,3.5150025924127726,-3.64744428653199e-5
,,,,3.519174264084444,-3.64950877367201e-5
,,,,3.5233459357561157,-3.65155044895147e-5
,,,,3.5275176074277876,-3.65356947975466e-5
,,,,3.531689279099459,-3.65556603238308e-5
,,,,3.5358609507711307,-3.65754027206085e-5
,,,,3.5400326224428027,-3.65949236293711e-5
,,,,3.544204294114474,-3.66142246809302e-5
,,,,3.5483759657861453,-3.66333074954487e-5
,,,,3.5525476374578173,-3.66521736824959e-5
,,,,3.556719309129489,-3.66708248410924e-5
,,,,3.5608909808011604,-3.66892625597563e-5
,,,,3.5650626524728324,-3.67074884165515e-5
,,,,3.569234324144504,-3.67255039791445e-5
,,,,3.5734059958161755,-3.67433108048371e-5
,,,,3.5775776674878474,-3.67609104406284e-5
,,,,3.581749339159519,-3.67783044232623e-5
,,,,3.5859210108311905,-3.6795494279268e-5
,,,,3.5900926825028625,-3.68124815250218e-5
,,,,3.594264354174534,-3.68292676667853e-5
,,,,3.5984360258462056,-3.68458542007689e-5
,,,,3.6026076975178776,-3.68622426131655e-5
,,,,3.606779369189549,-3.68784343802137e-5
,,,,3.6109510408612207,-3.68944309682444e-5
,,,,3.6151227125328926,-3.69102338337274e-5
,,,,3.619294384204564,-3.69258444233323e-5
,,,,3.6234660558762357,-3.69412641739637e-5
,,,,3.6276377275479077,-3.69564945128291e-5
,,,,3.6318093992195792,-3.69715368574779e-5
,,,,3.635981070891251,-3.69863926158571e-5
,,,,3.6401527425629228,-3.70010631863617e-5
,,,,3.644324414234594,-3.70155499578873e-5
,,,,3.6484960859062654,-3.70298543098806e-5
,,,,3.6526677575779374,-3.70439776123883e-5
,,,,3.656839429249609,-3.7057921226116e-5
,,,,3.6610111009212805,-3.70716865024666e-5
,,,,3.6651827725929524,-3.70852747836067e-5
,,,,3.669354444264624,-3.7098687402507e-5
,,,,3.6735261159362955,-3.71119256829972e-5
,,,,3.6776977876079675,-3.71249909398218e-5
,,,,3.681869459279639,-3.71378844786866e-5
,,,,3.686041130951311,-3.71506075963068e-5
,,,,3.6902128026229826,-3.71631615804673e-5
,,,,3.694384474294654,-3.71755477100684e-5
,,,,3.698556145966326,-3.71877672551797e-5
,,,,3.7027278176379976,-3.71998214770891e-5
,,,,3.706899489309669,-3.72117116283528e-5
,,,,3.711071160981341,-3.72234389528499e-5
,,,,3.7152428326530127,-3.72350046858337e-5
,,,,3.7194145043246842,-3.72464100539815e-5
,,,,3.723586175996356,-3.72576562754426e-5
,,,,3.7277578476680278,-3.72687445598925e-5
,,,,3.7319295193396993,-3.7279676108584e-5
,,,,3.7361011910113713,-3.72904521143942e-5
,,,,3.740272862683043,-3.73010737618816e-5
,,,,3.744444534354714,-3.73115422273291e-5
,,,,3.748616206026386,-3.73218586788018e-5
,,,,3.7527878776980574,-3.73320242761863e-5
,,,,3.756959549369729,-3.73420401712535e-5
,,,,3.761131221041401,-3.73519075077006e-5
,,,,3.7653028927130725,-3.73616274212039e-5
,,,,3.769474564384744,-3.73712010394655e-5
,,,,3.773646236056416,-3.73806294822682e-5
,,,,3.7778179077280876,-3.73899138615165e-5
,,,,3.781989579399759,-3.73990552812969e-5
,,,,3.786161251071431,-3.74080548379157e-5
,,,,3.7903329227431026,-3.7416913619959e-5
,,,,3.794504594414774,-3.74256327083322e-5
,,,,3.798676266086446,-3.74342131763104e-5
,,,,3.8028479377581177,-3.74426560895915e-5
,,,,3.8070196094297892,-3.74509625063403e-5
,,,,3.811191281101461,-3.74591334772409e-5
,,,,3.8153629527731328,-3.74671700455362e-5
,,,,3.8195346244448043,-3.74750732470865e-5
,,,,3.8237062961164763,-3.74828441104084e-5
,,,,3.827877967788148,-3.74904836567264e-5
,,,,3.8320496394598194,-3.74979929000206e-5
,,,,3.8362213111314913,-3.75053728470686e-5
,,,,3.8403929828031624,-3.75126244974977e-5
,,,,3.844564654474834,-3.75197488438352e-5
,,,,3.848736326146506,-3.75267468715419e-5
,,,,3.8529079978181775,-3.75336195590664e-5
,,,,3.857079669489849,-3.75403678778963e-5
,,,,3.861251341161521,-3.75469927925947e-5
,,,,3.8654230128331926,-3.75534952608504e-5
,,,,3.869594684504864,-3.75598762335196e-5
,,,,3.873766356176536,-3.75661366546797e-5
,,,,3.8779380278482076,-3.75722774616638e-5
,,,,3.882109699519879,-3.7578299585113e-5
,,,,3.886281371191551,-3.75842039490169e-5
,,,,3.8904530428632227,-3.75899914707607e-5
,,,,3.8946247145348942,-3.75956630611643e-5
,,,,3.898796386206566,-3.76012196245381e-5
,,,,3.9029680578782378,-3.76066620587101e-5
,,,,3.9071397295499097,-3.76119912550842e-5
,,,,3.9113114012215813,-3.76172080986739e-5
,,,,3.915483072893253,-3.76223134681488e-5
,,,,3.919654744564925,-3.76273082358798e-5
,,,,3.9238264162365963,-3.76321932679792e-5
,,,,3.927998087908268,-3.76369694243417e-5
,,,,3.93216975957994,-3.76416375586893e-5
,,,,3.9363414312516114,-3.76461985186153e-5
,,,,3.9405131029232825,-3.76506531456165e-5
,,,,3.944684774594954,-3.76550022751461e-5
,,,,3.948856446266626,-3.76592467366503e-5
,,,,3.9530281179382976,-3.76633873536102e-5
,,,,3.9571997896099695,-3.7667424943576e-5
,,,,3.961371461281641,-3.76713603182232e-5
,,,,3.9655431329533126,-3.76751942833729e-5
,,,,3.9697148046249846,-3.76789276390509e-5
,,,,3.973886476296656,-3.76825611795163e-5
,,,,3.9780581479683277,-3.76860956933015e-5
,,,,3.9822298196399997,-3.76895319632606e-5
,,,,3.986401491311671,-3.76928707665953e-5
,,,,3.9905731629833427,-3.7696112874909e-5
,,,,3.9947448346550147,-3.76992590542323e-5
,,,,3.9989165063266863,-3.77023100650658e-5
,,,,4.003088177998358,-3.77052666624287e-5
,,,,4.00725984967003,-3.77081295958787e-5
,,,,4.011431521341701,-3.77108996095658e-5
,,,,4.015603193013373,-3.77135774422591e-5
,,,,4.019774864685044,-3.77161638273933e-5
,,,,4.023946536356717,-3.77186594931007e-5
,,,,4.028118208028388,-3.7721065162245e-5
,,,,4.03228987970006,-3.77233815524687e-5
,,,,4.0364615513717315,-3.77256093762192e-5
,,,,4.040633223043403,-3.77277493407908e-5
,,,,4.0448048947150745,-3.7729802148359e-5
,,,,4.048976566386746,-3.77317684960153e-5
,,,,4.053148238058418,-3.7733649075808e-5
,,,,4.057319909730089,-3.77354445747725e-5
,,,,4.061491581401762,-3.77371556749685e-5
,,,,4.065663253073433,-3.77387830535128e-5
,,,,4.069834924745105,-3.77403273826187e-5
,,,,4.074006596416776,-3.7741789329631e-5
,,,,4.078178268088448,-3.77431695570486e-5
,,,,4.082349939760119,-3.77444687225765e-5
,,,,4.086521611431792,-3.77456874791481e-5
,,,,4.090693283103463,-3.77468264749604e-5
,,,,4.094864954775135,-3.77478863535116e-5
,,,,4.099036626446806,-3.77488677536267e-5
,,,,4.103208298118478,-3.7749771309503e-5
,,,,4.107379969790149,-3.77505976507299e-5
,,,,4.111551641461822,-3.77513474023285e-5
,,,,4.115723313133493,-3.77520211847878e-5
,,,,4.119894984805165,-3.77526196140859e-5
,,,,4.1240666564768365,-3.77531433017282e-5
,,,,4.128238328148508,-3.7753592854788e-5
,,,,4.1324099998201795,-3.77539688759181e-5
,,,,4.136581671491852,-3.77542719634039e-5
,,,,4.140753343163523,-3.77545027111743e-5
,,,,4.144925014835194,-3.77546617088498e-5
,,,,4.149096686506867,-3.77547495417687e-5
,,,,4.153268358178538,-3.77547667910059e-5
,,,,4.15744002985021,-3.77547140334211e-5
,,,,4.161611701521881,-3.77545918416792e-5
,,,,4.165783373193553,-3.77544007842774e-5
,,,,4.169955044865224,-3.77541414255804e-5
,,,,4.174126716536897,-3.77538143258554e-5
,,,,4.178298388208568,-3.77534200412865e-5
,,,,4.18247005988024,-3.77529591240197e-5


==> anc/v4e4_0_02_errorbars.dat <==
v4e4_2to0_err	v4e4_2to2_err
5.5901699437494744e-06	5.5901699437494744e-06


==> anc/v4e4_0_14.dat <==
# time_2to0,v4e4_2to0,time_2to2,v4e4_2to2,time_loss,v4e4_loss
0.0,-4.2083333333333315e-07,0.0,-4.2083333333333315e-07,0.014970059880239523,-4.18063066882412e-7
0.008025688622754492,-1.155882500000002e-06,0.008025688622754492,-9.23731666666665e-07,0.019141731551911196,-4.18609757137308e-7
0.016064221556886228,-1.4947669999999998e-06,0.016064221556886228,-8.076406666666659e-07,0.023313403223582864,-4.18424665852604e-7
0.024115718562874252,-1.5253649999999997e-06,0.024115718562874252,-6.196950333333319e-07,0.02748507489525454,-4.17981941253809e-7
0.03218008982035928,-1.416486033333332e-06,0.03218008982035928,-9.287858333333326e-07,0.031656746566926214,-4.1755567981963e-7
0.04025748502994012,-1.8477936666666662e-06,0.04025748502994012,-9.677320000000005e-07,0.03582841823859788,-4.17117628580164e-7
0.04834775449101797,-1.9077033333333325e-06,0.04834775449101797,-1.2299223333333321e-06,0.04000008991026955,-4.16676714715752e-7
0.05645104790419162,-1.7748516666666678e-06,0.05645104790419162,-3.676159999999999e-07,0.04417176158194123,-4.16229896359228e-7
0.06456736526946108,-1.904422999999999e-06,0.06456736526946108,-2.4355849999999974e-07,0.04834343325361289,-4.15775724085287e-7
0.07269670658682635,-2.438346733333333e-06,0.07269670658682635,-2.693805999999999e-07,0.052515104925284564,-4.15311865951482e-7
0.08083907185628743,-2.2171590899999993e-06,0.08083907185628743,-5.819473966666675e-07,0.05668677659695624,-4.14835591600097e-7
0.08899446107784431,-2.8569802e-06,0.08899446107784431,-4.6775856666666537e-07,0.0608584482686279,-4.14343669080586e-7
0.0971630239520958,-3.4915313333333333e-06,0.0971630239520958,-6.610250000000001e-07,0.06503011994029959,-4.13832416166278e-7
0.10534461077844312,-3.916660333333334e-06,0.10534461077844312,-1.6041453333333333e-06,0.06920179161197126,-4.13297557932172e-7
0.11353937125748503,-4.326376e-06,0.11353937125748503,-1.5967232666666653e-06,0.07337346328364291,-4.12734286501771e-7
0.12174730538922156,-4.174540999999999e-06,0.12174730538922156,-1.6313395999999983e-06,0.07754513495531459,-4.12137168311396e-7
0.1299684131736527,-4.300485333333333e-06,0.1299684131736527,-1.9948683333333345e-06,0.08171680662698627,-4.11500140538134e-7
0.13820269461077844,-4.9522354666666695e-06,0.13820269461077844,-2.6215613666666673e-06,0.08588847829865794,-4.10816457346063e-7
0.1464502994011976,-5.305386666666667e-06,0.1464502994011976,-3.2605452000000004e-06,0.09006014997032961,-4.10078671371825e-7
0.1547110778443114,-5.4938860000000035e-06,0.1547110778443114,-3.1490039333333325e-06,0.09423182164200128,-4.09278595360161e-7
0.16298502994011976,-4.873093333333332e-06,0.16298502994011976,-2.55645e-06,0.09840349331367294,-4.0840727582223e-7
0.17127245508982036,-5.135550333333334e-06,0.17127245508982036,-2.122057333333334e-06,0.10257516498534462,-4.07454956364719e-7
0.17957335329341317,-5.724607666666665e-06,0.17957335329341317,-2.144161e-06,0.10674683665701629,-4.06411054572905e-7
0.1878862275449102,-5.145096333333336e-06,0.1878862275449102,-1.8887486666666663e-06,0.11091850832868796,-4.05264123807808e-7
0.19621407185628745,-6.287283633333334e-06,0.19621407185628745,-2.954543526666666e-06,0.11509018000035964,-4.04001835091564e-7
0.2045553892215569,-6.940086333333335e-06,0.2045553892215569,-3.503141933333335e-06,0.11926185167203131,-4.02610941230984e-7
0.21290868263473056,-7.102341999999995e-06,0.21290868263473056,-3.867261699999999e-06,0.12343352334370299,-4.01077252182148e-7
0.22127544910179645,-6.855609666666665e-06,0.22127544910179645,-3.709234366666667e-06,0.12760519501537465,-3.99385609346541e-7
0.22965718562874254,-7.078291333333332e-06,0.22965718562874254,-3.342577e-06,0.13177686668704633,-3.97519859895371e-7
0.23805089820359282,-7.289872333333336e-06,0.23805089820359282,-3.4570531333333338e-06,0.135948538358718,-3.95462830960765e-7
0.24645958083832337,-7.209211033333333e-06,0.24645958083832337,-3.378067e-06,0.14012021003038969,-3.93196306817155e-7
0.25488023952095806,-7.51999833333333e-06,0.25488023952095806,-4.007813666666667e-06,0.14429188170206134,-3.90701005120533e-7
0.2633158682634731,-8.021133666666667e-06,0.2633158682634731,-3.993029999999998e-06,0.14846355337373301,-3.8795655564233e-7
0.2717634730538922,-7.577958666666668e-06,0.2717634730538922,-4.311835666666665e-06,0.1526352250454047,-3.84941478104431e-7
0.28022604790419164,-7.762210000000004e-06,0.28022604790419164,-4.2486631333333325e-06,0.15680689671707637,-3.81633162439147e-7
0.28870059880239524,-8.328857333333336e-06,0.28870059880239524,-4.7658550000000015e-06,0.16097856838874802,-3.78007849153561e-7
0.29719011976047904,-8.103842333333332e-06,0.29719011976047904,-5.148670666666668e-06,0.16515024006041973,-3.74040611061982e-7
0.3056931137724551,-8.025895666666668e-06,0.3056931137724551,-5.977668333333334e-06,0.16932191173209138,-3.69705335858236e-7
0.3142095808383234,-7.896405666666668e-06,0.3142095808383234,-5.902014666666667e-06,0.17349358340376306,-3.64974709757842e-7
0.32273952095808384,-8.273337333333334e-06,0.32273952095808384,-5.674887666666664e-06,0.17766525507543474,-3.59820201755009e-7
0.33128293413173654,-8.726243333333332e-06,0.33128293413173654,-6.954405666666666e-06,0.1818369267471064,-3.54212049702663e-7
0.33983982035928145,-8.786244333333334e-06,0.33983982035928145,-7.118364666666667e-06,0.18600859841877806,-3.48119246491199e-7
0.3484116766467066,-8.596413000000005e-06,0.3484116766467066,-6.6046093333333305e-06,0.19018027009044974,-3.41509528142528e-7
0.3569970059880239,-8.322811999999995e-06,0.3569970059880239,-6.207703333333333e-06,0.19435194176212142,-3.34349362425321e-7
0.3655958083832336,-8.198947000000004e-06,0.3655958083832336,-5.86051866666667e-06,0.19852361343379307,-3.26603938477834e-7
0.37420808383233534,-8.639667666666667e-06,0.37420808383233534,-5.415383666666667e-06,0.20269528510546478,-3.18237158291546e-7
0.38283383233532936,-9.190230666666667e-06,0.38283383233532936,-5.6717e-06,0.20686695677713643,-3.09211628188398e-7
0.3914745508982036,-9.045584000000002e-06,0.3914745508982036,-5.2677506666666685e-06,0.21103862844880808,-2.99488652281616e-7
0.4001287425149701,-8.470098000000002e-06,0.4001287425149701,-5.3699073333333315e-06,0.21521030012047979,-2.89028226687298e-7
0.40879640718562876,-9.557778333333331e-06,0.40879640718562876,-5.541517e-06,0.21938197179215144,-2.77789035036274e-7
0.41747754491017963,-8.946506566666666e-06,0.41747754491017963,-5.328220999999999e-06,0.22355364346382312,-2.65728444766874e-7
0.42617365269461077,-9.119912333333328e-06,0.42617365269461077,-5.370368666666668e-06,0.2277253151354948,-2.52802505157032e-7
0.4348832335329341,-9.047966e-06,0.4348832335329341,-4.608331333333333e-06,0.23189698680716647,-2.38965945738196e-7
0.44360778443113774,-8.812197666666665e-06,0.44360778443113774,-4.2889379999999995e-06,0.23606865847883812,-2.24172176755943e-7
0.4523443113772455,-9.179265666666666e-06,0.4523443113772455,-4.330741666666669e-06,0.24024033015050983,-2.08373289992886e-7
0.46109730538922156,-9.177945e-06,0.46109730538922156,-3.659148966666665e-06,0.24441200182218148,-1.91520061262883e-7
0.4698622754491018,-9.008400033333333e-06,0.4698622754491018,-3.0046629666666657e-06,0.24858367349385313,-1.73561953758211e-7
0.4786422155688623,-9.160342033333333e-06,0.4786422155688623,-2.990682666666668e-06,0.25275534516552484,-1.54447122822914e-7
0.487437125748503,-8.888648999999997e-06,0.487437125748503,-2.5540931666666664e-06,0.2569270168371965,-1.34122421830338e-7
0.4962440119760479,-9.114799666666666e-06,0.4962440119760479,-2.5634536666666657e-06,0.26109868850886814,-1.12533409007167e-7
0.505067365269461,-8.856672333333333e-06,0.505067365269461,-2.479282666666666e-06,0.26527036018053984,-8.96243557030184e-8
0.5139026946107784,-8.526582633333334e-06,0.5139026946107784,-2.4187949333333335e-06,0.2694420318522115,-6.53382557429026e-8
0.5227529940119761,-7.572561566666668e-06,0.5227529940119761,-1.7381700000000014e-06,0.27361370352388314,-3.96168360215347e-8
0.531618263473054,-7.2031899000000035e-06,0.531618263473054,-1.0237666666666664e-06,0.27778537519555485,-1.24005679192323e-8
0.540497005988024,-7.303200633333331e-06,0.540497005988024,-1.208117406666667e-06,0.2819570468672265,1.63713196531081e-8
0.5493907185628742,-6.274997666666661e-06,0.5493907185628742,-5.603426666666659e-07,0.2861287185388982,4.67608262418701e-8
0.5582979041916167,-5.304918666666666e-06,0.5582979041916167,-3.2661333333333325e-07,0.29030039021056986,7.88311648771947e-8
0.5672200598802395,-4.6950501e-06,0.5672200598802395,-3.963206666666677e-07,0.29447206188224156,1.12646745616504e-7
0.5761556886227546,-4.854412699999999e-06,0.5761556886227546,-3.9073300000000115e-07,0.2986437335539132,1.48273158120802e-7
0.5851062874251497,-4.254111299999998e-06,0.5851062874251497,-1.1048173333333329e-07,0.3028154052255849,1.85777153248272e-7
0.5940718562874252,-4.1199203333333304e-06,0.5940718562874252,6.177713333333335e-07,0.3069870768972565,2.25226623210022e-7
0.6030508982035929,-4.039179243333333e-06,0.6030508982035929,1.7683625333333333e-06,0.3111587485689282,2.66690580822629e-7
0.6120449101796408,-3.872253333333336e-06,0.6120449101796408,2.289705666666667e-06,0.31533042024059993,3.10239137582341e-7
0.6210523952095809,-3.9426465000000016e-06,0.6210523952095809,2.677711400000001e-06,0.3195020919122715,3.55943480666844e-7
0.6300748502994012,-3.901743266666666e-06,0.6300748502994012,2.864728333333333e-06,0.32367376358394323,4.03875848891918e-7
0.6391122754491018,-3.206083466666668e-06,0.6391122754491018,4.040339200000001e-06,0.32784543525561494,4.54109507387489e-7
0.6481631736526946,-2.9673032786666685e-06,0.6481631736526946,4.45145979e-06,0.33201710692728653,5.06718721710633e-7
0.6572290419161677,-2.728919233333333e-06,0.6572290419161677,4.8310663e-06,0.33618877859895824,5.61778730176957e-7
0.666309880239521,-2.3301833666666668e-06,0.666309880239521,5.115464333333334e-06,0.34036045027062994,6.19365715877406e-7
0.6754056886227545,-2.365094733333334e-06,0.6754056886227545,5.5118150000000005e-06,0.3445321219423016,6.79556777198013e-7
0.6845149700598803,-1.601887800000001e-06,0.6845149700598803,6.073095999999999e-06,0.34870379361397325,7.42429897597603e-7
0.6936392215568863,-5.478115999999993e-07,0.6936392215568863,6.858704333333334e-06,0.35287546528564495,8.0806391419937e-7
0.7027784431137725,-4.7593643333333366e-07,0.7027784431137725,7.8001e-06,0.3570471369573166,8.76538485713918e-7
0.7119326347305389,5.280643333333333e-07,0.7119326347305389,8.764259333333334e-06,0.36121880862898825,9.4793405898578e-7
0.7211002994011977,1.4300469999999982e-06,0.7211002994011977,1.0191877466666665e-05,0.36539048030065996,1.02233183505289e-6
0.7302844311377247,1.4785976666666655e-06,0.7302844311377247,1.1567784000000001e-05,0.3695621519723316,1.0998137340388e-6
0.7394820359281437,2.580173100000002e-06,0.7394820359281437,1.3160269333333337e-05,0.3737338236440033,1.18046235908922e-6
0.7486946107784432,2.991019256666667e-06,0.7486946107784432,1.4586414333333336e-05,0.37790549531567497,1.26436095962376e-6
0.7579221556886228,3.6451913333333334e-06,0.7579221556886228,1.5654263e-05,0.3820771669873466,1.3515933937168e-6
0.7671646706586828,4.4515173333333335e-06,0.7671646706586828,1.6870801666666667e-05,0.3862488386590183,1.44224408947378e-6
0.7764221556886227,4.787413333333332e-06,0.7764221556886227,1.8136075333333332e-05,0.39042051033069003,1.53639800574379e-6
0.7856931137724551,5.4183993333333325e-06,0.7856931137724551,1.9104562550000003e-05,0.3945921820023616,1.63414059211451e-6
0.7949805389221557,5.583270666666667e-06,0.7949805389221557,1.9909502666666668e-05,0.39876385367403333,1.73555774790549e-6
0.8042814371257486,6.681716e-06,0.8042814371257486,2.1192522300000003e-05,0.40293552534570504,1.84073578064541e-6
0.8135988023952097,7.223787333333334e-06,0.8135988023952097,2.253195656666666e-05,0.40710719701737663,1.94976136358512e-6
0.8229296407185629,8.020450633333333e-06,0.8229296407185629,2.320770933333333e-05,0.41127886868904834,2.06272149297161e-6
0.8322769461077845,8.290848e-06,0.8322769461077845,2.4224610666666672e-05,0.41545054036072004,2.17970344403852e-6
0.8416392215568863,8.531485266666665e-06,0.8416392215568863,2.5562801333333338e-05,0.41962221203239164,2.30079472693016e-6
0.8510149700598802,9.553283e-06,0.8510149700598802,2.6590068666666663e-05,0.42379388370406335,2.42608304154629e-6
0.8604071856287425,1.0770755e-05,0.8604071856287425,2.7772616999999995e-05,0.42796555537573505,2.5556562321812e-6
0.869812874251497,1.1912353e-05,0.869812874251497,2.909336866666666e-05,0.4321372270474067,2.68960224128844e-6
0.8792350299401198,1.315709966666667e-05,0.8792350299401198,3.069929996666667e-05,0.43630889871907835,2.82800906291273e-6
0.8886721556886228,1.44582894e-05,0.8886721556886228,3.2458359166666663e-05,0.44048057039075006,2.9709646955446e-6
0.8981242514970059,1.559952953333333e-05,0.8981242514970059,3.4056068666666666e-05,0.4446522420624217,3.11855709448737e-6
0.9075913173652695,1.680691786666667e-05,0.9075913173652695,3.4966135999999996e-05,0.44882391373409336,3.27087412371931e-6
0.9170748502994012,1.7810249566666666e-05,0.9170748502994012,3.6430872999999997e-05,0.45299558540576507,3.42800350745971e-6
0.9265718562874251,1.87467433e-05,0.9265718562874251,3.818503766666666e-05,0.4571672570774367,3.5900327812747e-6
0.9360853293413174,1.9842421e-05,0.9360853293413174,3.922887733333334e-05,0.4613389287491084,3.75704924270704e-6
0.9456137724550898,2.1003260999999996e-05,0.9456137724550898,4.069054333333333e-05,0.4655106004207801,3.92913990174858e-6
0.9551571856287425,2.1786569e-05,0.9551571856287425,4.2335935666666664e-05,0.4696822720924517,4.10639143101837e-6
0.9647155688622755,2.3121320000000003e-05,0.9647155688622755,4.3730815333333336e-05,0.47385394376412343,4.2888901152971e-6
0.9742904191616767,2.3848627999999997e-05,0.9742904191616767,4.470168866666666e-05,0.47802561543579514,4.47672180135194e-6
0.9838787425149701,2.5212927333333334e-05,0.9838787425149701,4.6090386e-05,0.48219728710746673,4.6699718471525e-6
0.9934835329341318,2.623694933333334e-05,0.9934835329341318,4.782885666666666e-05,0.48636895877913844,4.86872507104283e-6
1.0031047904191617,2.7351609000000002e-05,1.0031047904191617,4.913723233333334e-05,0.49054063045081014,5.07306570064408e-6
1.012741017964072,2.851812133333333e-05,1.012741017964072,5.0403294333333326e-05,0.49471230212248174,5.28307732195505e-6
1.0223922155688623,2.9421952999999995e-05,1.0223922155688623,5.161519866666666e-05,0.49888397379415345,5.49884282780648e-6
1.032058383233533,3.0145392233333337e-05,1.032058383233533,5.2163519e-05,0.5030556454658252,5.72044436677287e-6
1.0417410179640718,3.174463196666667e-05,1.0417410179640718,5.386752263333332e-05,0.5072273171374968,5.94796329177066e-6
1.051438622754491,3.2700279700000007e-05,1.051438622754491,5.533000273333335e-05,0.5113989888091685,6.18148010870981e-6
1.0611511976047905,3.37648195e-05,1.0611511976047905,5.64999894e-05,0.5155706604808402,6.42107442517746e-6
1.0708802395209582,3.4873133666666666e-05,1.0708802395209582,5.8100259666666664e-05,0.5197423321525118,6.66682489916017e-6
1.0806257485029942,3.589118966666666e-05,1.0806257485029942,5.9770026e-05,0.5239140038241835,6.91880918788568e-6
1.0903862275449103,3.642133233333333e-05,1.0903862275449103,6.120458733333334e-05,0.5280856754958552,7.17710389679057e-6
1.1001616766467066,3.72938875e-05,1.1001616766467066,6.236225703333333e-05,0.5322573471675268,7.44178452854598e-6
1.1099535928143713,3.876403813333334e-05,1.1099535928143713,6.304699573333332e-05,0.5364290188391985,7.7129254323652e-6
1.1197604790419162,3.99131033e-05,1.1197604790419162,6.406418939999999e-05,0.5406006905108702,7.9905997534803e-6
1.1295838323353296,4.1000021e-05,1.1295838323353296,6.472223666666667e-05,0.5447723621825418,8.2748793828242e-6
1.1394221556886228,4.216160183333334e-05,1.1394221556886228,6.601033066666667e-05,0.5489440338542135,8.56583490708655e-6
1.1492769461077845,4.359647e-05,1.1492769461077845,6.75515188e-05,0.5531157055258852,8.86353555892873e-6
1.1591467065868264,4.4654907e-05,1.1591467065868264,6.848539516666667e-05,0.5572873771975568,9.1680491676189e-6
1.1690329341317367,4.487882700000001e-05,1.1690329341317367,6.938767466666668e-05,0.5614590488692285,9.47944210999218e-6
1.178935628742515,4.541717233333334e-05,1.178935628742515,7.044671323333335e-05,0.5656307205409002,9.79777926189517e-6
1.1888532934131737,4.644125703333333e-05,1.1888532934131737,7.214639729999997e-05,0.5698023922125719,1.01231239498234e-5
1.1987874251497006,4.7193438000000005e-05,1.1987874251497006,7.276961766666664e-05,0.5739740638842435,1.04555379033015e-5
1.208738023952096,4.7910238333333335e-05,1.208738023952096,7.30132172e-05,0.5781457355559152,1.0795081207451e-5
1.2187035928143715,4.855575553e-05,1.2187035928143715,7.368976964666669e-05,0.5823174072275868,1.11418122563115e-5
1.228685628742515,4.921434796666668e-05,1.228685628742515,7.428320589999999e-05,0.5864890788992586,1.14957877064635e-5
1.238682634730539,4.936359466666667e-05,1.238682634730539,7.497200266666668e-05,0.5906607505709303,1.18570624314283e-5
1.2486976047904192,5.0625569600000003e-05,1.2486976047904192,7.587187733333335e-05,0.5948324222426019,1.22256894765212e-5
1.2587275449101798,5.109481613333332e-05,1.2587275449101798,7.691642530000003e-05,0.5990040939142736,1.2601720014306e-5
1.2687739520958083,5.169396773333334e-05,1.2687739520958083,7.73125314e-05,0.6031757655859453,1.29852033008246e-5
1.2788353293413173,5.23968821e-05,1.2788353293413173,7.815614430000001e-05,0.6073474372576169,1.33761866323414e-5
1.2889146706586827,5.28621426e-05,1.2889146706586827,7.889982166666668e-05,0.6115191089292885,1.37747153028496e-5
1.299008982035928,5.353160563333333e-05,1.299008982035928,7.961930966666666e-05,0.6156907806009602,1.4180832562338e-5
1.309119760479042,5.448454893333332e-05,1.309119760479042,8.015364666666667e-05,0.6198624522726319,1.45945795757461e-5
1.319247005988024,5.475113166666666e-05,1.319247005988024,7.986012800000001e-05,0.6240341239443035,1.50159953826393e-5
1.329389221556886,5.539145266666667e-05,1.329389221556886,8.029719033333333e-05,0.6282057956159751,1.54451168578212e-5
1.3395494011976048,5.571953166666667e-05,1.3395494011976048,8.075663733333334e-05,0.6323774672876469,1.58819786726474e-5
1.3497245508982036,5.579196899999999e-05,1.3497245508982036,8.117932933333334e-05,0.6365491389593185,1.6326613257237e-5
1.3599176646706588,5.579916226666666e-05,1.3599176646706588,8.134155599999998e-05,0.6407208106309903,1.67790507634555e-5
1.370125748502994,5.5999050466666663e-05,1.370125748502994,8.107663366666666e-05,0.6448924823026619,1.72393190289813e-5
1.3803502994011976,5.630055653333332e-05,1.3803502994011976,8.149030699999997e-05,0.6490641539743335,1.77074435419996e-5
1.3905913173652695,5.6347516000000006e-05,1.3905913173652695,8.14147246666667e-05,0.6532358256460052,1.81834474071267e-5
1.4008502994011978,5.620946499999998e-05,1.4008502994011978,8.102736066666668e-05,0.6574074973176769,1.86673513119876e-5
1.4111242514970062,5.654559066666668e-05,1.4111242514970062,8.109902733333333e-05,0.6615791689893485,1.91591734950385e-5
1.4214146706586828,5.6495424333333343e-05,1.4214146706586828,8.0861632e-05,0.6657508406610203,1.9658929714156e-5
1.4317215568862276,5.648777600000001e-05,1.4317215568862276,8.048593966666667e-05,0.669922512332692,2.01666332164539e-5
1.442046407185629,5.651645563333333e-05,1.442046407185629,8.056858113333334e-05,0.6740941840043635,2.06822947087612e-5
1.4523862275449102,5.642249833333333e-05,1.4523862275449102,8.019464693333333e-05,0.6782658556760353,2.12059223296933e-5
1.46274251497006,5.62753e-05,1.46274251497006,8.011344333333331e-05,0.6824375273477069,2.1737521622233e-5
1.473116766467066,5.5958033333333335e-05,1.473116766467066,7.958691400000001e-05,0.6866091990193787,2.22770955077897e-5
1.4835074850299401,5.606175323333333e-05,1.4835074850299401,7.866619266666667e-05,0.6907808706910503,2.28246442610364e-5
1.4939131736526947,5.5833979946666665e-05,1.4939131736526947,7.786916500000001e-05,0.694952542362722,2.33801654861852e-5
1.5043413173652695,5.5180861e-05,1.5043413173652695,7.724550233333335e-05,0.6991242140343936,2.39436540941006e-5
1.5147754491017966,5.450872966666666e-05,1.5147754491017966,7.602645766666667e-05,0.7032958857060653,2.45151022807024e-5
1.5252395209580838,5.375475233333334e-05,1.5252395209580838,7.519652153333333e-05,0.7074675573777369,2.5094499506522e-5
1.5357035928143712,5.332289689999999e-05,1.5357035928143712,7.41949826666667e-05,0.7116392290494087,2.56818324772654e-5
1.5461976047904191,5.285718535333334e-05,1.5461976047904191,7.354854333333333e-05,0.7158109007210803,2.62770851258674e-5
1.5567065868263472,5.222735636666665e-05,1.5567065868263472,7.269423313333332e-05,0.719982572392752,2.68802385952983e-5
1.5672305389221557,5.154950133333334e-05,1.5672305389221557,7.135831983333331e-05,0.7241542440644236,2.74912712230279e-5
1.5777694610778443,5.094622086666667e-05,1.5777694610778443,7.040329283333333e-05,0.7283259157360953,2.81101585263447e-5
1.5883383233532933,5.002711200000001e-05,1.5883383233532933,6.892401666666668e-05,0.7324975874077669,2.87368731890123e-5
1.5989071856287425,4.9440492e-05,1.5989071856287425,6.786559900000001e-05,0.7366692590794387,2.93713850493098e-5
1.609491017964072,4.851927666666667e-05,1.609491017964072,6.5999163e-05,0.7408409307511103,3.00136610889935e-5
1.6201047904191619,4.7471652166666665e-05,1.6201047904191619,6.4435021e-05,0.7450126024227821,3.06636654237076e-5
1.6307335329341317,4.680216133333334e-05,1.6307335329341317,6.300615900000001e-05,0.7491842740944537,3.132135929466e-5
1.6413772455089821,4.5940119666666656e-05,1.6413772455089821,6.156910433333333e-05,0.7533559457661253,3.19867010614788e-5
1.6520359281437127,4.472442066666666e-05,1.6520359281437127,5.9589207333333324e-05,0.7575276174377971,3.26596461962381e-5
1.6627095808383234,4.357015366666666e-05,1.6627095808383234,5.806882333333333e-05,0.7616992891094687,3.33401472789822e-5
1.6734131736526947,4.218783266666667e-05,1.6734131736526947,5.5895610333333324e-05,0.7658709607811404,3.40281539942895e-5
1.684116766467066,4.083137733333332e-05,1.684116766467066,5.3915542e-05,0.7700426324528121,3.47236131292359e-5
1.6948502994011978,3.9667786900000006e-05,1.6948502994011978,5.1952242333333345e-05,0.7742143041244837,3.54264685725816e-5
1.7055988023952096,3.810050526666666e-05,1.7055988023952096,4.973244023333334e-05,0.7783859757961553,3.61366613152324e-5
1.7163622754491017,3.650704653333334e-05,1.7163622754491017,4.7537423666666686e-05,0.7825576474678271,3.6854129452006e-5
1.7271407185628744,3.481232610000001e-05,1.7271407185628744,4.518803966666666e-05,0.7867293191394987,3.75788081845757e-5
1.737934131736527,3.3078315e-05,1.737934131736527,4.2681485e-05,0.7909009908111705,3.83106298258894e-5
1.74875748502994,3.1348135333333324e-05,1.74875748502994,3.9860177333333335e-05,0.7950726624828421,3.90495238056088e-5
1.7595808383233533,2.9763665666666668e-05,1.7595808383233533,3.759601333333333e-05,0.7992443341545137,3.97954166769749e-5
1.7704341317365269,2.7917061333333334e-05,1.7704341317365269,3.500637973333333e-05,0.8034160058261854,4.05482321249576e-5
1.781302395209581,2.6346154433333334e-05,1.781302395209581,3.293211866666667e-05,0.8075876774978571,4.13078909755491e-5
1.792185628742515,2.4423565366666663e-05,1.792185628742515,3.019465023333333e-05,0.8117593491695287,4.20743112064607e-5
1.8030838323353295,2.2748946666666664e-05,1.8030838323353295,2.7688008999999998e-05,0.8159310208412005,4.28474079589085e-5
1.814011976047904,2.067611566666666e-05,1.814011976047904,2.4999463999999995e-05,0.8201026925128722,4.36270935508327e-5
1.8249550898203593,1.8729839666666664e-05,1.8249550898203593,2.2113198333333335e-05,0.8242743641845437,4.44132774912151e-5
1.8358982035928144,1.6613028666666665e-05,1.8358982035928144,1.92771403e-05,0.8284460358562155,4.52058664957451e-5
1.84687125748503,1.4331984e-05,1.84687125748503,1.6270485999999998e-05,0.8326177075278871,4.60047645035786e-5
1.857859281437126,1.2075710966666667e-05,1.857859281437126,1.3317414333333335e-05,0.8367893791995588,4.6809872695488e-5
1.8688772455089822,9.968802e-06,1.8688772455089822,1.0365728866666666e-05,0.8409610508712305,4.76210895130858e-5
1.8798952095808386,7.768765333333333e-06,1.8798952095808386,7.179024666666668e-06,0.8451327225429022,4.84383106793298e-5
1.8909431137724553,5.407915666666668e-06,1.8909431137724553,3.8878154333333336e-06,0.8493043942145737,4.92614292201971e-5
1.9020059880239522,2.9200856666666663e-06,1.9020059880239522,1.0769184333333325e-06,0.8534760658862455,5.00903354875701e-5
1.9130838323353296,5.107526666666667e-07,1.9130838323353296,-1.9312226666666667e-06,0.8576477375579171,5.09249171831627e-5
1.924176646706587,-1.8788926666666691e-06,1.924176646706587,-4.4911723333333335e-06,0.8618194092295889,5.17650593839037e-5
1.9352994011976048,-4.2055490000000005e-06,1.9352994011976048,-7.521046999999998e-06,0.8659910809012605,5.26106445681327e-5
1.946422155688623,-6.854087099999999e-06,1.946422155688623,-1.0507488833333332e-05,0.8701627525729322,5.34615526431001e-5
1.9575748502994013,-9.554129666666664e-06,1.9575748502994013,-1.3593354666666665e-05,0.8743344242446038,5.43176609736501e-5
1.96874251497006,-1.1906361333333331e-05,1.96874251497006,-1.6600757666666667e-05,0.8785060959162755,5.51788444118577e-5
1.9799251497005987,-1.442954993333333e-05,1.9799251497005987,-1.993910133333334e-05,0.8826777675879471,5.60449753278737e-5
1.9911377245508983,-1.6913113433333333e-05,1.9911377245508983,-2.2995223333333336e-05,0.8868494392596189,5.69159236417989e-5
2.002350299401198,-1.9740447666666673e-05,2.002350299401198,-2.630079586666666e-05,0.8910211109312905,5.77915568566279e-5
2.0135928143712576,-2.2198330333333332e-05,2.0135928143712576,-2.9356245999999994e-05,0.8951927826029623,5.86717400922895e-5
2.024850299401198,-2.5009584533333338e-05,2.024850299401198,-3.252767000000001e-05,0.8993644542746339,5.95563361206331e-5
2.036122754491018,-2.7637679e-05,2.036122754491018,-3.5658626e-05,0.9035361259463055,6.04452054014718e-5
2.047425149700599,-3.0212228e-05,2.047425149700599,-3.905466666666667e-05,0.9077077976179772,6.13382061196737e-5
2.05872754491018,-3.271518166666667e-05,2.05872754491018,-4.244228313333334e-05,0.9118794692896489,6.22351942231406e-5
2.070059880239521,-3.5352519333333326e-05,2.070059880239521,-4.586574748000002e-05,0.9160511409613206,6.31360234617686e-5
2.0814071856287426,-3.8052641666666654e-05,2.0814071856287426,-4.896724066666667e-05,0.9202228126329923,6.40405454274166e-5
2.0927844311377246,-4.094413236666666e-05,2.0927844311377246,-5.226453066666666e-05,0.9243944843046639,6.4948609594729e-5
2.1041616766467066,-4.364523393333334e-05,2.1041616766467066,-5.56214935e-05,0.9285661559763355,6.58600633628531e-5
2.115568862275449,-4.6493835e-05,2.115568862275449,-5.8859647333333326e-05,0.9327378276480073,6.67747520981251e-5
2.126991017964072,-4.934299296666666e-05,2.126991017964072,-6.208440793333334e-05,0.9369094993196789,6.76925191774733e-5
2.138428143712575,-5.2406151999999995e-05,2.138428143712575,-6.534473433333332e-05,0.9410811709913506,6.86132060327925e-5
2.149880239520958,-5.519754033333334e-05,2.149880239520958,-6.864104133333334e-05,0.9452528426630223,6.95366521961188e-5
2.161362275449102,-5.8093308e-05,2.161362275449102,-7.191944033333333e-05,0.9494245143346939,7.04626953455003e-5
2.172859281437126,-6.0975655206666664e-05,2.172859281437126,-7.536900930000001e-05,0.9535961860063655,7.1391171351751e-5
2.18437125748503,-6.401172333333334e-05,2.18437125748503,-7.857134033333335e-05,0.9577678576780373,7.23219143259185e-5
2.1958982035928143,-6.703519100000002e-05,2.1958982035928143,-8.199472766666667e-05,0.9619395293497089,7.32547566674694e-5
2.207455089820359,-6.979659999999998e-05,2.207455089820359,-8.496607733333334e-05,0.9661112010213807,7.4189529113188e-5
2.2190269461077845,-7.274067333333332e-05,2.2190269461077845,-8.809466333333333e-05,0.9702828726930524,7.512606078679e-5
2.2306137724550896,-7.576794e-05,2.2306137724550896,-9.139474e-05,0.9744545443647239,7.60641792491563e-5
2.2422155688622754,-7.845391666666665e-05,2.2422155688622754,-9.431889666666667e-05,0.9786262160363957,7.70037105491979e-5
2.253847305389222,-8.140982000000001e-05,2.253847305389222,-9.770981666666667e-05,0.9827978877080673,7.79444792753603e-5
2.265479041916168,-8.421836666666669e-05,2.265479041916168,-0.00010113541333333331,0.986969559379739,7.8886308607745e-5
2.2771407185628743,-8.715555333333335e-05,2.2771407185628743,-0.00010400519999999998,0.9911412310514107,7.98290203706692e-5
2.2888323353293414,-8.987209e-05,2.2888323353293414,-0.00010718421666666669,0.9953129027230824,8.07724350859731e-5
2.3005239520958085,-9.267785666666662e-05,2.3005239520958085,-0.00011013299,0.9994845743947539,8.17163720265733e-5
2.312245508982036,-9.527296666666665e-05,2.312245508982036,-0.00011318935666666664,1.0036562460664256,8.26606492707838e-5
2.323982035928144,-9.813492666666668e-05,2.323982035928144,-0.0001163263933333333,1.0078279177380973,8.36050837568737e-5
2.3357335329341318,-0.00010101903666666668,2.3357335329341318,-0.00011934923,1.011999589409769,8.45494913382296e-5
2.3475149700598803,-0.0001040676,2.3475149700598803,-0.0001222195,1.0161712610814406,8.54936868387823e-5
2.359311377245509,-0.00010676626999999999,2.359311377245509,-0.00012523192666666664,1.0203429327531124,8.64374841089549e-5
2.3711227544910183,-0.00010950616333333334,2.3711227544910183,-0.00012826567999999999,1.024514604424784,8.73806960818914e-5
2.3829491017964073,-0.00011229425333333333,2.3829491017964073,-0.00013126976666666664,1.0286862760964557,8.83231348300541e-5
2.394805389221557,-0.00011493766666666666,2.394805389221557,-0.00013414546333333335,1.0328579477681274,8.92646116221088e-5
2.406676646706587,-0.00011749434333333332,2.406676646706587,-0.00013684807999999997,1.037029619439799,9.02049369801242e-5
2.418562874251497,-0.00012028232199999999,2.418562874251497,-0.00013986881,1.0412012911114708,9.11439207370113e-5
2.4304640718562873,-0.00012305875866666665,2.4304640718562873,-0.00014279093333333334,1.0453729627831425,9.20813720941883e-5
2.4423952095808383,-0.00012562761533333331,2.4423952095808383,-0.00014548589000000004,1.049544634454814,9.30170996794691e-5
2.4543413173652695,-0.000128212781,2.4543413173652695,-0.00014822400666666667,1.0537163061264856,9.39509116051218e-5
2.4663023952095813,-0.00013096104900000004,2.4663023952095813,-0.0001509189833333334,1.0578879777981574,9.48826155261117e-5
2.478293413173653,-0.00013361246333333336,2.478293413173653,-0.00015362177666666663,1.0620596494698291,9.58120186984101e-5
2.490299401197605,-0.00013602297599999997,2.490299401197605,-0.0001562659633333333,1.0662313211415009,9.67389280375022e-5
2.502320359281437,-0.000138652951,2.502320359281437,-0.00015887598333333335,1.0704029928131724,9.76631501768445e-5
2.5143562874251497,-0.00014127657666666667,2.5143562874251497,-0.00016147841666666667,1.074574664484844,9.85844915265383e-5
2.526422155688623,-0.00014388513666666665,2.526422155688623,-0.00016411579333333335,1.0787463361565157,9.9502758331869e-5
2.538502994011976,-0.00014638417,2.538502994011976,-0.00016672705000000002,1.0829180078281875,0.000100417756731943
2.5505988023952098,-0.0001487491033333333,2.5505988023952098,-0.0001692653966666667,1.087089679499859,0.000101329292818298
2.5627245508982037,-0.00015111499,2.5627245508982037,-0.00017161197666666666,1.0912613511715308,0.00010223717269342
2.574865269461078,-0.00015346733000000002,2.574865269461078,-0.00017404754666666672,1.0954330228432023,0.000103141202529218
2.5870209580838326,-0.0001557854,2.5870209580838326,-0.00017652743333333335,1.099604694514874,0.000104041188625405
2.599191616766467,-0.00015804405666666665,2.599191616766467,-0.00017888123333333332,1.1037763661865458,0.000104936937467749
2.6113922155688623,-0.00016036352666666667,2.6113922155688623,-0.00018121703333333334,1.1079480378582174,0.000105828255786129
2.623607784431138,-0.00016262596333333333,2.623607784431138,-0.00018355259999999998,1.1121197095298891,0.000106714950612514
2.635853293413174,-0.00016481455666666667,2.635853293413174,-0.00018580486666666665,1.116291381201561,0.000107596829338694
2.6480988023952095,-0.00016695436333333334,2.6480988023952095,-0.0001879670333333333,1.1204630528732324,0.000108473699773751
2.6603892215568865,-0.00016925935333333332,2.6603892215568865,-0.0001902255,1.1246347245449042,0.000109345370201358
2.672679640718563,-0.00017126936999999995,2.672679640718563,-0.0001923267333333334,1.1288063962165757,0.000110211649436782
2.685,-0.00017336420666666665,2.685,-0.00019436709999999996,1.1329780678882475,0.000111072346883603
2.6973353293413176,-0.00017537209999999998,2.6973353293413176,-0.00019649020000000002,1.1371497395599193,0.000111927272590083
2.709685628742515,-0.00017744898,2.709685628742515,-0.00019854156666666666,1.1413214112315908,0.000112776237305262
2.722065868263473,-0.00017963955666666672,2.722065868263473,-0.00020052269999999996,1.1454930829032623,0.000113619052534657
2.7344610778443115,-0.00018168262666666668,2.7344610778443115,-0.0002025526333333333,1.1496647545749341,0.000114455530595577
2.7468712574850302,-0.0001837129033333333,2.7468712574850302,-0.0002045834333333333,1.1538364262466059,0.000115285484672051
2.7593113772455093,-0.0001856646666666667,2.7593113772455093,-0.00020654016666666662,1.1580080979182774,0.000116108728869372
2.771766467065868,-0.00018759249,2.771766467065868,-0.0002085219,1.1621797695899492,0.00011692507826807
2.784236526946108,-0.00018945286666666663,2.784236526946108,-0.0002103578666666667,1.166351441261621,0.000117734348977615
2.7967215568862276,-0.0001914532933333333,2.7967215568862276,-0.00021229710000000002,1.1705231129332925,0.000118536358189414
2.809236526946108,-0.00019324145666666664,2.809236526946108,-0.00021419023333333332,1.1746947846049642,0.000119330924229496
2.8217814371257486,-0.00019494737000000001,2.8217814371257486,-0.00021597213333333332,1.1788664562766358,0.000120117866610552
2.8343263473053892,-0.00019680530666666668,2.8343263473053892,-0.00021778960000000004,1.1830381279483075,0.000120897006083484
2.84690119760479,-0.00019846405666666667,2.84690119760479,-0.0002194632,1.1872097996199793,0.000121668164688358
2.8595059880239524,-0.00020014124000000002,2.8595059880239524,-0.00022114600000000005,1.1913814712916508,0.000122431165804822
2.8721257485029943,-0.00020189301,2.8721257485029943,-0.00022275360000000006,1.1955531429633226,0.000123185834201839
2.8847604790419163,-0.0002035757633333333,2.8847604790419163,-0.00022445323333333337,1.1997248146349941,0.000123931996086928
2.897410179640719,-0.0002051241566666667,2.897410179640719,-0.00022604443333333336,1.203896486306666,0.000124669479154637
2.9100898203592815,-0.00020683219000000006,2.9100898203592815,-0.00022766899999999998,1.2080681579783377,0.000125398112634444
2.9227844311377247,-0.00020839632666666663,2.9227844311377247,-0.00022935953333333339,1.2122398296500092,0.000126117727337987
2.9355089820359286,-0.00020994727999999998,2.9355089820359286,-0.00023092093333333335,1.216411501321681,0.000126828155705542
2.9482335329341316,-0.00021147213666666666,2.9482335329341316,-0.00023243153333333335,1.2205831729933527,0.000127529231851908
2.961002994011976,-0.00021296980333333334,2.961002994011976,-0.00023394349999999997,1.2247548446650243,0.000128220791611454
2.9737724550898204,-0.00021437613333333334,2.9737724550898204,-0.00023524956666666667,1.228926516336696,0.000128902672582548
2.986571856287425,-0.00021585876666666663,2.986571856287425,-0.00023674670000000002,1.2330981880083676,0.000129574714171132
2.999401197604791,-0.00021722148333333337,2.999401197604791,-0.00023815826666666665,1.237269859680039,0.000130236757633629
3.012230538922156,-0.00021862254666666665,3.012230538922156,-0.00023958889999999998,1.2414415313517109,0.000130888646119037
3.0250898203592813,-0.00021986639666666667,3.0250898203592813,-0.0002408012333333333,1.2456132030233826,0.000131530224710198
3.037979041916168,-0.00022117939000000002,3.037979041916168,-0.00024202843333333334,1.2497848746950542,0.000132161340464347
3.050883233532934,-0.00022253283999999998,3.050883233532934,-0.0002432395,1.253956546366726,0.00013278184245278
3.063802395209581,-0.00022389587999999998,3.063802395209581,-0.0002445773,1.2581282180383977,0.000133391581799742
3.0767514970059886,-0.0002251223,3.0767514970059886,-0.00024586553333333334,1.2622998897100692,0.000133990411720446
3.0897155688622755,-0.00022630079666666666,3.0897155688622755,-0.0002471128333333333,1.266471561381741,0.00013457818755826
3.102694610778443,-0.00022749892999999997,3.102694610778443,-0.0002483844666666667,1.2706432330534128,0.000135154766821071
3.1157035928143713,-0.00022872202666666665,3.1157035928143713,-0.0002496520999999999,1.2748149047250845,0.000135720009216705
3.1287275449101797,-0.00022986792333333338,3.1287275449101797,-0.0002508803333333333,1.278986576396756,0.000136273776687537
3.141781437125749,-0.00023094363333333334,3.141781437125749,-0.0002519711666666666,1.2831582480684276,0.000136815933444195
3.1548502994011978,-0.00023204983333333326,3.1548502994011978,-0.00025303663333333336,1.2873299197400991,0.000137346345998371
3.167934131736527,-0.00023309103333333332,3.167934131736527,-0.0002541264,1.291501591411771,0.000137864883194717
3.181047904191617,-0.0002341103333333333,3.181047904191617,-0.0002552209666666666,1.2956732630834427,0.000138371416241852
3.194176646706587,-0.0002351553666666667,3.194176646706587,-0.0002562887999999999,1.2998449347551144,0.000138865818742427
3.207335329341318,-0.00023620543333333335,3.207335329341318,-0.0002573248666666666,1.304016606426786,0.000139347966722312
3.2205089820359287,-0.0002372191333333333,3.2205089820359287,-0.0002582732666666666,1.3081882780984577,0.000139817738658803
3.2336976047904193,-0.0002381429,3.2336976047904193,-0.00025924886666666666,1.3123599497701295,0.000140275015507886
3.2469161676646707,-0.00023914693333333337,3.2469161676646707,-0.00026015440000000004,1.316531621441801,0.000140719680730664
3.2601497005988023,-0.00024007406666666669,3.2601497005988023,-0.0002611189,1.3207032931134728,0.000141151620318671
3.2734131736526946,-0.00024091280000000003,3.2734131736526946,-0.00026203699999999996,1.3248749647851445,0.000141570722818404
3.2866916167664675,-0.00024183156666666666,3.2866916167664675,-0.00026297396666666664,1.329046636456816,0.000141976879354783
3.29998502994012,-0.0002427598666666667,3.29998502994012,-0.00026389396666666665,1.3332183081284876,0.000142369983653684
3.313308383233533,-0.00024373163333333333,3.313308383233533,-0.0002647539666666666,1.3373899798001594,0.000142749932063567
3.3266616766467068,-0.0002444898666666666,3.3266616766467068,-0.00026558613333333336,1.341561651471831,0.000143116623576059
3.3400299401197606,-0.0002452751333333333,3.3400299401197606,-0.00026642543333333334,1.3457333231435027,0.000143469959845624
3.3534131736526946,-0.0002460273,3.3534131736526946,-0.00026722863333333337,1.3499049948151745,0.000143809845208255
3.3668113772455093,-0.0002467787333333334,3.3668113772455093,-0.00026796486666666664,1.354076666486846,0.000144136186699193
3.3802544910179644,-0.0002475342333333333,3.3802544910179644,-0.00026873673333333335,1.3582483381585178,0.000144448894069665
3.393697604790419,-0.00024823393333333325,3.393697604790419,-0.00026945600000000006,1.3624200098301895,0.000144747879802693
3.4071706586826345,-0.00024891109999999997,3.4071706586826345,-0.0002700948666666666,1.366591681501861,0.000145033059127901
3.420673652694611,-0.0002495737666666667,3.420673652694611,-0.0002708165666666668,1.3707633531735328,0.000145304350035352
3.434176646706587,-0.0002502892666666667,3.434176646706587,-0.0002715645,1.3749350248452046,0.000145561673288438
3.4477245508982035,-0.00025097100000000006,3.4477245508982035,-0.0002723473,1.3791066965168763,0.000145804952435792
3.461287425149701,-0.0002516309333333334,3.461287425149701,-0.00027304806666666667,1.3832783681885477,0.000146034113822247
3.4748652694610778,-0.0002522223333333333,3.4748652694610778,-0.0002737373,1.3874500398602194,0.000146249086598817
3.488473053892216,-0.00025272556666666664,3.488473053892216,-0.0002744228666666666,1.391621711531891,0.000146449802731737
3.5020958083832334,-0.00025333076666666664,3.5020958083832334,-0.0002750651333333333,1.3957933832035627,0.00014663619701052
3.515733532934132,-0.0002539325,3.515733532934132,-0.00027566723333333334,1.3999650548752345,0.000146808207055087
3.5294011976047903,-0.00025446403333333325,3.5294011976047903,-0.00027627323333333334,1.4041367265469062,0.00014696577332198
3.5430988023952095,-0.00025498250000000007,3.5430988023952095,-0.0002768663333333333,1.4083083982185778,0.000147108839109536
3.556811377245509,-0.00025553863333333335,3.556811377245509,-0.00027746220000000004,1.4124800698902495,0.000147237350562181
3.5705389221556887,-0.0002560258,3.5705389221556887,-0.00027807870000000004,1.4166517415619213,0.000147351256673843
3.584296407185629,-0.0002565095,3.584296407185629,-0.0002785991,1.4208234132335928,0.000147450509290336
3.5980838323353295,-0.00025697979999999995,3.5980838323353295,-0.00027916599999999996,1.4249950849052646,0.00014753506311085
3.6118862275449106,-0.00025748396666666666,3.6118862275449106,-0.00027966413333333336,1.4291667565769364,0.000147604875688579
3.6257035928143715,-0.00025792763333333334,3.6257035928143715,-0.000280202,1.4333384282486077,0.000147659907430369
3.639550898203593,-0.00025842333333333335,3.639550898203593,-0.0002807563999999999,1.4375100999202794,0.0001477001215955
3.653413173652695,-0.00025889673333333334,3.653413173652695,-0.00028127509999999997,1.4416817715919512,0.000147725484293558
3.667305389221557,-0.00025930683333333333,3.667305389221557,-0.0002817584333333334,1.4458534432636228,0.000147735964481417
3.6812275449101794,-0.0002597615666666666,3.6812275449101794,-0.0002821290333333334,1.4500251149352945,0.000147731533959353
3.6951497005988023,-0.0002602225,3.6951497005988023,-0.00028258989999999996,1.4541967866069663,0.000147712167366265
3.709116766467066,-0.0002604916666666667,3.709116766467066,-0.0002829657666666666,1.4583684582786378,0.00014767784217405
3.7230988023952096,-0.00026074709999999996,3.7230988023952096,-0.00028336193333333335,1.4625401299503096,0.000147628538681101
3.7370958083832337,-0.00026110183333333335,3.7370958083832337,-0.00028379309999999994,1.4667118016219813,0.00014756424000497
3.751122754491018,-0.0002615106333333333,3.751122754491018,-0.00028417636666666667,1.4708834732936529,0.000147484932074203
3.7651646706586828,-0.0002618907666666667,3.7651646706586828,-0.0002845578333333333,1.4750551449653246,0.000147390603619321
3.779236526946108,-0.00026225156666666663,3.779236526946108,-0.0002849389333333333,1.4792268166369964,0.000147281246163007
3.7933233532934136,-0.0002625567333333333,3.7933233532934136,-0.00028529046666666663,1.4833984883086677,0.000147156854009466
3.8074401197604795,-0.0002628183999999999,3.8074401197604795,-0.00028563493333333336,1.4875701599803395,0.000147017424233
3.821571856287425,-0.00026303483333333337,3.821571856287425,-0.00028595696666666655,1.4917418316520112,0.000146862956665788
3.8357335329341318,-0.0002632397333333333,3.8357335329341318,-0.00028626603333333325,1.4959135033236828,0.000146693453884898
3.8499251497005993,-0.00026352539999999994,3.8499251497005993,-0.0002866099666666667,1.5000851749953545,0.000146508921198514
3.8641317365269465,-0.0002638243,3.8641317365269465,-0.0002869338333333334,1.5042568466670263,0.000146309366631421
3.8783532934131735,-0.00026401073333333336,3.8783532934131735,-0.0002872429333333333,1.508428518338698,0.000146094800909783
3.892604790419162,-0.0002642794999999999,3.892604790419162,-0.00028757253333333327,1.5126001900103696,0.0001458652374451
3.90687125748503,-0.00026441800000000004,3.90687125748503,-0.0002878667666666668,1.5167718616820414,0.000145620692317545
3.921167664670659,-0.0002646029,3.921167664670659,-0.0002882203333333334,1.5209435333537131,0.000145361184258526
3.9354940119760484,-0.00026478546666666665,3.9354940119760484,-0.0002885246333333332,1.5251152050253847,0.000145086734632614
3.949835329341317,-0.0002650307666666666,3.949835329341317,-0.0002887688333333333,1.5292868766970564,0.000144797367418683
3.9642065868263474,-0.0002652425,3.9642065868263474,-0.00028901713333333333,1.5334585483687277,0.000144493109190526
3.978592814371258,-0.0002653652,3.978592814371258,-0.00028925453333333335,1.5376302200403995,0.000144173989096697
3.9930089820359287,-0.00026554916666666676,3.9930089820359287,-0.00028955776666666675,1.5418018917120713,0.000143840038839775
4.00744011976048,-0.00026569253333333343,4.00744011976048,-0.00028981776666666667,1.545973563383743,0.000143491292654931
4.02190119760479,-0.0002659042666666667,4.02190119760479,-0.0002900904666666667,1.5501452350554146,0.000143127787287987
4.036377245508982,-0.00026612200000000004,4.036377245508982,-0.00029032286666666663,1.5543169067270863,0.000142749561972755
4.050883233532934,-0.00026623293333333334,4.050883233532934,-0.0002905638666666667,1.558488578398758,0.00014235665840786
4.065404191616767,-0.0002663232666666666,4.065404191616767,-0.00029075669999999995,1.5626602500704296,0.000141949120732954
4.07995508982036,-0.00026638983333333334,4.07995508982036,-0.0002909489,1.5668319217421014,0.000141526995504386
4.094535928143713,-0.0002664644333333334,4.094535928143713,-0.00029114259999999997,1.5710035934137732,0.000141090331670302
4.109131736526947,-0.0002666433333333334,4.109131736526947,-0.0002913933333333333,1.5751752650854447,0.000140639180545239
4.12375748502994,-0.00026672489999999996,4.12375748502994,-0.0002915875666666667,1.5793469367571165,0.000140173595784167
4.138398203592815,-0.0002668194333333333,4.138398203592815,-0.0002917909000000001,1.583518608428788,0.000139693633356049
4.1530688622754495,-0.0002668954,4.1530688622754495,-0.0002919756,1.5876902801004595,0.000139199351516899
4.167754491017964,-0.0002670352333333333,4.167754491017964,-0.00029214173333333334,1.5918619517721313,0.000138690810782352
4.18247005988024,-0.000267051,4.18247005988024,-0.0002923084666666667,1.596033623443803,0.000138168073899791
,,,,1.6002052951154746,0.00013763120582
,,,,1.6043769667871464,0.000137080273668418
,,,,1.6085486384588181,0.000136515346715917
,,,,1.6127203101304899,0.000135936496349242
,,,,1.6168919818021614,0.000135343796040992
,,,,1.6210636534738332,0.000134737321319267
,,,,1.625235325145505,0.000134117149736954
,,,,1.6294069968171763,0.000133483360840621
,,,,1.633578668488848,0.000132836036139134
,,,,1.6377503401605196,0.000132175259071899
,,,,1.6419220118321913,0.000131501114976857
,,,,1.646093683503863,0.000130813691058127
,,,,1.6502653551755349,0.00013011307635344
,,,,1.6544370268472064,0.000129399361701228
,,,,1.6586086985188782,0.00012867263970755
,,,,1.66278037019055,0.000127933004712721
,,,,1.6669520418622215,0.000127180552757772
,,,,1.6711237135338932,0.000126415381550633
,,,,1.675295385205565,0.000125637590432232
,,,,1.6794670568772363,0.000124847280342269
,,,,1.683638728548908,0.000124044553785026
,,,,1.6878104002205798,0.00012322951479479
,,,,1.6919820718922514,0.000122402268901343
,,,,1.6961537435639231,0.000121562923095232
,,,,1.7003254152355949,0.000120711585792905
,,,,1.7044970869072664,0.000119848366801857
,,,,1.7086687585789382,0.000118973377285559
,,,,1.71284043025061,0.000118086729728438
,,,,1.7170121019222815,0.000117188537900711
,,,,1.7211837735939532,0.000116278916823247
,,,,1.725355445265625,0.000115357982732306
,,,,1.7295271169372963,0.000114425853044383
,,,,1.733698788608968,0.000113482646320915
,,,,1.7378704602806399,0.000112528482233105
,,,,1.7420421319523114,0.000111563481526679
,,,,1.7462138036239832,0.000110587765986724
,,,,1.750385475295655,0.000109601458402559
,,,,1.7545571469673267,0.000108604682532642
,,,,1.7587288186389982,0.00010759756306955
,,,,1.76290049031067,0.000106580225605058
,,,,1.7670721619823417,0.000105552796595255
,,,,1.7712438336540133,0.000104515403325825
,,,,1.775415505325685,0.000103468173877369
,,,,1.7795871769973566,0.000102411237090888
,,,,1.7837588486690281,0.000101344722533394
,,,,1.7879305203406999,0.000100268760463654
,,,,1.7921021920123716,9.91834817980879e-5
,,,,1.7962738636840432,9.80890180767913e-5
,,,,1.800445535355715,9.69855014298121e-5
,,,,1.8046172070273867,9.58730645435189e-5
,,,,1.8087888786990582,9.47518406272135e-5
,,,,1.81296055037073,9.36219633799073e-5
,,,,1.8171322220424018,9.24835669573306e-5
,,,,1.8213038937140733,9.13367859391487e-5
,,,,1.825475565385745,9.01817552964082e-5
,,,,1.8296472370574166,8.90186103591798e-5
,,,,1.8338189087290881,8.7847486784506e-5
,,,,1.83799058040076,8.66685205245394e-5
,,,,1.8421622520724317,8.54818477949779e-5
,,,,1.8463339237441032,8.42876050437102e-5
,,,,1.850505595415775,8.30859289198408e-5
,,,,1.8546772670874467,8.18769562428364e-5
,,,,1.8588489387591185,8.06608239720977e-5
,,,,1.86302061043079,7.94376691767567e-5
,,,,1.8671922821024618,7.82076290057656e-5
,,,,1.8713639537741336,7.69708406583407e-5
,,,,1.875535625445805,7.57274413546475e-5
,,,,1.8797072971174766,7.4477568306886e-5
,,,,1.8838789687891484,7.32213586906088e-5
,,,,1.88805064046082,7.19589496164376e-5
,,,,1.8922223121324917,7.06904781020799e-5
,,,,1.8963939838041635,6.94160810446906e-5
,,,,1.900565655475835,6.81358951935757e-5
,,,,1.9047373271475068,6.68500571232628e-5
,,,,1.9089089988191785,6.555870320685e-5
,,,,1.91308067049085,6.42619695898686e-5
,,,,1.9172523421625218,6.29599921643003e-5
,,,,1.9214240138341936,6.16529065431216e-5
,,,,1.9255956855058651,6.03408480351717e-5
,,,,1.9297673571775367,5.90239516203269e-5
,,,,1.9339390288492084,5.7702351925157e-5
,,,,1.93811070052088,5.63761831988677e-5
,,,,1.9422823721925517,5.50455792897002e-5
,,,,1.9464540438642235,5.37106736216328e-5
,,,,1.950625715535895,5.23715991715543e-5
,,,,1.9547973872075668,5.10284884467601e-5
,,,,1.9589690588792386,4.96814734628784e-5
,,,,1.9631407305509103,4.83306857221594e-5
,,,,1.9673124022225819,4.69762561921909e-5
,,,,1.9714840738942536,4.56183152849941e-5
,,,,1.9756557455659254,4.425699283651e-5
,,,,1.9798274172375967,4.2892418086482e-5
,,,,1.9839990889092685,4.15247196587878e-5
,,,,1.9881707605809402,4.01540255420938e-5
,,,,1.9923424322526118,3.87804630709593e-5
,,,,1.9965141039242835,3.74041589073723e-5
,,,,2.0006857755959553,3.60252390225996e-5
,,,,2.004857447267627,3.46438286795155e-5
,,,,2.0090291189392984,3.32600524153292e-5
,,,,2.0132007906109703,3.18740340246819e-5
,,,,2.017372462282642,3.04858965431367e-5
,,,,2.021544133954314,2.90957622311484e-5
,,,,2.0257158056259854,2.77037525583383e-5
,,,,2.029887477297657,2.63099881882505e-5
,,,,2.0340591489693285,2.49145889634574e-5
,,,,2.038230820641,2.3517673891104e-5
,,,,2.042402492312672,2.21193611287892e-5
,,,,2.0465741639843436,2.07197679709448e-5
,,,,2.050745835656015,1.93190108355071e-5
,,,,2.054917507327687,1.79172052510531e-5
,,,,2.0590891789993586,1.65144658443033e-5
,,,,2.06326085067103,1.5110906328019e-5
,,,,2.067432522342702,1.37066394892886e-5
,,,,2.0716041940143737,1.23017771782185e-5
,,,,2.075775865686045,1.08964302969739e-5
,,,,2.0799475373577168,9.49070878924368e-6
,,,,2.0841192090293887,8.08472163007798e-6
,,,,2.0882908807010603,6.67857681607039e-6
,,,,2.092462552372732,5.27238135596587e-6
,,,,2.096634224044404,3.86624126162025e-6
,,,,2.1008058957160753,2.46026153930096e-6
,,,,2.104977567387747,1.05454618143596e-6
,,,,2.109149239059419,-3.50801841338972e-7
,,,,2.1133209107310904,-1.75568058777638e-6
,,,,2.117492582402762,-3.15998915317749e-6
,,,,2.121664254074434,-4.56362767629895e-6
,,,,2.1258359257461055,-5.96649734581258e-6
,,,,2.130007597417777,-7.36850040645949e-6
,,,,2.1341792690894485,-8.76954016485687e-6
,,,,2.13835094076112,-1.01695209949865e-5
,,,,2.142522612432792,-1.15683483432471e-5
,,,,2.1466942841044636,-1.29659287332984e-5
,,,,2.1508659557761356,-1.43621697704777e-5
,,,,2.155037627447807,-1.57569801459056e-5
,,,,2.1592092991194787,-1.71502696403407e-5
,,,,2.1633809707911507,-1.85419491275683e-5
,,,,2.167552642462822,-1.99319305776243e-5
,,,,2.1717243141344937,-2.13201270595948e-5
,,,,2.1758959858061653,-2.27064527441614e-5
,,,,2.180067657477837,-2.40908229058341e-5
,,,,2.184239329149509,-2.54731539248623e-5
,,,,2.1884110008211803,-2.68533632888547e-5
,,,,2.192582672492852,-2.8231369594135e-5
,,,,2.196754344164524,-2.96070925467607e-5
,,,,2.2009260158361954,-3.09804529632882e-5
,,,,2.205097687507867,-3.23513727712629e-5
,,,,2.209269359179539,-3.37197750093955e-5
,,,,2.2134410308512105,-3.50855838275192e-5
,,,,2.217612702522882,-3.64487244862088e-5
,,,,2.221784374194554,-3.78091233562429e-5
,,,,2.2259560458662255,-3.91667079176591e-5
,,,,2.230127717537897,-4.05214067587123e-5
,,,,2.2342993892095686,-4.18731495744565e-5
,,,,2.2384710608812406,-4.32218671651677e-5
,,,,2.242642732552912,-4.45674914344514e-5
,,,,2.2468144042245837,-4.59099553871833e-5
,,,,2.2509860758962557,-4.72491931271804e-5
,,,,2.255157747567927,-4.85851398546331e-5
,,,,2.2593294192395987,-4.99177318633421e-5
,,,,2.2635010909112707,-5.12469065377241e-5
,,,,2.2676727625829423,-5.25726023496018e-5
,,,,2.271844434254614,-5.38947588547657e-5
,,,,2.2760161059262853,-5.52133166893911e-5
,,,,2.280187777597957,-5.65282175661799e-5
,,,,2.284359449269629,-5.78394042703321e-5
,,,,2.2885311209413004,-5.91468206553569e-5
,,,,2.2927027926129724,-6.04504116386449e-5
,,,,2.296874464284644,-6.17501231969143e-5
,,,,2.3010461359563155,-6.30459023614013e-5
,,,,2.3052178076279874,-6.43376972129602e-5
,,,,2.309389479299659,-6.56254568769256e-5
,,,,2.3135611509713305,-6.69091315178522e-5
,,,,2.3177328226430025,-6.81886723340762e-5
,,,,2.321904494314674,-6.94640315521011e-5
,,,,2.3260761659863456,-7.07351624208896e-5
,,,,2.330247837658017,-7.20020192059179e-5
,,,,2.3344195093296887,-7.32645571831839e-5
,,,,2.3385911810013607,-7.45227326329806e-5
,,,,2.342762852673032,-7.57765028336163e-5
,,,,2.3469345243447037,-7.70258260549468e-5
,,,,2.3511061960163757,-7.82706615518081e-5
,,,,2.3552778676880473,-7.95109695573048e-5
,,,,2.3594495393597192,-8.0746711275993e-5
,,,,2.363621211031391,-8.19778488769714e-5
,,,,2.3677928827030623,-8.32043454868008e-5
,,,,2.3719645543747343,-8.44261651823605e-5
,,,,2.3761362260464054,-8.56432729836018e-5
,,,,2.3803078977180774,-8.68556348461773e-5
,,,,2.384479569389749,-8.80632176540146e-5
,,,,2.3886512410614205,-8.92659892117198e-5
,,,,2.3928229127330924,-9.04639182370161e-5
,,,,2.3969945844047644,-9.16569743529564e-5
,,,,2.401166256076436,-9.28451280801802e-5
,,,,2.4053379277481075,-9.4028350829002e-5
,,,,2.4095095994197795,-9.52066148914816e-5
,,,,2.413681271091451,-9.63798934334044e-5
,,,,2.4178529427631226,-9.75481604861908e-5
,,,,2.4220246144347946,-9.87113909387621e-5
,,,,2.426196286106466,-9.9869560529303e-5
,,,,2.4303679577781376,-0.000101022645837043
,,,,2.4345396294498096,-0.000102170624273897
,,,,2.438711301121481,-0.000103313474076137
,,,,2.4428829727931527,-0.000104451174295958
,,,,2.4470546444648247,-0.000105583704793036
,,,,2.4512263161364958,-0.000106711046226019
,,,,2.4553979878081673,-0.000107833180044008
,,,,2.4595696594798393,-0.000108950088478017
,,,,2.463741331151511,-0.000110061754532318
,,,,2.4679130028231824,-0.000111168161975882
,,,,2.4720846744948544,-0.000112269295333701
,,,,2.476256346166526,-0.000113365139878114
,,,,2.4804280178381974,-0.000114455681620132
,,,,2.4845996895098694,-0.000115540907300754
,,,,2.488771361181541,-0.000116620804382179
,,,,2.4929430328532125,-0.000117695361039199
,,,,2.4971147045248845,-0.000118764566150331
,,,,2.501286376196556,-0.000119828409289165
,,,,2.5054580478682276,-0.000120886880715585
,,,,2.5096297195398996,-0.000121939971367039
,,,,2.513801391211571,-0.000122987672849784
,,,,2.517973062883243,-0.00012402997743014
,,,,2.5221447345549146,-0.000125066878025778
,,,,2.526316406226586,-0.000126098368196998
,,,,2.530488077898258,-0.000127124442137989
,,,,2.5346597495699297,-0.000128145094668155
,,,,2.538831421241601,-0.000129160321223444
,,,,2.543003092913273,-0.00013017011784763
,,,,2.5471747645849447,-0.000131174481183718
,,,,2.551346436256616,-0.000132173408465313
,,,,2.5555181079282874,-0.000133166897507984
,,,,2.5596897795999594,-0.000134154946700729
,,,,2.563861451271631,-0.000135137554997411
,,,,2.5680331229433024,-0.000136114721908238
,,,,2.5722047946149744,-0.000137086447491271
,,,,2.576376466286646,-0.000138052732343976
,,,,2.580548137958318,-0.000139013577594799
,,,,2.5847198096299895,-0.000139968984894785
,,,,2.588891481301661,-0.000140918956409228
,,,,2.593063152973333,-0.000141863494809363
,,,,2.5972348246450045,-0.000142802603264083
,,,,2.601406496316676,-0.000143736285431743
,,,,2.605578167988348,-0.00014466454545195
,,,,2.6097498396600196,-0.000145587387937446
,,,,2.613921511331691,-0.000146504817965986
,,,,2.618093183003363,-0.000147416841072314
,,,,2.6222648546750347,-0.000148323463240186
,,,,2.626436526346706,-0.000149224690894385
,,,,2.630608198018378,-0.000150120530892838
,,,,2.6347798696900497,-0.000151010990518774
,,,,2.6389515413617213,-0.000151896077472956
,,,,2.6431232130333933,-0.000152775799865885
,,,,2.647294884705065,-0.000153650166210194
,,,,2.651466556376736,-0.000154519185412967
,,,,2.655638228048408,-0.000155382866768187
,,,,2.6598098997200794,-0.000156241219949216
,,,,2.663981571391751,-0.000157094255001374
,,,,2.668153243063423,-0.000157941982334504
,,,,2.6723249147350945,-0.000158784412715682
,,,,2.676496586406766,-0.000159621557261882
,,,,2.680668258078438,-0.000160453427432858
,,,,2.6848399297501095,-0.000161280035023893
,,,,2.689011601421781,-0.000162101392158807
,,,,2.693183273093453,-0.000162917511282864
,,,,2.6973549447651246,-0.000163728405155852
,,,,2.701526616436796,-0.000164534086845195
,,,,2.705698288108468,-0.000165334569719089
,,,,2.7098699597801397,-0.000166129867439774
,,,,2.714041631451811,-0.000166919993956821
,,,,2.718213303123483,-0.000167704963500525
,,,,2.7223849747951547,-0.000168484790575286
,,,,2.7265566464668267,-0.000169259489953196
,,,,2.7307283181384983,-0.00017002907666751
,,,,2.73489998981017,-0.000170793566006384
,,,,2.739071661481842,-0.000171552973506508
,,,,2.7432433331535133,-0.000172307314946936
,,,,2.7474150048251844,-0.00017305660634286
,,,,2.751586676496856,-0.000173800863939596
,,,,2.755758348168528,-0.000174540104206536
,,,,2.7599300198401995,-0.000175274343831162
,,,,2.764101691511871,-0.000176003599713216
,,,,2.768273363183543,-0.000176727888958857
,,,,2.7724450348552145,-0.000177447228874937
,,,,2.776616706526886,-0.000178161636963295
,,,,2.780788378198558,-0.000178871130915187
,,,,2.7849600498702296,-0.00017957572860572
,,,,2.7891317215419016,-0.000180275448088406
,,,,2.793303393213573,-0.000180970307589756
,,,,2.7974750648852447,-0.000181660325503936
,,,,2.8016467365569167,-0.000182345520387519
,,,,2.805818408228588,-0.000183025910954309
,,,,2.8099900799002597,-0.000183701516070174
,,,,2.8141617515719317,-0.000184372354748028
,,,,2.8183334232436033,-0.000185038446142836
,,,,2.822505094915275,-0.000185699809546694
,,,,2.8266767665869468,-0.000186356464383936
,,,,2.8308484382586183,-0.00018700843020645
,,,,2.83502010993029,-0.000187655726688843
,,,,2.839191781601962,-0.000188298373623886
,,,,2.8433634532736334,-0.000188936390917874
,,,,2.8475351249453045,-0.000189569798586123
,,,,2.8517067966169765,-0.000190198616748564
,,,,2.855878468288648,-0.000190822865625283
,,,,2.8600501399603195,-0.000191442565532251
,,,,2.8642218116319915,-0.000192057736877081
,,,,2.868393483303663,-0.000192668400154805
,,,,2.8725651549753346,-0.000193274575943783
,,,,2.8767368266470066,-0.00019387628490162
,,,,2.880908498318678,-0.00019447354776118
,,,,2.8850801699903497,-0.000195066385326665
,,,,2.8892518416620216,-0.000195654818469726
,,,,2.893423513333693,-0.000196238868125667
,,,,2.8975951850053647,-0.000196818555289726
,,,,2.9017668566770367,-0.00019739390101334
,,,,2.9059385283487082,-0.000197964926400578
,,,,2.91011020002038,-0.000198531652604551
,,,,2.9142818716920518,-0.000199094100823917
,,,,2.9184535433637233,-0.00019965229229944
,,,,2.922625215035395,-0.000200206248310635
,,,,2.926796886707067,-0.00020075599017242
,,,,2.9309685583787384,-0.000201301539231864
,,,,2.9351402300504104,-0.000201842916864978
,,,,2.939311901722082,-0.00020238014447358
,,,,2.9434835733937534,-0.000202913243482198
,,,,2.9476552450654245,-0.000203442235335039
,,,,2.9518269167370965,-0.000203967141493007
,,,,2.955998588408768,-0.000204487983430799
,,,,2.9601702600804396,-0.000205004782634019
,,,,2.9643419317521116,-0.000205517560596385
,,,,2.968513603423783,-0.000206026338816951
,,,,2.9726852750954547,-0.000206531138797421
,,,,2.9768569467671266,-0.000207031982039479
,,,,2.981028618438798,-0.000207528890042223
,,,,2.9852002901104697,-0.000208021884299599
,,,,2.9893719617821417,-0.000208510986297862
,,,,2.9935436334538132,-0.000208996217513217
,,,,2.9977153051254852,-0.000209477599409382
,,,,3.0018869767971568,-0.000209955153435202
,,,,3.0060586484688283,-0.000210428901022428
,,,,3.0102303201405003,-0.000210898863583413
,,,,3.014401991812172,-0.000211365062508946
,,,,3.0185736634838434,-0.00021182751916606
,,,,3.0227453351555154,-0.000212286254896003
,,,,3.026917006827187,-0.00021274129101208
,,,,3.0310886784988584,-0.000213192648797732
,,,,3.0352603501705304,-0.000213640349504475
,,,,3.039432021842202,-0.000214084414350055
,,,,3.0436036935138735,-0.000214524864516559
,,,,3.0477753651855446,-0.000214961721148532
,,,,3.0519470368572166,-0.000215395005351227
,,,,3.056118708528888,-0.00021582473818881
,,,,3.06029038020056,-0.000216250940682728
,,,,3.0644620518722316,-0.000216673633809966
,,,,3.068633723543903,-0.000217092838501458
,,,,3.072805395215575,-0.000217508575640495
,,,,3.0769770668872467,-0.000217920866061172
,,,,3.0811487385589182,-0.000218329730546882
,,,,3.0853204102305902,-0.000218735189828858
,,,,3.0894920819022618,-0.000219137264584736
,,,,3.0936637535739333,-0.000219535975437144
,,,,3.0978354252456053,-0.00021993134295239
,,,,3.102007096917277,-0.000220323387639091
,,,,3.1061787685889484,-0.000220712129946918
,,,,3.1103504402606204,-0.000221097590265336
,,,,3.114522111932292,-0.000221479788922423
,,,,3.1186937836039634,-0.000221858746183638
,,,,3.1228654552756354,-0.000222234482250707
,,,,3.127037126947307,-0.000222607017260524
,,,,3.1312087986189785,-0.000222976371284027
,,,,3.1353804702906505,-0.000223342564325199
,,,,3.139552141962322,-0.000223705616320027
,,,,3.1437238136339936,-0.000224065547135523
,,,,3.147895485305665,-0.000224422376568774
,,,,3.1520671569773366,-0.000224776124346013
,,,,3.156238828649008,-0.000225126810121738
,,,,3.16041050032068,-0.000225474453477835
,,,,3.1645821719923517,-0.000225819073922752
,,,,3.1687538436640232,-0.000226160690890698
,,,,3.1729255153356952,-0.000226499323740844
,,,,3.1770971870073668,-0.000226834991756603
,,,,3.1812688586790383,-0.000227167714144865
,,,,3.1854405303507103,-0.000227497510035363
,,,,3.189612202022382,-0.000227824398479921
,,,,3.1937838736940534,-0.000228148398451867
,,,,3.1979555453657253,-0.000228469528845419
,,,,3.202127217037397,-0.000228787808475031
,,,,3.206298888709069,-0.00022910325607488
,,,,3.2104705603807404,-0.000229415890298291
,,,,3.214642232052412,-0.000229725729717205
,,,,3.218813903724084,-0.000230032792821706
,,,,3.2229855753957555,-0.000230337098019534
,,,,3.227157247067427,-0.00023063866363561
,,,,3.231328918739099,-0.000230937507911593
,,,,3.2355005904107705,-0.000231233649005524
,,,,3.239672262082442,-0.000231527104991394
,,,,3.243843933754113,-0.000231817893858734
,,,,3.248015605425785,-0.000232106033512356
,,,,3.2521872770974567,-0.000232391541771936
,,,,3.2563589487691282,-0.000232674436371737
,,,,3.2605306204408,-0.000232954734960333
,,,,3.2647022921124718,-0.000233232455100303
,,,,3.2688739637841437,-0.000233507614267971
,,,,3.2730456354558153,-0.000233780229853204
,,,,3.277217307127487,-0.00023405031915916
,,,,3.281388978799159,-0.00023431789940208
,,,,3.2855606504708303,-0.00023458298771113
,,,,3.289732322142502,-0.000234845601128211
,,,,3.293903993814174,-0.000235105756607787
,,,,3.2980756654858454,-0.000235363471016787
,,,,3.302247337157517,-0.000235618761134438
,,,,3.306419008829189,-0.0002358716436522
,,,,3.3105906805008605,-0.000236122135173614
,,,,3.314762352172532,-0.000236370252214289
,,,,3.318934023844204,-0.000236616011201808
,,,,3.3231056955158755,-0.000236859428475639
,,,,3.327277367187547,-0.00023710052028717
,,,,3.331449038859219,-0.000237339302799616
,,,,3.3356207105308906,-0.000237575792088039
,,,,3.339792382202562,-0.000237810004139363
,,,,3.3439640538742337,-0.000238041954852383
,,,,3.348135725545905,-0.000238271660037726
,,,,3.3523073972175768,-0.000238499135417979
,,,,3.3564790688892487,-0.000238724396627698
,,,,3.3606507405609203,-0.000238947459213434
,,,,3.364822412232592,-0.000239168338633864
,,,,3.368994083904264,-0.000239387050259852
,,,,3.3731657555759353,-0.000239603609374496
,,,,3.377337427247607,-0.000239818031173279
,,,,3.381509098919279,-0.000240030330764193
,,,,3.3856807705909504,-0.000240240523167806
,,,,3.389852442262622,-0.000240448623317418
,,,,3.394024113934294,-0.000240654646059208
,,,,3.3981957856059655,-0.000240858606152396
,,,,3.402367457277637,-0.000241060518269346
,,,,3.406539128949309,-0.000241260396995793
,,,,3.4107108006209805,-0.000241458256830959
,,,,3.4148824722926525,-0.000241654112187818
,,,,3.419054143964324,-0.000241847977393178
,,,,3.4232258156359956,-0.000242039866687955
,,,,3.4273974873076676,-0.000242229794227381
,,,,3.431569158979339,-0.000242417774081127
,,,,3.4357408306510107,-0.00024260382023363
,,,,3.4399125023226826,-0.000242787946584274
,,,,3.4440841739943537,-0.000242970166947607
,,,,3.4482558456660253,-0.000243150495053574
,,,,3.452427517337697,-0.000243328944547813
,,,,3.456599189009369,-0.000243505528991837
,,,,3.4607708606810403,-0.000243680261863351
,,,,3.464942532352712,-0.000243853156556482
,,,,3.469114204024384,-0.000244024226382034
,,,,3.4732858756960554,-0.000244193484567779
,,,,3.4774575473677274,-0.000244360944258742
,,,,3.481629219039399,-0.000244526618517477
,,,,3.4858008907110705,-0.00024469052032432
,,,,3.4899725623827424,-0.000244852662577743
,,,,3.494144234054414,-0.000245013058094595
,,,,3.4983159057260855,-0.000245171719610441
,,,,3.5024875773977575,-0.000245328659779829
,,,,3.506659249069429,-0.000245483891176629
,,,,3.5108309207411006,-0.000245637426294325
,,,,3.5150025924127726,-0.000245789277546375
,,,,3.519174264084444,-0.000245939457266427
,,,,3.5233459357561157,-0.000246087977708787
,,,,3.5275176074277876,-0.000246234851048613
,,,,3.531689279099459,-0.000246380089382317
,,,,3.5358609507711307,-0.000246523704727904
,,,,3.5400326224428027,-0.000246665709025221
,,,,3.544204294114474,-0.000246806114136403
,,,,3.5483759657861453,-0.000246944931846175
,,,,3.5525476374578173,-0.000247082173862154
,,,,3.556719309129489,-0.000247217851815241
,,,,3.5608909808011604,-0.000247351977259951
,,,,3.5650626524728324,-0.000247484561674754
,,,,3.569234324144504,-0.000247615616462485
,,,,3.5734059958161755,-0.000247745152950585
,,,,3.5775776674878474,-0.000247873182391573
,,,,3.581749339159519,-0.000247999715963351
,,,,3.5859210108311905,-0.000248124764769528
,,,,3.5900926825028625,-0.000248248339839858
,,,,3.594264354174534,-0.000248370452130546
,,,,3.5984360258462056,-0.00024849111252463
,,,,3.6026076975178776,-0.000248610331832338
,,,,3.606779369189549,-0.000248728120791458
,,,,3.6109510408612207,-0.00024884449006775
,,,,3.6151227125328926,-0.000248959450255191
,,,,3.619294384204564,-0.00024907301187649
,,,,3.6234660558762357,-0.000249185185383359
,,,,3.6276377275479077,-0.00024929598115695
,,,,3.6318093992195792,-0.000249405409508145
,,,,3.635981070891251,-0.000249513480678017
,,,,3.6401527425629228,-0.000249620204838132
,,,,3.644324414234594,-0.000249725592090962
,,,,3.6484960859062654,-0.000249829652470254
,,,,3.6526677575779374,-0.000249932395941403
,,,,3.656839429249609,-0.000250033832401803
,,,,3.6610111009212805,-0.000250133971681228
,,,,3.6651827725929524,-0.000250232823542234
,,,,3.669354444264624,-0.000250330397680532
,,,,3.6735261159362955,-0.000250426703725327
,,,,3.6776977876079675,-0.000250521751239692
,,,,3.681869459279639,-0.000250615549721021
,,,,3.686041130951311,-0.00025070810860126
,,,,3.6902128026229826,-0.000250799437247442
,,,,3.694384474294654,-0.00025088954496194
,,,,3.698556145966326,-0.000250978440982894
,,,,3.7027278176379976,-0.000251066134484597
,,,,3.706899489309669,-0.00025115263457781
,,,,3.711071160981341,-0.000251237950310164
,,,,3.7152428326530127,-0.000251322090666578
,,,,3.7194145043246842,-0.000251405064569568
,,,,3.723586175996356,-0.000251486880879616
,,,,3.7277578476680278,-0.000251567548395586
,,,,3.7319295193396993,-0.000251647075855055
,,,,3.7361011910113713,-0.000251725471934712
,,,,3.740272862683043,-0.00025180274525069
,,,,3.744444534354714,-0.000251878904358971
,,,,3.748616206026386,-0.000251953957755711
,,,,3.7527878776980574,-0.000252027913877627
,,,,3.756959549369729,-0.000252100781102378
,,,,3.761131221041401,-0.000252172567748924
,,,,3.7653028927130725,-0.000252243282077816
,,,,3.769474564384744,-0.000252312932291685
,,,,3.773646236056416,-0.000252381526535497
,,,,3.7778179077280876,-0.000252449072896962
,,,,3.781989579399759,-0.000252515579406859
,,,,3.786161251071431,-0.000252581054039459
,,,,3.7903329227431026,-0.000252645504712784
,,,,3.794504594414774,-0.000252708939289055
,,,,3.798676266086446,-0.000252771365574976
,,,,3.8028479377581177,-0.000252832791322122
,,,,3.8070196094297892,-0.000252893224227294
,,,,3.811191281101461,-0.000252952671932874
,,,,3.8153629527731328,-0.000253011142027086
,,,,3.8195346244448043,-0.000253068642044518
,,,,3.8237062961164763,-0.000253125179466267
,,,,3.827877967788148,-0.000253180761720449
,,,,3.8320496394598194,-0.000253235396182455
,,,,3.8362213111314913,-0.000253289090175294
,,,,3.8403929828031624,-0.000253341850969975
,,,,3.844564654474834,-0.000253393685785842
,,,,3.848736326146506,-0.00025344460179083
,,,,3.8529079978181775,-0.000253494606101946
,,,,3.857079669489849,-0.000253543705785464
,,,,3.861251341161521,-0.000253591907857323
,,,,3.8654230128331926,-0.000253639219283497
,,,,3.869594684504864,-0.000253685646980226
,,,,3.873766356176536,-0.000253731197814433
,,,,3.8779380278482076,-0.000253775878604037
,,,,3.882109699519879,-0.000253819696118206
,,,,3.886281371191551,-0.00025386265707779
,,,,3.8904530428632227,-0.000253904768155555
,,,,3.8946247145348942,-0.00025394603597656
,,,,3.898796386206566,-0.000253986467118457
,,,,3.9029680578782378,-0.000254026068111809
,,,,3.9071397295499097,-0.000254064845440399
,,,,3.9113114012215813,-0.000254102805541541
,,,,3.915483072893253,-0.00025413995480643
,,,,3.919654744564925,-0.000254176299580441
,,,,3.9238264162365963,-0.00025421184616337
,,,,3.927998087908268,-0.00025424660080986
,,,,3.93216975957994,-0.000254280569729613
,,,,3.9363414312516114,-0.00025431375908777
,,,,3.9405131029232825,-0.000254346175005109
,,,,3.944684774594954,-0.000254377823558472
,,,,3.948856446266626,-0.000254408710780997
,,,,3.9530281179382976,-0.000254438842662415
,,,,3.9571997896099695,-0.000254468225149365
,,,,3.961371461281641,-0.000254496864145678
,,,,3.9655431329533126,-0.000254524765512697
,,,,3.9697148046249846,-0.000254551935069525
,,,,3.973886476296656,-0.000254578378593361
,,,,3.9780581479683277,-0.000254604101819761
,,,,3.9822298196399997,-0.000254629110442953
,,,,3.986401491311671,-0.000254653410116047
,,,,3.9905731629833427,-0.000254677006451453
,,,,3.9947448346550147,-0.000254699905021029
,,,,3.9989165063266863,-0.000254722111356431
,,,,4.003088177998358,-0.000254743630949435
,,,,4.00725984967003,-0.000254764469252066
,,,,4.011431521341701,-0.000254784631677041
,,,,4.015603193013373,-0.000254804123597959
,,,,4.019774864685044,-0.000254822950349546
,,,,4.023946536356717,-0.000254841117228019
,,,,4.028118208028388,-0.000254858629491283
,,,,4.03228987970006,-0.000254875492359211
,,,,4.0364615513717315,-0.000254891711013934
,,,,4.040633223043403,-0.000254907290600073
,,,,4.0448048947150745,-0.000254922236225019
,,,,4.048976566386746,-0.000254936552959227
,,,,4.053148238058418,-0.000254950245836393
,,,,4.057319909730089,-0.000254963319853819
,,,,4.061491581401762,-0.000254975779972563
,,,,4.065663253073433,-0.000254987631117776
,,,,4.069834924745105,-0.000254998878178923
,,,,4.074006596416776,-0.000255009526010005
,,,,4.078178268088448,-0.000255019579429882
,,,,4.082349939760119,-0.000255029043222456
,,,,4.086521611431792,-0.000255037922136954
,,,,4.090693283103463,-0.00025504622088814
,,,,4.094864954775135,-0.000255053944156623
,,,,4.099036626446806,-0.00025506109658901
,,,,4.103208298118478,-0.000255067682798224
,,,,4.107379969790149,-0.000255073707363704
,,,,4.111551641461822,-0.000255079174831648
,,,,4.115723313133493,-0.000255084089715285
,,,,4.119894984805165,-0.000255088456495028
,,,,4.1240666564768365,-0.000255092279618788
,,,,4.128238328148508,-0.000255095563502192
,,,,4.1324099998201795,-0.000255098312528739
,,,,4.136581671491852,-0.000255100531050141
,,,,4.140753343163523,-0.000255102223386497
,,,,4.144925014835194,-0.000255103393826457
,,,,4.149096686506867,-0.000255104046627575
,,,,4.153268358178538,-0.000255104186016435
,,,,4.15744002985021,-0.000255103816188872
,,,,4.161611701521881,-0.000255102941310293
,,,,4.165783373193553,-0.000255101565515733
,,,,4.169955044865224,-0.000255099692910222
,,,,4.174126716536897,-0.00025509732756892
,,,,4.178298388208568,-0.000255094473537352
,,,,4.18247005988024,-0.000255091134831606


==> anc/v4e4_0_14_errorbars.dat <==
v4e4_2to0_err	v4e4_2to2_err
7.453559924999299e-06	7.453559924999299e-06


==> anc/v4e4_0_35.dat <==
# time_2to0,v4e4_2to0,time_2to2,v4e4_2to2,time_loss,v4e4_loss
0.0,-5.6798884000000016e-06,0.0,-1.9541865999999997e-05,0.014970059880239523,-4.45777891761255e-6
0.005060733532934132,-7.4830929999999996e-06,0.005060733532934132,-2.0541637999999997e-05,0.019142960325595055,-5.66398551375339e-6
0.010126586826347306,-6.623268000000002e-06,0.010126586826347306,-2.04327797e-05,0.023315860770950592,-5.60899664753575e-6
0.015197604790419162,-6.299226e-06,0.015197604790419162,-2.0664291999999996e-05,0.02748876121630613,-5.58226802337367e-6
0.020273652694610778,-8.788334000000002e-06,0.020273652694610778,-2.0851724999999994e-05,0.031661661661661664,-5.56663611950697e-6
0.02535494011976048,-8.645345000000002e-06,0.02535494011976048,-1.9057801e-05,0.0358345621070172,-5.55201574092247e-6
0.030441317365269463,-1.0094972e-05,0.030441317365269463,-1.7702144999999998e-05,0.04000746255237273,-5.53765416479611e-6
0.03553278443113773,-1.1372528e-05,0.03553278443113773,-1.948819782e-05,0.04418036299772827,-5.52295765447209e-6
0.04062949101796407,-1.1859896460000001e-05,0.04062949101796407,-1.7035947000000003e-05,0.0483532634430838,-5.50807625639252e-6
0.0457314371257485,-1.1951932e-05,0.0457314371257485,-1.6070000999999996e-05,0.052526163888439344,-5.49318125870554e-6
0.05083847305389221,-1.1734451000000002e-05,0.05083847305389221,-1.5705107999999998e-05,0.056699064333794874,-5.47830170576964e-6
0.05595059880239522,-1.2789638000000001e-05,0.05595059880239522,-1.605849e-05,0.060871964779150405,-5.46337225837454e-6
0.061067964071856294,-1.2127242999999997e-05,0.061067964071856294,-1.4940370000000001e-05,0.06504486522450595,-5.44839654545367e-6
0.06619041916167664,-1.3522475999999997e-05,0.06619041916167664,-1.5615323e-05,0.06921776566986147,-5.43336816555138e-6
0.0713182634730539,-1.3382322000000002e-05,0.0713182634730539,-1.5892286999999998e-05,0.07339066611521701,-5.41827473152777e-6
0.07645119760479042,-1.262507121e-05,0.07645119760479042,-1.5907176e-05,0.07756356656057255,-5.40310540293855e-6
0.08158922155688622,-1.2731156799999997e-05,0.08158922155688622,-1.6974332999999998e-05,0.08173646700592808,-5.38784310057201e-6
0.08673248502994013,-1.2443093600000003e-05,0.08673248502994013,-1.78787062e-05,0.08590936745128362,-5.37247287062617e-6
0.0918809880239521,-1.0691424e-05,0.0918809880239521,-1.7885194e-05,0.09008226789663915,-5.35697539312648e-6
0.09703473053892216,-9.132057999999999e-06,0.09703473053892216,-1.8829847000000002e-05,0.09425516834199468,-5.34133143867559e-6
0.1021937125748503,-8.785012599999997e-06,0.1021937125748503,-1.8408015999999994e-05,0.09842806878735022,-5.32551901991054e-6
0.10735793413173653,-9.7154306e-06,0.10735793413173653,-1.6960095000000004e-05,0.10260096923270576,-5.30951386229222e-6
0.11252724550898204,-9.572819000000001e-06,0.11252724550898204,-1.5688774e-05,0.10677386967806128,-5.29329018022286e-6
0.11770194610778444,-1.0744853999999999e-05,0.11770194610778444,-1.4747649e-05,0.11094677012341683,-5.27681977960636e-6
0.1228817365269461,-1.387293e-05,0.1228817365269461,-1.5609437999999997e-05,0.11511967056877236,-5.26007227255771e-6
0.12806691616766466,-1.5246470000000002e-05,0.12806691616766466,-1.7752485e-05,0.1192925710141279,-5.2430149946213e-6
0.13325718562874253,-1.5431436e-05,0.13325718562874253,-1.6936139e-05,0.12346547145948343,-5.22561294535994e-6
0.13845284431137725,-1.5932525999999998e-05,0.13845284431137725,-1.57923046e-05,0.12763837190483895,-5.20782868099273e-6
0.14365374251497007,-1.7347973380000004e-05,0.14365374251497007,-1.5749049000000002e-05,0.1318112723501945,-5.18962228727349e-6
0.14885988023952096,-1.8013458e-05,0.14885988023952096,-1.7114859900000007e-05,0.13598417279555003,-5.1709513014761e-6
0.15407185628742515,-1.7749706e-05,0.15407185628742515,-1.7249589999999998e-05,0.14015707324090557,-5.15177065555281e-6
0.15928742514970062,-1.7596909e-05,0.15928742514970062,-1.6815291000000004e-05,0.1443299736862611,-5.13203262774335e-6
0.16451047904191618,-2.101046e-05,0.16451047904191618,-1.55465895e-05,0.14850287413161664,-5.11168676046669e-6
0.16973652694610777,-2.2845286800000004e-05,0.16973652694610777,-1.5954788e-05,0.15267577457697218,-5.09067984130413e-6
0.17497005988023953,-2.311743e-05,0.17497005988023953,-1.484826e-05,0.15684867502232772,-5.06895583771042e-6
0.18020808383233533,-2.2716281e-05,0.18020808383233533,-1.3539003400000002e-05,0.16102157546768325,-5.04645584063443e-6
0.1854505988023952,-2.5043544879999997e-05,0.1854505988023952,-1.3215253000000002e-05,0.1651944759130388,-5.02311802463304e-6
0.1906991017964072,-2.3550431e-05,0.1906991017964072,-1.2507229e-05,0.16936737635839433,-4.99887761382326e-6
0.19595209580838321,-2.4988734e-05,0.19595209580838321,-1.1912403999999997e-05,0.17354027680374987,-4.9736668257907e-6
0.2012110778443114,-2.4579198e-05,0.2012110778443114,-1.1185212e-05,0.1777131772491054,-4.94741484151588e-6
0.2064760479041916,-2.4519491799999996e-05,0.2064760479041916,-1.10042446e-05,0.18188607769446094,-4.92004777013687e-6
0.21174550898203595,-2.6337849099999996e-05,0.21174550898203595,-1.0497044e-05,0.18605897813981648,-4.89148860854837e-6
0.21702095808383234,-2.6750482999999994e-05,0.21702095808383234,-1.0362255000000001e-05,0.19023187858517202,-4.86165722095715e-6
0.2223008982035928,-2.6195169e-05,0.2223008982035928,-1.0384306000000001e-05,0.19440477903052752,-4.83047030212803e-6
0.2275868263473054,-2.5799035363e-05,0.2275868263473054,-1.0839935000000003e-05,0.19857767947588306,-4.79784135494726e-6
0.23287874251497007,-2.6145025400000006e-05,0.23287874251497007,-1.1218285999999999e-05,0.2027505799212386,-4.76368067038051e-6
0.23817514970059883,-2.71908007e-05,0.23817514970059883,-1.1100759999999996e-05,0.20692348036659416,-4.72789530332629e-6
0.2434760479041916,-2.68422011e-05,0.2434760479041916,-1.1478819999999997e-05,0.21109638081194967,-4.69038905984564e-6
0.24878293413173652,-2.7709461499999994e-05,0.24878293413173652,-1.1951309999999998e-05,0.2152692812573052,-4.65106247803993e-6
0.25409580838323353,-2.8133903099999995e-05,0.25409580838323353,-1.364474e-05,0.21944218170266075,-4.6098128205114e-6
0.2594146706586827,-2.8482417e-05,0.2594146706586827,-1.4274370000000001e-05,0.22361508214801626,-4.56653406587346e-6
0.2647365269461078,-2.9328181000000003e-05,0.2647365269461078,-1.3926009999999997e-05,0.22778798259337182,-4.52111689952457e-6
0.27006586826347306,-3.0400285e-05,0.27006586826347306,-1.3561759999999997e-05,0.23196088303872736,-4.47344871323124e-6
0.2753997005988024,-3.0349570999999996e-05,0.2753997005988024,-1.470512e-05,0.2361337834840829,-4.42341360529719e-6
0.28073952095808385,-2.979889e-05,0.28073952095808385,-1.4641661999999998e-05,0.2403066839294384,-4.37089238320073e-6
0.28608383233532936,-2.9376042999999996e-05,0.28608383233532936,-1.5338829e-05,0.24447958437479395,-4.31576256825852e-6
0.29143413173652694,-2.8621352e-05,0.29143413173652694,-1.623777e-05,0.24865248482014948,-4.25789840632038e-6
0.2967904191616767,-2.8280346999999996e-05,0.2967904191616767,-1.4707037e-05,0.252825385265505,-4.19717087678507e-6
0.3021511976047904,-2.8805968e-05,0.3021511976047904,-1.3285535000000001e-05,0.2569982857108606,-4.13344771023081e-6
0.3075179640718563,-2.9103677e-05,0.3075179640718563,-1.2856903999999998e-05,0.2611711861562161,-4.06659340300939e-6
0.31289071856287426,-2.9269424999999996e-05,0.31289071856287426,-1.1675795099999999e-05,0.2653440866015716,-3.99646924064647e-6
0.3182679640718563,-2.9063776e-05,0.3182679640718563,-1.1866442e-05,0.26951698704692717,-3.92293331819114e-6
0.3236497005988024,-2.7705073999999996e-05,0.3236497005988024,-1.2125161e-05,0.27368988749228274,-3.84584056822252e-6
0.3290389221556886,-2.7876439400000003e-05,0.3290389221556886,-1.1628355e-05,0.27786278793763824,-3.76504278997609e-6
0.33443263473053897,-2.7109742000000004e-05,0.33443263473053897,-1.24319476e-05,0.28203568838299375,-3.68038868076735e-6
0.3398308383233533,-2.8981382999999997e-05,0.3398308383233533,-1.20652064e-05,0.2862085888283493,-3.59172387107537e-6
0.3452365269461078,-2.7933243000000003e-05,0.3452365269461078,-1.0745077e-05,0.29038148927370483,-3.49889096284616e-6
0.35064670658682634,-2.7502368e-05,0.35064670658682634,-1.1730989e-05,0.2945543897190604,-3.40172956960225e-6
0.356061377245509,-2.7898286e-05,0.356061377245509,-1.1331410000000002e-05,0.2987272901644159,-3.30007636068968e-6
0.3614835329341317,-2.9630614000000002e-05,0.3614835329341317,-1.0236593999999998e-05,0.30290019060977147,-3.19376510675986e-6
0.36691017964071854,-3.00526171e-05,0.36691017964071854,-9.487960000000002e-06,0.3070730910551269,-3.08262672957314e-6
0.3723413173652695,-3.0053369e-05,0.3723413173652695,-1.078343e-05,0.3112459915004825,-2.96648935347722e-6
0.37777994011976046,-2.7973955e-05,0.37777994011976046,-9.692090999999997e-06,0.31541889194583805,-2.84517836066701e-6
0.3832230538922156,-3.0615807e-05,0.3832230538922156,-9.342937000000001e-06,0.31959179239119356,-2.71851644836065e-6
0.38867065868263473,-3.0720792e-05,0.38867065868263473,-9.836661000000002e-06,0.32376469283654913,-2.58632368895334e-6
0.39412574850299403,-2.97698973e-05,0.39412574850299403,-1.0067030000000002e-05,0.3279375932819047,-2.44841759259682e-6
0.3995853293413174,-3.05895694e-05,0.3995853293413174,-9.812845000000002e-06,0.3321104937272602,-2.30461317316908e-6
0.4050494011976048,-3.0799897e-05,0.4050494011976048,-1.0569788000000002e-05,0.33628339417261577,-2.15472301585785e-6
0.4105209580838324,-2.9884029e-05,0.4105209580838324,-9.8415073e-06,0.3404562946179712,-1.99855734829539e-6
0.41599700598802397,-2.9863868e-05,0.41599700598802397,-8.980841999999999e-06,0.3446291950633268,-1.83592411326683e-6
0.4214790419161677,-3.14069375e-05,0.4214790419161677,-9.059712e-06,0.34880209550868235,-1.66662904472541e-6
0.42696556886227544,-3.0992056e-05,0.42696556886227544,-9.28312e-06,0.35297499595403786,-1.49047574593002e-6
0.43245958083832337,-3.0997126e-05,0.43245958083832337,-7.947039999999998e-06,0.3571478963993934,-1.30726576958442e-6
0.43795808383233537,-3.0866453e-05,0.43795808383233537,-8.159440000000001e-06,0.36132079684474894,-1.11679870150289e-6
0.4434610778443114,-3.05743676e-05,0.4434610778443114,-7.884896e-06,0.3654936972901045,-9.18872245042974e-7
0.4489715568862276,-3.1523991e-05,0.4489715568862276,-7.61354e-06,0.36966659773545996,-7.13282309381063e-7
0.4544865269461078,-3.20596097e-05,0.4544865269461078,-7.895639999999999e-06,0.3738394981808155,-4.9982309863781e-7
0.4600074850299401,-3.3340188e-05,0.4600074850299401,-7.703896799999998e-06,0.3780123986261711,-2.78287204426679e-7
0.4655329341317366,-3.3255201e-05,0.4655329341317366,-7.245189400000002e-06,0.3821852990715266,-4.84656994764254e-8
0.4710658682634731,-3.2789991e-05,0.4710658682634731,-7.445863999999999e-06,0.38635819951688216,1.89851766229508e-7
0.4766032934131737,-3.2128810000000004e-05,0.4766032934131737,-6.6167140000000005e-06,0.39053109996223767,4.36876866929362e-7
0.48214520958083834,-3.2823214999999995e-05,0.48214520958083834,-6.073369799999999e-06,0.39470400040759324,6.92822501306232e-7
0.4876946107784431,-3.2454449e-05,0.4876946107784431,-5.029407e-06,0.3988769008529488,9.57902690188597e-7
0.493248502994012,-3.3329174e-05,0.493248502994012,-1.7831239999999961e-06,0.40304980129830426,1.23233247302451e-6
0.498808383233533,-3.3369205000000006e-05,0.498808383233533,-2.1838950000000043e-06,0.4072227017436598,1.51632780174997e-6
0.504374251497006,-3.2962679e-05,0.504374251497006,-1.7526520000000003e-06,0.41139560218901533,1.81010543365173e-6
0.5099461077844312,-3.3998283399999996e-05,0.5099461077844312,-6.69491000000001e-07,0.4155685026343709,2.1138828224833e-6
0.5155224550898204,-3.2728506e-05,0.5155224550898204,-1.8120000000000022e-07,0.41974140307972646,2.42787800735148e-6
0.5211047904191617,-3.3011925e-05,0.5211047904191617,1.3628000000000066e-07,0.42391430352508197,2.75230950094376e-6
0.5266931137724551,-3.2456667e-05,0.5266931137724551,1.6720099999999997e-06,0.42808720397043754,3.08739617556743e-6
0.5322874251497006,-3.2512192e-05,0.5322874251497006,2.91044e-06,0.432260104415793,3.43335714828357e-6
0.5378862275449102,-3.2008318999999995e-05,0.5378862275449102,5.197560999999999e-06,0.43643300486114855,3.79041166429533e-6
0.543491017964072,-3.2115009e-05,0.543491017964072,4.18427e-06,0.4406059053065041,4.15877897932463e-6
0.5491017964071857,-3.3751015000000004e-05,0.5491017964071857,4.105029e-06,0.44477880575185963,4.53867824101269e-6
0.5547185628742515,-3.3733061000000004e-05,0.5547185628742515,5.685647e-06,0.4489517061972152,4.93032836820206e-6
0.5603413173652695,-3.32463681e-05,0.5603413173652695,6.55551e-06,0.4531246066425707,5.33394793085503e-6
0.5659685628742516,-3.4652916e-05,0.5659685628742516,7.629471000000001e-06,0.45729750708792627,5.74975502706018e-6
0.5716032934131736,-3.489925435e-05,0.5716032934131736,9.474322000000002e-06,0.46147040753328183,6.17796716059743e-6
0.57724251497006,-3.44536326e-05,0.57724251497006,1.0696080100000001e-05,0.4656433079786373,6.61880111709167e-6
0.5828862275449102,-3.4387496000000005e-05,0.5828862275449102,1.12661725e-05,0.46981620842399285,7.07247283918067e-6
0.5885374251497006,-3.35178869e-05,0.5885374251497006,1.3517849e-05,0.47398910886934836,7.53919730137536e-6
0.5941946107784432,-3.1297508e-05,0.5941946107784432,1.3854581999999999e-05,0.47816200931470393,8.01918838421734e-6
0.5998562874251497,-3.03388968e-05,0.5998562874251497,1.5224770000000002e-05,0.48233490976005944,8.51265874784223e-6
0.6055239520958084,-3.1439594999999996e-05,0.6055239520958084,1.733189155e-05,0.486507810205415,9.01981970512013e-6
0.6111976047904192,-3.194443e-05,0.6111976047904192,1.897694175e-05,0.49068071065077057,9.54088109380825e-6
0.616877245508982,-3.0992639000000005e-05,0.616877245508982,2.05583238e-05,0.494853611096126,1.00760511498039e-5
0.622561377245509,-3.0586413e-05,0.622561377245509,2.1389372e-05,0.4990265115414816,1.06255363787616e-5
0.628252994011976,-3.1808334e-05,0.628252994011976,2.41672931e-05,0.5031994119868372,1.11895414280022e-5
0.6339491017964072,-3.0111638999999998e-05,0.6339491017964072,2.5656748e-05,0.5073723124321926,1.17682689586659e-5
0.6396511976047905,-2.93799086e-05,0.6396511976047905,2.7815226e-05,0.5115452128775482,1.23619195174779e-5
0.6453607784431137,-2.7996478e-05,0.6453607784431137,2.8153464e-05,0.5157181133229037,1.29706914086127e-5
0.6510733532934132,-2.7991780000000004e-05,0.6510733532934132,2.9291113e-05,0.5198910137682593,1.35947805658266e-5
0.6567934131736528,-2.8555030000000002e-05,0.6567934131736528,2.9673391e-05,0.5240639142136148,1.42343804247968e-5
0.6625194610778443,-2.7892440000000004e-05,0.6625194610778443,2.9263639000000006e-05,0.5282368146589703,1.48896817957367e-5
0.6682500000000001,-2.7831279999999998e-05,0.6682500000000001,2.9343404000000002e-05,0.5324097151043259,1.55608727362758e-5
0.6739880239520958,-2.7278834e-05,0.6739880239520958,3.0230378999999997e-05,0.5365826155496813,1.62481384248503e-5
0.6797305389221557,-2.6393768e-05,0.6797305389221557,3.0279511e-05,0.5407555159950369,1.69516610347933e-5
0.6854790419161677,-2.5846604000000002e-05,0.6854790419161677,3.3145981e-05,0.5449284164403925,1.76716196088027e-5
0.6912335329341318,-2.5049087e-05,0.6912335329341318,3.4999579e-05,0.549101316885748,1.84081899340292e-5
0.6969940119760479,-2.6293054299999996e-05,0.6969940119760479,3.4587315e-05,0.5532742173311036,1.91615444182891e-5
0.7027604790419162,-2.5763089899999995e-05,0.7027604790419162,3.613679700000001e-05,0.5574471177764591,1.99318519665634e-5
0.7085329341317365,-2.6002571e-05,0.7085329341317365,3.8389033e-05,0.5616200182218146,2.07192778590761e-5
0.7143098802395209,-2.6735208e-05,0.7143098802395209,3.88573153e-05,0.5657929186671701,2.15239836294454e-5
0.7200943113772456,-2.5429276000000005e-05,0.7200943113772456,3.9670249e-05,0.5699658191125256,2.234612694492e-5
0.7258832335329343,-2.5483995999999998e-05,0.7258832335329343,4.06722428e-05,0.5741387195578812,2.31858614867931e-5
0.7316781437125748,-2.6322615999999998e-05,0.7316781437125748,4.2150747000000005e-05,0.5783116200032368,2.40433368327004e-5
0.7374805389221558,-2.6470075999999997e-05,0.7374805389221558,4.1886204e-05,0.5824845204485923,2.49186983396624e-5
0.7432874251497006,-2.5562917e-05,0.7432874251497006,4.3154453e-05,0.5866574208939478,2.58120870289382e-5
0.7491002994011976,-2.4339821e-05,0.7491002994011976,4.4062728e-05,0.5908303213393034,2.6723639471785e-5
0.7549191616766467,-2.3927875999999996e-05,0.7549191616766467,4.4407996e-05,0.5950032217846589,2.7653487677178e-5
0.7607440119760479,-2.3511836e-05,0.7607440119760479,4.5873938e-05,0.5991761222300144,2.86017589806024e-5
0.7665748502994013,-2.295761e-05,0.7665748502994013,4.8333885999999996e-05,0.6033490226753699,2.9568575934817e-5
0.7724116766467065,-2.3490395e-05,0.7724116766467065,4.9674716e-05,0.6075219231207254,3.05540562020941e-5
0.7782544910179641,-2.2840135e-05,0.7782544910179641,5.0850664e-05,0.611694823566081,3.15583124483436e-5
0.7841017964071857,-2.2374498999999998e-05,0.7841017964071857,5.2067313000000004e-05,0.6158677240114365,3.25814522385727e-5
0.7899565868263473,-2.1166999999999996e-05,0.7899565868263473,5.3464989999999996e-05,0.6200406244567921,3.3623577935184e-5
0.7958173652694611,-2.1182520000000004e-05,0.7958173652694611,5.4720980000000005e-05,0.6242135249021475,3.46847865969196e-5
0.801682634730539,-2.0099659999999997e-05,0.801682634730539,5.608694e-05,0.6283864253475031,3.57651698810002e-5
0.8075553892215569,-2.0033793e-05,0.8075553892215569,5.8201887e-05,0.6325593257928587,3.68648139463648e-5
0.813434131736527,-1.8186704399999997e-05,0.813434131736527,5.7747731e-05,0.6367322262382142,3.79837993596058e-5
0.8193173652694611,-1.8076896999999995e-05,0.8193173652694611,6.0458335999999995e-05,0.6409051266835698,3.91222010027519e-5
0.8252080838323353,-1.7333803e-05,0.8252080838323353,6.339980559999999e-05,0.6450780271289253,4.0280087983555e-5
0.8311032934131737,-1.6074275e-05,0.8311032934131737,6.600228200000001e-05,0.6492509275742808,4.14575235476013e-5
0.8370059880239521,-1.5656770999999996e-05,0.8370059880239521,6.6300343e-05,0.6534238280196364,4.2654564993202e-5
0.8429131736526946,-1.3524020000000003e-05,0.8429131736526946,6.694154300000001e-05,0.6575967284649918,4.38712635883748e-5
0.8488278443113773,-1.357032e-05,0.8488278443113773,6.8237863e-05,0.6617696289103474,4.51076644903403e-5
0.854747005988024,-1.1494401999999998e-05,0.854747005988024,7.031990599999999e-05,0.6659425293557029,4.63638066674726e-5
0.8606736526946108,-1.1103829000000001e-05,0.8606736526946108,7.054717499999999e-05,0.6701154298010584,4.76397228237386e-5
0.8666047904191617,-1.0097406000000002e-05,0.8666047904191617,7.188155300000001e-05,0.674288330246414,4.89354393259205e-5
0.8725419161676646,-8.608027000000002e-06,0.8725419161676646,7.358787999999999e-05,0.6784612306917696,5.02509761329916e-5
0.8784865269461078,-8.765703400000001e-06,0.8784865269461078,7.513879e-05,0.6826341311371251,5.15863467286645e-5
0.884437125748503,-7.148205999999999e-06,0.884437125748503,7.472642200000001e-05,0.6868070315824806,5.2941558056123e-5
0.8903922155688623,-6.042364e-06,0.8903922155688623,7.594789999999999e-05,0.6909799320278361,5.43166104560579e-5
0.8963547904191618,-5.691163e-06,0.8963547904191618,7.846787e-05,0.6951528324731917,5.57114976068956e-5
0.9023218562874252,-4.394348000000002e-06,0.9023218562874252,7.788642e-05,0.6993257329185473,5.71262064682188e-5
0.9082964071856289,-3.058164000000002e-06,0.9082964071856289,7.904734e-05,0.7034986333639027,5.85607172269428e-5
0.9142769461077845,-7.298310000000019e-07,0.9142769461077845,8.18991e-05,0.7076715338092583,6.00150032462514e-5
0.9202619760479043,1.8431940000000005e-06,0.9202619760479043,8.464697000000002e-05,0.7118444342546139,6.14890310176056e-5
0.9262544910179641,2.633820999999998e-06,0.9262544910179641,8.663214999999999e-05,0.7160173346999693,6.29827601154799e-5
0.9322529940119761,4.031768000000001e-06,0.9322529940119761,8.845809000000002e-05,0.7201902351453249,6.44961431553461e-5
0.9382574850299401,6.3839210000000025e-06,0.9382574850299401,9.079504999999998e-05,0.7243631355906803,6.60291257543909e-5
0.9442679640718563,7.788166999999997e-06,0.9442679640718563,9.227242999999999e-05,0.7285360360360359,6.75816464953693e-5
0.9502844311377247,9.641394e-06,0.9502844311377247,9.524442e-05,0.7327089364813915,6.91536368934679e-5
0.956306886227545,1.2400993999999999e-05,0.956306886227545,9.670129999999999e-05,0.736881836926747,7.07450213663135e-5
0.9623353293413174,1.4734858999999998e-05,0.9623353293413174,9.808960000000002e-05,0.7410547373721026,7.23557172068733e-5
0.9683697604790419,1.5885579e-05,0.9683697604790419,9.963755e-05,0.745227637817458,7.39856345596443e-5
0.9744101796407186,1.8358685e-05,0.9744101796407186,9.918631e-05,0.7494005382628136,7.56346763998079e-5
0.9804580838323353,2.0742751e-05,0.9804580838323353,0.00010147049000000001,0.7535734387081692,7.73027385157092e-5
0.9865104790419161,2.320448e-05,0.9865104790419161,0.0001033066,0.7577463391535247,7.89897094942592e-5
0.9925703592814372,2.5277645000000007e-05,0.9925703592814372,0.00010388787000000001,0.7619192395988803,8.0695470709459e-5
0.9986347305389223,2.6744577000000002e-05,0.9986347305389223,0.00010646663999999998,0.7660921400442358,8.2419896314506e-5
1.0047065868263474,2.8314151999999996e-05,1.0047065868263474,0.00010781782,0.7702650404895913,8.41628532365552e-5
1.0107844311377245,3.0100170000000005e-05,1.0107844311377245,0.00011027884000000001,0.7744379409349468,8.59242011748996e-5
1.016868263473054,3.315089e-05,1.016868263473054,0.00011229059999999999,0.7786108413803023,8.77037926022047e-5
1.0229580838323353,3.579106e-05,1.0229580838323353,0.00011377139999999999,0.7827837418256579,8.95014727693454e-5
1.029053892215569,3.8141109999999994e-05,1.029053892215569,0.00011572822,0.7869566422710134,9.13170797126535e-5
1.0351571856287427,4.081784999999999e-05,1.0351571856287427,0.00011755692000000001,0.7911295427163689,9.31504442651209e-5
1.0412649700598804,4.365348e-05,1.0412649700598804,0.00011733081999999999,0.7953024431617245,9.50013900701738e-5
1.0473802395209582,4.7616e-05,1.0473802395209582,0.00011828582,0.7994753436070801,9.68697335991592e-5
1.0535,4.9515930000000014e-05,1.0535,0.00011937958,0.8036482440524356,9.87552841714265e-5
1.0596272455089821,5.2118207000000004e-05,1.0596272455089821,0.0001225278,0.8078211444977911,0.000100657843978117
1.0657604790419162,5.5486542000000006e-05,1.0657604790419162,0.00012342643,0.8119940449431466,0.000102577208108584
1.0718997005988025,5.8843399000000004e-05,1.0718997005988025,0.00012506928000000002,0.8161669453885022,0.000104513164580473
1.0780464071856288,6.1996617e-05,1.0780464071856288,0.00012739055,0.8203398458338578,0.000106465494372352
1.0841976047904192,6.510130600000001e-05,1.0841976047904192,0.00012862303,0.8245127462792133,0.000108433971460019
1.0903562874251498,6.6467851e-05,1.0903562874251498,0.00012993234,0.8286856467245688,0.000110418362855315
1.0965209580838324,7.0485389e-05,1.0965209580838324,0.00013073401,0.8328585471699244,0.000112418428648653
1.102690119760479,7.348179300000001e-05,1.102690119760479,0.00013065195000000002,0.8370314476152798,0.000114433922053997
1.108868263473054,7.592927900000001e-05,1.108868263473054,0.00013247088,0.8412043480606354,0.000116464589457219
1.115050898203593,7.930959170000001e-05,1.115050898203593,0.00013337939,0.8453772485059909,0.000118510170467382
1.1212395209580839,8.256562799999999e-05,1.1212395209580839,0.00013521665999999998,0.8495501489513464,0.000120570397970968
1.1274356287425151,8.6511712e-05,1.1274356287425151,0.00013747247,0.853723049396702,0.000122644998189012
1.1336377245508982,8.9404501e-05,1.1336377245508982,0.0001368997,0.8578959498420575,0.000124733690737463
1.1398458083832335,9.185232700000001e-05,1.1398458083832335,0.00013851682,0.8620688502874131,0.000126836188689869
1.146059880239521,9.5303885e-05,1.146059880239521,0.0001399801,0.8662417507327687,0.000128952198643662
1.1522814371257486,9.8583896e-05,1.1522814371257486,0.00014103138,0.8704146511781241,0.000131081420788491
1.1585074850299402,0.000101617,1.1585074850299402,0.00014234167000000002,0.8745875516234797,0.000133223548978042
1.164741017964072,0.00010463081,1.164741017964072,0.00014469107000000003,0.8787604520688352,0.000135378270804265
1.1709805389221557,0.00010810555,1.1709805389221557,0.00014480036,0.8829333525141908,0.000137545267674294
1.1772260479041918,0.00011127455,1.1772260479041918,0.00014623759999999998,0.8871062529595464,0.000139724214890341
1.1834790419161678,0.00011592551999999997,1.1834790419161678,0.00014681871999999997,0.8912791534049018,0.000141914781731857
1.1897380239520958,0.00012033516,1.1897380239520958,0.00014731333000000003,0.8954520538502573,0.00014411663154067
1.196002994011976,0.00012521629999999998,1.196002994011976,0.00014774144,0.8996249542956128,0.000146329421808578
1.2022739520958086,0.0001302005,1.2022739520958086,0.00014791354000000002,0.9037978547409684,0.000148552804267162
1.2085508982035928,0.00013324513,1.2085508982035928,0.00014768261,0.907970755186324,0.000150786424980729
1.2148353293413174,0.00013750299000000001,1.2148353293413174,0.00014765867,0.9121436556316794,0.000153029924440973
1.2211257485029943,0.00014181197000000002,1.2211257485029943,0.00014885505,0.916316556077035,0.000155282937664674
1.227422155688623,0.0001459386,1.227422155688623,0.00014875904000000002,0.9204894565223906,0.000157545094293108
1.2337245508982035,0.00014969916,1.2337245508982035,0.00014956450000000001,0.9246623569677461,0.000159816018694434
1.2400344311377245,0.00015500045000000002,1.2400344311377245,0.00014985947,0.9288352574131017,0.000162095330067734
1.2463502994011977,0.00015841734,1.2463502994011977,0.00015034709000000002,0.9330081578584571,0.000164382642549565
1.252672155688623,0.00016273205,1.252672155688623,0.00015061645,0.9371810583038127,0.000166677565322664
1.2590014970059882,0.00016717701,1.2590014970059882,0.00015058042,0.9413539587491683,0.000168979702726576
1.2653368263473055,0.00017145542000000002,1.2653368263473055,0.00015154938,0.9455268591945238,0.000171288654370411
1.2716781437125748,0.00017603734,1.2716781437125748,0.00015232931,0.9496997596398793,0.000173604015247647
1.2780254491017964,0.00018143301000000004,1.2780254491017964,0.00015264387,0.9538726600852347,0.000175925375852799
1.2843802395209583,0.0001862915,1.2843802395209583,0.00015356599,0.9580455605305903,0.000178252322299937
1.290741017964072,0.00019135479999999997,1.290741017964072,0.00015476971,0.9622184609759459,0.000180584436443023
1.2971077844311378,0.00019631410000000004,1.2971077844311378,0.00015471527999999998,0.9663913614213014,0.000182921295998178
1.3034820359281438,0.00020027449999999997,1.3034820359281438,0.0001549594,0.9705642618666569,0.000185262474667331
1.3098607784431138,0.00020574170000000003,1.3098607784431138,0.00015337433,0.9747371623120125,0.000187607542263797
1.316248502994012,0.0002097625,1.316248502994012,0.00015344890999999998,0.978910062757368,0.00018995606483926
1.3226407185628744,0.00021478160000000003,1.3226407185628744,0.00015474662,0.9830829632027236,0.000192307604812499
1.3290404191616767,0.00021896889999999998,1.3290404191616767,0.00015325304,0.9872558636480792,0.000194661721099222
1.3354461077844313,0.00022326540000000003,1.3354461077844313,0.0001525396,0.9914287640934346,0.00019701796924369
1.341859281437126,0.00022767970000000002,1.341859281437126,0.00015211197999999998,0.9956016645387902,0.000199375901551325
1.3482769461077844,0.00023331950000000001,1.3482769461077844,0.00015135552999999999,0.9997745649841457,0.000201735067222952
1.3547020958083833,0.000238193,1.3547020958083833,0.00015127474999999997,1.0039474654295013,0.000204095012489976
1.3611347305389223,0.0002435163,1.3611347305389223,0.00015052208,1.0081203658748568,0.000206455280750777
1.3675733532934131,0.00024881210000000004,1.3675733532934131,0.00014901172,1.0122932663202122,0.000208815412708336
1.3740179640718564,0.0002542137,1.3740179640718564,0.00014756233000000002,1.016466166765568,0.000211174946508701
1.3804700598802395,0.0002594439,1.3804700598802395,0.00014577946000000002,1.0206390672109233,0.000213533417880488
1.386928143712575,0.0002645333,1.386928143712575,0.00014468242,1.024811967656279,0.000215890360275361
1.3933922155688623,0.0002688791,1.3933922155688623,0.00014362456000000003,1.0289848681016345,0.0002182453050092
1.3998622754491017,0.0002731363,1.3998622754491017,0.00014277017000000002,1.03315776854699,0.00022059778140415
1.4063398203592814,0.00027860799999999996,1.4063398203592814,0.00014099898000000002,1.0373306689923456,0.000222947316931293
1.4128248502994014,0.0002838521,1.4128248502994014,0.00013998770000000002,1.041503569437701,0.000225293437354113
1.4193158682634732,0.00028970630000000003,1.4193158682634732,0.00013907164,1.0456764698830567,0.00022763566687233
1.425812874251497,0.00029476340000000005,1.425812874251497,0.00013925265000000003,1.0498493703284122,0.000229973528266321
1.432315868263473,0.0003005838,1.432315868263473,0.00013849936000000001,1.0540222707737676,0.00023230654304221
1.4388263473053893,0.0003060972,1.4388263473053893,0.00013713585,1.058195171219123,0.000234634231576868
1.4453443113772455,0.0003097256,1.4453443113772455,0.00013535864,1.0623680716644788,0.000236956113263772
1.451868263473054,0.00031445130000000004,1.451868263473054,0.00013548635999999998,1.0665409721098342,0.000239271706658686
1.4583982035928145,0.0003198763,1.4583982035928145,0.00013390633,1.07071387255519,0.000241580529625759
1.464934131736527,0.0003246579,1.464934131736527,0.00013228129999999998,1.0748867730005454,0.000243882099483737
1.4714775449101798,0.0003293303,1.4714775449101798,0.00013107096,1.0790596734459008,0.000246175933152163
1.4780284431137725,0.0003340076,1.4780284431137725,0.00012949314,1.0832325738912565,0.000248461547297563
1.4845853293413176,0.00033911669999999995,1.4845853293413176,0.00012884421,1.087405474336612,0.000250738458479726
1.4911482035928145,0.00034498799999999996,1.4911482035928145,0.00012691798,1.0915783747819676,0.000253006183297692
1.4977245508982036,0.0003499238,1.4977245508982036,0.00012547442,1.095751275227323,0.000255264238535554
1.5042964071856288,0.000355298,1.5042964071856288,0.00012312196,1.0999241756726785,0.000257512141308171
1.5108832335329343,0.0003595518,1.5108832335329343,0.00012248128000000001,1.1040970761180342,0.000259749409206413
1.5174700598802395,0.0003639847,1.5174700598802395,0.00012027487999999999,1.1082699765633897,0.000261975560442095
1.5240718562874251,0.00036948070000000007,1.5240718562874251,0.00011850411,1.1124428770087453,0.000264190113992464
1.5306736526946108,0.00037457490000000006,1.5306736526946108,0.00011595211,1.1166157774541006,0.000266392589744163
1.5372754491017966,0.00037981019999999997,1.5372754491017966,0.00011485299,1.1207886778994562,0.000268582508636745
1.5438922155688624,0.0003844976,1.5438922155688624,0.00011279516,1.1249615783448117,0.000270759392805464
1.5505239520958085,0.0003898425,1.5505239520958085,0.00011079083,1.1291344787901674,0.000272922765723428
1.5571556886227544,0.00039408259999999996,1.5571556886227544,0.00010962684,1.1333073792355228,0.000275072152343055
1.5637874251497006,0.0003989894,1.5637874251497006,0.00010800583000000001,1.1374802796808783,0.000277207079236705
1.5704341317365271,0.0004043888,1.5704341317365271,0.00010543652000000001,1.141653180126234,0.000279327074736551
1.5770808383233534,0.0004098045,1.5770808383233534,0.00010305412999999999,1.1458260805715894,0.00028143166907335
1.58374251497006,0.00041500449999999997,1.58374251497006,0.00010085504000000001,1.149998981016945,0.000283520394514538
1.5904041916167666,0.0004193409,1.5904041916167666,9.867683999999999e-05,1.1541718814623005,0.000285592785501157
1.597065868263473,0.0004241109000000001,1.597065868263473,9.657121e-05,1.158344781907656,0.000287648378783671
1.60374251497006,0.00042857209999999993,1.60374251497006,9.503423e-05,1.1625176823530117,0.000289686713556818
1.610434131736527,0.00043290669999999996,1.610434131736527,9.205460000000001e-05,1.1666905827983671,0.000291707331593198
1.6171257485029942,0.0004377069,1.6171257485029942,9.042911e-05,1.1708634832437228,0.00029370977737565
1.623817365269461,0.0004417373,1.623817365269461,8.846905e-05,1.1750363836890783,0.000295693598228468
1.6305239520958084,0.0004470139,1.6305239520958084,8.556661e-05,1.1792092841344337,0.000297658344447111
1.6372305389221558,0.00045130089999999995,1.6372305389221558,8.287258399999999e-05,1.1833821845797892,0.000299603569426787
1.6439520958083833,0.0004558924,1.6439520958083833,8.033891899999999e-05,1.1875550850251448,0.000301528829789308
1.6506736526946109,0.00046033200000000004,1.6506736526946109,7.787823699999999e-05,1.1917279854705003,0.000303433685508915
1.6574101796407188,0.0004652733000000001,1.6574101796407188,7.4484514e-05,1.195900885915856,0.000305317700036157
1.6641467065868265,0.0004695554,1.6641467065868265,7.148302899999999e-05,1.2000737863612114,0.00030718044042057
1.6708982035928144,0.00047423119999999994,1.6708982035928144,6.9472514e-05,1.204246686806567,0.000309021477431542
1.6776497005988025,0.00047975759999999997,1.6776497005988025,6.741253000000001e-05,1.2084195872519226,0.000310840385677673
1.6844011976047903,0.00048458809999999997,1.6844011976047903,6.599084000000001e-05,1.212592487697278,0.000312636743724398
1.6911676646706588,0.0004894818,1.6911676646706588,6.214879e-05,1.2167653881426337,0.000314410134209993
1.697934131736527,0.0004941249,1.697934131736527,5.8469839999999997e-05,1.2209382885879891,0.000316160143959567
1.7047155688622755,0.0004982807000000001,1.7047155688622755,5.5443590000000005e-05,1.2251111890333448,0.000317886364097582
1.7115119760479043,0.0005019713,1.7115119760479043,5.2791508999999996e-05,1.2292840894787003,0.000319588390158383
1.7182934131736527,0.0005064692,1.7182934131736527,4.8748685e-05,1.2334569899240555,0.000321265822194943
1.7251047904191616,0.0005108757000000001,1.7251047904191616,4.5326157200000005e-05,1.2376298903694114,0.000322918264885499
1.7319011976047907,0.00051498,1.7319011976047907,4.2374904000000004e-05,1.2418027908147666,0.000324545327638443
1.7387125748502994,0.0005189236,1.7387125748502994,3.9242681999999994e-05,1.2459756912601223,0.000326146624695372
1.7455389221556887,0.0005227653,1.7455389221556887,3.5523314000000004e-05,1.2501485917054778,0.000327721775231713
1.7523652694610778,0.0005267451,1.7523652694610778,3.1814120000000006e-05,1.2543214921508332,0.00032927040345576
1.7592065868263473,0.0005305453999999999,1.7592065868263473,2.8585612e-05,1.258494392596189,0.000330792138705381
1.7660479041916168,0.0005340781,1.7660479041916168,2.4674023999999997e-05,1.2626672930415443,0.000332286615542742
1.7728892215568863,0.0005381253,1.7728892215568863,2.0393608e-05,1.2668401934869,0.000333753473846975
1.779745508982036,0.0005422053,1.779745508982036,1.7202232e-05,1.2710130939322555,0.000335192358904457
1.7866017964071856,0.0005459506999999999,1.7866017964071856,1.32292924e-05,1.275185994377611,0.000336602921497237
1.7934730538922157,0.0005498683,1.7934730538922157,9.165146e-06,1.2793588948229666,0.000337984817989092
1.8003592814371259,0.0005525477,1.8003592814371259,5.4293910000000004e-06,1.283531795268322,0.000339337710409377
1.807230538922156,0.0005555334999999999,1.807230538922156,1.7795424000000014e-06,1.2877046957136777,0.00034066126653475
1.814131736526946,0.0005597537999999999,1.814131736526946,-1.6685249999999998e-06,1.2918775961590332,0.000341955159968431
1.8210179640718565,0.0005636917,1.8210179640718565,-4.520340999999999e-06,1.2960504966043886,0.000343219070217533
1.827934131736527,0.0005676195000000001,1.827934131736527,-8.123585000000002e-06,1.3002233970497443,0.000344452682767665
1.8348353293413175,0.0005708416000000001,1.8348353293413175,-1.1470502999999998e-05,1.3043962974950998,0.000345655689155656
1.841751497005988,0.0005732815000000001,1.841751497005988,-1.4370269999999997e-05,1.3085691979404555,0.000346827787039642
1.848682634730539,0.0005764619,1.848682634730539,-1.8107508999999997e-05,1.312742098385811,0.000347968680266974
1.8556137724550898,0.0005797055,1.8556137724550898,-2.1921146999999998e-05,1.3169149988311664,0.00034907807893977
1.862544910179641,0.00058299,1.862544910179641,-2.568343e-05,1.321087899276522,0.000350155699478017
1.869491017964072,0.0005859959,1.869491017964072,-2.9054400000000004e-05,1.3252607997218775,0.000351201264680369
1.8764520958083835,0.0005889843,1.8764520958083835,-3.3627021999999995e-05,1.3294337001672332,0.000352214503782647
1.883413173652695,0.0005912373999999999,1.883413173652695,-3.6868673e-05,1.3336066006125886,0.000353195152513697
1.890374251497006,0.0005949858000000001,1.890374251497006,-4.068732540000001e-05,1.337779501057944,0.000354142953149139
1.8973502994011977,0.0005975945,1.8973502994011977,-4.4906105999999997e-05,1.3419524015032998,0.000355057654562545
1.9043263473053893,0.0006004267,1.9043263473053893,-4.9210644000000007e-05,1.3461253019486552,0.000355939012274163
1.911317365269461,0.0006030877,1.911317365269461,-5.405633000000001e-05,1.3502982023940109,0.000356786788497494
1.9183233532934132,0.0006060017000000001,1.9183233532934132,-5.757569e-05,1.3544711028393663,0.000357600752183084
1.9253143712574852,0.0006083159999999999,1.9253143712574852,-6.116024e-05,1.3586440032847216,0.000358380679060168
1.932320359281437,0.0006106371,1.932320359281437,-6.503518999999999e-05,1.3628169037300772,0.000359126351675856
1.9393413173652696,0.0006125933,1.9393413173652696,-6.913204e-05,1.3669898041754327,0.000359837559431764
1.946362275449102,0.0006148547000000001,1.946362275449102,-7.36333e-05,1.3711627046207882,0.000360514098618416
1.9533982035928146,0.0006173803,1.9533982035928146,-7.767342000000002e-05,1.3753356050661438,0.000361155772447053
1.9604341317365273,0.0006201246,1.9604341317365273,-8.158928e-05,1.3795085055114993,0.000361762391079209
1.9674850299401196,0.0006225135,1.9674850299401196,-8.508078999999999e-05,1.383681405956855,0.000362333771653722
1.9745359281437127,0.0006246857999999999,1.9745359281437127,-8.949802999999999e-05,1.3878543064022104,0.000362869738311462
1.9815868263473055,0.0006268725000000001,1.9815868263473055,-9.362712000000001e-05,1.3920272068475659,0.000363370122217596
1.9886526946107785,0.0006291182,1.9886526946107785,-9.779505999999997e-05,1.3962001072929215,0.000363834761581557
1.995733532934132,0.0006310571999999999,1.995733532934132,-0.000101791849,1.400373007738277,0.000364263501674469
2.002814371257485,0.0006331953999999999,2.002814371257485,-0.00010641395000000001,1.4045459081836327,0.000364656194844389
2.0098952095808382,0.0006344691,2.0098952095808382,-0.00011072000399999997,1.4087188086289881,0.000365012700529108
2.016991017964072,0.0006368872999999999,2.016991017964072,-0.00011532094899999999,1.4128917090743436,0.000365332885266611
2.024101796407186,0.0006386578,2.024101796407186,-0.00011990560000000003,1.4170646095196993,0.000365616622703211
2.0312125748502994,0.0006405634000000001,2.0312125748502994,-0.00012372336,1.4212375099650547,0.00036586379359935
2.0383233532934133,0.0006429204999999999,2.0383233532934133,-0.00012778538,1.4254104104104104,0.000366074285833146
2.0454491017964074,0.0006448338,2.0454491017964074,-0.00013183378999999997,1.4295833108557658,0.000366247994401636
2.0525748502994015,0.0006461902,2.0525748502994015,-0.00013595358,1.4337562113011213,0.000366384821419641
2.0597155688622757,0.0006477976000000001,2.0597155688622757,-0.00014064248,1.437929111746477,0.000366484676116579
2.06685628742515,0.0006493287,2.06685628742515,-0.00014464453,1.4421020121918324,0.000366547474830874
2.0740119760479043,0.0006502538,2.0740119760479043,-0.00014888248,1.446274912637188,0.000366573141002205
2.081182634730539,0.0006519552,2.081182634730539,-0.00015311209,1.4504478130825436,0.000366561605161519
2.0883383233532937,0.0006532828000000001,2.0883383233532937,-0.00015738732999999997,1.454620713527899,0.000366512804919013
2.0955239520958084,0.000654013,2.0955239520958084,-0.00016244816,1.4587936139732547,0.000366426684949762
2.102694610778443,0.0006550607000000001,2.102694610778443,-0.00016675666,1.4629665144186101,0.000366303196977261
2.1098952095808383,0.0006562172,2.1098952095808383,-0.00017128917,1.4671394148639658,0.000366142299755
2.1170808383233535,0.000657699,2.1170808383233535,-0.00017572149,1.4713123153093213,0.000365943959045783
2.124281437125749,0.000658909,2.124281437125749,-0.00018017127000000003,1.4754852157546765,0.000365708147599045
2.1314970059880243,0.0006600342,2.1314970059880243,-0.00018408413,1.4796581162000322,0.000365434845126078
2.1387125748502993,0.0006608934,2.1387125748502993,-0.0001882207,1.4838310166453876,0.00036512403827339
2.145943113772455,0.0006619438000000001,2.145943113772455,-0.00019246066,1.4880039170907433,0.000364775720593901
2.153173652694611,0.0006628456,2.153173652694611,-0.00019686980000000002,1.4921768175360988,0.000364389892516213
2.160419161676647,0.0006635041999999999,2.160419161676647,-0.00020195250000000004,1.4963497179814542,0.00036396656131209
2.1676646706586826,0.0006637103,2.1676646706586826,-0.0002060682,1.50052261842681,0.000363505741061846
2.1749101796407184,0.0006641088999999999,2.1749101796407184,-0.00021029430000000002,1.5046955188721653,0.000363007452617923
2.182185628742515,0.0006648856,2.182185628742515,-0.0002144886,1.508868419317521,0.000362471723566631
2.1894461077844314,0.0006661082,2.1894461077844314,-0.0002183955,1.5130413197628765,0.0003618985881881
2.1967215568862275,0.0006667447,2.1967215568862275,-0.00022256719999999997,1.517214220208232,0.000361288087414331
2.204011976047904,0.0006673922,2.204011976047904,-0.0002272399,1.5213871206535876,0.000360640268785631
2.211302395209581,0.0006679532000000001,2.211302395209581,-0.0002310622,1.525560021098943,0.000359955186405156
2.2185928143712577,0.0006684887000000001,2.2185928143712577,-0.00023567619999999997,1.5297329215442987,0.000359232900891911
2.2259131736526947,0.0006691046,2.2259131736526947,-0.00023938129999999998,1.5339058219896542,0.000358473479332005
2.2332185628742516,0.0006691886999999998,2.2332185628742516,-0.00024349369999999998,1.5380787224350096,0.000357676995228239
2.2405389221556886,0.0006696842000000001,2.2405389221556886,-0.0002473894,1.5422516228803653,0.000356843528448172
2.2478742514970063,0.0006698594,2.2478742514970063,-0.00025104209999999997,1.5464245233257208,0.000355973165170544
2.2552095808383235,0.0006698139999999999,2.2552095808383235,-0.00025476670000000004,1.5505974237710765,0.000355065997830256
2.2625449101796407,0.0006697872000000001,2.2625449101796407,-0.000258713,1.554770324216432,0.000354122125061729
2.2698952095808385,0.0006704664000000001,2.2698952095808385,-0.0002631632,1.5589432246617874,0.00035314165164085
2.277260479041916,0.000670527,2.277260479041916,-0.0002669188,1.563116125107143,0.00035212468842555
2.284625748502994,0.0006705726,2.284625748502994,-0.00027043589999999995,1.5672890255524985,0.000351071352294877
2.291991017964072,0.0006705852999999999,2.291991017964072,-0.00027388450000000007,1.5714619259978542,0.000349981766086728
2.29937125748503,0.0006707582000000001,2.29937125748503,-0.0002773545,1.5756348264432096,0.000348856058534282
2.3067664670658683,0.0006703780999999999,2.3067664670658683,-0.0002818767,1.579807726888565,0.000347694364201154
2.3141616766467066,0.0006700999999999999,2.3141616766467066,-0.00028562749999999995,1.5839806273339208,0.00034649682341523
2.321556886227545,0.0006695135999999999,2.321556886227545,-0.0002893531,1.5881535277792762,0.00034526358220128
2.3289670658682633,0.0006688985999999999,2.3289670658682633,-0.0002930057,1.5923264282246319,0.000343994792212454
2.3363922155688623,0.000669025,2.3363922155688623,-0.00029697109999999997,1.5964993286699873,0.000342690610660514
2.3438173652694614,0.0006687627,2.3438173652694614,-0.000300589,1.6006722291153426,0.000341351200245118
2.35125748502994,0.0006684075999999999,2.35125748502994,-0.0003043395,1.6048451295606982,0.000339976729081765
2.3586976047904193,0.0006679959999999999,2.3586976047904193,-0.00030780140000000004,1.6090180300060537,0.000338567370628966
2.366137724550898,0.0006679508999999999,2.366137724550898,-0.0003111409,1.6131909304514094,0.000337123303614252
2.373592814371258,0.0006679483,2.373592814371258,-0.0003147111,1.6173638308967648,0.000335644711959186
2.381062874251497,0.0006672591,2.381062874251497,-0.00031824729999999996,1.6215367313421203,0.000334131784703527
2.3885329341317365,0.0006666186,2.3885329341317365,-0.00032199490000000007,1.625709631787476,0.000332584715928485
2.396002994011976,0.0006662476,2.396002994011976,-0.0003260823,1.6298825322328314,0.000331003704679034
2.4034880239520957,0.0006654406000000001,2.4034880239520957,-0.0003300262,1.634055432678187,0.000329388954885424
2.410988023952096,0.0006647173999999999,2.410988023952096,-0.0003339581,1.6382283331235425,0.000327740675284005
2.418488023952096,0.0006638467000000001,2.418488023952096,-0.0003376949,1.642401233568898,0.000326059079337109
2.4260029940119763,0.0006629305999999999,2.4260029940119763,-0.0003413598,1.6465741340142537,0.00032434438515236
2.4335179640718563,0.0006619055,2.4335179640718563,-0.0003450012,1.6507470344596091,0.000322596815401221
2.4410329341317367,0.0006614397,2.4410329341317367,-0.00034820390000000004,1.6549199349049648,0.000320816597236928
2.4485628742514973,0.0006604231,2.4485628742514973,-0.0003513571,1.6590928353503203,0.000319003962211804
2.456107784431138,0.0006593360000000001,2.456107784431138,-0.00035498250000000006,1.6632657357956757,0.000317159146193966
2.4636526946107784,0.0006582236,2.4636526946107784,-0.0003584091,1.6674386362410314,0.000315282389283499
2.4712125748502993,0.0006571473000000001,2.4712125748502993,-0.0003621067,1.6716115366863868,0.000313373935728184
2.4787724550898202,0.0006561036999999999,2.4787724550898202,-0.0003654593,1.6757844371317425,0.000311434033838612
2.486332335329341,0.000655657,2.486332335329341,-0.0003688345,1.679957337577098,0.000309462935903029
2.4939221556886233,0.0006546736000000001,2.4939221556886233,-0.0003720412,1.6841302380224534,0.000307460898101665
2.5014970059880244,0.0006534827,2.5014970059880244,-0.00037527069999999994,1.688303138467809,0.000305428180420643
2.5090868263473056,0.0006520685,2.5090868263473056,-0.0003788598,1.6924760389131646,0.00030336504656578
2.516691616766467,0.0006507605000000002,2.516691616766467,-0.000381941,1.6966489393585202,0.000301271763875781
2.524296407185629,0.0006493564,2.524296407185629,-0.0003851475,1.7008218398038757,0.000299148603235419
2.531916167664671,0.0006482745,2.531916167664671,-0.0003886836,1.7049947402492311,0.000296995838988331
2.5395359281437124,0.0006476187999999999,2.5395359281437124,-0.0003915989,1.7091676406945868,0.000294813748849659
2.547170658682635,0.0006462697,2.547170658682635,-0.00039512970000000005,1.7133405411399423,0.000292602613818492
2.5548053892215568,0.0006457634000000001,2.5548053892215568,-0.00039804840000000005,1.717513441585298,0.000290362718090283
2.5624550898203595,0.000644915,2.5624550898203595,-0.00040140929999999997,1.7216863420306532,0.000288094348968944
2.5701047904191614,0.0006436435,2.5701047904191614,-0.0004046498,1.7258592424760086,0.000285797796779123
2.5777694610778443,0.0006425042000000001,2.5777694610778443,-0.0004079305000000001,1.7300321429213643,0.000283473354778226
2.5854491017964074,0.0006411262,2.5854491017964074,-0.0004112363,1.7342050433667198,0.000281121319068498
2.59311377245509,0.0006401590000000001,2.59311377245509,-0.00041424089999999995,1.7383779438120754,0.000278741988509203
2.600808383233533,0.0006383963999999999,2.600808383233533,-0.00041713229999999996,1.742550844257431,0.000276335664628742
2.6085029940119764,0.0006372538,2.6085029940119764,-0.0004203010000000001,1.7467237447027864,0.000273902651536887
2.616197604790419,0.0006357744999999999,2.616197604790419,-0.0004229986,1.750896645148142,0.000271443255837154
2.6239071856287426,0.0006341780999999999,2.6239071856287426,-0.0004260559,1.7550695455934975,0.000268957786539239
2.631631736526946,0.0006327974,2.631631736526946,-0.0004292811,1.7592424460388532,0.000266446554971723
2.6393562874251497,0.0006316998,2.6393562874251497,-0.00043255910000000004,1.7634153464842086,0.000263909874694848
2.6470808383233537,0.0006305048000000001,2.6470808383233537,-0.00043560760000000006,1.767588246929564,0.000261348061413651
2.6548203592814374,0.0006289522,2.6548203592814374,-0.0004386798,1.7717611473749197,0.000258761432891245
2.6625748502994013,0.0006277412999999999,2.6625748502994013,-0.0004416217000000001,1.7759340478202752,0.000256150308862368
2.6703293413173657,0.0006262697,2.6703293413173657,-0.0004441851,1.7801069482656309,0.000253515010947329
2.6780838323353295,0.0006247307000000001,2.6780838323353295,-0.00044696250000000003,1.7842798487109863,0.000250855862566223
2.685853293413174,0.0006231336000000001,2.685853293413174,-0.0004493871,1.7884527491563418,0.000248173188853444
2.6936377245508987,0.0006216498999999999,2.6936377245508987,-0.00045204899999999994,1.7926256496016975,0.000245467316572741
2.701422155688623,0.0006203036,2.701422155688623,-0.00045475189999999997,1.796798550047053,0.000242738574032425
2.7092215568862277,0.0006188784999999999,2.7092215568862277,-0.00045713430000000004,1.8009714504924086,0.000239987291001307
2.7170209580838325,0.0006170944000000001,2.7170209580838325,-0.0004599771,1.805144350937764,0.000237213798624851
2.7248353293413174,0.0006158133999999999,2.7248353293413174,-0.0004625574,1.8093172513831195,0.000234418429341853
2.732649700598803,0.0006144544999999999,2.732649700598803,-0.0004651598,1.8134901518284752,0.000231601516801714
2.740479041916168,0.0006128879,2.740479041916168,-0.00046770229999999996,1.8176630522738306,0.00022876339578215
2.748308383233533,0.000611218,2.748308383233533,-0.0004703133,1.8218359527191863,0.000225904402107415
2.756152694610779,0.0006097012,2.756152694610779,-0.0004728011,1.8260088531645418,0.000223024872567176
2.7640119760479043,0.0006080004000000001,2.7640119760479043,-0.0004751461,1.8301817536098972,0.000220125144835905
2.77187125748503,0.0006068383000000001,2.77187125748503,-0.00047753610000000006,1.8343546540552529,0.000217205557392923
2.7797305389221556,0.0006050584,2.7797305389221556,-0.0004801863,1.8385275545006081,0.000214266449442968
2.787604790419162,0.0006036580000000001,2.787604790419162,-0.00048258979999999996,1.842700454945964,0.000211308160837589
2.795494011976048,0.0006025116000000001,2.795494011976048,-0.00048499119999999995,1.8468733553913192,0.00020833103199698
2.8033832335329345,0.0006008757,2.8033832335329345,-0.00048692139999999994,1.8510462558366747,0.000205335403832641
2.8112724550898203,0.0005993028,2.8112724550898203,-0.0004895311,1.8552191562820304,0.000202321617670728
2.819176646706587,0.0005978443,2.819176646706587,-0.0004919645,1.8593920567273858,0.000199290015176066
2.827095808383234,0.0005961813,2.827095808383234,-0.0004941516,1.8635649571727415,0.000196240938276898
2.83501497005988,0.0005943185999999999,2.83501497005988,-0.0004959906000000001,1.867737857618097,0.000193174729090387
2.8429491017964073,0.0005928125000000001,2.8429491017964073,-0.0004979159999999999,1.8719107580634524,0.000190091729848986
2.8508832335329344,0.0005915807,2.8508832335329344,-0.0005001890000000001,1.876083658508808,0.000186992282827323
2.8588323353293417,0.0005901385,2.8588323353293417,-0.0005020559,1.8802565589541635,0.000183876730270209
2.8667814371257485,0.0005885718,2.8667814371257485,-0.0005043722,1.884429459399519,0.000180745414321222
2.874745508982036,0.0005869832,2.874745508982036,-0.0005066432,1.8886023598448747,0.000177598676952116
2.8827245508982036,0.0005852899999999999,2.8827245508982036,-0.000508783,1.8927752602902301,0.000174436859893275
2.890703592814371,0.0005837786000000001,2.890703592814371,-0.0005108324,1.8969481607355858,0.000171260304564754
2.8986826347305388,0.000582269,2.8986826347305388,-0.0005129116,1.9011210611809413,0.000168069352008293
2.906676646706587,0.0005808459000000001,2.906676646706587,-0.0005148453000000001,1.9052939616262967,0.000164864342820258
2.914685628742515,0.0005796405,2.914685628742515,-0.0005166492000000001,1.9094668620716524,0.000161645617085337
2.922694610778443,0.000578131,2.922694610778443,-0.0005187945000000001,1.9136397625170078,0.00015841351431129
2.930718562874252,0.0005763446999999999,2.930718562874252,-0.0005207647,1.9178126629623635,0.000155168373364332
2.93874251497006,0.0005749276,2.93874251497006,-0.0005231057000000001,1.921985563407719,0.000151910532405835
2.9467814371257486,0.0005735416000000001,2.9467814371257486,-0.0005251699999999999,1.9261584638530744,0.000148640328829466
2.9548203592814373,0.0005717741000000001,2.9548203592814373,-0.0005272495000000001,1.93033136429843,0.000145358099199715
2.9628742514970066,0.0005702842000000001,2.9628742514970066,-0.0005292456999999999,1.9345042647437856,0.000142064179191029
2.970928143712575,0.0005683908,2.970928143712575,-0.0005312474999999999,1.9386771651891412,0.000138758903528013
2.978997005988024,0.0005669388,2.978997005988024,-0.0005328905999999999,1.9428500656344967,0.000135442605926675
2.9870658682634734,0.0005652781,2.9870658682634734,-0.000534842,1.9470229660798521,0.000132115619036377
2.9951646706586827,0.0005637999,2.9951646706586827,-0.000536587,1.9511958665252078,0.000128778274383109
3.003248502994012,0.0005623691999999999,3.003248502994012,-0.0005383403,1.9553687669705633,0.000125430902313331
3.0113473053892217,0.0005608807,3.0113473053892217,-0.0005401609999999999,1.959541667415919,0.000122073831939152
3.0194610778443116,0.0005593601,3.0194610778443116,-0.0005416696999999999,1.9637145678612742,0.000118707391084275
3.027574850299401,0.0005577777,3.027574850299401,-0.0005435615999999999,1.9678874683066296,0.000115331906230984
3.0357035928143716,0.000556517,3.0357035928143716,-0.0005450987,1.9720603687519853,0.000111947702468103
3.0438323353293413,0.0005548551,3.0438323353293413,-0.0005468166000000001,1.9762332691973408,0.000108555103440023
3.0519760479041915,0.0005531796,3.0519760479041915,-0.0005485875,1.9804061696426964,0.000105154431296656
3.060119760479042,0.0005517026999999999,3.060119760479042,-0.000550102,1.984579070088052,0.000101746006644372
3.068278443113772,0.0005502907,3.068278443113772,-0.0005516722999999999,1.9887519705334074,9.83301484980102e-5
3.076452095808383,0.0005484821000000001,3.076452095808383,-0.0005534144,1.992924870978763,9.49071742338267e-5
3.084625748502994,0.0005467714000000001,3.084625748502994,-0.0005551077,1.9970977714241185,9.14773995434609e-5
3.0928143712574854,0.0005451633,3.0928143712574854,-0.0005569111,2.001270671869474,8.80411383889919e-5
3.101002994011976,0.0005436578,3.101002994011976,-0.0005584381,2.00544357231483,8.45987029588601e-5
3.1091916167664673,0.0005423219,3.1091916167664673,-0.0005599840999999998,2.009616472760185,8.11504036249164e-5
3.1174101796407188,0.0005405906000000001,3.1174101796407188,-0.0005614728,2.0137893732055407,7.7696548900338e-5
3.12561377245509,0.0005387598,3.12561377245509,-0.0005626822,2.017962273650896,7.42374453987957e-5
3.1338473053892217,0.0005373973,3.1338473053892217,-0.0005640524,2.022135174096252,7.0773397794327e-5
3.1420808383233534,0.0005359156000000001,3.1420808383233534,-0.0005656049,2.0263080745416073,6.73047087824235e-5
3.150314371257485,0.0005345520999999999,3.150314371257485,-0.0005669850000000001,2.0304809749869626,6.3831679042052e-5
3.1585628742514973,0.0005332613,3.1585628742514973,-0.0005683642999999999,2.0346538754323182,6.03546071987101e-5
3.1668263473053893,0.0005319310999999998,3.1668263473053893,-0.0005696408000000001,2.038826775877674,5.68737897883787e-5
3.1750898203592812,0.0005302502000000001,3.1750898203592812,-0.0005711805000000001,2.0429996763230296,5.33895212225981e-5
3.1833682634730542,0.0005286831,3.1833682634730542,-0.000572577,2.047172576768385,4.99020937544774e-5
3.1916467065868264,0.0005271487,3.1916467065868264,-0.0005736480000000001,2.0513454772137405,4.64117974456939e-5
3.199940119760479,0.0005257736,3.199940119760479,-0.0005750004999999999,2.055518377659096,4.29189201344508e-5
3.208233532934132,0.0005243036999999999,3.208233532934132,-0.0005764995,2.0596912781044514,3.94237474044806e-5
3.2165419161676647,0.0005228655,3.2165419161676647,-0.0005779086999999999,2.063864178549807,3.59265625549877e-5
3.224865269461078,0.0005211553,3.224865269461078,-0.0005791522000000001,2.0680370789951628,3.24276465716053e-5
3.2331886227544913,0.0005198604,3.2331886227544913,-0.0005806244,2.072209979440518,2.89272780982123e-5
3.241526946107785,0.00051853,3.241526946107785,-0.0005819998,2.0763828798858737,2.54257334098296e-5
3.2498652694610777,0.0005169779,3.2498652694610777,-0.0005831167,2.0805557803312293,2.192328638644e-5
3.258218562874252,0.0005152629,3.258218562874252,-0.0005843637000000001,2.084728680776585,1.84202084877408e-5
3.2665718562874253,0.0005137847,3.2665718562874253,-0.0005856210999999999,2.0889015812219403,1.49167687288112e-5
3.2749401197604793,0.0005123234999999999,3.2749401197604793,-0.0005866176,2.093074481667296,1.14132336568582e-5
3.2833083832335332,0.0005111541,3.2833083832335332,-0.0005879262000000001,2.0972473821126516,7.90986732872141e-6
3.291691616766467,0.0005099656,3.291691616766467,-0.0005892123000000001,2.101420282558007,4.4069312893549e-6
3.3000898203592812,0.0005084543000000001,3.3000898203592812,-0.000590431,2.1055931830033625,9.04684551406095e-7
3.308488023952096,0.0005071209999999999,3.308488023952096,-0.0005913402,2.109766083448718,-2.59661642462048e-6
3.3169011976047904,0.0005059671000000001,3.3169011976047904,-0.0005924254,2.1139389838940734,-6.09671774901206e-6
3.3253143712574853,0.0005046128,3.3253143712574853,-0.000593185,2.118111884339429,-9.59536812076325e-6
3.3337425149700604,0.0005032025000000001,3.3337425149700604,-0.0005941567999999999,2.1222847847847848,-1.30923188444472e-5
3.342185628742515,0.0005020357,3.342185628742515,-0.0005951311000000001,2.1264576852301404,-1.65873238464185e-5
3.3506287425149703,0.0005006274,3.3506287425149703,-0.0005963138,2.1306305856754957,-2.00801396899239e-5
3.3590718562874256,0.0004989264,3.3590718562874256,-0.0005974359999999999,2.1348034861208514,-2.357052558951e-5
3.367529940119761,0.0004977364000000001,3.367529940119761,-0.0005983402,2.138976386566207,-2.70582434245005e-5
3.3760029940119765,0.0004961845,3.3760029940119765,-0.0005994,2.1431492870115623,-3.05430577516146e-5
3.384491017964072,0.0004947968,3.384491017964072,-0.0006002774999999999,2.147322187456918,-3.40247358167721e-5
3.3929640718562872,0.0004936547000000001,3.3929640718562872,-0.0006011762,2.151495087902273,-3.75030475661093e-5
3.401467065868264,0.0004922154,3.401467065868264,-0.0006021182999999999,2.155667988347629,-4.09777656561017e-5
3.40997005988024,0.0004907803,3.40997005988024,-0.0006030246,2.1598408887929845,-4.44486654628691e-5
3.418488023952096,0.000489544,3.418488023952096,-0.0006039356,2.1640137892383398,-4.7915525090826e-5
3.427005988023952,0.0004884246,3.427005988023952,-0.0006048899,2.1681866896836954,-5.13781253802468e-5
3.4355239520958087,0.00048703390000000003,3.4355239520958087,-0.0006060254,2.172359590129051,-5.48362499144638e-5
3.444071856287425,0.00048587559999999997,3.444071856287425,-0.0006069577,2.1765324905744063,-5.82896850258745e-5
3.4526197604790423,0.0004845072000000001,3.4526197604790423,-0.0006078936,2.180705391019762,-6.17382198014906e-5
3.4611676646706586,0.0004832447,3.4611676646706586,-0.0006086026000000001,2.1848782914651177,-6.5181646087513e-5
3.469730538922156,0.0004819357999999999,3.469730538922156,-0.0006095604999999999,2.1890511919104734,-6.86197584934167e-5
3.478308383233533,0.00048070479999999993,3.478308383233533,-0.0006105791,2.1932240923558286,-7.20523543950099e-5
3.4868862275449106,0.00047950860000000006,3.4868862275449106,-0.0006115465,2.1973969928011843,-7.54792339370416e-5
3.4954790419161674,0.0004783956,3.4954790419161674,-0.0006122352999999999,2.20156989324654,-7.89002000349132e-5
3.504071856287425,0.0004772751,3.504071856287425,-0.0006131698,2.205742793691895,-8.23150583757827e-5
3.512679640718563,0.00047612290000000003,3.512679640718563,-0.0006140424999999999,2.209915694137251,-8.57236174189766e-5
3.521302395209581,0.00047519299999999995,3.521302395209581,-0.0006148750999999999,2.2140885945826065,-8.912568839566e-5
3.5299251497005986,0.0004741647000000001,3.5299251497005986,-0.0006155773000000001,2.2182614950279618,-9.25210853079129e-5
3.538562874251497,0.0004729074,3.538562874251497,-0.0006162763,2.2224343954733174,-9.59096249271418e-5
3.5472005988023954,0.0004715584,3.5472005988023954,-0.0006169928,2.226607295918673,-9.9291126791769e-5
3.5558532934131737,0.00047050569999999994,3.5558532934131737,-0.0006177697,2.230780196364029,-0.000102665413204414
3.5645059880239525,0.00046936799999999996,3.5645059880239525,-0.000618513,2.234953096809384,-0.000106032309228296
3.573173652694611,0.0004684441,3.573173652694611,-0.0006192786,2.2391259972547397,-0.000109391642683234
3.58185628742515,0.0004672912999999999,3.58185628742515,-0.000620013,2.2432988977000954,-0.000112743244140803
3.5905389221556887,0.00046620029999999994,3.5905389221556887,-0.0006206225,2.2474717981454506,-0.000116086946919111
3.599236526946108,0.00046512100000000003,3.599236526946108,-0.0006214776,2.2516446985908063,-0.000119422587076845
3.6079491017964074,0.000464019,3.6079491017964074,-0.0006222121999999999,2.255817599036162,-0.000122750003406824
3.616661676646707,0.00046270719999999993,3.616661676646707,-0.0006232001000000001,2.259990499481517,-0.000126069037429051
3.625374251497006,0.000461591,3.625374251497006,-0.0006239628000000001,2.264163399926873,-0.00012937953338307
3.634101796407186,0.0004604431,3.634101796407186,-0.0006244854000000001,2.268336300372228,-0.000132681338219911
3.6428443113772455,0.0004593278,3.6428443113772455,-0.0006250504,2.2725092008175842,-0.000135974301593452
3.6515868263473057,0.0004582931,3.6515868263473057,-0.0006255656,2.2766821012629395,-0.000139258275851315
3.6603443113772456,0.000457169,3.6603443113772456,-0.0006261123999999999,2.2808550017082947,-0.000142533116025277
3.6691167664670656,0.0004562635,3.6691167664670656,-0.0006266522,2.2850279021536504,-0.000145798679821045
3.6778892215568866,0.00045523410000000003,3.6778892215568866,-0.0006270157,2.289200802599006,-0.000149054827607732
3.686676646706587,0.00045407749999999995,3.686676646706587,-0.0006274454,2.2933737030443617,-0.000152301422406821
3.695464071856288,0.0004529992,3.695464071856288,-0.0006281895,2.297546603489717,-0.000155538329880573
3.7042664670658683,0.0004521308000000001,3.7042664670658683,-0.0006286800000000001,2.3017195039350726,-0.000158765418320149
3.713068862275449,0.0004510821,3.713068862275449,-0.0006292669,2.3058924043804283,-0.000161982558633087
3.7219011976047907,0.0004502938999999999,3.7219011976047907,-0.0006298584,2.3100653048257835,-0.000165189624330655
3.7307185628742516,0.00044959700000000004,3.7307185628742516,-0.0006305205,2.314238205271139,-0.000168386491514465
3.7395658682634734,0.0004486794,3.7395658682634734,-0.0006309626,2.318411105716495,-0.000171573038862889
3.7483982035928145,0.0004477496,3.7483982035928145,-0.0006313820999999999,2.32258400616185,-0.000174749147617116
3.7572604790419164,0.00044689709999999995,3.7572604790419164,-0.0006319478,2.326756906607206,-0.000177914701566568
3.766122754491018,0.0004457675,3.766122754491018,-0.0006323024000000001,2.3309298070525615,-0.000181069587034327
3.775,0.00044484570000000005,3.775,-0.0006330058999999999,2.335102707497917,-0.00018421369286187
3.783877245508982,0.0004440854000000001,3.783877245508982,-0.0006335205999999999,2.3392756079432724,-0.000187346910393609
3.792769461077844,0.0004431036,3.792769461077844,-0.0006339524,2.343448508388628,-0.000190469133461131
3.801661676646707,0.0004420769,3.801661676646707,-0.000634414,2.3476214088339837,-0.000193580258366989
3.8105838323353294,0.00044097779999999995,3.8105838323353294,-0.0006349473,2.351794309279339,-0.000196680183868275
3.8194910179640718,0.00044025459999999994,3.8194910179640718,-0.000635321,2.3559672097246946,-0.000199768811159833
3.828428143712575,0.00043938379999999995,3.828428143712575,-0.0006358338000000001,2.3601401101700503,-0.000202846043857214
3.837350299401198,0.00043842239999999997,3.837350299401198,-0.0006362005,2.3643130106154056,-0.000205911787979283
3.846302395209581,0.0004375017,3.846302395209581,-0.0006365060999999999,2.3684859110607612,-0.000208965951930658
3.855254491017964,0.0004366451,3.855254491017964,-0.0006369707000000001,2.372658811506117,-0.000212008446483741
3.8642215568862275,0.00043575039999999997,3.8642215568862275,-0.0006375004,2.3768317119514726,-0.000215039184760637
3.8731886227544914,0.00043489690000000003,3.8731886227544914,-0.000637891,2.381004612396828,-0.000218058082214679
3.882170658682635,0.0004340722,3.882170658682635,-0.0006382147,2.385177512842183,-0.000221065056611863
3.8911676646706588,0.0004331484,3.8911676646706588,-0.0006385483,2.389350413287539,-0.000224060028011959
3.900164670658683,0.0004323449,3.900164670658683,-0.0006389309999999999,2.3935233137328944,-0.000227042918749427
3.9091616766467068,0.00043172230000000005,3.9091616766467068,-0.0006393083,2.3976962141782505,-0.000230013653414048
3.9181886227544913,0.00043093849999999997,3.9181886227544913,-0.0006396683,2.4018691146236057,-0.000232972158831619
3.9272155688622754,0.0004303566,3.9272155688622754,-0.0006400064,2.406042015068961,-0.000235918364044083
3.93624251497006,0.00042955850000000003,3.93624251497006,-0.0006402987000000001,2.4102149155143167,-0.000238852200289775
3.9452994011976052,0.00042886629999999996,3.9452994011976052,-0.0006406156999999999,2.414387815959673,-0.000241773600983339
3.9543413173652695,0.00042810280000000003,3.9543413173652695,-0.0006408915,2.418560716405028,-0.000244682501695547
3.963413173652695,0.00042724139999999994,3.963413173652695,-0.0006413326000000001,2.4227336168503832,-0.000247578840132902
3.97248502994012,0.00042651040000000004,3.97248502994012,-0.0006416458999999999,2.426906517295739,-0.000250462556117212
3.9815568862275454,0.0004256976,3.9815568862275454,-0.0006420391,2.431079417741094,-0.000253333591564863
3.9906586826347303,0.00042501630000000006,3.9906586826347303,-0.0006423743,2.4352523181864503,-0.000256191890466131
3.999760479041916,0.0004242412,3.999760479041916,-0.0006426337,2.4394252186318055,-0.000259037398864194
4.0088622754491015,0.00042337989999999997,4.0088622754491015,-0.0006431160999999999,2.443598119077161,-0.000261870064834207
4.017979041916168,0.00042247019999999995,4.017979041916168,-0.0006435292,2.4477710195225164,-0.000264689838462151
4.027110778443114,0.00042171639999999996,4.027110778443114,-0.0006437939999999999,2.451943919967872,-0.000267496671823627
4.03624251497006,0.0004209569,4.03624251497006,-0.0006440188999999999,2.4561168204132278,-0.000270290518962548
4.045389221556886,0.0004201409,4.045389221556886,-0.0006443252,2.4602897208585834,-0.000273071335869774
4.054550898203593,0.0004192289,4.054550898203593,-0.0006445915999999999,2.4644626213039387,-0.000275839080461625
4.0637125748503,0.00041849910000000005,4.0637125748503,-0.0006450076000000001,2.4686355217492943,-0.000278593712558393
4.072889221556887,0.0004180518,4.072889221556887,-0.0006454502000000002,2.4728084221946496,-0.000281335193862751
4.082065868263474,0.0004171892,4.082065868263474,-0.0006458139,2.4769813226400057,-0.000284063487938035
4.09125748502994,0.0004164302000000001,4.09125748502994,-0.0006459504,2.481154223085361,-0.000286778560186674
4.100464071856288,0.000415822,4.100464071856288,-0.0006463675999999999,2.4853271235307166,-0.000289480377828417
4.109670658682635,0.0004152123000000001,4.109670658682635,-0.0006465454,2.489500023976072,-0.000292168909878532
4.118892215568862,0.0004146392,4.118892215568862,-0.0006466594,2.4936729244214275,-0.000294844127126082
4.128128742514971,0.0004140275,4.128128742514971,-0.0006468212000000001,2.497845824866783,-0.000297506002112145
4.137365269461078,0.0004133552,4.137365269461078,-0.0006469741000000001,2.502018725312139,-0.000300154509107893
4.146616766467067,0.0004127558,4.146616766467067,-0.0006472651999999999,2.506191625757494,-0.000302789624092879
4.155868263473054,0.00041222259999999995,4.155868263473054,-0.0006475547,2.5103645262028498,-0.00030541132473316
4.165134730538922,0.0004116657,4.165134730538922,-0.0006477278,2.514537426648205,-0.000308019590359485
4.174416167664671,0.00041087249999999996,4.174416167664671,-0.0006479506000000001,2.518710327093561,-0.000310614401945554
4.183697604790419,0.0004101898,4.183697604790419,-0.0006480998,2.5228832275389164,-0.000313195742086108
,,,,2.527056127984272,-0.000315763594975309
,,,,2.5312290284296273,-0.000318317946384867
,,,,2.5354019288749825,-0.000320858783642455
,,,,2.5395748293203386,-0.000323386095610013
,,,,2.5437477297656943,-0.000325899872662055
,,,,2.5479206302110495,-0.000328400106664271
,,,,2.5520935306564048,-0.000330886790951804
,,,,2.5562664311017604,-0.000333359920308017
,,,,2.560439331547116,-0.00033581949094293
,,,,2.564612231992472,-0.000338265500472006
,,,,2.568785132437827,-0.000340697947894831
,,,,2.5729580328831827,-0.000343116833574064
,,,,2.577130933328538,-0.000345522159214228
,,,,2.581303833773894,-0.00034791392784076
,,,,2.5854767342192493,-0.000350292143779123
,,,,2.589649634664605,-0.000352656812633983
,,,,2.59382253510996,-0.000355007941268474
,,,,2.597995435555316,-0.000357345537783608
,,,,2.6021683360006715,-0.000359669611497734
,,,,2.606341236446027,-0.000361980172926202
,,,,2.6105141368913825,-0.000364277233761012
,,,,2.614687037336738,-0.000366560806850664
,,,,2.6188599377820934,-0.000368830906180083
,,,,2.6230328382274495,-0.000371087546850796
,,,,2.6272057386728047,-0.000373330745060923
,,,,2.6313786391181604,-0.000375560518085706
,,,,2.6355515395635156,-0.000377776884257858
,,,,2.6397244400088713,-0.000379979862948097
,,,,2.643897340454227,-0.00038216947454602
,,,,2.6480702408995827,-0.000384345740440755
,,,,2.652243141344938,-0.000386508683002213
,,,,2.656416041790293,-0.000388658325561932
,,,,2.660588942235649,-0.000390794692394614
,,,,2.664761842681005,-0.000392917808699439
,,,,2.66893474312636,-0.000395027700581625
,,,,2.6731076435717154,-0.000397124395034247
,,,,2.677280544017071,-0.000399207919920006
,,,,2.6814534444624263,-0.000401278303953399
,,,,2.6856263449077824,-0.000403335576682814
,,,,2.6897992453531376,-0.000405379768472854
,,,,2.6939721457984933,-0.000407410910486987
,,,,2.6981450462438485,-0.000409429034670057
,,,,2.702317946689204,-0.000411434173731223
,,,,2.7064908471345595,-0.000413426361126888
,,,,2.7106637475799156,-0.00041540563104391
,,,,2.714836648025271,-0.000417372018382836
,,,,2.7190095484706265,-0.000419325558741512
,,,,2.7231824489159817,-0.000421266288398601
,,,,2.7273553493613374,-0.000423194244297561
,,,,2.731528249806693,-0.000425109464030443
,,,,2.7357011502520487,-0.000427011985822247
,,,,2.739874050697404,-0.000428901848515104
,,,,2.7440469511427596,-0.00043077909155283
,,,,2.748219851588115,-0.00043264375496563
,,,,2.752392752033471,-0.00043449587935484
,,,,2.7565656524788262,-0.000436335505878063
,,,,2.760738552924182,-0.000438162676234235
,,,,2.764911453369537,-0.00043997743264909
,,,,2.7690843538148924,-0.000441779817860556
,,,,2.7732572542602485,-0.000443569875104588
,,,,2.777430154705604,-0.000445347648101009
,,,,2.7816030551509594,-0.000447113181039432
,,,,2.7857759555963146,-0.000448866518565645
,,,,2.7899488560416703,-0.000450607705767955
,,,,2.7941217564870264,-0.000452336788163632
,,,,2.7982946569323817,-0.000454053811685801
,,,,2.802467557377737,-0.000455758822670295
,,,,2.8066404578230926,-0.000457451867842664
,,,,2.810813358268448,-0.000459132994305502
,,,,2.814986258713804,-0.000460802249525829
,,,,2.819159159159159,-0.000462459681322708
,,,,2.823332059604515,-0.000464105337854981
,,,,2.82750496004987,-0.000465739267609142
,,,,2.8316778604952257,-0.000467361519387596
,,,,2.8358507609405814,-0.000468972142296752
,,,,2.840023661385937,-0.000470571185735499
,,,,2.8441965618312923,-0.000472158699383857
,,,,2.848369462276648,-0.000473734733191701
,,,,2.8525423627220032,-0.000475299337367742
,,,,2.8567152631673594,-0.000476852562368504
,,,,2.8608881636127146,-0.000478394458887715
,,,,2.8650610640580703,-0.000479925077845612
,,,,2.8692339645034255,-0.000481444470378636
,,,,2.873406864948781,-0.000482952687829108
,,,,2.877579765394137,-0.0004844497817351
,,,,2.8817526658394925,-0.000485935803820591
,,,,2.8859255662848478,-0.000487410805985637
,,,,2.890098466730203,-0.000488874840296738
,,,,2.8942713671755587,-0.000490327958977394
,,,,2.898444267620915,-0.000491770214398776
,,,,2.90261716806627,-0.000493201659070622
,,,,2.9067900685116252,-0.000494622345632119
,,,,2.910962968956981,-0.000496032326843217
,,,,2.915135869402336,-0.000497431655575753
,,,,2.9193087698476923,-0.000498820384805104
,,,,2.9234816702930475,-0.000500198567601519
,,,,2.927654570738403,-0.000501566257122118
,,,,2.9318274711837584,-0.000502923506602619
,,,,2.936000371629114,-0.000504270369349488
,,,,2.9401732720744698,-0.000505606898731966
,,,,2.9443461725198254,-0.000506933148174597
,,,,2.9485190729651807,-0.000508249171149472
,,,,2.9526919734105364,-0.000509555021168982
,,,,2.9568648738558916,-0.000510850751778506
,,,,2.9610377743012477,-0.000512136416549302
,,,,2.965210674746603,-0.000513412069071452
,,,,2.9693835751919586,-0.000514677762947133
,,,,2.973556475637314,-0.000515933551783794
,,,,2.9777293760826695,-0.000517179489187581
,,,,2.981902276528025,-0.000518415628756967
,,,,2.986075176973381,-0.000519642024076286
,,,,2.990248077418736,-0.000520858728709658
,,,,2.994420977864092,-0.000522065796194782
,,,,2.998593878309447,-0.000523263280037136
,,,,3.002766778754803,-0.000524451233704062
,,,,3.0069396792001584,-0.000525629710619031
,,,,3.011112579645514,-0.00052679876415618
,,,,3.0152854800908693,-0.000527958447634678
,,,,3.0194583805362245,-0.000529108814313587
,,,,3.0236312809815806,-0.000530249917386415
,,,,3.0278041814269363,-0.00053138180997617
,,,,3.0319770818722915,-0.000532504545130274
,,,,3.0361499823176468,-0.00053361817581572
,,,,3.0403228827630024,-0.000534722754914248
,,,,3.044495783208358,-0.000535818335217718
,,,,3.048668683653714,-0.000536904969423559
,,,,3.052841584099069,-0.000537982710130246
,,,,3.0570144845444247,-0.000539051609833044
,,,,3.06118738498978,-0.000540111720919721
,,,,3.065360285435136,-0.00054116309566643
,,,,3.0695331858804913,-0.000542205786233622
,,,,3.073706086325847,-0.000543239844662189
,,,,3.077878986771202,-0.000544265322869527
,,,,3.082051887216558,-0.000545282272645931
,,,,3.0862247876619135,-0.00054629074565075
,,,,3.0903976881072692,-0.0005472907934091
,,,,3.0945705885526245,-0.000548282467308136
,,,,3.09874348899798,-0.000549265818593882
,,,,3.1029163894433354,-0.000550240898367913
,,,,3.1070892898886915,-0.000551207757584026
,,,,3.1112621903340467,-0.000552166447045405
,,,,3.1154350907794024,-0.000553117017401431
,,,,3.1196079912247576,-0.000554059519144741
,,,,3.1237808916701133,-0.000554994002608489
,,,,3.127953792115469,-0.000555920517963543
,,,,3.1321266925608247,-0.000556839115215833
,,,,3.13629959300618,-0.000557749844203668
,,,,3.140472493451535,-0.00055865275459538
,,,,3.144645393896891,-0.000559547895886663
,,,,3.148818294342247,-0.000560435317398493
,,,,3.152991194787602,-0.000561315068274595
,,,,3.1571640952329574,-0.000562187197479329
,,,,3.161336995678313,-0.0005630517537956
,,,,3.1655098961236683,-0.000563908785822678
,,,,3.1696827965690244,-0.000564758341974291
,,,,3.1738556970143796,-0.000565600470476701
,,,,3.1780285974597353,-0.000566435219366795
,,,,3.1822014979050905,-0.000567262636490268
,,,,3.1863743983504462,-0.000568082769500009
,,,,3.190547298795802,-0.000568895665854341
,,,,3.1947201992411576,-0.000569701372815465
,,,,3.198893099686513,-0.00057049993744793
,,,,3.2030660001318685,-0.000571291406617113
,,,,3.2072389005772237,-0.000572075826987896
,,,,3.21141180102258,-0.000572853245023189
,,,,3.215584701467935,-0.000573623706982788
,,,,3.2197576019132907,-0.000574387258921977
,,,,3.223930502358646,-0.000575143946690423
,,,,3.2281034028040017,-0.000575893815931187
,,,,3.2322763032493573,-0.00057663691207929
,,,,3.236449203694713,-0.000577373280361069
,,,,3.2406221041400682,-0.000578102965793009
,,,,3.244795004585424,-0.000578826013180899
,,,,3.248967905030779,-0.000579542467118924
,,,,3.2531408054761353,-0.000580252371988834
,,,,3.2573137059214905,-0.000580955771959227
,,,,3.261486606366846,-0.000581652710984833
,,,,3.2656595068122014,-0.00058234323280578
,,,,3.2698324072575566,-0.00058302738094698
,,,,3.2740053077029128,-0.000583705198717546
,,,,3.278178208148268,-0.000584376729210349
,,,,3.2823511085936237,-0.000585042015301257
,,,,3.286524009038979,-0.000585701099648979
,,,,3.2906969094843346,-0.000586354024694506
,,,,3.2948698099296903,-0.00058700083266064
,,,,3.299042710375046,-0.00058764156555189
,,,,3.303215610820401,-0.000588276265153926
,,,,3.307388511265757,-0.000588904973033461
,,,,3.311561411711112,-0.000589527730538037
,,,,3.315734312156468,-0.000590144578795691
,,,,3.3199072126018234,-0.000590755558715006
,,,,3.324080113047179,-0.000591360710984809
,,,,3.3282530134925343,-0.000591960076074157
,,,,3.33242591393789,-0.000592553694232285
,,,,3.3365988143832457,-0.000593141605488617
,,,,3.3407717148286014,-0.000593723849652692
,,,,3.3449446152739566,-0.000594300466314238
,,,,3.3491175157193123,-0.000594871494843266
,,,,3.3532904161646675,-0.000595436974390187
,,,,3.3574633166100236,-0.000595996943885846
,,,,3.361636217055379,-0.000596551442041746
,,,,3.3658091175007345,-0.000597100507350207
,,,,3.3699820179460898,-0.000597644178084647
,,,,3.374154918391445,-0.000598182492299668
,,,,3.378327818836801,-0.000598715487831431
,,,,3.382500719282157,-0.000599243202297887
,,,,3.386673619727512,-0.000599765673099158
,,,,3.3908465201728673,-0.000600282937417761
,,,,3.395019420618223,-0.000600795032218962
,,,,3.399192321063579,-0.000601301994251353
,,,,3.4033652215089343,-0.000601803860046929
,,,,3.4075381219542895,-0.000602300665921783
,,,,3.411711022399645,-0.000602792447976376
,,,,3.4158839228450004,-0.00060327924209608
,,,,3.4200568232903565,-0.000603761083951647
,,,,3.4242297237357118,-0.000604238008999577
,,,,3.4284026241810674,-0.000604710052482872
,,,,3.4325755246264227,-0.000605177249431353
,,,,3.4367484250717784,-0.000605639634662351
,,,,3.440921325517134,-0.000606097242781117
,,,,3.4450942259624897,-0.000606550108181588
,,,,3.449267126407845,-0.000606998265046831
,,,,3.4534400268532006,-0.000607441747349764
,,,,3.457612927298556,-0.000607880588853717
,,,,3.461785827743912,-0.00060831482311308
,,,,3.465958728189267,-0.000608744483474007
,,,,3.470131628634623,-0.000609169603075014
,,,,3.474304529079978,-0.0006095902148477
,,,,3.478477429525334,-0.000610006351517474
,,,,3.4826503299706895,-0.000610418045604165
,,,,3.486823230416045,-0.00061082532942289
,,,,3.4909961308614004,-0.000611228235084565
,,,,3.495169031306756,-0.000611626794496904
,,,,3.4993419317521113,-0.000612021039364961
,,,,3.5035148321974674,-0.000612411001192031
,,,,3.5076877326428226,-0.000612796711280283
,,,,3.5118606330881783,-0.000613178200731656
,,,,3.5160335335335335,-0.000613555500448691
,,,,3.5202064339788888,-0.000613928641135097
,,,,3.524379334424245,-0.000614297653296851
,,,,3.5285522348696,-0.000614662567242737
,,,,3.532725135314956,-0.000615023413085447
,,,,3.536898035760311,-0.000615380220742215
,,,,3.5410709362056667,-0.000615733019935676
,,,,3.5452438366510224,-0.000616081840194745
,,,,3.549416737096378,-0.000616426710855502
,,,,3.5535896375417333,-0.000616767661062009
,,,,3.557762537987089,-0.000617104719767151
,,,,3.561935438432444,-0.000617437915733525
,,,,3.5661083388778003,-0.000617767277534394
,,,,3.5702812393231556,-0.000618092833554377
,,,,3.5744541397685112,-0.000618414611990501
,,,,3.5786270402138665,-0.000618732640853066
,,,,3.582799940659222,-0.000619046947966452
,,,,3.586972841104578,-0.000619357560970092
,,,,3.5911457415499335,-0.000619664507319393
,,,,3.5953186419952887,-0.000619967814286505
,,,,3.5994915424406444,-0.000620267508961379
,,,,3.6036644428859996,-0.000620563618252618
,,,,3.6078373433313558,-0.000620856168888421
,,,,3.612010243776711,-0.000621145187417382
,,,,3.6161831442220667,-0.000621430700209605
,,,,3.620356044667422,-0.000621712733457438
,,,,3.624528945112777,-0.000621991313176488
,,,,3.6287018455581332,-0.00062226646520659
,,,,3.632874746003489,-0.000622538215212558
,,,,3.637047646448844,-0.000622806588685386
,,,,3.6412205468941994,-0.000623071610942907
,,,,3.645393447339555,-0.000623333307130917
,,,,3.649566347784911,-0.000623591702223929
,,,,3.6537392482302664,-0.000623846821026343
,,,,3.6579121486756216,-0.000624098688173103
,,,,3.6620850491209773,-0.000624347328130884
,,,,3.6662579495663326,-0.000624592765198844
,,,,3.6704308500116887,-0.000624835023509621
,,,,3.674603750457044,-0.000625074127030357
,,,,3.6787766509023996,-0.000625310099563436
,,,,3.682949551347755,-0.000625542964747597
,,,,3.6871224517931105,-0.000625772746058761
,,,,3.691295352238466,-0.000625999466811039
,,,,3.695468252683822,-0.000626223150157574
,,,,3.699641153129177,-0.000626443819091584
,,,,3.7038140535745327,-0.000626661496447164
,,,,3.707986954019888,-0.000626876204900364
,,,,3.712159854465244,-0.000627087966969988
,,,,3.7163327549105993,-0.000627296805018532
,,,,3.720505655355955,-0.00062750274125319
,,,,3.7246785558013102,-0.000627705797726794
,,,,3.728851456246666,-0.000627905996338502
,,,,3.7330243566920216,-0.000628103358835091
,,,,3.7371972571373773,-0.000628297906811534
,,,,3.7413701575827325,-0.000628489661712118
,,,,3.745543058028088,-0.000628678644831309
,,,,3.7497159584734434,-0.000628864877314607
,,,,3.7538888589187986,-0.000629048380159559
,,,,3.7580617593641548,-0.000629229174216581
,,,,3.76223465980951,-0.000629407280189879
,,,,3.7664075602548657,-0.000629582718638445
,,,,3.770580460700221,-0.00062975550997675
,,,,3.7747533611455766,-0.000629925674475913
,,,,3.7789262615909323,-0.000630093232264369
,,,,3.783099162036288,-0.00063025820332889
,,,,3.787272062481643,-0.000630420607515443
,,,,3.791444962926999,-0.000630580464529999
,,,,3.795617863372354,-0.000630737793939613
,,,,3.79979076381771,-0.000630892615173026
,,,,3.8039636642630654,-0.000631044947521854
,,,,3.808136564708421,-0.000631194810141229
,,,,3.8123094651537763,-0.000631342222050663
,,,,3.816482365599132,-0.000631487202135189
,,,,3.8206552660444877,-0.000631629769145927
,,,,3.8248281664898434,-0.000631769941701086
,,,,3.8290010669351986,-0.000631907738286741
,,,,3.8331739673805543,-0.000632043177257889
,,,,3.8373468678259095,-0.000632176276838989
,,,,3.8415197682712656,-0.000632307055125109
,,,,3.845692668716621,-0.000632435530082539
,,,,3.8498655691619765,-0.000632561719549849
,,,,3.8540384696073318,-0.000632685641238514
,,,,3.858211370052687,-0.000632807312733866
,,,,3.862384270498043,-0.000632926751496002
,,,,3.866557170943399,-0.00063304397486034
,,,,3.870730071388754,-0.000633159000038815
,,,,3.8749029718341093,-0.000633271844120341
,,,,3.879075872279465,-0.000633382524071874
,,,,3.883248772724821,-0.000633491056739153
,,,,3.8874216731701763,-0.000633597458847402
,,,,3.8915945736155315,-0.00063370174700236
,,,,3.895767474060887,-0.000633803937690787
,,,,3.8999403745062424,-0.000633904047281575
,,,,3.9041132749515985,-0.00063400209202631
,,,,3.9082861753969538,-0.000634098088060076
,,,,3.9124590758423095,-0.000634192051402515
,,,,3.9166319762876647,-0.000634283997958158
,,,,3.9208048767330204,-0.000634373943517545
,,,,3.924977777178376,-0.000634461903757914
,,,,3.9291506776237317,-0.000634547894243872
,,,,3.933323578069087,-0.000634631930428381
,,,,3.9374964785144426,-0.000634714027653172
,,,,3.941669378959798,-0.000634794201149854
,,,,3.945842279405154,-0.00063487246604049
,,,,3.950015179850509,-0.000634948837338295
,,,,3.954188080295865,-0.000635023329948609
,,,,3.95836098074122,-0.000635095958669358
,,,,3.962533881186576,-0.000635166738191943
,,,,3.9667067816319315,-0.000635235683102013
,,,,3.970879682077287,-0.000635302807880022
,,,,3.9750525825226424,-0.000635368126902197
,,,,3.979225482967998,-0.00063543165444101
,,,,3.9833983834133533,-0.000635493404666079
,,,,3.9875712838587094,-0.000635553391644746
,,,,3.9917441843040646,-0.000635611629342878
,,,,3.99591708474942,-0.000635668131625616
,,,,4.0000899851947755,-0.000635722912257831
,,,,4.004262885640131,-0.00063577598490516
,,,,4.008435786085487,-0.00063582736313443
,,,,4.012608686530842,-0.000635877060414442
,,,,4.016781586976197,-0.000635925090116706
,,,,4.0209544874215535,-0.000635971465516056
,,,,4.025127387866909,-0.000636016199791273
,,,,4.029300288312265,-0.000636059306025894
,,,,4.03347318875762,-0.000636100797208794
,,,,4.037646089202975,-0.000636140686234833
,,,,4.0418189896483305,-0.000636178985905615
,,,,4.045991890093687,-0.000636215708929956
,,,,4.050164790539042,-0.000636250867924755
,,,,4.054337690984398,-0.000636284475415501
,,,,4.058510591429753,-0.000636316543837001
,,,,4.0626834918751085,-0.000636347085533842
,,,,4.066856392320464,-0.000636376112761363
,,,,4.07102929276582,-0.000636403637685834
,,,,4.075202193211175,-0.000636429672385547
,,,,4.079375093656531,-0.00063645422885108
,,,,4.083547994101886,-0.000636477318986117
,,,,4.087720894547242,-0.000636498954608037
,,,,4.091893794992598,-0.000636519147448412
,,,,4.096066695437953,-0.000636537909153713
,,,,4.100239595883308,-0.000636555251285976
,,,,4.104412496328664,-0.000636571185323257
,,,,4.10858539677402,-0.000636585722660267
,,,,4.112758297219376,-0.000636598874609037
,,,,4.116931197664731,-0.000636610652399433
,,,,4.121104098110086,-0.000636621067179856
,,,,4.125276998555441,-0.000636630130017588
,,,,4.129449899000797,-0.000636637851899585
,,,,4.133622799446153,-0.000636644243733036
,,,,4.137795699891508,-0.000636649316345816
,,,,4.141968600336864,-0.000636653080487086
,,,,4.146141500782219,-0.000636655546827898
,,,,4.150314401227575,-0.000636656725961792
,,,,4.154487301672931,-0.000636656628405259
,,,,4.158660202118286,-0.000636655264598301
,,,,4.162833102563641,-0.000636652644905044
,,,,4.167006003008997,-0.000636648779614192
,,,,4.1711789034543525,-0.000636643678939665
,,,,4.175351803899709,-0.000636637353021117
,,,,4.179524704345064,-0.000636629811924357
,,,,4.183697604790419,-0.000636621065641963


==> anc/v4e4_0_35_errorbars.dat <==
v4e4_2to0_err	v4e4_2to2_err
1.414213562373095e-05	1.414213562373095e-05


==> anc/v6_0_02.dat <==
# time_v6e6_loss,v6e6_loss,time_v6e3_loss,v6e3_loss,time_v6e2e4_loss,v6e2e4e2_loss,time_loss,v6e2_loss,time_v6e3_2to0,v6e3_2to0,time_v6e3_2to2,v6e3_2to2,time_v6e2_2to0,v6e2_2to0,time_v6e2_2to2,v6e2_2to2
0.014970059880239523,0.0,0.014970059880239523,0.0,0.014970059880239523,0.0,0.014970059880239523,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.016467065868263474,-5.290372939310933e-13,0.016467065868263474,0.0,0.016467065868263474,1.0433582955810466e-12,0.016467065868263474,0.0,0.0025025000000000004,-3.63750624999965e-08,0.0025025000000000004,-3.4759774999989365e-08,0.008025688622754492,-3.139321249999992e-08,0.008025688622754492,-2.9989024999999606e-08
0.017964071856287428,-6.847800421117889e-13,0.017964071856287428,-1.021921657711753e-12,0.017964071856287428,2.0257672165510873e-12,0.017964071856287428,-0.0,0.005006257485029941,-6.844765624985114e-09,0.005006257485029941,-2.5639734374973596e-08,0.016064221556886228,-5.186691249999902e-08,0.016064221556886228,-9.543952499999967e-08
0.019461077844311378,0.0,0.019461077844311378,-4.565532948212462e-13,0.019461077844311378,4.5251545961370373e-13,0.019461077844311378,-0.0,0.00751127245508982,3.0008134375014304e-08,0.00751127245508982,1.4495679687502132e-07,0.024115718562874252,-1.6296521250000014e-07,0.024115718562874252,-2.0179356249999896e-07
0.02095808383233533,0.0,0.02095808383233533,0.0,0.02095808383233533,6.24760726923234e-13,0.02095808383233533,0.0,0.01001752994011976,6.301042187501518e-08,0.01001752994011976,2.4186979312500954e-07,0.03218008982035928,-2.507684249999995e-07,0.03218008982035928,-3.6330643749999924e-07
0.022455089820359285,-2.2434799614080797e-13,0.022455089820359285,2.2320167257746219e-13,0.022455089820359285,0.0,0.022455089820359285,0.0,0.01252504491017964,-2.7827865625002467e-08,0.01252504491017964,7.820703125001632e-08,0.04025748502994012,-2.4918778249999976e-07,0.04025748502994012,-4.343774125e-07
0.023952095808383235,3.2492146389549654e-13,0.023952095808383235,1.6163062618191283e-13,0.023952095808383235,-6.408045494272087e-13,0.023952095808383235,0.0,0.015033832335329343,-7.896173437498562e-08,0.015033832335329343,1.594678593750123e-07,0.04834775449101797,-2.5100301250000114e-07,0.04834775449101797,-4.946017375000003e-07
0.02544910179640719,1.1996970589604998e-13,0.02544910179640719,2.3871342267588795e-13,0.02544910179640719,-4.732044009032212e-13,0.02544910179640719,0.0,0.017543862275449105,-6.271305624998841e-08,0.017543862275449105,1.2480389375001516e-07,0.05645104790419162,-2.1588131250000005e-07,0.05645104790419162,-3.789222124999997e-07
0.02694610778443114,0.0,0.02694610778443114,0.0,0.02694610778443114,-1.7777340730169101e-13,0.02694610778443114,0.0,0.020055089820359282,3.0089324999997525e-09,0.020055089820359282,1.9952139687501856e-07,0.06456736526946108,-1.8096443749999985e-07,0.06456736526946108,-3.65342812500001e-07
0.028443113772455092,0.0,0.028443113772455092,1.3686215270948186e-13,0.028443113772455092,0.0,0.028443113772455092,0.0,0.022567664670658683,1.7763593750103187e-09,0.022567664670658683,2.95823828125013e-07,0.07269670658682635,-1.448125625000005e-07,0.07269670658682635,-2.478997999999995e-07
0.029940119760479045,0.0,0.029940119760479045,-1.0589206945517064e-13,0.029940119760479045,2.0991108386465153e-13,0.029940119760479045,-0.0,0.025081437125748503,1.5949015625010108e-08,0.025081437125748503,3.5763526562500284e-07,0.08083907185628743,-1.1283168750000044e-07,0.08083907185628743,-2.0371881249999964e-07
0.031437125748503,8.338765994904475e-14,0.031437125748503,8.296158420450433e-14,0.031437125748503,-1.644557156083204e-13,0.031437125748503,0.0,0.027596556886227547,-8.526836760467562e-08,0.027596556886227547,3.3650173437500755e-07,0.08899446107784431,-4.651668750000055e-08,0.08899446107784431,-1.198322750000004e-07
0.03293413173652695,-6.607588761474879e-14,0.03293413173652695,-1.9721480315869466e-13,0.03293413173652695,2.606274690710503e-13,0.03293413173652695,-0.0,0.03011287425149701,-2.0611524999985227e-08,0.03011287425149701,3.2409192500002735e-07,0.0971630239520958,-3.831243749999998e-08,0.0971630239520958,-1.3809344999999974e-07
0.0344311377245509,-5.290216343803382e-14,0.0344311377245509,0.0,0.0344311377245509,1.0433274120830917e-13,0.0344311377245509,0.0,0.03263038922155689,-5.936469999999754e-08,0.03263038922155689,3.013100687500092e-07,0.10534461077844312,-6.291481250000038e-08,0.10534461077844312,-1.0309142499999877e-07
0.035928143712574856,-1.7102935279393033e-13,0.035928143712574856,-8.507773249618612e-14,0.035928143712574856,1.6865058103885493e-13,0.035928143712574856,-0.0,0.03514925149700599,6.030549687502115e-08,0.03514925149700599,4.390157031250071e-07,0.11353937125748503,-6.180175000000061e-08,0.11353937125748503,-2.3596425000000134e-08
0.037425149700598806,0.0,0.037425149700598806,-6.936244312085531e-14,0.037425149700598806,1.3749797968735446e-13,0.037425149700598806,-0.0,0.03766931137724551,1.0703122500000177e-07,0.03766931137724551,4.52595921875016e-07,0.12174730538922156,2.580356250000041e-08,0.12174730538922156,6.208142500000007e-08
0.038922155688622756,0.0,0.038922155688622756,1.1400871331308191e-13,0.038922155688622756,-1.6950060121141659e-13,0.038922155688622756,0.0,0.040190718562874254,-3.235523125001005e-08,0.040190718562874254,2.837383125000082e-07,0.1299684131736527,3.138243749999927e-08,0.1299684131736527,7.264478750000005e-08
0.04041916167664671,0.0,0.04041916167664671,0.0,0.04041916167664671,0.0,0.04041916167664671,0.0,0.04271332335329341,8.731246875006706e-09,0.04271332335329341,3.162908593750118e-07,0.13820269461077844,8.834456249999988e-08,0.13820269461077844,2.769880875000003e-07
0.04191616766467066,0.0,0.04191616766467066,3.934409129132422e-14,0.04191616766467066,-7.799225087510455e-14,0.04191616766467066,0.0,0.045237125748503,-3.710580000000159e-08,0.045237125748503,4.6811576875000896e-07,0.1464502994011976,-1.9446187500000708e-08,0.1464502994011976,7.954816249999958e-08
0.04341317365269462,0.0,0.04341317365269462,0.0,0.04341317365269462,0.0,0.04341317365269462,0.0,0.0477622754491018,1.7069132812501423e-07,0.0477622754491018,5.939652843750175e-07,0.1547110778443114,-7.343231250000091e-08,0.1547110778443114,5.069122500000046e-08
0.04491017964071857,-2.8001110376200467e-14,0.04491017964071857,-2.7858036521402412e-14,0.04491017964071857,5.522331059007448e-14,0.04491017964071857,-0.0,0.05028877245508982,8.164748437499088e-08,0.05028877245508982,6.196509843750165e-07,0.16298502994011976,-1.3113631249999964e-07,0.16298502994011976,-3.952153750000047e-08
0.04640718562874252,-2.3763679626147216e-14,0.04640718562874252,-2.364225725386913e-14,0.04640718562874252,0.0,0.04640718562874252,-0.0,0.05281646706586827,1.0390886875002433e-07,0.05281646706586827,6.572678281250045e-07,0.17127245508982036,-1.004754374999996e-07,0.17127245508982036,-6.215806249999945e-08
0.04790419161676647,-2.0272669981940867e-14,0.04790419161676647,0.0,0.04790419161676647,0.0,0.04790419161676647,0.0,0.05534535928143713,-2.533049999982857e-09,0.05534535928143713,5.728851656250226e-07,0.17957335329341317,-1.0841397500000008e-07,0.17957335329341317,-1.9295712500000667e-08
0.04940119760479043,-5.213737183136424e-14,0.04940119760479043,-3.458064791227202e-14,0.04940119760479043,6.854962152836151e-14,0.04940119760479043,-0.0,0.057875598802395206,-2.6549322499993025e-08,0.057875598802395206,5.200925625000097e-07,0.1878862275449102,-1.5721662500000086e-07,0.1878862275449102,-2.476756250000061e-08
0.05089820359281437,0.0,0.05089820359281437,0.0,0.05089820359281437,0.0,0.05089820359281437,0.0,0.06040703592814372,-5.353576625000001e-08,0.06040703592814372,4.910116328125239e-07,0.19621407185628745,-1.1974871250000014e-07,0.19621407185628745,4.0204737500000777e-08
0.05239520958083832,0.0,0.05239520958083832,-1.2879536787954825e-14,0.05239520958083832,0.0,0.05239520958083832,-0.0,0.06293982035928143,-9.876680624999149e-08,0.06293982035928143,5.1315215000001e-07,0.2045553892215569,-1.3135773750000146e-07,0.2045553892215569,4.4607262500000843e-08
0.05389221556886228,0.0,0.05389221556886228,-2.237117811740732e-14,0.05389221556886228,2.2173323602586577e-14,0.05389221556886228,-0.0,0.06547380239520958,1.9310314374999343e-07,0.06547380239520958,7.899543562500146e-07,0.21290868263473056,-1.8920981499999995e-07,0.21290868263473056,-1.0583799999999206e-08
0.05538922155688623,-1.960407886028275e-14,0.05538922155688623,3.900782058431468e-14,0.05538922155688623,-7.732565753205738e-14,0.05538922155688623,0.0,0.06800898203592814,2.927923875000006e-07,0.06800898203592814,9.648820093750172e-07,0.22127544910179645,-2.094778500000002e-07,0.22127544910179645,-9.495481249999966e-08
0.056886227544910184,0.0,0.056886227544910184,1.70662983286572e-14,0.056886227544910184,-1.6915361075470024e-14,0.056886227544910184,0.0,0.07054550898203593,3.034596281250096e-07,0.07054550898203593,1.0363051406250054e-06,0.22965718562874254,-2.8996952500000007e-07,0.22965718562874254,-2.3582118749999997e-07
0.058383233532934134,-1.5062050164115488e-14,0.058383233532934134,-1.4985089445444372e-14,0.058383233532934134,2.970511751716817e-14,0.058383233532934134,-0.0,0.07308338323353293,3.549683281250156e-07,0.07308338323353293,1.0961392312500213e-06,0.23805089820359282,-3.003062750000003e-07,0.23805089820359282,-2.6248903750000097e-07
0.05988023952095809,0.0,0.05988023952095809,-3.9602881365511565e-14,0.05988023952095809,2.6168417818790116e-14,0.05988023952095809,-0.0,0.07562245508982036,3.643246156250096e-07,0.07562245508982036,9.433089281250053e-07,0.24645958083832337,-2.20630662499999e-07,0.24645958083832337,-2.0822707500000004e-07
0.06137724550898204,0.0,0.06137724550898204,1.1665607728434456e-14,0.06137724550898204,-2.3124870208077346e-14,0.06137724550898204,0.0,0.07816287425149701,2.940797375000035e-07,0.07816287425149701,6.584794031250192e-07,0.25488023952095806,-3.435051337499999e-07,0.25488023952095806,-2.722253174999997e-07
0.062874251497006,-1.0392598975784059e-14,0.062874251497006,2.067899436343474e-14,0.062874251497006,-2.0496105810347108e-14,0.062874251497006,0.0,0.08070449101796408,2.826045468750052e-07,0.08070449101796408,6.269827687500217e-07,0.2633158682634731,-3.050920374999998e-07,0.2633158682634731,-2.6523131250000026e-07
0.06437125748502995,9.237312067334737e-15,0.06437125748502995,1.8380226603450894e-14,0.06437125748502995,-3.6435337489004804e-14,0.06437125748502995,0.0,0.08324730538922157,1.219816406249936e-07,0.08324730538922157,4.655983156250241e-07,0.2717634730538922,-3.338798125000001e-07,0.2717634730538922,-2.6399895000000057e-07
0.0658682634730539,0.0,0.0658682634730539,3.276235247412111e-14,0.0658682634730539,-4.870889496151051e-14,0.0658682634730539,0.0,0.08579146706586827,2.0206111562511266e-08,0.08579146706586827,4.788939437500091e-07,0.28022604790419164,-3.145517374999998e-07,0.28022604790419164,-2.1213691250000028e-07
0.06736526946107786,-1.4712416997903695e-14,0.06736526946107786,2.927448551426464e-14,0.06736526946107786,-5.803115394284395e-14,0.06736526946107786,0.0,0.0883369760479042,1.8971683437501869e-07,0.0883369760479042,6.620145375000064e-07,0.28870059880239524,-2.1230028750000053e-07,0.28870059880239524,4.742997500000017e-08
0.0688622754491018,-6.589293819487664e-15,0.0688622754491018,4.588937716580396e-14,0.0688622754491018,-6.497646241059556e-14,0.0688622754491018,0.0,0.09088368263473054,1.0382783124999544e-07,0.09088368263473054,6.489563868750189e-07,0.29719011976047904,-1.8858778749999936e-07,0.29719011976047904,1.476206875e-07
0.07035928143712575,5.916273307200997e-15,0.07035928143712575,3.531626188710474e-14,0.07035928143712575,-7.000783768711259e-14,0.07035928143712575,0.0,0.09343158682634731,1.3958765625015891e-08,0.09343158682634731,7.106610750000036e-07,0.3056931137724551,-1.8680120250000013e-07,0.3056931137724551,2.068501124999997e-07
0.0718562874251497,0.0,0.0718562874251497,4.7671259929645996e-14,0.0718562874251497,-8.399937275766005e-14,0.0718562874251497,0.0,0.0959809880239521,-4.4225553124976517e-08,0.0959809880239521,7.716288671875078e-07,0.3142095808383234,-1.943702125000003e-07,0.3142095808383234,2.1734161249999993e-07
0.07335329341317365,9.602852244426362e-15,0.07335329341317365,5.732271433683638e-14,0.07335329341317365,-9.469290412413074e-14,0.07335329341317365,0.0,0.09853143712574851,-1.3373260968748763e-07,0.09853143712574851,8.096791906250131e-07,0.32273952095808384,-1.1190183750000051e-07,0.32273952095808384,3.410084375000004e-07
0.07485029940119761,8.67829225835718e-15,0.07485029940119761,7.770554863209352e-14,0.07485029940119761,-1.1980625612169348e-13,0.07485029940119761,0.0,0.10108323353293412,-2.45397381249978e-07,0.10108323353293412,7.361384875000196e-07,0.33128293413173654,-7.94806375000008e-08,0.33128293413173654,4.2354906249999946e-07
0.07634730538922156,0.0,0.07634730538922156,9.381917486997947e-14,0.07634730538922156,-1.627314886504247e-13,0.07634730538922156,0.0,0.10363637724550899,-2.4245830937499765e-07,0.10363637724550899,7.031703375000016e-07,0.33983982035928145,2.843404624999972e-08,0.33983982035928145,5.627486250000002e-07
0.07784431137724551,2.1388990313173734e-14,0.07784431137724551,7.802557253675194e-14,0.07784431137724551,-1.4061000193721165e-13,0.07784431137724551,0.0,0.10619071856287426,-3.4398600312500317e-07,0.10619071856287426,5.371374218750117e-07,0.3484116766467066,2.3499084999999823e-08,0.3484116766467066,5.130572375000002e-07
0.07934131736526946,1.2960871415394889e-14,0.07934131736526946,1.031571746658041e-13,0.07934131736526946,-1.8531876347181156e-13,0.07934131736526946,0.0,0.10874640718562875,-3.6015000312498603e-07,0.10874640718562875,3.93369706250014e-07,0.3569970059880239,5.982088750000006e-08,0.3569970059880239,4.3973847500000055e-07
0.08083832335329343,1.7702388618489715e-14,0.08083832335329343,1.2915420382186247e-13,0.08083832335329343,-2.0365536229686098e-13,0.08083832335329343,0.0,0.11130329341317366,-3.4848680937499084e-07,0.11130329341317366,3.6434225093750263e-07,0.3655958083832336,-2.2187350000000038e-08,0.3655958083832336,2.917413e-07
0.08233532934131738,1.614660184405047e-14,0.08233532934131738,1.3922219587538108e-13,0.08233532934131738,-2.3352304635813217e-13,0.08233532934131738,0.0,0.1138615269461078,-3.347414968749826e-07,0.1138615269461078,4.451906406250158e-07,0.37420808383233534,6.952899999999078e-10,0.37420808383233534,3.348452375e-07
0.08383233532934133,2.4586412615899117e-14,0.08383233532934133,1.6144119040709672e-13,0.08383233532934133,-2.812356322754153e-13,0.08383233532934133,0.0,0.11642095808383235,-2.6814143437497744e-07,0.11642095808383235,4.4131529000000307e-07,0.38283383233532936,3.935181250000069e-08,0.38283383233532936,4.0677950000000024e-07
0.08532934131736528,2.69980432974517e-14,0.08532934131736528,1.7906729794688682e-13,0.08532934131736528,-3.1059629338981e-13,0.08532934131736528,0.0,0.11898173652694612,-2.4750611874998767e-07,0.11898173652694612,4.587483940625114e-07,0.3914745508982036,2.8829624999999408e-08,0.3914745508982036,4.0942853749999923e-07
0.08682634730538923,2.886698749790471e-14,0.08682634730538923,2.2155034661871512e-13,0.08682634730538923,-3.659848626106034e-13,0.08682634730538923,0.0,0.12154386227544911,-2.528462790624816e-07,0.12154386227544911,4.686896593750096e-07,0.4001287425149701,-2.0492537500000146e-08,0.4001287425149701,3.5427762499999977e-07
0.08832335329341318,3.406528063519422e-14,0.08832335329341318,2.372385500103457e-13,0.08832335329341318,-3.956330065399362e-13,0.08832335329341318,0.0,0.12410718562874253,-1.761027062499884e-07,0.12410718562874253,4.3694444312501313e-07,0.40879640718562876,-4.466800000000819e-09,0.40879640718562876,4.240997749999996e-07
0.08982035928143713,3.1311217772709473e-14,0.08982035928143713,2.5267109318226264e-13,0.08982035928143713,-4.253988621985265e-13,0.08982035928143713,0.0,0.12667185628742517,-8.801859159372694e-08,0.12667185628742517,5.372804187500136e-07,0.41747754491017963,-4.722762262499997e-08,0.41747754491017963,3.792076249999997e-07
0.09131736526946108,4.483062532590096e-14,0.09131736526946108,2.8991013839724e-13,0.09131736526946108,-4.925933548923242e-13,0.09131736526946108,0.0,0.12923772455089821,-6.458502187500194e-08,0.12923772455089821,5.637560062500012e-07,0.42617365269461077,-9.927950000000065e-08,0.42617365269461077,4.0759278750000007e-07
0.09281437125748504,4.131862042980705e-14,0.09281437125748504,3.2885999775947976e-13,0.09281437125748504,-5.471328814626285e-13,0.09281437125748504,0.0,0.1318049401197605,-5.0907384374981814e-08,0.1318049401197605,5.34090646875001e-07,0.4348832335329341,-7.51914149999996e-08,0.4348832335329341,4.6452086249999977e-07
0.09431137724550899,4.630210551612305e-14,0.09431137724550899,3.6310469731361527e-13,0.09431137724550899,-6.06984285534312e-13,0.09431137724550899,0.0,0.13437335329341318,1.3152812500112464e-09,0.13437335329341318,5.242286312500223e-07,0.44360778443113774,-1.6651987499999514e-08,0.44360778443113774,3.5290267499999884e-07
0.09580838323353294,4.5300562704639004e-14,0.09580838323353294,4.2064489553813114e-13,0.09580838323353294,-7.097645662901339e-13,0.09580838323353294,0.0,0.1369431137724551,1.286825000008739e-09,0.1369431137724551,5.372407443750223e-07,0.4523443113772455,-4.201300000000034e-08,0.4523443113772455,3.2869781249999977e-07
0.09730538922155689,5.820745829736842e-14,0.09730538922155689,4.609639403277685e-13,0.09730538922155689,-7.714274596181825e-13,0.09730538922155689,0.0,0.13951422155688623,3.9742146875013847e-08,0.13951422155688623,5.144665156250185e-07,0.46109730538922156,5.741312500000311e-09,0.46109730538922156,2.882411499999996e-07
0.09880239520958085,6.253976321608556e-14,0.09880239520958085,5.127803631149221e-13,0.09880239520958085,-8.59125855375317e-13,0.09880239520958085,0.0,0.1420865269461078,1.6619960312500992e-07,0.1420865269461078,8.537299125000095e-07,0.4698622754491018,-1.0967887500000011e-07,0.4698622754491018,1.1769178749999986e-07
0.1002994011976048,7.199079264934353e-14,0.1002994011976048,5.709940742975586e-13,0.1002994011976048,-9.662460334692545e-13,0.1002994011976048,0.0,0.14466017964071856,9.910949343750867e-08,0.14466017964071856,6.621109250000082e-07,0.4786422155688623,-9.298681249999954e-08,0.4786422155688623,1.662853124999994e-07
0.10179640718562874,8.53945875746842e-14,0.10179640718562874,6.353400109417744e-13,0.10179640718562874,-1.0727223253977962e-12,0.10179640718562874,0.0,0.14723502994011978,-1.608308718750334e-08,0.14723502994011978,5.543435906249933e-07,0.487437125748503,8.235093750000022e-08,0.487437125748503,4.320469500000001e-07
0.10329341317365269,9.316055045654607e-14,0.10329341317365269,6.985668059670369e-13,0.10329341317365269,-1.177230675422695e-12,0.10329341317365269,0.0,0.14981137724550897,8.37103312500196e-08,0.14981137724550897,7.343179875000095e-07,0.4962440119760479,7.952256250000073e-08,0.4962440119760479,4.675786624999996e-07
0.10479041916167664,9.950615506470019e-14,0.10479041916167664,7.728209157586392e-13,0.10479041916167664,-1.2945795698757777e-12,0.10479041916167664,0.0,0.15238922155688622,-4.153188125000291e-08,0.15238922155688622,5.424272687500023e-07,0.505067365269461,5.4012449999999456e-08,0.505067365269461,4.676251487500008e-07
0.1062874251497006,1.1059900034776954e-13,0.1062874251497006,8.535060897859748e-13,0.1062874251497006,-1.435474983295464e-12,0.1062874251497006,0.0,0.15496706586826348,-8.621614374999338e-08,0.15496706586826348,6.959793093750086e-07,0.5139026946107784,1.3222268749999975e-07,0.5139026946107784,5.587841250000008e-07
0.10778443113772455,1.226004991850554e-13,0.10778443113772455,9.397547079107505e-13,0.10778443113772455,-1.5771341796867393e-12,0.10778443113772455,0.0,0.15754790419161677,-2.284954218749823e-07,0.15754790419161677,5.263853306250075e-07,0.5227529940119761,1.8760635000000007e-07,0.5227529940119761,5.800050500000003e-07
0.1092814371257485,1.403913595778726e-13,0.1092814371257485,1.0320358069772347e-12,0.1092814371257485,-1.7330476567548973e-12,0.1092814371257485,0.0,0.16012874251497008,-2.8111722499998715e-07,0.16012874251497008,4.580604450000215e-07,0.531618263473054,2.851214000000006e-07,0.531618263473054,7.32642637500001e-07
0.11077844311377245,1.5053966367398011e-13,0.11077844311377245,1.1377724379203256e-12,0.11077844311377245,-1.915430631719483e-12,0.11077844311377245,0.0,0.16271107784431138,-2.3154286874999886e-07,0.16271107784431138,5.616479281250204e-07,0.540497005988024,4.097482500000004e-07,0.540497005988024,8.791934375e-07
0.11227544910179642,1.6568735963861418e-13,0.11227544910179642,1.2487252636093122e-12,0.11227544910179642,-2.1015963175611714e-12,0.11227544910179642,0.0,0.16529491017964074,-4.0869715281249247e-07,0.16529491017964074,4.11429228125004e-07,0.5493907185628742,3.84615275000001e-07,0.5493907185628742,8.852290625000008e-07
0.11377245508982037,1.8474690098611533e-13,0.11377245508982037,1.369014869570528e-12,0.11377245508982037,-2.3054856211345066e-12,0.11377245508982037,0.0,0.1678802395209581,-2.763938259374922e-07,0.1678802395209581,4.075309843750108e-07,0.5582979041916167,3.9938334250000045e-07,0.5582979041916167,8.958548124999999e-07
0.11526946107784432,2.0083745490274243e-13,0.11526946107784432,1.4995736167650655e-12,0.11526946107784432,-2.5294740899708007e-12,0.11526946107784432,0.0,0.17046706586826346,-3.5590209374998597e-07,0.17046706586826346,4.0401503750001804e-07,0.5672200598802395,3.656050749999998e-07,0.5672200598802395,9.333220000000006e-07
0.11676646706586827,2.2176859907454198e-13,0.11676646706586827,1.6390062381935947e-12,0.11676646706586827,-2.7565224900675386e-12,0.11676646706586827,0.0,0.1730553892215569,-3.7313603499998415e-07,0.1730553892215569,2.87544118750015e-07,0.5761556886227546,3.612046624999991e-07,0.5761556886227546,7.795680624999994e-07
0.11826347305389223,2.3947402463780636e-13,0.11826347305389223,1.79296479029615e-12,0.11826347305389223,-3.016428837832806e-12,0.11826347305389223,0.0,0.1756437125748503,-2.4024537812498047e-07,0.1756437125748503,2.987398593750146e-07,0.5851062874251497,2.6764435000000035e-07,0.5851062874251497,6.119415875e-07
0.11976047904191618,2.6089499188355936e-13,0.11976047904191618,1.9556930217665395e-12,0.11976047904191618,-3.2943033002171895e-12,0.11976047904191618,0.0,0.17823502994011975,-3.583642341249902e-07,0.17823502994011975,3.013970406250032e-07,0.5940718562874252,2.698191250000006e-07,0.5940718562874252,6.30599374999999e-07
0.12125748502994012,2.8517305711908125e-13,0.12125748502994012,2.1317035729942412e-12,0.12125748502994012,-3.5903256828562832e-12,0.12125748502994012,0.0,0.18082634730538924,-2.1818708124999576e-07,0.18082634730538924,4.461736259375041e-07,0.6030508982035929,2.040448499999995e-07,0.6030508982035929,4.906874624999996e-07
0.12275449101796407,3.1592969394292657e-13,0.12275449101796407,2.3213203521196586e-12,0.12275449101796407,-3.909914276080197e-12,0.12275449101796407,0.0,0.18341916167664674,-2.471533924999835e-07,0.18341916167664674,4.938619375000069e-07,0.6120449101796408,2.657611000000004e-07,0.6120449101796408,5.917171874999997e-07
0.12425149700598802,3.4359964396800376e-13,0.12425149700598802,2.5258472950603127e-12,0.12425149700598802,-4.254081723285505e-12,0.12425149700598802,0.0,0.1860134730538922,-1.8376170312498006e-07,0.1860134730538922,5.030829218750059e-07,0.6210523952095809,2.075375625000004e-07,0.6210523952095809,6.107814250000004e-07
0.12574850299401197,3.684389681209493e-13,0.12574850299401197,2.742148403825371e-12,0.12574850299401197,-4.618018620574535e-12,0.12574850299401197,0.0,0.18860928143712577,-3.100973343749845e-07,0.18860928143712577,4.3418764062500366e-07,0.6300748502994012,1.4216743749999977e-07,0.6300748502994012,6.499307125000001e-07
0.12724550898203593,4.027775111099657e-13,0.12724550898203593,2.978320519215794e-12,0.12724550898203593,-5.007034734429349e-12,0.12724550898203593,0.0,0.19120658682634734,-1.9769373437499436e-07,0.19120658682634734,5.466458406250115e-07,0.6391122754491018,1.7084531249999948e-07,0.6391122754491018,5.805376037500014e-07
0.1287425149700599,4.3563251484489454e-13,0.1287425149700599,3.2301273229992106e-12,0.1287425149700599,-5.4337673445039126e-12,0.1287425149700599,0.0,0.19380389221556887,-2.2845085312498388e-07,0.19380389221556887,4.222826406250094e-07,0.6481631736526946,2.2225293749999998e-07,0.6481631736526946,6.167065625000008e-07
0.13023952095808383,4.723338415019509e-13,0.13023952095808383,3.4971070515252202e-12,0.13023952095808383,-5.881999098702968e-12,0.13023952095808383,0.0,0.19640419161676648,-4.038824749999819e-07,0.19640419161676648,3.3635578843751623e-07,0.6572290419161677,2.2880037500000002e-07,0.6572290419161677,5.776584375000005e-07
0.1317365269461078,5.068712622499901e-13,0.1317365269461078,3.782615522318815e-12,0.1317365269461078,-6.366462735883607e-12,0.1317365269461078,0.0,0.19900449101796408,-3.419686468749963e-07,0.19900449101796408,3.775264312500052e-07,0.666309880239521,1.9049371250000035e-07,0.666309880239521,5.889405624999997e-07
0.13323353293413173,5.527269828124992e-13,0.13323353293413173,4.097539474067386e-12,0.13323353293413173,-6.894369243150077e-12,0.13323353293413173,0.0,0.20160628742514972,-2.754813593749942e-07,0.20160628742514972,4.89988404062513e-07,0.6754056886227545,2.369281874999994e-07,0.6754056886227545,6.971741874999997e-07
0.1347305389221557,5.968666976628811e-13,0.1347305389221557,4.423846112029901e-12,0.1347305389221557,-7.443828440987165e-12,0.1347305389221557,0.0,0.20420958083832336,-2.4045642812497673e-07,0.20420958083832336,6.676215156250142e-07,0.6845149700598803,3.2759668750000016e-07,0.6845149700598803,7.831014624999999e-07
0.13622754491017966,6.434905038282342e-13,0.13622754491017966,4.77676454410145e-12,0.13622754491017966,-8.034128512093098e-12,0.13622754491017966,0.0,0.20681437125748506,-2.6965271562499664e-07,0.20681437125748506,6.334346218750078e-07,0.6936392215568863,3.417263124999995e-07,0.6936392215568863,7.818657625000004e-07
0.1377245508982036,6.959073414284149e-13,0.1377245508982036,5.152646647983945e-12,0.1377245508982036,-8.67193955860025e-12,0.1377245508982036,0.0,0.20942065868263474,-3.0214578437498074e-07,0.20942065868263474,6.665031718750071e-07,0.7027784431137725,3.6421081250000025e-07,0.7027784431137725,8.377766749999992e-07
0.13922155688622756,7.489863326460641e-13,0.13922155688622756,5.5512074831161704e-12,0.13922155688622756,-9.337514188050584e-12,0.13922155688622756,0.0,0.21202844311377247,-3.783017249999844e-07,0.21202844311377247,5.981001906250073e-07,0.7119326347305389,3.770340624999998e-07,0.7119326347305389,7.873530875000006e-07
0.1407185628742515,8.05138674121725e-13,0.1407185628742515,5.9768770206490794e-12,0.1407185628742515,-1.0056098841280736e-11,0.1407185628742515,0.0,0.21463622754491019,-4.188658249999885e-07,0.21463622754491019,5.410178437499969e-07,0.7211002994011977,3.014588625000002e-07,0.7211002994011977,6.138004874999999e-07
0.14221556886227546,8.662499866311564e-13,0.14221556886227546,6.42931562029422e-12,0.14221556886227546,-1.0817163448788814e-11,0.14221556886227546,0.0,0.217247005988024,-4.664007531249822e-07,0.217247005988024,4.1779856250001723e-07,0.7302844311377247,2.2635588749999998e-07,0.7302844311377247,5.600128962500004e-07
0.1437125748502994,9.33107459352914e-13,0.1437125748502994,6.913653261107994e-12,0.1437125748502994,-1.1630847636488967e-11,0.1437125748502994,0.0,0.21985778443113774,-4.2292102499999083e-07,0.21985778443113774,4.6855629812502347e-07,0.7394820359281437,1.3227282125000047e-07,0.7394820359281437,3.771402500000007e-07
0.14520958083832336,1.0043934045255359e-12,0.14520958083832336,7.425471083314851e-12,0.14520958083832336,-1.249589729332988e-11,0.14520958083832336,0.0,0.22247005988023952,-3.0980273124999483e-07,0.22247005988023952,5.882943906250096e-07,0.7486946107784432,8.60569499999998e-08,0.7486946107784432,4.2132718750000073e-07
0.1467065868263473,1.0795581067263866e-12,0.1467065868263473,7.971295455067156e-12,0.1467065868263473,-1.341277603864615e-11,0.1467065868263473,0.0,0.22508383233532936,-2.827846374999842e-07,0.22508383233532936,5.93179090625006e-07,0.7579221556886228,7.18030499999993e-08,0.7579221556886228,2.3906902000000066e-07
0.14820359281437126,1.158089693792988e-12,0.14820359281437126,8.55086045046791e-12,0.14820359281437126,-1.4388756113677088e-11,0.14820359281437126,0.0,0.2276991017964072,-3.7741776562498066e-07,0.2276991017964072,5.434834750000164e-07,0.7671646706586828,5.3682277499999727e-08,0.7671646706586828,2.3227891125000022e-07
0.14970059880239522,1.2405792340496618e-12,0.14970059880239522,9.162881852702703e-12,0.14970059880239522,-1.541830737494109e-11,0.14970059880239522,0.0,0.23031586826347308,-3.789761468750034e-07,0.23031586826347308,4.7323234062501627e-07,0.7764221556886227,5.330440000000493e-09,0.7764221556886227,9.115837125000045e-08
0.15119760479041916,1.3289651514840254e-12,0.15119760479041916,9.816390181068267e-12,0.15119760479041916,-1.6516064109857024e-11,0.15119760479041916,0.0,0.23293413173652697,-2.771407875000011e-07,0.23293413173652697,5.601513218750181e-07,0.7856931137724551,-2.739237624999947e-08,0.7856931137724551,6.524079999999959e-08
0.15269461077844312,1.4228142886269043e-12,0.15269461077844312,1.0506142965729764e-11,0.15269461077844312,-1.7677734170904052e-11,0.15269461077844312,0.0,0.23555239520958085,-3.532843093749944e-07,0.23555239520958085,5.554018781250086e-07,0.7949805389221557,-1.1422800000000554e-08,0.7949805389221557,9.97994750000002e-08
0.1541916167664671,1.5216903367146655e-12,0.1541916167664671,1.1236431765043586e-11,0.1541916167664671,-1.8907893863223148e-11,0.1541916167664671,0.0,0.23817365269461077,-2.7769642187499133e-07,0.23817365269461077,5.584284125000084e-07,0.8042814371257486,-4.376871250000007e-08,0.8042814371257486,1.0739919250000022e-07
0.15568862275449102,1.628659453315253e-12,0.15568862275449102,1.2011046989167074e-11,0.15568862275449102,-2.021014583586364e-11,0.15568862275449102,0.0,0.24079491017964075,-2.284795112500021e-07,0.24079491017964075,7.332252156250185e-07,0.8135988023952097,-4.167350000000039e-08,0.8135988023952097,1.178575624999995e-07
0.157185628742515,1.7394622337177958e-12,0.157185628742515,1.282997689157367e-11,0.157185628742515,-2.1588047766110198e-11,0.157185628742515,0.0,0.2434176646706587,-2.2908384374997398e-07,0.2434176646706587,6.508344979375103e-07,0.8229296407185629,1.3598087499999431e-08,0.8229296407185629,1.453447499999996e-07
0.15868263473053892,1.855296655186571e-12,0.15868263473053892,1.3697321435263383e-11,0.15868263473053892,-2.3048152215740814e-11,0.15868263473053892,0.0,0.24604191616766466,-5.901693750004814e-09,0.24604191616766466,7.699366875000118e-07,0.8322769461077845,2.9376621249999538e-08,0.8322769461077845,1.0506831250000005e-07
0.1601796407185629,1.982381953267258e-12,0.1601796407185629,1.461126342175389e-11,0.1601796407185629,-2.4585004690527636e-11,0.1601796407185629,0.0,0.2486676646706587,1.089517390625124e-07,0.2486676646706587,7.955306593750101e-07,0.8416392215568863,9.039075000000225e-09,0.8416392215568863,6.583461250000022e-08
0.16167664670658685,2.1141476584112076e-12,0.16167664670658685,1.55768439145242e-11,0.16167664670658685,-2.6209419272230917e-11,0.16167664670658685,0.0,0.25129491017964073,1.387019843750099e-07,0.25129491017964073,8.781997500000005e-07,0.8510149700598802,-1.0974852500000057e-07,0.8510149700598802,-8.755047000000034e-08
0.1631736526946108,2.253366016149979e-12,0.1631736526946108,1.6598223616147646e-11,0.1631736526946108,-2.7929165231982105e-11,0.1631736526946108,0.0,0.2539236526946108,1.2042074687500898e-07,0.2539236526946108,8.75176681250018e-07,0.8604071856287425,-1.106613999999998e-07,0.8604071856287425,-1.171493625000004e-07
0.16467065868263475,2.4015779097141308e-12,0.16467065868263475,1.7673525106901657e-11,0.16467065868263475,-2.973903081181474e-11,0.16467065868263475,0.0,0.25655239520958084,1.73936786875021e-07,0.25655239520958084,9.546795968750126e-07,0.869812874251497,-1.4828453749999894e-07,0.869812874251497,-1.3528140125000006e-07
0.16616766467065872,2.5561715707796483e-12,0.16616766467065872,1.8809871107108707e-11,0.16616766467065872,-3.164963373152649e-11,0.16616766467065872,0.0,0.25918413173652693,2.3554516562501878e-07,0.25918413173652693,9.613300921875127e-07,0.8792350299401198,-1.6172933749999983e-07,0.8792350299401198,-3.0824203749999994e-07
0.16766467065868265,2.7184965237849926e-12,0.16766467065868265,2.0004625106455443e-11,0.16766467065868265,-3.366020752506993e-11,0.16766467065868265,0.0,0.2618158682634731,2.4751617187500204e-07,0.2618158682634731,1.0017563228125274e-06,0.8886721556886228,-2.2075810000000097e-07,0.8886721556886228,-3.329837362500004e-07
0.16916167664670662,2.8924541793587824e-12,0.16916167664670662,2.1265714554773557e-11,0.16916167664670662,-3.578358521230453e-11,0.16916167664670662,0.0,0.26444910179640724,1.723803593750008e-07,0.26444910179640724,8.020486406250057e-07,0.8981242514970059,-1.892711750000006e-07,0.8981242514970059,-3.388648375000011e-07
0.17065868263473055,3.0729114215855754e-12,0.17065868263473055,2.259455682682532e-11,0.17065868263473055,-3.801823532154259e-11,0.17065868263473055,0.0,0.26708383233532934,1.7358511000001853e-07,0.26708383233532934,8.673663687500116e-07,0.9075913173652695,-2.1434005000000044e-07,0.9075913173652695,-3.8898873749999986e-07
0.17215568862275452,3.2639120335920744e-12,0.17215568862275452,2.3991507467704036e-11,0.17215568862275452,-4.0369813109205593e-11,0.17215568862275452,0.0,0.26972005988023956,1.728009437500214e-07,0.26972005988023956,8.153065156250032e-07,0.9170748502994012,-2.5551311249999937e-07,0.9170748502994012,-3.711964125000002e-07
0.17365269461077848,3.4661983555215463e-12,0.17365269461077848,2.546205168440893e-11,0.17365269461077848,-4.284362654599296e-11,0.17365269461077848,0.0,0.27235778443113773,1.9765685625000348e-07,0.27235778443113773,9.842714593750094e-07,0.9265718562874251,-2.3594982499999994e-07,0.9265718562874251,-3.07948625000001e-07
0.17514970059880242,3.678815389058015e-12,0.17514970059880242,2.700895641166245e-11,0.17514970059880242,-4.544647837400356e-11,0.17514970059880242,0.0,0.27499700598802396,1.405588156250114e-07,0.27499700598802396,9.053599843750174e-07,0.9360853293413174,-2.4759746250000003e-07,0.9360853293413174,-3.052635400000006e-07
0.17664670658682638,3.901764109187356e-12,0.17664670658682638,2.8632732958608803e-11,0.17664670658682638,-4.817892889781521e-11,0.17664670658682638,0.0,0.2776362275449102,1.1081844593751529e-07,0.2776362275449102,8.409741093750027e-07,0.9456137724550898,-3.517401499999997e-07,0.9456137724550898,-4.185259250000015e-07
0.17814371257485034,4.135810226068337e-12,0.17814371257485034,3.033952676799229e-11,0.17814371257485034,-5.10495511523273e-11,0.17814371257485034,0.0,0.2802784431137725,2.673858343750131e-07,0.2802784431137725,9.716330531250082e-07,0.9551571856287425,-3.6141563750000007e-07,0.9551571856287425,-4.948509375000001e-07
0.17964071856287428,4.3810475978246305e-12,0.17964071856287428,3.213146212830962e-11,0.17964071856287428,-5.4064833390531875e-11,0.17964071856287428,0.0,0.2829206586826347,2.55840140624999e-07,0.2829206586826347,7.71318009375013e-07,0.9647155688622755,-3.4304787499999964e-07,0.9647155688622755,-4.985606874999997e-07
0.18113772455089824,4.638649556885941e-12,0.18113772455089824,3.4014640976384095e-11,0.18113772455089824,-5.72342509068401e-11,0.18113772455089824,0.0,0.2855658682634731,3.2924704062501515e-07,0.2855658682634731,9.276648156249989e-07,0.9742904191616767,-3.00815575e-07,0.9742904191616767,-5.129186875000001e-07
0.18263473053892218,4.9106425992754084e-12,0.18263473053892218,3.598700419161095e-11,0.18263473053892218,-6.055334265005307e-11,0.18263473053892218,0.0,0.2882110778443114,4.166561218750089e-07,0.2882110778443114,8.357445400000242e-07,0.9838787425149701,-2.4671486249999934e-07,0.9838787425149701,-4.317898124999999e-07
0.18413173652694614,5.194094795210477e-12,0.18413173652694614,3.805738361575196e-11,0.18413173652694614,-6.403663677500378e-11,0.18413173652694614,0.0,0.29085778443113774,3.4368600000001167e-07,0.29085778443113774,9.436535343750011e-07,0.9934835329341318,-1.0495249999999948e-07,0.9934835329341318,-3.274271874999998e-07
0.1856287425149701,5.495382747552168e-12,0.1856287425149701,4.02272085627752e-11,0.1856287425149701,-6.768830662680012e-11,0.1856287425149701,0.0,0.2935059880239521,4.371248593750087e-07,0.2935059880239521,1.0105596062500063e-06,1.0031047904191617,-6.118416249999919e-08,1.0031047904191617,-3.342754750000004e-07
0.18712574850299404,5.8066219739947555e-12,0.18712574850299404,4.250213527031974e-11,0.18712574850299404,-7.151624276852768e-11,0.18712574850299404,0.0,0.2961541916167665,3.862747343750129e-07,0.2961541916167665,9.6968811875001e-07,1.012741017964072,-3.059481250000058e-08,1.012741017964072,-3.4001750250000047e-07
0.18862275449101798,6.134923944454813e-12,0.18862275449101798,4.488356935883247e-11,0.18862275449101798,-7.552204893959061e-11,0.18862275449101798,0.0,0.29880538922155686,4.2930801562500467e-07,0.29880538922155686,9.054872968750254e-07,1.0223922155688623,-1.1498367500000035e-07,1.0223922155688623,-3.996985500000002e-07
0.19011976047904192,6.477886621231142e-12,0.19011976047904192,4.738016547069709e-11,0.19011976047904192,-7.972409816610673e-11,0.19011976047904192,0.0,0.3014580838323353,4.542152437500216e-07,0.3014580838323353,8.148422906250147e-07,1.032058383233533,-1.1745423750000064e-07,1.032058383233533,-4.151922374999993e-07
0.19161676646706588,6.838211660601557e-12,0.19161676646706588,4.999052509507893e-11,0.19161676646706588,-8.411615344318329e-11,0.19161676646706588,0.0,0.3041107784431138,4.666589937500095e-07,0.3041107784431138,9.306320437500057e-07,1.0417410179640718,-8.554403749999999e-08,1.0417410179640718,-2.375020625000005e-07
0.19311377245508984,7.214208205366538e-12,0.19311377245508984,5.2722267818358424e-11,0.19311377245508984,-8.871245831814572e-11,0.19311377245508984,0.0,0.30676646706586824,4.287176031250189e-07,0.30676646706586824,6.870011625000147e-07,1.051438622754491,-9.64630550000006e-08,1.051438622754491,-2.582340625000002e-07
0.19461077844311378,7.609368795137433e-12,0.19461077844311378,5.5578736232474605e-11,0.19461077844311378,-9.351814491691956e-11,0.19461077844311378,0.0,0.3094221556886228,4.186926031250139e-07,0.3094221556886228,6.370852312499998e-07,1.0611511976047905,-9.375853749999984e-08,1.0611511976047905,-2.6752943750000094e-07
0.19610778443113774,8.022687783235076e-12,0.19610778443113774,5.856617943725704e-11,0.19610778443113774,-9.85457633972867e-11,0.19610778443113774,0.0,0.3120793413173653,4.973164218750067e-07,0.3120793413173653,7.349845537500069e-07,1.0708802395209582,-8.728605000000042e-08,1.0708802395209582,-3.1443714999999935e-07
0.1976047904191617,8.45208497954644e-12,0.1976047904191617,6.168817450777874e-11,0.1976047904191617,-1.0379826021915007e-10,0.1976047904191617,0.0,0.3147380239520958,3.316337500000044e-07,0.3147380239520958,7.384389843750183e-07,1.0806257485029942,-5.413251249999913e-08,1.0806257485029942,-3.1447604999999985e-07
0.19910179640718564,8.903683085075427e-12,0.19910179640718564,6.495002658666395e-11,0.19910179640718564,-1.0928696771833619e-10,0.19910179640718564,0.0,0.3173982035928144,2.862849656250109e-07,0.3173982035928144,8.871576937500141e-07,1.0903862275449103,7.267675000000074e-09,1.0903862275449103,-2.362814950000005e-07
0.2005988023952096,9.375014361550627e-12,0.2005988023952096,6.835643337880674e-11,0.2005988023952096,-1.1501941104941721e-10,0.2005988023952096,0.0,0.320059880239521,2.9994873125001293e-07,0.320059880239521,8.38734603125008e-07,1.1001616766467066,-3.267814999999943e-08,1.1001616766467066,-2.7069447499999934e-07
0.20209580838323354,9.86634812265351e-12,0.20209580838323354,7.191242549551461e-11,0.20209580838323354,-1.2100257985325409e-10,0.20209580838323354,0.0,0.32272155688622756,2.784137062500146e-07,0.32272155688622756,7.607798012500241e-07,1.1099535928143713,1.1988437500000093e-08,1.1099535928143713,-2.865296499999995e-07
0.2035928143712575,1.0381107316783692e-11,0.2035928143712575,7.562388167641877e-11,0.2035928143712575,-1.2724775113342485e-10,0.2035928143712575,0.0,0.32538622754491014,4.4386703750000425e-07,0.32538622754491014,9.015924865625078e-07,1.1197604790419162,7.752743749999974e-08,1.1197604790419162,-1.4284186250000032e-07
0.20508982035928147,1.091683094891706e-11,0.20508982035928147,7.949533481801648e-11,0.20508982035928147,-1.3376186241794788e-10,0.20508982035928147,0.0,0.32805089820359284,4.738120812500125e-07,0.32805089820359284,9.011269937500194e-07,1.1295838323353296,6.555402500000068e-08,1.1295838323353296,-6.366468749999999e-08
0.2065868263473054,1.147705993390532e-11,0.2065868263473054,8.35338490730449e-11,0.2065868263473054,-1.4055716595790983e-10,0.2065868263473054,0.0,0.3307185628742515,4.876311718750027e-07,0.3307185628742515,8.588068093750117e-07,1.1394221556886228,5.704431249999959e-08,1.1394221556886228,1.9453937500000657e-08
0.20808383233532937,1.206141614821938e-11,0.20808383233532937,8.774406388829078e-11,0.20808383233532937,-1.4764138603737456e-10,0.20808383233532937,0.0,0.3333862275449102,3.8739788125000784e-07,0.3333862275449102,8.844805468750114e-07,1.1492769461077845,9.603781249999969e-08,1.1492769461077845,8.079781250000084e-08
0.20958083832335334,1.267072575791442e-11,0.20958083832335334,9.213217812202676e-11,0.20958083832335334,-1.550252160449762e-10,0.20958083832335334,0.0,0.3360553892215569,2.7855179062501883e-07,0.3360553892215569,8.283915437500128e-07,1.1591467065868264,1.7566668749999956e-07,1.1591467065868264,1.8879356249999883e-07
0.21107784431137727,1.3305491702014226e-11,0.21107784431137727,9.670427450972729e-11,0.21107784431137727,-1.6271830945573806e-10,0.21107784431137727,0.0,0.33872604790419164,1.892591250000109e-07,0.33872604790419164,7.465675750000021e-07,1.1690329341317367,1.8997918750000003e-07,1.1690329341317367,1.9953018749999919e-07
0.21257485029940124,1.3967741762964214e-11,0.21257485029940124,1.0146676909679921e-10,0.21257485029940124,-1.707321249559792e-10,0.21257485029940124,0.0,0.34139820359281436,2.2425313125001367e-07,0.34139820359281436,7.528432284375217e-07,1.178935628742515,2.147124375000001e-07,1.178935628742515,1.866429999999989e-07
0.21407185628742517,1.465656703531497e-11,0.21407185628742517,1.064253770313068e-10,0.21407185628742517,-1.7907599554812225e-10,0.21407185628742517,0.0,0.34407185628742515,2.746456875001756e-08,0.34407185628742515,7.338859468749964e-07,1.1888532934131737,2.0887556250000005e-07,1.1888532934131737,1.8321743750000041e-07
0.21556886227544914,1.5374661636209173e-11,0.21556886227544914,1.1158646124139672e-10,0.21556886227544914,-1.8776028917462846e-10,0.21556886227544914,0.0,0.34674700598802394,1.5645726250001655e-07,0.34674700598802394,8.663549728125015e-07,1.1987874251497006,2.5907931249999985e-07,1.1987874251497006,2.1244186250000005e-07
0.2170658682634731,1.6122505112972338e-11,0.2170658682634731,1.1695810731722963e-10,0.2170658682634731,-1.9679829663447527e-10,0.2170658682634731,0.0,0.3494221556886228,2.3811386875000554e-07,0.3494221556886228,9.08222609375019e-07,1.208738023952096,1.8333219999999992e-07,1.208738023952096,1.113281125000006e-07
0.21856287425149704,1.6900905451033273e-11,0.21856287425149704,1.2254597254623477e-10,0.21856287425149704,-2.062015253359477e-10,0.21856287425149704,0.0,0.35210029940119764,2.2113954687500491e-07,0.35210029940119764,8.6461485375e-07,1.2187035928143715,1.251764374999998e-07,1.2187035928143715,9.337213750000002e-08
0.220059880239521,1.771093110657979e-11,0.220059880239521,1.283574899741764e-10,0.220059880239521,-2.1597919523449422e-10,0.220059880239521,0.0,0.3547784431137725,1.6196594906250291e-07,0.3547784431137725,8.17429121875008e-07,1.228685628742515,6.081726250000064e-08,1.228685628742515,1.4387362499999232e-08
0.22155688622754496,1.85538518997554e-11,0.22155688622754496,1.3439971576560308e-10,0.22155688622754496,-2.2614650952718e-10,0.22155688622754496,0.0,0.35745808383233535,3.1988600312499945e-07,0.35745808383233535,8.469721375000126e-07,1.238682634730539,3.3537712499999505e-08,1.238682634730539,-3.2732287500000624e-08
0.2230538922155689,1.943080510296616e-11,0.2230538922155689,1.4067955290468242e-10,0.2230538922155689,-2.367131583303154e-10,0.2230538922155689,0.0,0.36013922155688627,4.023594415625098e-07,0.36013922155688627,1.0112612281250156e-06,1.2486976047904192,2.1677274999999558e-08,1.2486976047904192,-8.155431250000022e-08
0.22455089820359286,2.0341705828366256e-11,0.22455089820359286,1.4720474641666985e-10,0.22455089820359286,-2.476920965695506e-10,0.22455089820359286,0.0,0.3628233532934132,4.183221000000144e-07,0.3628233532934132,8.699762375000165e-07,1.2587275449101798,1.2468062500000018e-08,1.2587275449101798,-7.438993750000006e-08
0.22604790419161677,2.1289658017225178e-11,0.22604790419161677,1.5398467782465513e-10,0.22604790419161677,-2.5910038412117987e-10,0.22604790419161677,0.0,0.3655074850299402,4.4401653125001643e-07,0.3655074850299402,9.603339093750111e-07,1.2687739520958083,3.3726987499999685e-08,1.2687739520958083,-3.815953749999972e-08
0.22754491017964074,2.2274291446580767e-11,0.22754491017964074,1.6102463601773206e-10,0.22754491017964074,-2.709459616699483e-10,0.22754491017964074,0.0,0.36819161676646706,4.391619500000129e-07,0.36819161676646706,8.163427937500085e-07,1.2788353293413173,3.664531250000084e-08,1.2788353293413173,-5.3180862499999744e-08
0.22904191616766467,2.329699002208773e-11,0.22904191616766467,1.6833372276810685e-10,0.22904191616766467,-2.832447351654471e-10,0.22904191616766467,0.0,0.37087874251497005,3.493022937500154e-07,0.37087874251497005,5.520176812500078e-07,1.2889146706586827,7.463725249999944e-08,1.2889146706586827,-2.894574999999491e-09
0.23053892215568864,2.4359166913234455e-11,0.23053892215568864,1.7591961187288233e-10,0.23053892215568864,-2.960096880872941e-10,0.23053892215568864,0.0,0.37356736526946105,3.107134281250164e-07,0.37356736526946105,4.932721406250173e-07,1.299008982035928,1.0740002500000001e-07,1.299008982035928,4.217300000000814e-09
0.2320359281437126,2.5462470993049217e-11,0.2320359281437126,1.8379209489616293e-10,0.2320359281437126,-3.092556818225589e-10,0.2320359281437126,0.0,0.3762559880239521,4.4927059031250637e-07,0.3762559880239521,7.309394843750066e-07,1.309119760479042,9.93775749999995e-08,1.309119760479042,-2.705998750000094e-08
0.23353293413173654,2.6607610538079233e-11,0.23353293413173654,1.9195883420567253e-10,0.23353293413173654,-3.22997180986389e-10,0.23353293413173654,0.0,0.37894760479041917,4.531705500000113e-07,0.37894760479041917,6.451100250000138e-07,1.319247005988024,1.662337374999994e-07,1.319247005988024,9.144375000000188e-09
0.2350299401197605,2.779578074878335e-11,0.2350299401197605,2.0042879433415175e-10,0.2350299401197605,-3.3724894797411347e-10,0.2350299401197605,0.0,0.38163922155688623,3.8933882812502085e-07,0.38163922155688623,5.59961640625009e-07,1.329389221556886,1.1234131249999943e-07,1.329389221556886,-1.0524056249999998e-07
0.23652694610778446,2.9029828809356137e-11,0.23652694610778446,2.0921107751206617e-10,0.23652694610778446,-3.520266023614275e-10,0.23652694610778446,0.0,0.38433233532934136,3.717206656250155e-07,0.38433233532934136,6.579548521875157e-07,1.3395494011976048,1.6612882499999983e-07,1.3395494011976048,-2.924058750000061e-08
0.2380239520958084,3.030829307414928e-11,0.2380239520958084,2.183141629509398e-10,0.2380239520958084,-3.673438624729876e-10,0.2380239520958084,0.0,0.3870284431137725,4.0992344062500824e-07,0.3870284431137725,7.413691718750074e-07,1.3497245508982036,2.214399062499999e-07,1.3497245508982036,1.240880000000003e-07
0.23952095808383236,3.163528515190252e-11,0.23952095808383236,2.277482162790437e-10,0.23952095808383236,-3.832184287308749e-10,0.23952095808383236,0.0,0.38972455089820357,3.231981612500197e-07,0.38972455089820357,7.480062656250091e-07,1.3599176646706588,2.374758062499992e-07,1.3599176646706588,1.242551125000002e-07
0.2410179640718563,3.301010336954799e-11,0.2410179640718563,2.375229916826922e-10,0.2410179640718563,-3.996651407180681e-10,0.2410179640718563,0.0,0.39242215568862276,3.0433602812501913e-07,0.39242215568862276,6.937934218750162e-07,1.370125748502994,2.60397962499999e-07,1.370125748502994,1.0113171374999974e-07
0.24251497005988026,3.443642305374304e-11,0.24251497005988026,2.476481202569812e-10,0.24251497005988026,-4.1670199630333825e-10,0.24251497005988026,0.0,0.3951212574850299,1.9706420312501787e-07,0.3951212574850299,4.111534500000126e-07,1.3803502994011976,2.5329711250000003e-07,1.3803502994011976,6.347968750000017e-08
0.24401197604790423,3.591303899490628e-11,0.24401197604790423,2.581322787126773e-10,0.24401197604790423,-4.343434500038227e-10,0.24401197604790423,0.0,0.3978203592814371,1.292313000000017e-07,0.3978203592814371,2.665295562500153e-07,1.3905913173652695,2.1244884999999983e-07,1.3905913173652695,8.942091249999973e-08
0.24550898203592816,3.744358381482991e-11,0.24550898203592816,2.6898733234153947e-10,0.24550898203592816,-4.526082249615296e-10,0.24550898203592816,0.0,0.4005224550898204,3.0665194062500836e-07,0.4005224550898204,5.91433321875013e-07,1.4008502994011978,2.5622357499999984e-07,1.4008502994011978,8.640606249999963e-08
0.24700598802395213,3.9028737194832946e-11,0.24700598802395213,2.8022270590885275e-10,0.24700598802395213,-4.715134742083728e-10,0.24700598802395213,0.0,0.40322604790419164,3.84383234375012e-07,0.40322604790419164,6.800760093749944e-07,1.4111242514970062,1.9309071249999982e-07,1.4111242514970062,5.549718749999995e-08
0.2485029940119761,4.067103267739338e-11,0.2485029940119761,2.918496477517139e-10,0.2485029940119761,-4.910776565994772e-10,0.2485029940119761,0.0,0.40592964071856286,3.8919035937500254e-07,0.40592964071856286,6.787693781250109e-07,1.4214146706586828,1.7604508750000086e-07,1.4214146706586828,1.1911141250000074e-07
0.25000000000000006,4.237077511495186e-11,0.25000000000000006,3.0387861885754807e-10,0.25000000000000006,-5.113182319710183e-10,0.25000000000000006,0.0,0.4086347305389222,3.6216010937501e-07,0.4086347305389222,6.672422031250001e-07,1.4317215568862276,1.354832000000007e-07,1.4317215568862276,4.520931249999964e-08
0.251497005988024,4.41300209852246e-11,0.251497005988024,3.1632093605044646e-10,0.251497005988024,-5.322536749725201e-10,0.251497005988024,0.0,0.4113428143712575,3.340768968750019e-07,0.4113428143712575,6.04908703125016e-07,1.442046407185629,1.3032954999999967e-07,1.442046407185629,-9.843749999998291e-10
0.25299401197604793,4.595156163132311e-11,0.25299401197604793,3.291873177810224e-10,0.25299401197604793,-5.539033737609596e-10,0.25299401197604793,0.0,0.4140508982035928,3.526221312500159e-07,0.4140508982035928,4.625625218750006e-07,1.4523862275449102,1.7379889999999933e-07,1.4523862275449102,6.186421249999929e-08
0.2544910179640719,4.7835188447704043e-11,0.2544910179640719,3.4249011531872713e-10,0.2544910179640719,-5.762869605690851e-10,0.2544910179640719,0.0,0.4167604790419162,3.3664465625001075e-07,0.4167604790419162,3.5586886874998456e-07,1.46274251497006,1.6308763875000026e-07,1.46274251497006,3.6207999999999976e-08
0.25598802395209586,4.9783977202793825e-11,0.25598802395209586,3.562402827245596e-10,0.25598802395209586,-5.994237441687022e-10,0.25598802395209586,0.0,0.41947155688622756,2.849028156250097e-07,0.41947155688622756,1.9572648437501158e-07,1.473116766467066,1.575433500000001e-07,1.473116766467066,-2.831207499999754e-09
0.2574850299401198,5.179959053165047e-11,0.2574850299401198,3.7044998889786213e-10,0.2574850299401198,-6.233333026172945e-10,0.2574850299401198,0.0,0.42218413173652697,2.825219906250169e-07,0.42218413173652697,1.5558179093751137e-07,1.4835074850299401,2.179448437499996e-07,1.4835074850299401,2.4855911249999884e-08
0.25898203592814373,5.388337497933542e-11,0.25898203592814373,3.851313746212142e-10,0.25898203592814373,-6.480367466215925e-10,0.25898203592814373,0.0,0.4248982035928144,3.395026500000169e-07,0.4248982035928144,1.5953928125000474e-07,1.4939131736526947,2.214914624999998e-07,1.4939131736526947,6.4709125000008e-09
0.2604790419161677,5.603727986932146e-11,0.2604790419161677,4.0029678181547655e-10,0.2604790419161677,-6.73554978784674e-10,0.2604790419161677,0.0,0.42761377245508986,3.9404154687500674e-07,0.42761377245508986,5.40533468750096e-08,1.5043413173652695,1.556324499999996e-07,1.5043413173652695,-1.3119537500000547e-08
0.26197604790419166,5.826399834084673e-11,0.26197604790419166,4.1595918563475324e-10,0.26197604790419166,-6.999087012197499e-10,0.26197604790419166,0.0,0.4303293413173653,3.4171157812502367e-07,0.4303293413173653,-4.0935112499996135e-08,1.5147754491017966,2.1824365887500034e-07,1.5147754491017966,5.134352500000049e-08
0.2634730538922156,6.056526930157143e-11,0.2634730538922156,4.3213122617847896e-10,0.2634730538922156,-7.271205556658906e-10,0.2634730538922156,0.0,0.43304790419161676,2.8941314062501286e-07,0.43304790419161676,-5.097304374999999e-08,1.5252395209580838,2.614679262499995e-07,1.5252395209580838,5.3070237500000476e-08
0.26497005988023953,6.294140012506518e-11,0.26497005988023953,4.488257937218432e-10,0.26497005988023953,-7.552115791718382e-10,0.26497005988023953,0.0,0.4357664670658683,3.2892784375000175e-07,0.4357664670658683,5.1236771875004636e-08,1.5357035928143712,2.3892083749999936e-07,1.5357035928143712,4.094423749999991e-08
0.26646706586826346,6.539690743953649e-11,0.26646706586826346,4.660565124613751e-10,0.26646706586826346,-7.842045202219975e-10,0.26646706586826346,0.0,0.43848802395209585,1.992616718750057e-07,0.43848802395209585,-3.1809065624990474e-08,1.5461976047904191,2.7945272000000005e-07,1.5461976047904191,7.239792499999992e-08
0.26796407185628746,6.793239243118924e-11,0.26796407185628746,4.838371454561286e-10,0.26796407185628746,-8.141226752164235e-10,0.26796407185628746,0.0,0.4412095808383234,3.299668437501683e-08,0.4412095808383234,-2.4243825624999613e-07,1.5567065868263472,2.1366182750000088e-07,1.5567065868263472,3.566200000000015e-08
0.2694610778443114,7.055063701958274e-11,0.2694610778443114,5.021807682385549e-10,0.2694610778443114,-8.449884744084931e-10,0.2694610778443114,0.0,0.4439326347305389,1.1705042187501103e-07,0.4439326347305389,-1.725861812499878e-07,1.5672305389221557,2.41907225e-07,1.5672305389221557,7.851676249999952e-08
0.27095808383233533,7.325304697909982e-11,0.27095808383233533,5.21102086739228e-10,0.27095808383233533,-8.768264095079835e-10,0.27095808383233533,0.0,0.4466571856287425,1.1831806250000088e-08,0.4466571856287425,-1.552118406250006e-07,1.5777694610778443,2.467380250000007e-07,1.5777694610778443,5.705515750000071e-08
0.2724550898203593,7.604235115831263e-11,0.2724550898203593,5.406153313949881e-10,0.2724550898203593,-9.096600689815532e-10,0.2724550898203593,0.0,0.44938323353293413,-7.879211562497932e-08,0.44938323353293413,-1.5804252499999662e-07,1.5883383233532933,2.6288700662500035e-07,1.5883383233532933,1.0026883749999979e-07
0.27395209580838326,7.892052318832339e-11,0.27395209580838326,5.60734739426483e-10,0.27395209580838326,-9.435139198600432e-10,0.27395209580838326,0.0,0.45211077844311376,-1.6467198437499197e-07,0.45211077844311376,-3.2022518406249134e-07,1.5989071856287425,2.2010227500000054e-07,1.5989071856287425,1.2347602499999992e-07
0.2754491017964072,8.189000788501309e-11,0.2754491017964072,5.814757199124658e-10,0.2754491017964072,-9.784130921627502e-10,0.2754491017964072,0.0,0.4548398203592815,-9.801964062500766e-08,0.4548398203592815,-2.1603995906247115e-07,1.609491017964072,1.9884484999999996e-07,1.609491017964072,6.368546249999922e-08
0.2769461077844312,8.495353900840091e-11,0.2769461077844312,6.028529457207352e-10,0.2769461077844312,-1.0143833669004276e-09,0.2769461077844312,0.0,0.45757035928143713,-8.094799999998559e-08,0.45757035928143713,-1.3866159374998664e-07,1.6201047904191619,2.3482261249999945e-07,1.6201047904191619,6.233743750000014e-08
0.2784431137724551,8.811207743084859e-11,0.2784431137724551,6.248819919550308e-10,0.2784431137724551,-1.0514504365950837e-09,0.2784431137724551,0.0,0.4603008982035928,-2.6079484374983352e-08,0.4603008982035928,-1.0378660937499481e-07,1.6307335329341317,2.585302500000004e-07,1.6307335329341317,7.782493750000022e-08
0.27994011976047906,9.136943504297194e-11,0.27994011976047906,6.475779874296724e-10,0.27994011976047906,-1.0896397948124508e-09,0.27994011976047906,0.0,0.4630344311377246,-6.99113249999918e-08,0.4630344311377246,-1.1102654812499541e-07,1.6413772455089821,3.0178145250000044e-07,1.6413772455089821,1.822571874999999e-07
0.28143712574850305,9.472775025233338e-11,0.28143712574850305,6.709571198591803e-10,0.28143712574850305,-1.1289783290882019e-09,0.28143712574850305,0.0,0.46576796407185633,-6.962511562500347e-08,0.46576796407185633,-3.581751249997871e-08,1.6520359281437127,3.297101749999993e-07,1.6520359281437127,2.1554473750000044e-07
0.282934131736527,9.818951598771706e-11,0.282934131736527,6.950356532138273e-10,0.282934131736527,-1.169493673298241e-09,0.282934131736527,0.0,0.4685044910179641,-1.542640062499929e-07,0.4685044910179641,-1.8158447187496998e-07,1.6627095808383234,3.428561750000005e-07,1.6627095808383234,1.9322531249999977e-07
0.2844311377245509,1.0175742556970518e-10,0.2844311377245509,7.198298170316622e-10,0.2844311377245509,-1.2112131633418639e-09,0.2844311377245509,0.0,0.47124101796407186,-1.573624031249912e-07,0.47124101796407186,-2.516210187499876e-07,1.6734131736526947,2.817918428750001e-07,1.6734131736526947,1.0218321249999946e-07
0.2859281437125749,1.0543305312878762e-10,0.2859281437125749,7.453561014015693e-10,0.2859281437125749,-1.2541646615078897e-09,0.2859281437125749,0.0,0.47397904191616774,4.296082812502042e-08,0.47397904191616774,-4.7294259062491536e-08,1.684116766467066,3.025716173749994e-07,1.684116766467066,1.0692562499999987e-07
0.28742514970059885,1.0922013052070594e-10,0.28742514970059885,7.716312705337831e-10,0.28742514970059885,-1.2983763326391169e-09,0.28742514970059885,0.0,0.4767185628742516,1.2868548437500817e-07,0.4767185628742516,8.276850937501059e-08,1.6948502994011978,3.6446113749999975e-07,1.6948502994011978,1.607598125000003e-07
0.2889221556886228,1.1312056708463619e-10,0.2889221556886228,7.986733364854513e-10,0.2889221556886228,-1.343878216993e-09,0.2889221556886228,0.0,0.47945958083832335,1.1110296250001629e-07,0.47945958083832335,-3.212927187499611e-08,1.7055988023952096,3.8566776125000073e-07,1.7055988023952096,1.8094990000000042e-07
0.2904191616766467,1.1713808524206672e-10,0.2904191616766467,8.264990320948095e-10,0.2904191616766467,-1.3906989382921963e-09,0.2904191616766467,0.0,0.48220209580838325,8.208401562502028e-08,0.48220209580838325,-3.555311562499469e-08,1.7163622754491017,3.885948750000001e-07,1.7163622754491017,2.0164608875000004e-07
0.2919161676646707,1.2127461882590533e-10,0.2919161676646707,8.551261907799746e-10,0.2919161676646707,-1.4388678108016238e-09,0.2919161676646707,0.0,0.48494610778443115,5.6765493750006283e-08,0.48494610778443115,-4.7748162499997187e-08,1.7271407185628744,3.647577437500007e-07,1.7271407185628744,1.9415381375000007e-07
0.29341317365269465,1.255330729077456e-10,0.29341317365269465,8.845727298464203e-10,0.29341317365269465,-1.4884160739197705e-09,0.29341317365269465,0.0,0.48769161676646705,3.732257218752439e-08,0.48769161676646705,-1.4693571874999304e-07,1.737934131736527,3.784692249999999e-07,1.737934131736527,1.4695082500000027e-07
0.2949101796407186,1.29916971075222e-10,0.2949101796407186,9.148577231605483e-10,0.2949101796407186,-1.5393747298994361e-09,0.2949101796407186,0.0,0.49043862275449107,4.627458437501199e-08,0.49043862275449107,-1.5115906062500154e-07,1.74875748502994,3.362077375e-07,1.74875748502994,1.1410953750000024e-07
0.2964071856287426,1.344283758941356e-10,0.2964071856287426,9.459989046748295e-10,0.2964071856287426,-1.5917742470032238e-09,0.2964071856287426,0.0,0.493185628742515,-4.770609374992439e-09,0.493185628742515,-2.102919374999919e-07,1.7595808383233533,2.9444548749999977e-07,1.7595808383233533,5.76705625000002e-08
0.2979041916167665,1.3907098669619256e-10,0.2979041916167665,9.780146165167974e-10,0.2979041916167665,-1.645645058963158e-09,0.2979041916167665,0.0,0.495935628742515,2.94684687501839e-09,0.495935628742515,-1.9153179375000555e-07,1.7704341317365269,3.173299337499998e-07,1.7704341317365269,5.098462499999962e-08
0.29940119760479045,1.4384753601415518e-10,0.29940119760479045,1.0109255253668364e-09,0.29940119760479045,-1.7010219175013467e-09,0.29940119760479045,0.0,0.498685628742515,3.192635000000735e-08,0.498685628742515,-1.8031176874999358e-07,1.781302395209581,3.1925391999999977e-07,1.781302395209581,7.485431249999993e-08
0.30089820359281444,1.4876085086748144e-10,0.30089820359281444,1.0447497813123375e-09,0.30089820359281444,-1.7579359502968714e-09,0.30089820359281444,0.0,0.501438622754491,6.781851562500861e-08,0.501438622754491,-1.2181210125000432e-07,1.792185628742515,2.8746280125000035e-07,1.792185628742515,3.460493749999981e-08
0.3023952095808383,1.538144039675559e-10,0.3023952095808383,1.0795077256907924e-09,0.3023952095808383,-1.8164209630413038e-09,0.3023952095808383,0.0,0.5041916167664671,1.6524740937499933e-07,0.5041916167664671,8.871611875001794e-08,1.8030838323353295,2.673886625000001e-07,1.8030838323353295,3.354368749999926e-08
0.30389221556886226,1.5901116409738454e-10,0.30389221556886226,1.1152188954635664e-09,0.30389221556886226,-1.876510042457022e-09,0.30389221556886226,0.0,0.5069461077844312,2.312375656250072e-07,0.5069461077844312,1.411870875000068e-07,1.814011976047904,3.219907624999995e-07,1.814011976047904,3.2874312499999447e-08
0.30538922155688625,1.6435475189552433e-10,0.30538922155688625,1.151904159026055e-09,0.30538922155688625,-1.938237968219536e-09,0.30538922155688625,0.0,0.5097035928143713,2.0043094375001288e-07,0.5097035928143713,1.9910723125000347e-07,1.8249550898203593,3.257448749999991e-07,1.8249550898203593,1.3742312500000305e-08
0.3068862275449102,1.698481215218074e-10,0.3068862275449102,1.1895831669411605e-09,0.3068862275449102,-2.0016382838124977e-09,0.3068862275449102,0.0,0.5124610778443114,2.7173551562501847e-07,0.5124610778443114,2.3288311250001167e-07,1.8358982035928144,3.709362837500004e-07,1.8358982035928144,3.655881250000004e-08
0.3083832335329342,1.7549435897954896e-10,0.3083832335329342,1.2282775956586355e-09,0.3083832335329342,-2.0667470067170714e-09,0.3083832335329342,0.0,0.5152200598802396,3.7169017187500727e-07,0.5152200598802396,3.0382327812502154e-07,1.84687125748503,4.036748125000003e-07,1.84687125748503,6.231493750000069e-08
0.30988023952095806,1.81297470050455e-10,0.30988023952095806,1.2680084125490013e-09,0.30988023952095806,-2.1335996157859707e-09,0.30988023952095806,0.0,0.5179805389221557,3.5396873437501177e-07,0.5179805389221557,2.4372189375000744e-07,1.857859281437126,4.6460243749999933e-07,1.857859281437126,1.1332843749999885e-07
0.31137724550898205,1.8726030315604034e-10,0.31137724550898205,1.3087970683086589e-09,0.31137724550898205,-2.2022322699070275e-09,0.31137724550898205,0.0,0.5207410179640718,3.6231242187501125e-07,0.5207410179640718,4.178025437500071e-07,1.8688772455089822,4.809440000000003e-07,1.8688772455089822,1.0482843749999927e-07
0.312874251497006,1.9338693841904775e-10,0.312874251497006,1.3506647365638042e-09,0.312874251497006,-2.2726803960404235e-09,0.312874251497006,0.0,0.523504491017964,3.1164601562501657e-07,0.523504491017964,3.6041159906251464e-07,1.8798952095808386,5.032648624999999e-07,1.8798952095808386,1.0467831249999945e-07
0.31437125748503,1.9968066814713193e-10,0.31437125748503,1.3936339675822466e-09,0.31437125748503,-2.3449821477586484e-09,0.31437125748503,0.0,0.5262694610778443,4.907596093750043e-07,0.5262694610778443,5.722435731249998e-07,1.8909431137724553,5.530628250000004e-07,1.8909431137724553,1.6470106249999945e-07
0.31586826347305397,2.0614490705039166e-10,0.31586826347305397,1.4377269966671733e-09,0.31586826347305397,-2.419174463900585e-09,0.31586826347305397,0.0,0.5290359281437126,6.399439531250078e-07,0.5290359281437126,8.118381396875239e-07,1.9020059880239522,5.554963124999999e-07,1.9020059880239522,1.242549375000003e-07
0.31736526946107785,2.1278342186523526e-10,0.31736526946107785,1.4829666671444358e-09,0.31736526946107785,-2.4952966687280933e-09,0.31736526946107785,0.0,0.5318023952095808,7.707065156250054e-07,0.5318023952095808,8.067732937500147e-07,1.9130838323353296,5.748824999999994e-07,1.9130838323353296,1.1502968749999928e-07
0.31886227544910184,2.1960034618240186e-10,0.31886227544910184,1.5293753380731496e-09,0.31886227544910184,-2.573385393365956e-09,0.31886227544910184,0.0,0.5345718562874251,8.930349465625028e-07,0.5345718562874251,1.0406665937500133e-06,1.924176646706587,5.859073750000004e-07,1.924176646706587,9.608931250000016e-08
0.3203592814371258,2.2659904919099576e-10,0.3203592814371258,1.5769765589613987e-09,0.3203592814371258,-2.6534812797205785e-09,0.3203592814371258,0.0,0.5373413173652695,7.696606406250154e-07,0.5373413173652695,8.434737968750027e-07,1.9352994011976048,6.091115374999989e-07,1.9352994011976048,1.0988868749999861e-07
0.3218562874251497,2.3378330462361936e-10,0.3218562874251497,1.6257939457759392e-09,0.3218562874251497,-2.7356232455900503e-09,0.3218562874251497,0.0,0.5401122754491019,8.237595468750181e-07,0.5401122754491019,1.0986790156249993e-06,1.946422155688623,6.38094282499999e-07,1.946422155688623,1.2433843749999996e-07
0.3233532934131737,2.4115721005725047e-10,0.3233532934131737,1.6758512023786208e-09,0.3233532934131737,-2.8198517773615288e-09,0.3233532934131737,0.0,0.5428862275449102,9.452898593750245e-07,0.5428862275449102,1.2581328156250078e-06,1.9575748502994013,6.190224874999992e-07,1.9575748502994013,1.579095624999997e-07
0.3248502994011976,2.4872503251194353e-10,0.3248502994011976,1.7271722143215946e-09,0.3248502994011976,-2.906206123173251e-09,0.3248502994011976,0.0,0.5456601796407186,1.0009117656250013e-06,0.5456601796407186,1.3538916968750098e-06,1.96874251497006,6.1179135e-07,1.96874251497006,1.6386881249999993e-07
0.3263473053892216,2.564901965199283e-10,0.3263473053892216,1.7797819160620953e-09,0.3263473053892216,-2.9947294072215087e-09,0.3263473053892216,0.0,0.548435628742515,1.1194867125000138e-06,0.548435628742515,1.4413020218750067e-06,1.9799251497005987,6.275287499999994e-07,1.9799251497005987,1.755945625000002e-07
0.3278443113772455,2.644567470998984e-10,0.3278443113772455,1.8337046297122031e-09,0.3278443113772455,-3.0854619737569697e-09,0.3278443113772455,0.0,0.5512125748502994,1.06135599343751e-06,0.5512125748502994,1.4872177812500119e-06,1.9911377245508983,5.930091401249994e-07,1.9911377245508983,8.834081249999962e-08
0.3293413173652695,2.7262932005992173e-10,0.3293413173652695,1.8889656485112257e-09,0.3293413173652695,-3.1784461209181684e-09,0.3293413173652695,0.0,0.5539910179640719,1.185123737500006e-06,0.5539910179640719,1.65945519375002e-06,2.002350299401198,6.075253124999985e-07,2.002350299401198,1.5173206249999996e-07
0.33083832335329344,2.8101199864739236e-10,0.33083832335329344,1.9455902349546048e-09,0.33083832335329344,-3.273724766327388e-09,0.33083832335329344,0.0,0.5567709580838324,1.0424126499999919e-06,0.5567709580838324,1.6131442156250085e-06,2.0135928143712576,6.13772301249999e-07,2.0135928143712576,1.800893124999997e-07
0.33233532934131743,2.8960884683223336e-10,0.33233532934131743,2.003603684295419e-09,0.33233532934131743,-3.3713407059249436e-09,0.33233532934131743,0.0,0.5595523952095809,1.046407231250003e-06,0.5595523952095809,1.6620173281250107e-06,2.024850299401198,5.762445375000003e-07,2.024850299401198,1.506300624999996e-07
0.3338323353293413,2.9842430035452673e-10,0.3338323353293413,2.0630326415711785e-09,0.3338323353293413,-3.4713380566779804e-09,0.3338323353293413,0.0,0.5623338323353294,1.082832984375003e-06,0.5623338323353294,1.6660249531250161e-06,2.036122754491018,5.383098249999995e-07,2.036122754491018,1.1802481249999993e-07
0.3353293413173653,3.074627422490274e-10,0.3353293413173653,2.1239027221139967e-09,0.3353293413173653,-3.5737604909820286e-09,0.3353293413173653,0.0,0.5651182634730539,1.0745543531250057e-06,0.5651182634730539,1.6337892312500076e-06,2.047425149700599,5.076561750000006e-07,2.047425149700599,4.408268749999986e-08
0.33682634730538924,3.167284039005748e-10,0.33682634730538924,2.1862406805306763e-09,0.33682634730538924,-3.678652494944857e-09,0.33682634730538924,0.0,0.5679041916167665,1.124259531250008e-06,0.5679041916167665,1.692234256250013e-06,2.05872754491018,5.657706625e-07,2.05872754491018,8.603156249999978e-08
0.33832335329341323,3.2622626925475726e-10,0.33832335329341323,2.2500735245891098e-09,0.33832335329341323,-3.786059926723333e-09,0.33832335329341323,0.0,0.570690119760479,1.1764529125000137e-06,0.570690119760479,1.599130090625002e-06,2.070059880239521,5.821648249999999e-07,2.070059880239521,1.1007818750000035e-07
0.33982035928143717,3.359601463179474e-10,0.33982035928143717,2.3154284436336115e-09,0.33982035928143717,-3.896028703229785e-09,0.33982035928143717,0.0,0.5734790419161676,1.1170433062500075e-06,0.5734790419161676,1.477996253125011e-06,2.0814071856287426,5.965572375000007e-07,2.0814071856287426,1.2988256250000003e-07
0.3413173652694611,3.459354713914765e-10,0.3413173652694611,2.3823330532524693e-09,0.3413173652694611,-4.008605015523747e-09,0.3413173652694611,0.0,0.5762679640718563,1.2076932731249991e-06,0.5762679640718563,1.5298158218750213e-06,2.0927844311377246,5.909781562499995e-07,2.0927844311377246,1.2372306249999994e-07
0.34281437125748504,3.56156440747741e-10,0.34281437125748504,2.4508144355682348e-09,0.34281437125748504,-4.123834411864437e-09,0.34281437125748504,0.0,0.579058383233533,1.2530392906250118e-06,0.579058383233533,1.5228931718749988e-06,2.1041616766467066,5.989971250000006e-07,2.1041616766467066,1.331759375000007e-07
0.34431137724550903,3.666279151846057e-10,0.34431137724550903,2.5209014764189145e-09,0.34431137724550903,-4.241765625473952e-09,0.34431137724550903,0.0,0.5818517964071857,1.2222637750000006e-06,0.5818517964071857,1.4603757281249887e-06,2.115568862275449,5.824821150000008e-07,2.115568862275449,1.567079375000006e-07
0.34580838323353297,3.773546023689889e-10,0.34580838323353297,2.592622141786375e-09,0.34580838323353297,-4.36244552273898e-09,0.34580838323353297,0.0,0.5846452095808383,1.1771490031250146e-06,0.5846452095808383,1.4935652343750038e-06,2.126991017964072,5.964203875000009e-07,2.126991017964072,1.907714374999993e-07
0.34730538922155696,3.883417826477625e-10,0.34730538922155696,2.666005683474522e-09,0.34730538922155696,-4.485923553169746e-09,0.34730538922155696,0.0,0.587440119760479,1.2820772218750115e-06,0.587440119760479,1.5091811718750031e-06,2.138428143712575,6.510662124999996e-07,2.138428143712575,2.6732306250000014e-07
0.34880239520958084,3.9959396860946024e-10,0.34880239520958084,2.741080463658156e-09,0.34880239520958084,-4.612247173255784e-09,0.34880239520958084,0.0,0.5902365269461078,1.3587091968750165e-06,0.5902365269461078,1.5800240306250055e-06,2.149880239520958,6.271072124999995e-07,2.149880239520958,2.222844374999999e-07
0.35029940119760483,4.111164345038624e-10,0.35029940119760483,2.817876379815091e-09,0.35029940119760483,-4.741466968780569e-09,0.35029940119760483,0.0,0.5930344311377246,1.4083654125000131e-06,0.5930344311377246,1.6167521812500073e-06,2.161362275449102,6.376499875000004e-07,2.161362275449102,2.6825981249999884e-07
0.35179640718562877,4.229141793402713e-10,0.35179640718562877,2.896422525358627e-09,0.35179640718562877,-4.873631763512247e-09,0.35179640718562877,0.0,0.5958338323353294,1.400210156250021e-06,0.5958338323353294,1.7377666406250186e-06,2.172859281437126,5.949614249999995e-07,2.172859281437126,2.4947018749999917e-07
0.35329341317365276,4.349924947277368e-10,0.35329341317365276,2.9767493845592237e-09,0.35329341317365276,-5.008792750994664e-09,0.35329341317365276,0.0,0.5986347305389222,1.508703728125003e-06,0.5986347305389222,1.7778337031250163e-06,2.18437125748503,5.804108750000014e-07,2.18437125748503,2.5678618749999995e-07
0.3547904191616767,4.473562751488222e-10,0.3547904191616767,3.0588868469306187e-09,0.3547904191616767,-5.147000487017293e-09,0.3547904191616767,0.0,0.6014371257485029,1.5321472687500088e-06,0.6014371257485029,1.7251593062500217e-06,2.1958982035928143,5.777643124999997e-07,2.1958982035928143,2.676223125e-07
0.3562874251497007,4.600108756605917e-10,0.3562874251497007,3.1428657732233846e-09,0.3562874251497007,-5.288306720132714e-09,0.3562874251497007,0.0,0.6042395209580839,1.5195887240625119e-06,0.6042395209580839,1.7353331093750068e-06,2.207455089820359,5.542884249999993e-07,2.207455089820359,2.3773643749999995e-07
0.35778443113772457,4.729619726710687e-10,0.35778443113772457,3.2287166605989292e-09,0.35778443113772457,-5.432762675901784e-09,0.35778443113772457,0.0,0.6070449101796408,1.6222024850000118e-06,0.6070449101796408,1.7764742875000157e-06,2.2190269461077845,5.483217250000003e-07,2.2190269461077845,2.6541968750000056e-07
0.35928143712574856,4.862145723062422e-10,0.35928143712574856,3.316471058012703e-09,0.35928143712574856,-5.580421442813648e-09,0.35928143712574856,0.0,0.6098517964071857,1.673946021875009e-06,0.6098517964071857,1.753772051875015e-06,2.2306137724550896,5.654506625000009e-07,2.2306137724550896,2.499270624999998e-07
0.3607784431137725,4.997745950073393e-10,0.3607784431137725,3.4061601690656365e-09,0.3607784431137725,-5.731335767255491e-09,0.3607784431137725,0.0,0.6126586826347306,1.635728921875005e-06,0.6126586826347306,1.6573888343750047e-06,2.2422155688622754,6.006050624999999e-07,2.2422155688622754,2.642885624999997e-07
0.36227544910179643,5.136469845841052e-10,0.36227544910179643,3.4978160091612335e-09,0.36227544910179643,-5.88555947791434e-09,0.36227544910179643,0.0,0.6154685628742514,1.5426673625000057e-06,0.6154685628742514,1.5620632625000152e-06,2.253847305389222,6.110853999999991e-07,2.253847305389222,2.752070625000001e-07
0.3637724550898204,5.278378445146532e-10,0.3637724550898204,3.591470524722207e-09,0.3637724550898204,-6.043146227767762e-09,0.3637724550898204,0.0,0.6182784431137724,1.496287428125006e-06,0.6182784431137724,1.5223428187500162e-06,2.265479041916168,5.665158750000005e-07,2.265479041916168,2.519351875000001e-07
0.3652694610778443,5.423527283641722e-10,0.3652694610778443,3.6871561330201885e-09,0.3652694610778443,-6.204150471744491e-09,0.3652694610778443,0.0,0.6210913173652695,1.4742292687500096e-06,0.6210913173652695,1.5156317875000067e-06,2.2771407185628743,5.962529375000001e-07,2.2771407185628743,2.600298125000008e-07
0.3667664670658683,5.571974315313425e-10,0.3667664670658683,3.784905800808221e-09,0.3667664670658683,-6.368627714325724e-09,0.3667664670658683,0.0,0.6239041916167665,1.5081208250000106e-06,0.6239041916167665,1.4760585218750044e-06,2.2888323353293414,6.041460749999998e-07,2.2888323353293414,2.6011743749999963e-07
0.36826347305389223,5.723777114727085e-10,0.36826347305389223,3.884751926527092e-09,0.36826347305389223,-6.536632709835996e-09,0.36826347305389223,0.0,0.6267185628742515,1.4335605000000114e-06,0.6267185628742515,1.3943727968749966e-06,2.3005239520958085,5.739704250000001e-07,2.3005239520958085,2.1685231250000038e-07
0.3697604790419162,5.878994551354097e-10,0.3697604790419162,3.986728197559467e-09,0.3697604790419162,-6.708221958067649e-09,0.3697604790419162,0.0,0.6295344311377246,1.325294431250009e-06,0.6295344311377246,1.3240064562500018e-06,2.312245508982036,5.554049500000002e-07,2.312245508982036,1.7387618749999958e-07
0.37125748502994016,6.037687839337793e-10,0.37125748502994016,4.090868387762443e-09,0.37125748502994016,-6.883452282291887e-09,0.37125748502994016,0.0,0.6323532934131737,1.2792202768750221e-06,0.6323532934131737,1.2806323343750059e-06,2.323982035928144,5.713603124999995e-07,2.323982035928144,1.8323606249999968e-07
0.3727544910179641,6.199915487277098e-10,0.3727544910179641,4.197205806997608e-09,0.3727544910179641,-7.0623796457042005e-09,0.3727544910179641,0.0,0.6351721556886228,1.1853281021875e-06,0.6351721556886228,1.1367799103125103e-06,2.3357335329341318,5.646888724999999e-07,2.3357335329341318,1.9880206249999865e-07
0.37425149700598803,6.365738182159173e-10,0.37425149700598803,4.3057750936323935e-09,0.37425149700598803,-7.245062395051734e-09,0.37425149700598803,0.0,0.6379925149700599,1.0615306796875027e-06,0.6379925149700599,1.0190074593750297e-06,2.3475149700598803,5.571340750000002e-07,2.3475149700598803,2.2269368750000024e-07
0.375748502994012,6.535220784920669e-10,0.375748502994012,4.4166107524655375e-09,0.375748502994012,-7.431558767880251e-09,0.375748502994012,0.0,0.6408143712574851,9.751256750000121e-07,0.6408143712574851,8.354776343750169e-07,2.359311377245509,5.779148750000003e-07,2.359311377245509,2.4976443749999993e-07
0.37724550898203596,6.708421393659136e-10,0.37724550898203596,4.5297472331141496e-09,0.37724550898203596,-7.621926671445335e-09,0.37724550898203596,0.0,0.6436377245508983,9.876778437500147e-07,0.6436377245508983,8.135633090625143e-07,2.3711227544910183,5.781457750000002e-07,2.3711227544910183,2.3666756250000022e-07
0.37874251497005995,6.885406169116369e-10,0.37874251497005995,4.645219900731115e-09,0.37874251497005995,-7.81622535009888e-09,0.37874251497005995,0.0,0.6464610778443114,9.199789156250107e-07,0.6464610778443114,7.489404937500078e-07,2.3829491017964073,5.570985625000004e-07,2.3829491017964073,1.9292543749999988e-07
0.38023952095808383,7.066239490782338e-10,0.38023952095808383,4.763063784528294e-09,0.38023952095808383,-8.014513950217414e-09,0.38023952095808383,0.0,0.6492874251497007,1.1106923696875104e-06,0.6492874251497007,9.027991775000179e-07,2.394805389221557,6.079066750000007e-07,2.394805389221557,2.1461093750000037e-07
0.3817365269461078,7.250984021596101e-10,0.3817365269461078,4.883315010917757e-09,0.3817365269461078,-8.216853350267622e-09,0.3817365269461078,0.0,0.6521152694610779,1.0008237656250006e-06,0.6521152694610779,8.695523562500277e-07,2.406676646706587,6.395935000000003e-07,2.406676646706587,2.8350181249999987e-07
0.38323353293413176,7.439707274322007e-10,0.38323353293413176,5.006009124632645e-09,0.38323353293413176,-8.42330309379635e-09,0.38323353293413176,0.0,0.6549446107784431,1.06162257531252e-06,0.6549446107784431,1.074775212500011e-06,2.418562874251497,6.54296925e-07,2.418562874251497,2.948463124999993e-07
0.38473053892215575,7.632473274653795e-10,0.38473053892215575,5.131182442689286e-09,0.38473053892215575,-8.633924571243531e-09,0.38473053892215575,0.0,0.6577739520958085,1.065732157812504e-06,0.6577739520958085,1.056762825625007e-06,2.4304640718562873,6.728881500000004e-07,2.4304640718562873,3.1445456249999915e-07
0.3862275449101797,7.829348689413738e-10,0.3862275449101797,5.258871506354978e-09,0.3862275449101797,-8.848779011432388e-09,0.3862275449101797,0.0,0.6606062874251497,1.0737836968750087e-06,0.6606062874251497,1.1758759968750085e-06,2.4423952095808383,6.480027624999998e-07,2.4423952095808383,2.6968793749999964e-07
0.3877245508982037,8.030403062140062e-10,0.3877245508982037,5.389112878603256e-09,0.3877245508982037,-9.067928239818285e-09,0.3877245508982037,0.0,0.6634386227544911,1.1916482656250076e-06,0.6634386227544911,1.3125389500000159e-06,2.4543413173652695,6.806952249999996e-07,2.4543413173652695,3.075377125000002e-07
0.38922155688622756,8.235704893566134e-10,0.38922155688622756,5.52194377568683e-09,0.38922155688622756,-9.291434588874452e-09,0.38922155688622756,0.0,0.6662739520958084,1.2386389093750153e-06,0.6662739520958084,1.364629979062495e-06,2.4663023952095813,6.901967250000001e-07,2.4663023952095813,3.2193583749999944e-07
0.39071856287425155,8.445320954851125e-10,0.39071856287425155,5.657401724171564e-09,0.39071856287425155,-9.51936129456262e-09,0.39071856287425155,0.0,0.6691092814371258,1.1948934406250232e-06,0.6691092814371258,1.353024809375024e-06,2.478293413173653,7.075388749999997e-07,2.478293413173653,3.3718566249999953e-07
0.3922155688622755,8.659321133616256e-10,0.3922155688622755,5.795524009058616e-09,0.3922155688622755,-9.751771278799675e-09,0.3922155688622755,0.0,0.6719476047904193,1.166540537500021e-06,0.6719476047904193,1.3339321156250034e-06,2.490299401197605,6.931192124999993e-07,2.490299401197605,3.269167874999987e-07
0.3937125748502995,8.877778241604051e-10,0.3937125748502995,5.936348687762747e-09,0.3937125748502995,-9.988728172515869e-09,0.3937125748502995,0.0,0.6747859281437126,1.1710714937500082e-06,0.6747859281437126,1.4231817840624968e-06,2.502320359281437,6.713332750000004e-07,2.502320359281437,3.0033373750000037e-07
0.3952095808383234,9.100760252264157e-10,0.3952095808383234,6.079913914406973e-09,0.3952095808383234,-1.0230296576618368e-08,0.3952095808383234,0.0,0.6776257485029941,1.238251075000001e-06,0.6776257485029941,1.4697500843750193e-06,2.5143562874251497,6.584270500000008e-07,2.5143562874251497,2.966424124999997e-07
0.39670658682634735,9.328342267960352e-10,0.39670658682634735,6.226257902800485e-09,0.39670658682634735,-1.0476540590777629e-08,0.39670658682634735,0.0,0.6804685628742516,1.1908126468750198e-06,0.6804685628742516,1.4111706625000034e-06,2.526422155688623,6.801107874999996e-07,2.526422155688623,3.0716370000000067e-07
0.3982035928143713,9.560595267069382e-10,0.3982035928143713,6.375419583019564e-09,0.3982035928143713,-1.0727525756297331e-08,0.3982035928143713,0.0,0.6833113772455089,1.164964762499994e-06,0.6833113772455089,1.5364091375000093e-06,2.538502994011976,6.869729250000007e-07,2.538502994011976,3.195871000000001e-07
0.3997005988023952,9.797592037618074e-10,0.3997005988023952,6.527437728801519e-09,0.3997005988023952,-1.0983317355804145e-08,0.3997005988023952,0.0,0.6861556886227546,1.1498261781250164e-06,0.6861556886227546,1.5002254434375092e-06,2.5505988023952098,6.584512125000008e-07,2.5505988023952098,3.01554100000001e-07
0.4011976047904192,1.0039408388896545e-09,0.4011976047904192,6.682351649059364e-09,0.4011976047904192,-1.1243981334747456e-08,0.4011976047904192,0.0,0.689001497005988,1.1833642675000023e-06,0.689001497005988,1.5818623312500101e-06,2.5627245508982037,6.665434499999997e-07,2.5627245508982037,3.227059875000007e-07
0.4026946107784431,1.0286119459882227e-09,0.4026946107784431,6.840200718383839e-09,0.4026946107784431,-1.1509584326555772e-08,0.4026946107784431,0.0,0.6918488023952096,1.02448690625001e-06,0.6918488023952096,1.591500718750009e-06,2.574865269461078,6.460799625000002e-07,2.574865269461078,3.076032749999991e-07
0.4041916167664671,1.0537797727573086e-09,0.4041916167664671,7.001024725144978e-09,0.4041916167664671,-1.178019299976084e-08,0.4041916167664671,0.0,0.6946976047904192,1.0500295593750063e-06,0.6946976047904192,1.6455587531250082e-06,2.5870209580838326,6.451305625000002e-07,2.5870209580838326,3.195344625000005e-07
0.405688622754491,1.0794523902537932e-09,0.405688622754491,7.164863517699776e-09,0.405688622754491,-1.2055874467298487e-08,0.405688622754491,0.0,0.6975479041916168,1.141593581250009e-06,0.6975479041916168,1.8545252406250085e-06,2.599191616766467,6.438730874999991e-07,2.599191616766467,3.163323125000003e-07
0.407185628742515,1.105637271837565e-09,0.407185628742515,7.331757351102916e-09,0.407185628742515,-1.2336696344283153e-08,0.407185628742515,0.0,0.7003997005988025,1.1588834218750087e-06,0.7003997005988025,1.9045887468750087e-06,2.6113922155688623,6.574005624999997e-07,2.6113922155688623,3.359712750000012e-07
0.40868263473053895,1.1323423212900798e-09,0.40868263473053895,7.501746727127824e-09,0.40868263473053895,-1.2622727123350456e-08,0.40868263473053895,0.0,0.703252994011976,1.2731222125000072e-06,0.703252994011976,2.110459334375005e-06,2.623607784431138,6.406887999999997e-07,2.623607784431138,3.3158442499999965e-07
0.41017964071856294,1.1595752552322352e-09,0.41017964071856294,7.674872102574826e-09,0.41017964071856294,-1.2914034563521125e-08,0.41017964071856294,0.0,0.7061062874251497,1.185379125000006e-06,0.7061062874251497,1.984752528750011e-06,2.635853293413174,6.456445249999998e-07,2.635853293413174,3.2921696249999897e-07
0.4116766467065868,1.1873441779798218e-09,0.4116766467065868,7.851175092176941e-09,0.4116766467065868,-1.3210688639090154e-08,0.4116766467065868,0.0,0.7089625748502995,1.3079541312499973e-06,0.7089625748502995,2.0975039875000103e-06,2.6480988023952095,6.288132000000007e-07,2.6480988023952095,3.5134790000000004e-07
0.4131736526946108,1.2156568955744728e-09,0.4131736526946108,8.030696053804322e-09,0.4131736526946108,-1.3512757528608553e-08,0.4131736526946108,0.0,0.711820359281437,1.2940963781250172e-06,0.711820359281437,2.091179412500006e-06,2.6603892215568865,6.383824874999995e-07,2.6603892215568865,3.6459743750000036e-07
0.41467065868263475,1.2445217026056136e-09,0.41467065868263475,8.213476691749656e-09,0.41467065868263475,-1.3820311242651158e-08,0.41467065868263475,0.0,0.7146796407185629,1.299706989375008e-06,0.7146796407185629,2.2439507102500155e-06,2.672679640718563,6.344118999999993e-07,2.672679640718563,3.8509081250000063e-07
0.41616766467065874,1.2739467974528662e-09,0.41616766467065874,8.3995587999753e-09,0.41616766467065874,-1.4133420214601743e-08,0.41616766467065874,0.0,0.7175389221556887,1.199312576874999e-06,0.7175389221556887,2.1076996531250022e-06,2.685,6.411619374999999e-07,2.685,3.9305718750000007e-07
0.4176646706586827,1.3039400645007968e-09,0.4176646706586827,8.588983999634997e-09,0.4176646706586827,-1.4452154247962062e-08,0.4176646706586827,0.0,0.7204011976047905,1.3163769312500222e-06,0.7204011976047905,2.2862269693750146e-06,2.6973353293413176,6.447376999999995e-07,2.6973353293413176,3.836081874999999e-07
0.41916167664670667,1.3345103267609876e-09,0.41916167664670667,8.781794346600857e-09,0.41916167664670667,-1.4776584423989676e-08,0.41916167664670667,0.0,0.7232634730538923,1.2427879875000145e-06,0.7232634730538923,2.192937578125013e-06,2.709685628742515,6.432183749999995e-07,2.709685628742515,3.7800043749999997e-07
0.42065868263473055,1.365665660625072e-09,0.42065868263473055,8.978032408301161e-09,0.42065868263473055,-1.5106782028725055e-08,0.42065868263473055,0.0,0.7261287425149701,1.211359256250009e-06,0.7261287425149701,2.1774931718750077e-06,2.722065868263473,6.063742875e-07,2.722065868263473,3.4528343750000043e-07
0.42215568862275454,1.3974147212651758e-09,0.42215568862275454,9.177740387137214e-09,0.42215568862275454,-1.5442818393399936e-08,0.42215568862275454,0.0,0.7289940119760479,1.1318938468750088e-06,0.7289940119760479,2.0756290593750142e-06,2.7344610778443115,6.096793875000007e-07,2.7344610778443115,3.5759793749999996e-07
0.4236526946107785,1.429765791414012e-09,0.4236526946107785,9.38096101344964e-09,0.4236526946107785,-1.578476525713397e-08,0.4236526946107785,0.0,0.7318622754491019,1.0960618750000147e-06,0.7318622754491019,2.123216187500005e-06,2.7468712574850302,6.403780624999998e-07,2.7468712574850302,3.8041018749999973e-07
0.42514970059880247,1.4627276287170265e-09,0.42514970059880247,9.587737392519402e-09,0.42514970059880247,-1.613269507884515e-08,0.42514970059880247,0.0,0.7347305389221558,1.0915225250000075e-06,0.7347305389221558,2.229178759375009e-06,2.7593113772455093,6.361650625000006e-07,2.7593113772455093,3.8785996249999926e-07
0.42664670658682635,1.4963089419459043e-09,0.42664670658682635,9.798112514152479e-09,0.42664670658682635,-1.648668031068739e-08,0.42664670658682635,0.0,0.7376002994011976,1.1800333812500098e-06,0.7376002994011976,2.3212396781250136e-06,2.771766467065868,6.297592250000005e-07,2.771766467065868,3.9926706250000004e-07
0.42814371257485034,1.5305184921109594e-09,0.42814371257485034,1.0012129640616612e-08,0.42814371257485034,-1.68467937505919e-08,0.42814371257485034,0.0,0.7404730538922156,1.016368737500005e-06,0.7404730538922156,2.0932555907500112e-06,2.784236526946108,6.138324374999995e-07,2.784236526946108,3.983159374999999e-07
0.4296407185628743,1.5653651814260846e-09,0.4296407185628743,1.0229832126994171e-08,0.4296407185628743,-1.7213108404788332e-08,0.4296407185628743,0.0,0.7433458083832336,1.008066290625007e-06,0.7433458083832336,2.0979030750000094e-06,2.7967215568862276,6.218667125000009e-07,2.7967215568862276,3.811442125000005e-07
0.43113772455089827,1.600857911629164e-09,0.43113772455089827,1.045126405500635e-08,0.43113772455089827,-1.7585698255929704e-08,0.43113772455089827,0.0,0.7462200598802395,8.776632656250063e-07,0.7462200598802395,1.9534579531250062e-06,2.809236526946108,6.296484500000001e-07,2.809236526946108,3.829230625000008e-07
0.4326347305389222,1.63700556398526e-09,0.4326347305389222,1.0676469111774626e-08,0.4326347305389222,-1.7964636811451054e-08,0.4326347305389222,0.0,0.7490958083832336,7.280715156250163e-07,0.7490958083832336,1.7440886875000037e-06,2.8217814371257486,6.172131000000003e-07,2.8217814371257486,3.851300500000003e-07
0.4341317365269462,1.6738173680279435e-09,0.4341317365269462,1.0905491055902097e-08,0.4341317365269462,-1.8349998022128155e-08,0.4341317365269462,0.0,0.7519730538922156,7.422713000000205e-07,0.7519730538922156,1.8826485812500131e-06,2.8343263473053892,6.163439249999991e-07,2.8343263473053892,3.9741530000000065e-07
0.4356287425149701,1.7113024330703018e-09,0.4356287425149701,1.1138374472234887e-08,0.4356287425149701,-1.8741856614149097e-08,0.4356287425149701,0.0,0.7548517964071857,8.059847937500161e-07,0.7548517964071857,2.0298263168750085e-06,2.84690119760479,6.280075375000009e-07,2.84690119760479,4.061730624999988e-07
0.437125748502994,1.7494699058801872e-09,0.437125748502994,1.13751637145618e-08,0.437125748502994,-1.914028720100889e-08,0.437125748502994,0.0,0.7577320359281438,8.430693596875273e-07,0.7577320359281438,1.9953020965625114e-06,2.8595059880239524,6.392358875000002e-07,2.8595059880239524,4.057285625000004e-07
0.438622754491018,1.788329043808319e-09,0.438622754491018,1.1615903248365682e-08,0.438622754491018,-1.9545364761726692e-08,0.438622754491018,0.0,0.7606137724550898,8.805970468750233e-07,0.7606137724550898,2.0567850031250054e-06,2.8721257485029943,6.355039375000009e-07,2.8721257485029943,4.0375368750000067e-07
0.44011976047904194,1.8278893114082496e-09,0.44011976047904194,1.1860637690754485e-08,0.44011976047904194,-1.9957164347388214e-08,0.44011976047904194,0.0,0.763497005988024,9.438466281250156e-07,0.763497005988024,2.282510700000006e-06,2.8847604790419163,6.303183675000001e-07,2.8847604790419163,3.798350624999998e-07
0.44161676646706594,1.868160207849622e-09,0.44161676646706594,1.2109411967667101e-08,0.44161676646706594,-2.0375761505561696e-08,0.44161676646706594,0.0,0.7663817365269462,9.199289562500135e-07,0.7663817365269462,2.3151455343750046e-06,2.897410179640719,6.281368887499998e-07,2.897410179640719,3.868576874999993e-07
0.4431137724550898,1.909151111082792e-09,0.4431137724550898,1.236227116499414e-08,0.4431137724550898,-2.0801232026158713e-08,0.4431137724550898,0.0,0.7692679640718563,9.581504562500147e-07,0.7692679640718563,2.3750905937500074e-06,2.9100898203592815,6.105040624999998e-07,2.9100898203592815,3.7229443749999916e-07
0.4446107784431138,1.950871695428427e-09,0.4446107784431138,1.2619260327052382e-08,0.4446107784431138,-2.123365194743897e-08,0.4446107784431138,0.0,0.7721556886227546,8.792443428125097e-07,0.7721556886227546,2.25072196562501e-06,2.9227844311377247,6.130487875000001e-07,2.9227844311377247,3.6249706249999895e-07
0.44610778443113774,1.993331633953008e-09,0.44610778443113774,1.288042475477212e-08,0.44610778443113774,-2.1673097190456734e-08,0.44610778443113774,0.0,0.7750449101796407,8.517868531249972e-07,0.7750449101796407,2.188007100000016e-06,2.9355089820359286,6.176687749999995e-07,2.9355089820359286,3.6818081250000015e-07
0.44760479041916174,2.0365406593047006e-09,0.44760479041916174,1.3145809998542873e-08,0.44760479041916174,-2.211964463670836e-08,0.44760479041916174,0.0,0.777935628742515,7.692054718750141e-07,0.777935628742515,2.117142390625021e-06,2.9482335329341316,6.152000374999998e-07,2.9482335329341316,3.555030624999986e-07
0.44910179640718567,2.0805085581887765e-09,0.44910179640718567,1.3415461523739986e-08,0.44910179640718567,-2.2573370649452892e-08,0.44910179640718567,0.0,0.7808263473053892,7.882387250000137e-07,0.7808263473053892,2.109452968750009e-06,2.961002994011976,6.002287349999999e-07,2.961002994011976,3.499500625000001e-07
0.4505988023952096,2.125245136232588e-09,0.4505988023952096,1.3689424950196212e-08,0.4505988023952096,-2.3034351957079596e-08,0.4505988023952096,0.0,0.7837200598802395,6.288849615625163e-07,0.7837200598802395,2.150445918750011e-06,2.9737724550898204,5.95178493512499e-07,2.9737724550898204,3.1699393749999976e-07
0.45209580838323354,2.170760723296308e-09,0.45209580838323354,1.3967746007100115e-08,0.45209580838323354,-2.3502665708509696e-08,0.45209580838323354,0.0,0.786615269461078,5.99269250000019e-07,0.786615269461078,2.1418084303125194e-06,2.986571856287425,6.021308749999996e-07,2.986571856287425,3.2732993750000047e-07
0.45359281437125754,2.21706489922006e-09,0.45359281437125754,1.425047087372108e-08,0.45359281437125754,-2.397838945665315e-08,0.45359281437125754,0.0,0.7895119760479041,7.003508656250045e-07,0.7895119760479041,2.2060354125000153e-06,2.999401197604791,5.663063850000002e-07,2.999401197604791,3.057288125000008e-07
0.45508982035928147,2.2641680566454353e-09,0.45508982035928147,1.453764541755766e-08,0.45508982035928147,-2.4461600377763584e-08,0.45508982035928147,0.0,0.7924086826347305,7.512221271875068e-07,0.7924086826347305,2.400930968750006e-06,3.012230538922156,5.535715124999998e-07,3.012230538922156,3.061446875000001e-07
0.45658682634730546,2.3120802234099858e-09,0.45658682634730546,1.482931554703072e-08,0.45658682634730546,-2.4952375726681233e-08,0.45658682634730546,0.0,0.795308383233533,8.523331562500016e-07,0.795308383233533,2.4979958968750155e-06,3.0250898203592813,5.326113749999996e-07,3.0250898203592813,2.788660625000005e-07
0.45808383233532934,2.3608118508240237e-09,0.45808383233532934,1.512552757486854e-08,0.45808383233532934,-2.545079344381614e-08,0.45808383233532934,0.0,0.7982080838323353,8.480528906250133e-07,0.7982080838323353,2.596656186250012e-06,3.037979041916168,5.170869250000004e-07,3.037979041916168,2.509889375000004e-07
0.45958083832335334,2.4103730165812063e-09,0.45958083832335334,1.542632802181073e-08,0.45958083832335334,-2.5956931819622313e-08,0.45958083832335334,0.0,0.8011107784431138,8.818103246875099e-07,0.8011107784431138,2.6100245265625152e-06,3.050883233532934,5.280927649999991e-07,3.050883233532934,2.724329374999994e-07
0.46107784431137727,2.4607741594804664e-09,0.46107784431137727,1.5731763053688464e-08,0.46107784431137727,-2.647086852927009e-08,0.46107784431137727,0.0,0.8040134730538921,8.996563187500081e-07,0.8040134730538921,2.616412918750011e-06,3.063802395209581,5.211087999999993e-07,3.063802395209581,2.573610625e-07
0.46257485029940126,2.512025912168276e-09,0.46257485029940126,1.6041878916413942e-08,0.46257485029940126,-2.6992681434392903e-08,0.46257485029940126,0.0,0.8069191616766468,1.0304751406250076e-06,0.8069191616766468,2.6799400500000184e-06,3.0767514970059886,5.369559125e-07,3.0767514970059886,2.6329781250000036e-07
0.4640718562874252,2.564138776766753e-09,0.4640718562874252,1.635672232117235e-08,0.4640718562874252,-2.7522449051475963e-08,0.4640718562874252,0.0,0.8098248502994012,9.306450093750172e-07,0.8098248502994012,2.5456134093750167e-06,3.0897155688622755,5.406956750000007e-07,3.0897155688622755,2.532786874999998e-07
0.4655688622754492,2.61712319461463e-09,0.4655688622754492,1.6676339870445175e-08,0.4655688622754492,-2.8060249818019545e-08,0.4655688622754492,0.0,0.8127335329341318,7.577241906250072e-07,0.8127335329341318,2.317170746875006e-06,3.102694610778443,5.476796375000006e-07,3.102694610778443,2.627395624999995e-07
0.46706586826347307,2.670990011558459e-09,0.46706586826347307,1.700077798471699e-08,0.46706586826347307,-2.8606161750353808e-08,0.46706586826347307,0.0,0.8156422155688623,7.499458281250009e-07,0.8156422155688623,2.2613975031250128e-06,3.1157035928143713,5.465504374999994e-07,3.1157035928143713,2.5825731250000003e-07
0.46856287425149706,2.72574986791668e-09,0.46856287425149706,1.7330083759603636e-08,0.46856287425149706,-2.916026433541774e-08,0.46856287425149706,0.0,0.8185523952095809,7.336964187500144e-07,0.8185523952095809,2.2543594875000206e-06,3.1287275449101797,5.470761250000003e-07,3.1287275449101797,2.524683124999997e-07
0.470059880239521,2.7814137031659272e-09,0.470059880239521,1.766430338051378e-08,0.470059880239521,-2.9722635110792327e-08,0.470059880239521,0.0,0.8214655688622755,7.139863750000107e-07,0.8214655688622755,2.2310877687500123e-06,3.141781437125749,5.591132000000003e-07,3.141781437125749,2.5409093750000046e-07
0.471556886227545,2.8379922620416643e-09,0.471556886227545,1.800348385264521e-08,0.471556886227545,-3.029335320198576e-08,0.471556886227545,0.0,0.8243787425149701,7.605440781250261e-07,0.8243787425149701,2.1626844531250135e-06,3.1548502994011978,5.621741124999993e-07,3.1548502994011978,2.4361981250000054e-07
0.4730538922155689,2.8954967341054627e-09,0.4730538922155689,1.8347671973442004e-08,0.4730538922155689,-3.0872497340914327e-08,0.4730538922155689,0.0,0.8272934131736528,7.628632403125149e-07,0.8272934131736528,2.2783525171875167e-06,3.167934131736527,5.732994874999989e-07,3.167934131736527,2.4638518749999977e-07
0.47455089820359286,2.953937869066143e-09,0.47455089820359286,1.869691444097297e-08,0.47455089820359286,-3.146014608938465e-08,0.47455089820359286,0.0,0.8302110778443115,7.858369625000182e-07,0.8302110778443115,2.3483098000000136e-06,3.181047904191617,5.544674249999998e-07,3.181047904191617,2.4798231250000037e-07
0.4760479041916168,3.0133269126515135e-09,0.4760479041916168,1.905125820171764e-08,0.4760479041916168,-3.205637853791757e-08,0.4760479041916168,0.0,0.83312874251497,6.828245981250112e-07,0.83312874251497,2.312217237500015e-06,3.194176646706587,5.494200000000003e-07,3.194176646706587,2.418870625000002e-07
0.47754491017964074,3.0736750384355578e-09,0.47754491017964074,1.9410749857849982e-08,0.47754491017964074,-3.26612730578967e-08,0.47754491017964074,0.0,0.8360479041916169,7.025995968750236e-07,0.8360479041916169,2.3454276093750113e-06,3.207335329341318,5.572603874999994e-07,3.207335329341318,2.455669375000002e-07
0.4790419161676647,3.134993475365556e-09,0.4790419161676647,1.9775436403496e-08,0.4790419161676647,-3.3274908574808174e-08,0.4790419161676647,0.0,0.8389685628742515,6.887951468750105e-07,0.8389685628742515,2.3254307437500037e-06,3.2205089820359287,5.474626624999994e-07,3.2205089820359287,2.469139374999999e-07
0.48053892215568866,3.1972934181735908e-09,0.48053892215568866,2.0145364567485558e-08,0.48053892215568866,-3.3897363981739e-08,0.48053892215568866,0.0,0.8418922155688624,8.087080000000116e-07,0.8418922155688624,2.5230385062500237e-06,3.2336976047904193,5.276360874999997e-07,3.2336976047904193,2.160593125000003e-07
0.4820359281437126,3.260586305166747e-09,0.4820359281437126,2.0520581149914288e-08,0.4820359281437126,-3.452871771888996e-08,0.4820359281437126,0.0,0.8448158682634731,7.575752750000097e-07,0.8448158682634731,2.4185576281250153e-06,3.2469161676646707,5.405951499999999e-07,3.2469161676646707,2.1739106250000038e-07
0.48353293413173654,3.3248835364503916e-09,0.48353293413173654,2.0901132909561752e-08,0.48353293413173654,-3.5169048781053896e-08,0.48353293413173654,0.0,0.8477410179640719,5.94331778437514e-07,0.8477410179640719,2.266608090625007e-06,3.2601497005988023,5.361488125e-07,3.2601497005988023,2.1666643749999983e-07
0.4850299401197605,3.3901966241253325e-09,0.4850299401197605,2.128706662971625e-08,0.4850299401197605,-3.581843567280012e-08,0.4850299401197605,0.0,0.8506676646706587,5.53467896875004e-07,0.8506676646706587,2.2690397524999976e-06,3.2734131736526946,5.269490499999994e-07,3.2734131736526946,2.2468756249999945e-07
0.48652694610778446,3.4565372503754905e-09,0.48652694610778446,2.1678429058518897e-08,0.48652694610778446,-3.64769570679297e-08,0.48652694610778446,0.0,0.8535958083832336,4.468666093750054e-07,0.8535958083832336,2.1779027531250086e-06,3.2866916167664675,5.16825874999999e-07,3.2866916167664675,2.0698856249999984e-07
0.48802395209580846,3.5239169259024216e-09,0.48802395209580846,2.2075266812402405e-08,0.48802395209580846,-3.7144691547932515e-08,0.48802395209580846,0.0,0.8565254491017964,3.4278750312501995e-07,0.8565254491017964,2.250764993750008e-06,3.29998502994012,5.101727250000003e-07,3.29998502994012,1.992965624999997e-07
0.48952095808383234,3.5923472316946414e-09,0.48952095808383234,2.2477626448145523e-08,0.48952095808383234,-3.782171732029637e-08,0.48952095808383234,0.0,0.8594565868263474,3.760123781250069e-07,0.8594565868263474,2.247774443750015e-06,3.313308383233533,5.094839500000004e-07,3.313308383233533,2.1841593750000058e-07
0.4910179640718563,3.661840054184864e-09,0.4910179640718563,2.2885554576525555e-08,0.4910179640718563,-3.850811291759861e-08,0.4910179640718563,0.0,0.8623892215568864,3.6323927500000384e-07,0.8623892215568864,2.2546262250000044e-06,3.3266616766467068,5.031629375e-07,3.3266616766467068,2.0575931249999974e-07
0.49251497005988026,3.732407244926596e-09,0.49251497005988026,2.3299097764899557e-08,0.49251497005988026,-3.920395641770772e-08,0.49251497005988026,0.0,0.8653233532934133,2.409184562500032e-07,0.8653233532934133,1.954097037500016e-06,3.3400299401197606,5.108272125e-07,3.3400299401197606,1.9259256250000014e-07
0.49401197604790426,3.804060556319182e-09,0.49401197604790426,2.3718302235099253e-08,0.49401197604790426,-3.99093260400457e-08,0.49401197604790426,0.0,0.8682589820359282,2.347506500000002e-07,0.8682589820359282,1.773851265625005e-06,3.3534131736526946,5.124713874999996e-07,3.3534131736526946,1.930559374999985e-07
0.4955089820359282,3.87681202935e-09,0.4955089820359282,2.4143214372141254e-08,0.4955089820359282,-4.062429948905082e-08,0.4955089820359282,0.0,0.8711961077844311,2.713567562500042e-07,0.8711961077844311,1.7628736062500076e-06,3.3668113772455093,4.988488624999999e-07,3.3668113772455093,2.0047906249999983e-07
0.4970059880239522,3.950673598619988e-09,0.4970059880239522,2.4573880489037765e-08,0.4970059880239522,-4.1348954852437316e-08,0.4970059880239522,0.0,0.8741347305389222,2.766328031250082e-07,0.8741347305389222,1.7385854125000135e-06,3.3802544910179644,4.782250499999995e-07,3.3802544910179644,1.897688125000004e-07
0.49850299401197606,4.0256572825975814e-09,0.49850299401197606,2.501034664172632e-08,0.49850299401197606,-4.208336953483432e-08,0.49850299401197606,0.0,0.8770748502994012,3.5857470312498614e-07,0.8770748502994012,1.7406679218750097e-06,3.393697604790419,4.7112792499999873e-07,3.393697604790419,1.6513468750000022e-07
0.5000000000000001,4.101775387058384e-09,0.5000000000000001,2.5452658928649085e-08,0.5000000000000001,-4.2827621188109434e-08,0.5000000000000001,0.0,0.8800164670658683,4.021753590625104e-07,0.8800164670658683,1.8231508437500047e-06,3.4071706586826345,4.587266500000007e-07,3.4071706586826345,1.6141931249999933e-07
0.5014970059880239,4.1790398507040416e-09,0.5014970059880239,2.590086316426924e-08,0.5014970059880239,-4.3581786830664006e-08,0.5014970059880239,0.0,0.8829595808383235,4.195358250000032e-07,0.8829595808383235,1.7859291093750083e-06,3.420673652694611,4.534099499999992e-07,3.420673652694611,1.580456875e-07
0.502994011976048,4.257463060749425e-09,0.502994011976048,2.635500524000286e-08,0.502994011976048,-4.434594375897896e-08,0.502994011976048,0.0,0.8859041916167665,3.881427187500162e-07,0.8859041916167665,1.698549959375015e-06,3.434176646706587,4.532227875000001e-07,3.434176646706587,1.5025518749999914e-07
0.5044910179640719,4.33705723481546e-09,0.5044910179640719,2.6815130671127353e-08,0.5044910179640719,-4.5120168459898435e-08,0.5044910179640719,0.0,0.8888488023952096,3.4848480000001445e-07,0.8888488023952096,1.7873507946875231e-06,3.4477245508982035,4.4998315e-07,3.4477245508982035,1.5569643749999989e-07
0.5059880239520959,4.417834840279852e-09,0.5059880239520959,2.7281285080913358e-08,0.5059880239520959,-4.590453776284921e-08,0.5059880239520959,0.0,0.8917964071856288,2.9632650000001526e-07,0.8917964071856288,1.8393066000000141e-06,3.461287425149701,4.461193874999997e-07,3.461287425149701,1.5777681250000032e-07
0.5074850299401198,4.499808158711349e-09,0.5074850299401198,2.775351386914369e-08,0.5074850299401198,-4.6699128061301066e-08,0.5074850299401198,0.0,0.8947455089820359,3.885756968750188e-07,0.8947455089820359,2.1073910031250043e-06,3.4748652694610778,4.4130455000000053e-07,3.4748652694610778,1.423608125e-07
0.5089820359281438,4.582989750165563e-09,0.5089820359281438,2.823186211337008e-08,0.5089820359281438,-4.7504015154713064e-08,0.5089820359281438,0.0,0.8976961077844312,3.803181656250037e-07,0.8976961077844312,2.117383065625012e-06,3.488473053892216,4.3760026250000074e-07,3.488473053892216,1.3755806250000003e-07
0.5104790419161677,4.667392026110741e-09,0.5104790419161677,2.871637501191449e-08,0.5104790419161677,-4.831927519111718e-08,0.5104790419161677,0.0,0.9006482035928144,3.8648260375000545e-07,0.9006482035928144,2.1399447156250232e-06,3.5020958083832334,4.372408999999995e-07,3.5020958083832334,1.3225256250000023e-07
0.5119760479041917,4.753027636308147e-09,0.5119760479041917,2.920709719473499e-08,0.5119760479041917,-4.914498319090669e-08,0.5119760479041917,0.0,0.9036002994011977,4.0437488125001674e-07,0.9036002994011977,2.169878675000023e-06,3.515733532934132,4.2959794999999964e-07,3.515733532934132,1.3273081249999972e-07
0.5134730538922156,4.839909168191947e-09,0.5134730538922156,2.9704073513704994e-08,0.5134730538922156,-4.9981214598669935e-08,0.5134730538922156,0.0,0.9065553892215569,3.9117471562500913e-07,0.9065553892215569,2.1030040062500098e-06,3.5294011976047903,4.259890749999997e-07,3.5294011976047903,1.3145306249999901e-07
0.5149700598802396,4.92804940111033e-09,0.5149700598802396,3.020734846789272e-08,0.5149700598802396,-5.082804437885064e-08,0.5149700598802396,0.0,0.9095119760479042,4.568025269375135e-07,0.9095119760479042,2.062071393749997e-06,3.5430988023952095,4.0742714999999886e-07,3.5430988023952095,1.2828431250000096e-07
0.5164670658682635,5.0174608925088795e-09,0.5164670658682635,3.071696623551005e-08,0.5164670658682635,-5.1685546807765246e-08,0.5164670658682635,0.0,0.9124700598802395,3.9953611250001273e-07,0.9124700598802395,1.916487787500008e-06,3.556811377245509,4.0690539999999955e-07,3.556811377245509,1.2611918749999993e-07
0.5179640718562875,5.108156530304772e-09,0.5179640718562875,3.123297093960648e-08,0.5179640718562875,-5.255379612731734e-08,0.5179640718562875,0.0,0.9154296407185629,4.989603156250239e-07,0.9154296407185629,1.967751503125012e-06,3.5705389221556887,4.075132124999997e-07,3.5705389221556887,1.4858218749999975e-07
0.5194610778443114,5.200149197795934e-09,0.5194610778443114,3.1755406383479416e-08,0.5194610778443114,-5.343286608496009e-08,0.5194610778443114,0.0,0.9183892215568862,4.289317968750087e-07,0.9183892215568862,1.8821004125000073e-06,3.584296407185629,4.175364374999999e-07,3.584296407185629,1.4529543749999887e-07
0.5209580838323353,5.293451598435758e-09,0.5209580838323353,3.22843162729259e-08,0.5209580838323353,-5.432283015118635e-08,0.5209580838323353,0.0,0.9213517964071857,4.7460479687501183e-07,0.9213517964071857,2.0204152031250106e-06,3.5980838323353295,4.1968438750000036e-07,3.5980838323353295,1.4312468749999956e-07
0.5224550898203594,5.388076865720086e-09,0.5224550898203594,3.281974395368721e-08,0.5224550898203594,-5.522376130427257e-08,0.5224550898203594,0.0,0.9243158682634731,2.920087468750063e-07,0.9243158682634731,1.9880510375000084e-06,3.6118862275449106,4.256091000000002e-07,3.6118862275449106,1.4988856250000042e-07
0.5239520958083833,5.484037814196099e-09,0.5239520958083833,3.336173249536411e-08,0.5239520958083833,-5.613573205149447e-08,0.5239520958083833,0.0,0.9272799401197606,3.4795903750002414e-07,0.9272799401197606,2.013995325000014e-06,3.6257035928143715,4.208425874999996e-07,3.6257035928143715,1.4306918750000025e-07
0.5254491017964072,5.5813475634925165e-09,0.5254491017964072,3.3910324775667776e-08,0.5254491017964072,-5.705881446556624e-08,0.5254491017964072,0.0,0.930247005988024,3.441683187500126e-07,0.930247005988024,1.9837974843750198e-06,3.639550898203593,4.095705624999989e-07,3.639550898203593,1.3684818749999942e-07
0.5269461077844312,5.6800191491749425e-09,0.5269461077844312,3.4465563491525234e-08,0.5269461077844312,-5.799308047572777e-08,0.5269461077844312,0.0,0.9332155688622755,2.3950954375001505e-07,0.9332155688622755,1.7980548812500085e-06,3.653413173652695,3.9195396250000004e-07,3.653413173652695,1.4352456249999967e-07
0.5284431137724551,5.7800657339226874e-09,0.5284431137724551,3.502749098481467e-08,0.5284431137724551,-5.893860122160187e-08,0.5284431137724551,0.0,0.9361841317365269,1.5136376531250995e-07,0.9361841317365269,1.8400466131250159e-06,3.667305389221557,3.914441874999998e-07,3.667305389221557,1.4579068749999988e-07
0.5299401197604791,5.881500454166009e-09,0.5299401197604791,3.5596149185929067e-08,0.5299401197604791,-5.989544737104862e-08,0.5299401197604791,0.0,0.9391556886227544,1.6072848750000408e-07,0.9391556886227544,1.7804892468750141e-06,3.6812275449101794,3.8271961250000074e-07,3.6812275449101794,1.3463763750000016e-07
0.5314371257485031,5.98433639611111e-09,0.5314371257485031,3.617157986040294e-08,0.5314371257485031,-6.086368912587422e-08,0.5314371257485031,0.0,0.9421287425149701,1.8159160312502145e-07,0.9421287425149701,1.6552870343750182e-06,3.6951497005988023,3.806479499999999e-07,3.6951497005988023,1.608883625000001e-07
0.5329341317365269,6.08858702089168e-09,0.5329341317365269,3.6753824668646706e-08,0.5329341317365269,-6.184339658231627e-08,0.5329341317365269,0.0,0.9451017964071856,1.9242945312500265e-07,0.9451017964071856,1.6397746031250122e-06,3.709116766467066,3.8858993749999995e-07,3.709116766467066,1.6530883749999985e-07
0.534431137724551,6.194265372786698e-09,0.534431137724551,3.7342924540330716e-08,0.534431137724551,-6.283463864548264e-08,0.534431137724551,0.0,0.9480778443113773,2.128371093749863e-07,0.9480778443113773,1.7437839343750193e-06,3.7230988023952096,3.8178891249999963e-07,3.7230988023952096,1.5666147500000024e-07
0.5359281437125749,6.301384939779718e-09,0.5359281437125749,3.7938920331770266e-08,0.5359281437125749,-6.383748410062549e-08,0.5359281437125749,0.0,0.9510553892215569,2.3226707812502597e-07,0.9510553892215569,1.712827859375014e-06,3.7370958083832337,3.923127875000001e-07,3.7370958083832337,1.7758128749999994e-07
0.5374251497005988,6.409959096870529e-09,0.5374251497005988,3.854185244877822e-08,0.5374251497005988,-6.485200080722056e-08,0.5374251497005988,0.0,0.9540329341317365,3.273503812500068e-07,0.9540329341317365,1.8021350125000074e-06,3.751122754491018,3.842443749999998e-07,3.751122754491018,1.5905391249999972e-07
0.5389221556886228,6.520001224333085e-09,0.5389221556886228,3.915176117612392e-08,0.5389221556886228,-6.587825664122029e-08,0.5389221556886228,0.0,0.9570134730538923,3.070605156250112e-07,0.9570134730538923,1.7489532781250092e-06,3.7651646706586828,3.7714474999999966e-07,3.7651646706586828,1.4927507499999947e-07
0.5404191616766468,6.631524707864735e-09,0.5404191616766468,3.976868627499374e-08,0.5404191616766468,-6.691631850003931e-08,0.5404191616766468,0.0,0.959995508982036,3.166189281250023e-07,0.959995508982036,1.6854718703125077e-06,3.779236526946108,3.705348124999999e-07,3.779236526946108,1.2991743749999959e-07
0.5419161676646707,6.744543104909528e-09,0.5419161676646707,4.039266701890729e-08,0.5419161676646707,-6.796625246389463e-08,0.5419161676646707,0.0,0.9629775449101797,2.4454813343751703e-07,0.9629775449101797,1.506404437500004e-06,3.7933233532934136,3.590974125000002e-07,3.7933233532934136,1.2221168750000102e-07
0.5434131736526947,6.8590698100643565e-09,0.5434131736526947,4.102374257150634e-08,0.5434131736526947,-6.902812440431354e-08,0.5434131736526947,0.0,0.9659625748502995,2.021403609375037e-07,0.9659625748502995,1.5034052281250193e-06,3.8074401197604795,3.521731499999996e-07,3.8074401197604795,1.224893124999996e-07
0.5449101796407186,6.975118561253527e-09,0.5449101796407186,4.166195163963228e-08,0.5449101796407186,-7.01019994701684e-08,0.5449101796407186,0.0,0.9689491017964071,1.869103275000143e-07,0.9689491017964071,1.472803387187519e-06,3.821571856287425,3.4359479999999975e-07,3.821571856287425,1.0850656249999993e-07
0.5464071856287426,7.0927027395603774e-09,0.5464071856287426,4.230733238216406e-08,0.5464071856287426,-7.118794188889772e-08,0.5464071856287426,0.0,0.971935628742515,1.5467633125002315e-07,0.971935628742515,1.4679371875000004e-06,3.8357335329341318,3.4407400000000036e-07,3.8357335329341318,1.1844206249999922e-07
0.5479041916167665,7.211836128219726e-09,0.5479041916167665,4.2959922715251195e-08,0.5479041916167665,-7.228601543963229e-08,0.5479041916167665,0.0,0.9749251497005988,3.2523253125016634e-08,0.9749251497005988,1.3792225468750067e-06,3.8499251497005993,3.411058250000003e-07,3.8499251497005993,1.2054368749999987e-07
0.5494011976047904,7.332532245334816e-09,0.5494011976047904,4.361976017180554e-08,0.5494011976047904,-7.339628326599346e-08,0.5494011976047904,0.0,0.9779146706586826,2.6978356250015922e-08,0.9779146706586826,1.2625734812500122e-06,3.8641317365269465,3.437613500000002e-07,3.8641317365269465,1.176855624999994e-07
0.5508982035928144,7.454804765732558e-09,0.5508982035928144,4.428688160812021e-08,0.5508982035928144,-7.451880739775155e-08,0.5508982035928144,0.0,0.9809071856287426,1.1197909374999878e-07,0.9809071856287426,1.3257108875000146e-06,3.8783532934131735,3.495302624999998e-07,3.8783532934131735,1.2460356249999936e-07
0.5523952095808383,7.578667471614523e-09,0.5523952095808383,4.496132378452431e-08,0.5523952095808383,-7.565364973724657e-08,0.5523952095808383,0.0,0.9839011976047906,2.109420696875163e-07,0.9839011976047906,1.3999671843750066e-06,3.892604790419162,3.674347999999997e-07,3.892604790419162,1.3737656250000064e-07
0.5538922155688624,7.704134131873997e-09,0.5538922155688624,4.5643122785110246e-08,0.5538922155688624,-7.680087092453018e-08,0.5538922155688624,0.0,0.9868952095808383,2.9303343562500003e-07,0.9868952095808383,1.4809195156250115e-06,3.90687125748503,3.621601125e-07,3.90687125748503,1.3458531250000061e-07
0.5553892215568862,7.831218354245291e-09,0.5553892215568862,4.6332314338267526e-08,0.5553892215568862,-7.796053107799658e-08,0.5553892215568862,0.0,0.9898922155688623,2.3457755625000913e-07,0.9898922155688623,1.5242230812500119e-06,3.921167664670659,3.5980986249999923e-07,3.921167664670659,1.333371874999997e-07
0.5568862275449102,7.95993400654805e-09,0.5568862275449102,4.7028933712230094e-08,0.5568862275449102,-7.913268956026732e-08,0.5568862275449102,0.0,0.9928907185628743,3.1499485000001536e-07,0.9928907185628743,1.6542922906250055e-06,3.9354940119760484,3.6666081250000054e-07,3.9354940119760484,1.3441256250000013e-07
0.5583832335329342,8.090294962119283e-09,0.5583832335329342,4.77330155986555e-08,0.5583832335329342,-8.031740482840172e-08,0.5583832335329342,0.0,0.9958892215568863,3.7279465625001887e-07,0.9958892215568863,1.801283196875e-06,3.949835329341317,3.654033750000004e-07,3.949835329341317,1.283000999999992e-07
0.5598802395209581,8.22231490093578e-09,0.5598802395209581,4.844459440215506e-08,0.5598802395209581,-8.151473460116993e-08,0.5598802395209581,0.0,0.9988907185628743,4.162560843750129e-07,0.9988907185628743,1.8507517343750109e-06,3.9642065868263474,3.565839750000001e-07,3.9642065868263474,1.1752981250000045e-07
0.561377245508982,8.356007814219603e-09,0.561377245508982,4.916370381738091e-08,0.561377245508982,-8.272473575196777e-08,0.561377245508982,0.0,1.0018922155688623,5.710432968750185e-07,1.0018922155688623,2.0522760281250294e-06,3.978592814371258,3.4879161249999975e-07,3.978592814371258,1.1750806249999927e-07
0.5628742514970061,8.491387481986806e-09,0.5628742514970061,4.989037714695231e-08,0.5628742514970061,-8.394746418881134e-08,0.5628742514970061,0.0,1.0048967065868264,5.458170031250033e-07,1.0048967065868264,1.892189431250005e-06,3.9930089820359287,3.4859618750000034e-07,3.9930089820359287,1.1241756249999925e-07
0.5643712574850299,8.628467878375695e-09,0.5643712574850299,5.06246471904188e-08,0.5643712574850299,-8.51829751504511e-08,0.5643712574850299,0.0,1.0079026946107785,5.615730843750179e-07,1.0079026946107785,1.818465984375017e-06,4.00744011976048,3.4986127500000006e-07,4.00744011976048,9.908793749999995e-08
0.565868263473054,8.767262850606762e-09,0.565868263473054,5.136654617223693e-08,0.565868263473054,-8.643132287196674e-08,0.565868263473054,0.0,1.0109086826347304,6.436171687500152e-07,1.0109086826347304,2.0250729750000155e-06,,,,
0.5673652694610779,8.907786342296427e-09,0.5673652694610779,5.2116105769505575e-08,0.5673652694610779,-8.769256060915787e-08,0.5673652694610779,0.0,1.0139176646706587,5.888685781250074e-07,1.0139176646706587,2.0441371125000184e-06,,,,
0.5688622754491018,9.05005222949538e-09,0.5688622754491018,5.2873357245262815e-08,0.5688622754491018,-8.89667410016252e-08,0.5688622754491018,0.0,1.0169281437125748,6.778067375000153e-07,1.0169281437125748,2.1271814531250137e-06,,,,
0.5703592814371258,9.194074687898209e-09,0.5703592814371258,5.363833111389363e-08,0.5703592814371258,-9.025391542325779e-08,0.5703592814371258,0.0,1.019938622754491,8.313066187500071e-07,1.019938622754491,2.237998946875005e-06,,,,
0.5718562874251498,9.339867381613309e-09,0.5718562874251498,5.441105743301709e-08,0.5718562874251498,-9.155413443686018e-08,0.5718562874251498,0.0,1.0229520958083833,7.949466406250184e-07,1.0229520958083833,2.2843010781250104e-06,,,,
0.5733532934131736,9.487444520216366e-09,0.5733532934131736,5.5191565672884316e-08,0.5733532934131736,-9.286744757326897e-08,0.5733532934131736,0.0,1.0259670658682636,7.398223593750082e-07,1.0259670658682636,2.254744237500013e-06,,,,
0.5748502994011977,9.636820080497162e-09,0.5748502994011977,5.5979884698653876e-08,0.5748502994011977,-9.419390343566053e-08,0.5748502994011977,0.0,1.0289820359281436,6.845668093750098e-07,1.0289820359281436,2.1854141937500193e-06,,,,
0.5763473053892216,9.78800787822644e-09,0.5763473053892216,5.6776042795566906e-08,0.5763473053892216,-9.553354961490173e-08,0.5763473053892216,0.0,1.032,6.345998406250037e-07,1.032,2.1331128093750054e-06,,,,
0.5778443113772456,9.941022158116446e-09,0.5778443113772456,5.7580067732689516e-08,0.5778443113772456,-9.688643280878143e-08,0.5778443113772456,0.0,1.0350194610778443,5.846281850000029e-07,1.0350194610778443,2.224966228125009e-06,,,,
0.5793413173652695,1.0095876809003512e-08,0.5793413173652695,5.8391986374959383e-08,0.5793413173652695,-9.825259831671082e-08,0.5793413173652695,0.0,1.0380389221556887,5.165690562500075e-07,1.0380389221556887,2.169224591875016e-06,,,,
0.5808383233532934,1.0252585834894432e-08,0.5808383233532934,5.9211825256217946e-08,0.5808383233532934,-9.963209066307818e-08,0.5808383233532934,0.0,1.041061377245509,4.5931792187501393e-07,1.041061377245509,2.1314478812500102e-06,,,,
0.5823353293413174,1.0411163393843259e-08,0.5823353293413174,6.003961007275771e-08,0.5823353293413174,-1.0102495317174012e-07,0.5823353293413174,0.0,1.0440853293413175,4.406028187500099e-07,1.0440853293413175,2.0445007562500063e-06,,,,
0.5838323353293414,1.0571623322843416e-08,0.5838323353293414,6.08753660249956e-08,0.5838323353293414,-1.0243122825063245e-07,0.5838323353293414,0.0,1.0471107784431137,4.572590265625121e-07,1.0471107784431137,2.0861788284375115e-06,,,,
0.5853293413173654,1.073397975980397e-08,0.5853293413173654,6.171911749350094e-08,0.5853293413173654,-1.0385095687227618e-07,0.5853293413173654,0.0,1.0501362275449102,3.5666209031251855e-07,1.0501362275449102,2.029949300000008e-06,,,,
0.5868263473053893,1.0898246749150766e-08,0.5868263473053893,6.257088832511667e-08,0.5868263473053893,-1.0528417916191034e-07,0.5868263473053893,0.0,1.0531646706586828,4.1572300000000307e-07,1.0531646706586828,2.0857427500000047e-06,,,,
0.5883233532934132,1.1064438248198552e-08,0.5883233532934132,6.343070159441348e-08,0.5883233532934132,-1.0673093398348101e-07,0.5883233532934132,0.0,1.0561946107784432,4.347614971875213e-07,1.0561946107784432,2.202958796875013e-06,,,,
0.5898203592814372,1.1232568287731266e-08,0.5898203592814372,6.429857978331812e-08,0.5898203592814372,-1.081912591837877e-07,0.5898203592814372,0.0,1.0592260479041917,4.3345400781250946e-07,1.0592260479041917,2.1922770156250183e-06,,,,
0.5913173652694611,1.1402650925797767e-08,0.5913173652694611,6.5174544510361e-08,0.5913173652694611,-1.0966519100446151e-07,0.5913173652694611,0.0,1.062258982035928,4.3406364437501753e-07,1.062258982035928,2.164576765625011e-06,,,,
0.592814371257485,1.1574700166174886e-08,0.592814371257485,6.605861679508408e-08,0.592814371257485,-1.1115276500775346e-07,0.592814371257485,0.0,1.0652919161676648,3.561838656250107e-07,1.0652919161676648,2.1241057343750132e-06,,,,
0.5943113772455091,1.174873001923133e-08,0.5943113772455091,6.695081691454472e-08,0.5943113772455091,-1.1265401517950678e-07,0.5943113772455091,0.0,1.0683278443113773,3.0194282812500296e-07,1.0683278443113773,2.0729511718750175e-06,,,,
0.5958083832335329,1.1924754446163554e-08,0.5958083832335329,6.785116436715083e-08,0.5958083832335329,-1.1416897440895207e-07,0.5958083832335329,0.0,1.0713652694610778,3.0227652500000754e-07,1.0713652694610778,2.2113290250000077e-06,,,,
0.597305389221557,1.2102787379190713e-08,0.597305389221557,6.87596779576898e-08,0.597305389221557,-1.1569767421013382e-07,0.597305389221557,0.0,1.0744041916167664,2.959366437499952e-07,1.0744041916167664,2.232355746875019e-06,,,,
0.5988023952095809,1.2282842869888312e-08,0.5988023952095809,6.96763756598843e-08,0.5988023952095809,-1.1724014497993041e-07,0.5988023952095809,0.0,1.0774446107784432,2.3009004687501407e-07,1.0774446107784432,2.1777926593750097e-06,,,,
0.6002994011976048,1.2464934812807542e-08,0.6002994011976048,7.060127478048668e-08,0.6002994011976048,-1.1879641579111802e-07,0.6002994011976048,0.0,1.080486526946108,1.909635250000238e-07,1.080486526946108,2.110749728125006e-06,,,,
0.6017964071856287,1.264907715394443e-08,0.6017964071856287,7.153439184282628e-08,0.6017964071856287,-1.2036651435907491e-07,0.6017964071856287,0.0,1.0835299401197607,2.149754156250052e-07,1.0835299401197607,2.0320059531250103e-06,,,,
0.6032934131736527,1.283528386387974e-08,0.6032934131736527,7.24757424212933e-08,0.6032934131736527,-1.2195046698566985e-07,0.6032934131736527,0.0,1.0865748502994013,1.5966658437500462e-07,1.0865748502994013,1.9600194875000077e-06,,,,
0.6047904191616766,1.3023568810546734e-08,0.6047904191616766,7.342534144685871e-08,0.6047904191616766,-1.2354829877113327e-07,0.6047904191616766,0.0,1.08962125748503,2.023581593750174e-07,1.08962125748503,2.0140770062500193e-06,,,,
0.6062874251497006,1.3213945841055908e-08,0.6062874251497006,7.438320301091428e-08,0.6062874251497006,-1.2516003341149184e-07,0.6062874251497006,0.0,1.0926691616766468,2.3070624375001978e-07,1.0926691616766468,2.0724578906250082e-06,,,,
0.6077844311377245,1.3406428855620614e-08,0.6077844311377245,7.534934032493736e-08,0.6077844311377245,-1.267856931607386e-07,0.6077844311377245,0.0,1.0957185628742516,1.9314270593751736e-07,1.0957185628742516,2.0391825156249978e-06,,,,
0.6092814371257486,1.3601031723102593e-08,0.6092814371257486,7.632376589646944e-08,0.6092814371257486,-1.2842529904861115e-07,0.6092814371257486,0.0,1.0987694610778445,1.9623329968751092e-07,1.0987694610778445,1.9609632593750062e-06,,,,
0.6107784431137725,1.379776817035781e-08,0.6107784431137725,7.730649122344614e-08,0.6107784431137725,-1.3007887040654666e-07,0.6107784431137725,0.0,1.1018218562874251,1.9385506562500434e-07,1.1018218562874251,1.9626292312499996e-06,,,,
0.6122754491017964,1.3996652036084554e-08,0.6122754491017964,7.829752702326996e-08,0.6122754491017964,-1.317464252572159e-07,0.6122754491017964,0.0,1.104875748502994,-2.344969062498591e-08,1.104875748502994,1.7846723000000118e-06,,,,
0.6137724550898204,1.4197697027049046e-08,0.6137724550898204,7.929688324622071e-08,0.6137724550898204,-1.334279804453637e-07,0.6137724550898204,0.0,1.1079311377245509,-1.1395033749998729e-07,1.1079311377245509,1.7005647625000029e-06,,,,
0.6152694610778443,1.4400916900833835e-08,0.6152694610778443,8.030456877173759e-08,0.6152694610778443,-1.3512355079005002e-07,0.6152694610778443,0.0,1.110988023952096,-1.2273581656250274e-07,1.110988023952096,1.754830487500022e-06,,,,
0.6167664670658684,1.4606325391196508e-08,0.6167664670658684,8.132059178833629e-08,0.6167664670658684,-1.368331501677912e-07,0.6167664670658684,0.0,1.1140464071856289,-1.5770611874998897e-07,1.1140464071856289,1.8424312999999991e-06,,,,
0.6182634730538922,1.4813936068874354e-08,0.6182634730538922,8.234495949022071e-08,0.6182634730538922,-1.3855679053037383e-07,0.6182634730538922,0.0,1.1171062874251498,-1.7684858124998958e-07,1.1171062874251498,1.7692603562500102e-06,,,,
0.6197604790419161,1.5023762613496838e-08,0.6197604790419161,8.33776781279385e-08,0.6197604790419161,-1.4029448258139444e-07,0.6197604790419161,0.0,1.1201676646706586,-1.7657570624999235e-07,1.1201676646706586,1.7610042781249977e-06,,,,
0.62125748502994,1.5235818599416573e-08,0.62125748502994,8.441875314972914e-08,0.62125748502994,-1.4204623536907772e-07,0.62125748502994,0.0,1.1232305389221557,-2.0024324999998664e-07,1.1232305389221557,1.7344155656250302e-06,,,,
0.6227544910179641,1.5450117544904908e-08,0.6227544910179641,8.54681890463442e-08,0.6227544910179641,-1.4381205652879177e-07,0.6227544910179641,0.0,1.1262964071856287,-1.3093413437498936e-07,1.1262964071856287,1.8744997156250022e-06,,,,
0.624251497005988,1.566667297503538e-08,0.624251497005988,8.652598926323705e-08,0.624251497005988,-1.4559195180128293e-07,0.624251497005988,0.0,1.1293622754491017,-1.0849880312500417e-07,1.1293622754491017,2.0127177656250038e-06,,,,
0.625748502994012,1.5885498385800674e-08,0.625748502994012,8.759215643175287e-08,0.625748502994012,-1.4738592560964562e-07,0.625748502994012,0.0,1.132429640718563,-1.0990439062499812e-07,1.132429640718563,1.8882296406250103e-06,,,,
0.6272455089820359,1.6106607109603533e-08,0.6272455089820359,8.866669218131965e-08,0.6272455089820359,-1.4919398072455197e-07,0.6272455089820359,0.0,1.1354985029940121,-1.2363625624998927e-07,1.1354985029940121,1.8892963687500047e-06,,,,
0.6287425149700598,1.6330012658328974e-08,0.6287425149700598,8.974959716264754e-08,0.6287425149700598,-1.510161182030349e-07,0.6287425149700598,0.0,1.1385703592814371,-9.54365749999841e-08,1.1385703592814371,1.8247401343749982e-06,,,,
0.6302395209580839,1.655572826560674e-08,0.6302395209580839,9.08408710240861e-08,0.6302395209580839,-1.5285233752330657e-07,0.6302395209580839,0.0,1.1416422155688624,-1.4022436562499186e-07,1.1416422155688624,1.828831306250012e-06,,,,
0.6317365269461078,1.6783767191152465e-08,0.6317365269461078,9.194051257189955e-08,0.6317365269461078,-1.5470263658649489e-07,0.6317365269461078,0.0,1.1447155688622754,-1.7633067499999058e-07,1.1447155688622754,1.776107631250007e-06,,,,
0.6332335329341316,1.7014142714822223e-08,0.6332335329341316,9.304851939289788e-08,0.6332335329341316,-1.565670114273566e-07,0.6332335329341316,0.0,1.1477919161676646,-2.2881521562499773e-07,1.1477919161676646,1.6803744281250246e-06,,,,
0.6347305389221556,1.7246868010658308e-08,0.6347305389221556,9.416488826059806e-08,0.6347305389221556,-1.584454565347931e-07,0.6347305389221556,0.0,1.150868263473054,-2.3417397812498867e-07,1.150868263473054,1.6710337656250054e-06,,,,
0.6362275449101796,1.7481956113885194e-08,0.6362275449101796,9.528961475618797e-08,0.6362275449101796,-1.6033796453273927e-07,0.6362275449101796,0.0,1.1539476047904194,-2.0783153437500031e-07,1.1539476047904194,1.706497404062517e-06,,,,
0.6377245508982036,1.7719420171247582e-08,0.6377245508982036,9.642269364447935e-08,0.6377245508982036,-1.6224452657174876e-07,0.6377245508982036,0.0,1.1570269461077844,-2.7429954999998933e-07,1.1570269461077844,1.5613771388750128e-06,,,,
0.6392215568862275,1.7959273212492922e-08,0.6392215568862275,9.756411847120979e-08,0.6392215568862275,-1.6416513181789707e-07,0.6392215568862275,0.0,1.1601092814371259,-3.416742656249881e-07,1.1601092814371259,1.5376490562500123e-06,,,,
0.6407185628742514,1.820152805173837e-08,0.6407185628742514,9.87138818255519e-08,0.6407185628742514,-1.660997677765455e-07,0.6407185628742514,0.0,1.163191616766467,-3.1789885312498133e-07,1.163191616766467,1.6508382125000091e-06,,,,
0.6422155688622755,1.8446197704806912e-08,0.6422155688622755,9.987197522530233e-08,0.6422155688622755,-1.680484202132628e-07,0.6422155688622755,0.0,1.1662769461077844,-3.971190012499753e-07,1.1662769461077844,1.608404521875004e-06,,,,
0.6437125748502994,1.869329491698305e-08,0.6437125748502994,1.010383891278026e-07,0.6437125748502994,-1.7001107304926447e-07,0.6437125748502994,0.0,1.169362275449102,-4.040432343749982e-07,1.169362275449102,1.5956265281250205e-06,,,,
0.6452095808383234,1.8942832408253058e-08,0.6452095808383234,1.0221311282415289e-07,0.6452095808383234,-1.719877082188047e-07,0.6452095808383234,0.0,1.1724505988023952,-3.936088437499976e-07,1.1724505988023952,1.609280058437508e-06,,,,
0.6467065868263473,1.9194822953110262e-08,0.6467065868263473,1.0339613471387007e-07,0.6467065868263473,-1.739783062906135e-07,0.6467065868263473,0.0,1.1755404191616767,-4.986433624999808e-07,1.1755404191616767,1.5668626812500084e-06,,,,
0.6482035928143713,1.9449279121306243e-08,0.6482035928143713,1.0458744193535315e-07,0.6482035928143713,-1.7598284553879627e-07,0.6482035928143713,0.0,1.178630239520958,-5.298694375000067e-07,1.178630239520958,1.6322272625000148e-06,,,,
0.6497005988023952,1.9706213461711505e-08,0.6497005988023952,1.0578702059475523e-07,0.6497005988023952,-1.7800130265536534e-07,0.6497005988023952,0.0,1.1817230538922157,-5.097461249999813e-07,1.1817230538922157,1.612861837500016e-06,,,,
0.6511976047904191,1.9965638384692816e-08,0.6511976047904191,1.069948556484545e-07,0.6511976047904191,-1.8003365229288254e-07,0.6511976047904191,0.0,1.1848173652694611,-5.771839374999915e-07,1.1848173652694611,1.4872063340625147e-06,,,,
0.652694610778443,2.022756637831441e-08,0.652694610778443,1.0821093096025056e-07,0.652694610778443,-1.820798672993261e-07,0.652694610778443,0.0,1.1879131736526947,-6.35152843749982e-07,1.1879131736526947,1.4808395856250182e-06,,,,
0.6541916167664671,2.0492009706638833e-08,0.6541916167664671,1.0943522927592559e-07,0.6541916167664671,-1.8413991865295348e-07,0.6541916167664671,0.0,1.1910089820359282,-7.253675687499943e-07,1.1910089820359282,1.3102291750000062e-06,,,,
0.655688622754491,2.0758980616727535e-08,0.655688622754491,1.10667732122714e-07,0.655688622754491,-1.8621377527719763e-07,0.655688622754491,0.0,1.1941077844311376,-7.19281146874991e-07,1.1941077844311376,1.3961989853125224e-06,,,,
0.657185628742515,2.1028491264332767e-08,0.657185628742515,1.1190841997960219e-07,0.657185628742515,-1.8830140430901644e-07,0.657185628742515,0.0,1.1972080838323353,-6.948087218749836e-07,1.1972080838323353,1.4121669093749992e-06,,,,
0.6586826347305389,2.1300553733478344e-08,0.6586826347305389,1.1315727210007412e-07,0.6586826347305389,-1.9040277081895677e-07,0.6586826347305389,0.0,1.200309880239521,-7.356451062499968e-07,1.200309880239521,1.3866318250000086e-06,,,,
0.6601796407185629,2.157517997903709e-08,0.6601796407185629,1.1441426659801698e-07,0.6601796407185629,-1.925178380339257e-07,0.6601796407185629,0.0,1.2034131736526947,-7.499243468749743e-07,1.2034131736526947,1.422005578124994e-06,,,,
0.6616766467065869,2.1852381946439237e-08,0.6616766467065869,1.1567938039434976e-07,0.6616766467065869,-1.9464656709521447e-07,0.6616766467065869,0.0,1.2065179640718564,-8.11500731249995e-07,1.2065179640718564,1.3245978687500056e-06,,,,
0.6631736526946108,2.2132171423982495e-08,0.6631736526946108,1.1695258920090668e-07,0.6631736526946108,-1.9678891710885251e-07,0.6631736526946108,0.0,1.209624251497006,-8.785264093749871e-07,1.209624251497006,1.2530655000000056e-06,,,,
0.6646706586826346,2.2414560159246923e-08,0.6646706586826346,1.1823386762892975e-07,0.6646706586826346,-1.989448453980501e-07,0.6646706586826346,0.0,1.212732035928144,-8.893415593749889e-07,1.212732035928144,1.2472038218750086e-06,,,,
0.6661676646706587,2.2699559715189142e-08,0.6661676646706587,1.195231889447051e-07,0.6661676646706587,-2.0111430695182687e-07,0.6661676646706587,0.0,1.2158413173652693,-8.014345062499815e-07,1.2158413173652693,1.4196035906250057e-06,,,,
0.6676646706586826,2.2987181703790634e-08,0.6676646706586826,1.2082052531728964e-07,0.6676646706586826,-2.0329725495407816e-07,0.6676646706586826,0.0,1.2189535928143713,-8.663841062499954e-07,1.2189535928143713,1.322036862500003e-06,,,,
0.6691616766467066,2.3277437488024224e-08,0.6691616766467066,1.221258476558577e-07,0.6691616766467066,-2.054936404097682e-07,0.6691616766467066,0.0,1.222065868263473,-8.412933956249957e-07,1.222065868263473,1.3321564662500178e-06,,,,
0.6706586826347305,2.3570338498083584e-08,0.6706586826347305,1.2343912568108998e-07,0.6706586826347305,-2.077034124457166e-07,0.6706586826347305,0.0,1.2251796407185631,-8.248575062499918e-07,1.2251796407185631,1.345611787500007e-06,,,,
0.6721556886227544,2.386589588296204e-08,0.6721556886227544,1.2476032773732514e-07,0.6721556886227544,-2.0992651774874527e-07,0.6721556886227544,0.0,1.2282949101796408,-8.219737343749897e-07,1.2282949101796408,1.3847306406250068e-06,,,,
0.6736526946107785,2.4164120818838644e-08,0.6736526946107785,1.2608942108031172e-07,0.6736526946107785,-2.1216290124537814e-07,0.6736526946107785,0.0,1.2314131736526945,-7.150970312499942e-07,1.2314131736526945,1.3936480125000152e-06,,,,
0.6751497005988024,2.4465024342110558e-08,0.6751497005988024,1.2742637165976464e-07,0.6751497005988024,-2.1441250561946104e-07,0.6751497005988024,0.0,1.2345314371257485,-7.30918868749987e-07,1.2345314371257485,1.393446987500014e-06,,,,
0.6766467065868264,2.4768617358089986e-08,0.6766467065868264,1.2877114415810683e-07,0.6766467065868264,-2.1667527145675672e-07,0.6766467065868264,0.0,1.2376511976047904,-7.650950749999836e-07,1.2376511976047904,1.3971044656250071e-06,,,,
0.6781437125748502,2.5074910682807356e-08,0.6781437125748502,1.3012370194672188e-07,0.6781437125748502,-2.1895113714078932e-07,0.6781437125748502,0.0,1.2407739520958085,-8.86782037499999e-07,1.2407739520958085,1.3319481625000162e-06,,,,
0.6796407185628743,2.538391501794775e-08,0.6796407185628743,1.3148400723375503e-07,0.6796407185628743,-2.2124003902818973e-07,0.6796407185628743,0.0,1.2438967065868263,-8.637145769687586e-07,1.2438967065868263,1.4268063156250025e-06,,,,
0.6811377245508982,2.5695640949263814e-08,0.6811377245508982,1.3285202077036892e-07,0.6811377245508982,-2.2354191113494916e-07,0.6811377245508982,0.0,1.2470224550898203,-9.21078487499984e-07,1.2470224550898203,1.4280802750000166e-06,,,,
0.6826347305389221,2.6010098955296123e-08,0.6826347305389221,1.342277021664227e-07,0.6826347305389221,-2.2585668547298445e-07,0.6826347305389221,0.0,1.2501482035928144,-9.282669093749986e-07,1.2501482035928144,1.4357866937500203e-06,,,,
0.684131736526946,2.632729941998146e-08,0.684131736526946,1.3561100968127325e-07,0.684131736526946,-2.2818429182215368e-07,0.684131736526946,0.0,1.2532769461077846,-9.576758231249825e-07,1.2532769461077846,1.348357990625001e-06,,,,
0.6856287425149701,2.664725253509437e-08,0.6856287425149701,1.3700190024160003e-07,0.6856287425149701,-2.3052465767092356e-07,0.6856287425149701,0.0,1.2564071856287424,-1.049259590624993e-06,1.2564071856287424,1.2255809037500083e-06,,,,
0.687125748502994,2.6969968481756936e-08,0.687125748502994,1.3840032943791108e-07,0.687125748502994,-2.3287770833235397e-07,0.687125748502994,0.0,1.2595389221556885,-1.1318503562500044e-06,1.2595389221556885,1.0762557937500098e-06,,,,
0.688622754491018,2.72954571699805e-08,0.688622754491018,1.3980625164332574e-07,0.688622754491018,-2.3524336701185157e-07,0.688622754491018,0.0,1.2626706586826348,-1.062740768749988e-06,1.2626706586826348,1.1886874409375142e-06,,,,
0.6901197604790419,2.7623728554236563e-08,0.6901197604790419,1.4121961977751808e-07,0.6901197604790419,-2.376215545227274e-07,0.6901197604790419,0.0,1.2658053892215568,-1.0797425531249904e-06,1.2658053892215568,1.1470302218750117e-06,,,,
0.6916167664670659,2.7954792297122417e-08,0.6916167664670659,1.4264038551439086e-07,0.6916167664670659,-2.4001218949197806e-07,0.6916167664670659,0.0,1.268941616766467,-1.0599717906249955e-06,1.268941616766467,1.1508364812500168e-06,,,,
0.6931137724550899,2.828865804112239e-08,0.6931137724550899,1.4406849908679486e-07,0.6931137724550899,-2.424151882327873e-07,0.6931137724550899,0.0,1.2720793413173654,-1.0601898781249928e-06,1.2720793413173654,1.0835267187500108e-06,,,,
0.6946107784431138,2.8625335288323332e-08,0.6946107784431138,1.4550390951118554e-07,0.6946107784431138,-2.4483046493541887e-07,0.6946107784431138,0.0,1.2752185628742514,-1.1104554812499776e-06,1.2752185628742514,9.625472218750034e-07,,,,
0.6961077844311376,2.89648333673604e-08,0.6961077844311376,1.4694656429991058e-07,0.6961077844311376,-2.472579312707811e-07,0.6961077844311376,0.0,1.2783592814371258,-1.1405484718749788e-06,1.2783592814371258,1.068216600000018e-06,,,,
0.6976047904191617,2.9307161485042615e-08,0.6976047904191617,1.4839640966796293e-07,0.6976047904191617,-2.4969749673918907e-07,0.6976047904191617,0.0,1.2815014970059881,-1.0633687271874886e-06,1.2815014970059881,1.0861219531250068e-06,,,,
0.6991017964071856,2.965232871060405e-08,0.6991017964071856,1.4985339046216428e-07,0.6991017964071856,-2.521490685680092e-07,0.6991017964071856,0.0,1.2846452095808383,-1.2144064375000113e-06,1.2846452095808383,9.129886406250077e-07,,,,
0.7005988023952096,3.000034399358844e-08,0.7005988023952096,1.5131745020620612e-07,0.7005988023952096,-2.5461255170418155e-07,0.7005988023952096,0.0,1.2877904191616767,-1.223332745937488e-06,1.2877904191616767,9.775401718750127e-07,,,,
0.7020958083832335,3.0351216109053494e-08,0.7020958083832335,1.527885308729041e-07,0.7020958083832335,-2.570878485229587e-07,0.7020958083832335,0.0,1.290938622754491,-1.1884668124999807e-06,1.290938622754491,9.553565531250107e-07,,,,
0.7035928143712575,3.0704953689563346e-08,0.7035928143712575,1.5426657326159898e-07,0.7035928143712575,-2.5957485940345057e-07,0.7035928143712575,0.0,1.2940868263473055,-1.2006314134374878e-06,1.2940868263473055,1.0245758906250221e-06,,,,
0.7050898203592815,3.106156528147469e-08,0.7050898203592815,1.5575151651524013e-07,0.7050898203592815,-2.6207348193629597e-07,0.7050898203592815,0.0,1.297236526946108,-1.2660629312499848e-06,1.297236526946108,9.611008031250175e-07,,,,
0.7065868263473054,3.142105917906115e-08,0.7065868263473054,1.57243298674374e-07,0.7065868263473054,-2.6458361187066027e-07,0.7065868263473054,0.0,1.3003892215568864,-1.3312125374999977e-06,1.3003892215568864,8.726848343750043e-07,,,,
0.7080838323353293,3.1783443627476395e-08,0.7080838323353293,1.587418560944441e-07,0.7080838323353293,-2.671051421356784e-07,0.7080838323353293,0.0,1.303541916167665,-1.386082493749997e-06,1.303541916167665,7.654219531250185e-07,,,,
0.7095808383233532,3.2148726639431516e-08,0.7095808383233532,1.602471238998878e-07,0.7095808383233532,-2.6963796352945763e-07,0.7095808383233532,0.0,1.3066961077844312,-1.3408011218749953e-06,1.3066961077844312,7.915852500000261e-07,,,,
0.7110778443113773,3.251691616427526e-08,0.7110778443113773,1.6175903570929113e-07,0.7110778443113773,-2.721819643989072e-07,0.7110778443113773,0.0,1.3098532934131737,-1.3310529656249903e-06,1.3098532934131737,8.545038593750236e-07,,,,
0.7125748502994012,3.2888019874008755e-08,0.7125748502994012,1.632775237037914e-07,0.7125748502994012,-2.747370305926631e-07,0.7125748502994012,0.0,1.3130119760479042,-1.3601085843749854e-06,1.3130119760479042,8.357499843749929e-07,,,,
0.7140718562874251,3.326204538043101e-08,0.7140718562874251,1.648025187264927e-07,0.7140718562874251,-2.773030457813641e-07,0.7140718562874251,0.0,1.316170658682635,-1.4149628000000014e-06,1.316170658682635,8.405614843750116e-07,,,,
0.715568862275449,3.3639000083337164e-08,0.715568862275449,1.6633395005975306e-07,0.715568862275449,-2.7987989094772035e-07,0.715568862275449,0.0,1.3193323353293416,-1.3622516187499936e-06,1.3193323353293416,8.230333906250178e-07,,,,
0.7170658682634731,3.4018891244379795e-08,0.7170658682634731,1.6787174565370142e-07,0.7170658682634731,-2.82467444832555e-07,0.7170658682634731,0.0,1.322495508982036,-1.4158630187499958e-06,1.322495508982036,7.473146718750011e-07,,,,
0.718562874251497,3.440172597298896e-08,0.718562874251497,1.6941583192545235e-07,0.718562874251497,-2.850655836909228e-07,0.718562874251497,0.0,1.3256601796407186,-1.4121604593749904e-06,1.3256601796407186,7.398290500000112e-07,,,,
0.7200598802395209,3.478751113181464e-08,0.7200598802395209,1.7096613385665323e-07,0.7200598802395209,-2.8767418126123275e-07,0.7200598802395209,0.0,1.3288248502994013,-1.4131712468749922e-06,1.3288248502994013,7.662835781250044e-07,,,,
0.7215568862275449,3.51762535354691e-08,0.7215568862275449,1.725225750387967e-07,0.7215568862275449,-2.9029310896105897e-07,0.7215568862275449,0.0,1.33199251497006,-1.4913733031249942e-06,1.33199251497006,7.813452968750211e-07,,,,
0.7230538922155689,3.556795974020515e-08,0.7230538922155689,1.74085077553154e-07,0.7230538922155689,-2.929222356767964e-07,0.7230538922155689,0.0,1.3351616766467067,-1.5697365156249858e-06,1.3351616766467067,7.07334984375005e-07,,,,
0.7245508982035929,3.596263611265663e-08,0.7245508982035929,1.7565356199360563e-07,0.7245508982035929,-2.955614278184139e-07,0.7245508982035929,0.0,1.3383323353293415,-1.548219446874998e-06,1.3383323353293415,7.603431218750098e-07,,,,
0.7260479041916167,3.636028893898727e-08,0.7260479041916167,1.772279474905032e-07,0.7260479041916167,-2.982105493141336e-07,0.7260479041916167,0.0,1.3415059880239522,-1.5216663124999815e-06,1.3415059880239522,6.743634843750187e-07,,,,
0.7275449101796406,3.676092425223866e-08,0.7275449101796406,1.78808151735486e-07,0.7275449101796406,-3.008694616399564e-07,0.7275449101796406,0.0,1.3446796407185628,-1.4931245906249847e-06,1.3446796407185628,7.469003281250033e-07,,,,
0.7290419161676647,3.716454791875821e-08,0.7290419161676647,1.8039409088795894e-07,0.7290419161676647,-3.03538023740836e-07,0.7290419161676647,0.0,1.3478547904191618,-1.4907860906250014e-06,1.3478547904191618,7.617504312500097e-07,,,,
0.7305389221556886,3.7571165636305135e-08,0.7305389221556886,1.8198567969728282e-07,0.7305389221556886,-3.062160921884577e-07,0.7305389221556886,0.0,1.3510314371257484,-1.5277778249999868e-06,1.3510314371257484,7.577948296875099e-07,,,,
0.7320359281437125,3.798078286583048e-08,0.7320359281437125,1.8358283136447362e-07,0.7320359281437125,-3.0890352090715966e-07,0.7320359281437125,0.0,1.3542110778443115,-1.5757221343749934e-06,1.3542110778443115,7.292072784375045e-07,,,,
0.7335329341317365,3.839340498406176e-08,0.7335329341317365,1.8518545760353024e-07,0.7335329341317365,-3.116001613587899e-07,0.7335329341317365,0.0,1.3573907185628744,-1.6780478124999816e-06,1.3573907185628744,6.123752875000172e-07,,,,
0.7350299401197605,3.8809037096421336e-08,0.7350299401197605,1.8679346863040115e-07,0.7350299401197605,-3.1430586244508377e-07,0.7350299401197605,0.0,1.3605733532934132,-1.6408205531249839e-06,1.3605733532934132,6.070427562500221e-07,,,,
0.7365269461077845,3.922768413740019e-08,0.7365269461077845,1.884067732608061e-07,0.7365269461077845,-3.170204707623208e-07,0.7365269461077845,0.0,1.3637559880239523,-1.7229367343749888e-06,1.3637559880239523,5.530108343750244e-07,,,,
0.7380239520958084,3.9649350823993564e-08,0.7380239520958084,1.9002527866497786e-07,0.7380239520958084,-3.197438300883046e-07,0.7380239520958084,0.0,1.366941616766467,-1.688097806249988e-06,1.366941616766467,5.48178089687505e-07,,,,
0.7395209580838323,4.0074041790424156e-08,0.7395209580838323,1.9164889055329454e-07,0.7395209580838323,-3.2247578181930777e-07,0.7395209580838323,0.0,1.3701272455089821,-1.7270953562499777e-06,1.3701272455089821,4.889531093750043e-07,,,,
0.7410179640718564,4.050176130538725e-08,0.7410179640718564,1.9327751323024174e-07,0.7410179640718564,-3.2521616485907633e-07,0.7410179640718564,0.0,1.3733158682634732,-1.7870386656249875e-06,1.3733158682634732,4.176404531250154e-07,,,,
0.7425149700598803,4.093251355860497e-08,0.7425149700598803,1.9491104932757626e-07,0.7425149700598803,-3.27964815421985e-07,0.7425149700598803,0.0,1.376505988023952,-1.8887475724999904e-06,1.376505988023952,3.6928306874999515e-07,,,,
0.7440119760479041,4.1366302469425975e-08,0.7440119760479041,1.9654940010661574e-07,0.7440119760479041,-3.3072156733895824e-07,0.7440119760479041,0.0,1.379697604790419,-1.9390192968749902e-06,1.379697604790419,3.367146718750105e-07,,,,
0.7455089820359281,4.18031318485348e-08,0.7455089820359281,1.9819246522821217e-07,0.7455089820359281,-3.3348625179890936e-07,0.7455089820359281,0.0,1.3828907185628743,-1.9648551593749807e-06,1.3828907185628743,3.141091512500288e-07,,,,
0.747005988023952,4.2243005192188846e-08,0.747005988023952,1.9984014285101896e-07,0.747005988023952,-3.362586974455618e-07,0.747005988023952,0.0,1.3860853293413176,-2.102881003125004e-06,1.3860853293413176,2.425758062499947e-07,,,,
0.7485029940119761,4.2685925860688576e-08,0.7485029940119761,2.0149232965635052e-07,0.7485029940119761,-3.3903873039135013e-07,0.7485029940119761,0.0,1.3892814371257487,-2.2528786749999965e-06,1.3892814371257487,7.21127343750259e-08,,,,
0.75,4.313189695358164e-08,0.75,2.0314892073674027e-07,0.75,-3.4182617416155806e-07,0.75,0.0,1.3924790419161677,-2.251486743749987e-06,1.3924790419161677,1.2043006562501275e-07,,,,
0.7514970059880239,4.358092142356366e-08,0.7514970059880239,2.048098097313911e-07,0.7514970059880239,-3.446208497466045e-07,0.7514970059880239,0.0,1.395678143712575,-2.255852703124999e-06,1.395678143712575,8.917001562500369e-08,,,,
0.7529940119760479,4.403300192948793e-08,0.7529940119760479,2.0647488865568264e-07,0.7529940119760479,-3.474225754685983e-07,0.7529940119760479,0.0,1.398880239520958,-2.287855203124995e-06,1.398880239520958,1.30175490625006e-07,,,,
0.7544910179640719,4.4488140972743303e-08,0.7544910179640719,2.081440481212755e-07,0.7544910179640719,-3.5023116728894663e-07,0.7544910179640719,0.0,1.4020823353293412,-2.235881703124985e-06,1.4020823353293412,1.4448576875000373e-07,,,,
0.7559880239520959,4.494634081327975e-08,0.7559880239520959,2.0981717712613833e-07,0.7559880239520959,-3.5304643837800375e-07,0.7559880239520959,0.0,1.4052859281437124,-2.205853071874991e-06,1.4052859281437124,1.1753729062501513e-07,,,,
0.7574850299401197,4.540760353928675e-08,0.7574850299401197,2.1149416314641045e-07,0.7574850299401197,-3.558681994584266e-07,0.7574850299401197,0.0,1.40849251497006,-2.3252268250000013e-06,1.40849251497006,1.18501118750006e-07,,,,
0.7589820359281436,4.587193090874948e-08,0.7589820359281436,2.131748921730995e-07,0.7589820359281436,-3.5869625864525475e-07,0.7589820359281436,0.0,1.4117005988023954,-2.3190917249999906e-06,1.4117005988023954,1.8403064062501167e-07,,,,
0.7604790419161677,4.6339324601134213e-08,0.7604790419161677,2.1485924860023585e-07,0.7604790419161677,-3.6153042144068184e-07,0.7604790419161677,0.0,1.4149086826347306,-2.378174574999967e-06,1.4149086826347306,1.774563562500154e-07,,,,
0.7619760479041916,4.6809785896013906e-08,0.7619760479041916,2.165471153182738e-07,0.7619760479041916,-3.6437049078087317e-07,0.7619760479041916,0.0,1.4181197604790419,-2.3200192406249876e-06,1.4181197604790419,2.748583562500092e-07,,,,
0.7634730538922155,4.728331601236057e-08,0.7634730538922155,2.1823837369240256e-07,0.7634730538922155,-3.672162670749189e-07,0.7634730538922155,0.0,1.4213323353293414,-2.376121968749996e-06,1.4213323353293414,2.4488904687500647e-07,,,,
0.7649700598802395,4.775991582051435e-08,0.7649700598802395,2.1993290359629823e-07,0.7649700598802395,-3.700675481485738e-07,0.7649700598802395,0.0,1.4245464071856286,-2.431121753124988e-06,1.4245464071856286,1.8219295312501262e-07,,,,
0.7664670658682635,4.8239586031700096e-08,0.7664670658682635,2.216305832664198e-07,0.7664670658682635,-3.7292412912257544e-07,0.7664670658682635,0.0,1.4277619760479041,-2.3954164687499994e-06,1.4277619760479041,2.3963495312502657e-07,,,,
0.7679640718562875,4.872232707404279e-08,0.7679640718562875,2.2333128944174872e-07,0.7679640718562875,-3.757858026503446e-07,0.7679640718562875,0.0,1.4309790419161676,-2.396683156249993e-06,1.4309790419161676,2.761817968750109e-07,,,,
0.7694610778443114,4.9208139186782115e-08,0.7694610778443114,2.250348973692821e-07,0.7694610778443114,-3.786523587530113e-07,0.7694610778443114,0.0,1.434197604790419,-2.4056568375000075e-06,1.434197604790419,2.4348168750001587e-07,,,,
0.7709580838323353,4.969702232122244e-08,0.7709580838323353,2.26741280744439e-07,0.7709580838323353,-3.8152358494574174e-07,0.7709580838323353,0.0,1.437417664670659,-2.4366150031249865e-06,1.437417664670659,1.786408781250277e-07,,,,
0.7724550898203594,5.018897619535608e-08,0.7724550898203594,2.284503117016799e-07,0.7724550898203594,-3.8439926606166173e-07,0.7724550898203594,0.0,1.4406392215568862,-2.4852301249999926e-06,1.4406392215568862,1.4977181906251037e-07,,,,
0.7739520958083833,5.0684000302687534e-08,0.7739520958083833,2.3016186086690383e-07,0.7739520958083833,-3.8727918439233297e-07,0.7739520958083833,0.0,1.4438622754491017,-2.5480745749999873e-06,1.4438622754491017,1.238265500000173e-07,,,,
0.7754491017964071,5.118209392510222e-08,0.7754491017964071,2.318757972981652e-07,0.7754491017964071,-3.901631196435014e-07,0.7754491017964071,0.0,1.4470883233532936,-2.5327115249999963e-06,1.4470883233532936,1.0433990000001472e-07,,,,
0.7769461077844311,5.168325605310688e-08,0.7769461077844311,2.3359198855596e-07,0.7769461077844311,-3.930508489412372e-07,0.7769461077844311,0.0,1.450314371257485,-2.548024246874985e-06,1.450314371257485,6.88861625000085e-08,,,,
0.7784431137724551,5.2187485386402814e-08,0.7784431137724551,2.3531030063841406e-07,0.7784431137724551,-3.959421468450433e-07,0.7784431137724551,0.0,1.4535434131736527,-2.565404514062505e-06,1.4535434131736527,2.031407812501028e-08,,,,
0.7799401197604791,5.269478046277399e-08,0.7799401197604791,2.370305980534907e-07,0.7799401197604791,-3.988367853187029e-07,0.7799401197604791,0.0,1.4567724550898205,-2.5991143093750047e-06,1.4567724550898205,4.7826656250083e-09,,,,
0.781437125748503,5.3205139542726984e-08,0.781437125748503,2.387527437397681e-07,0.781437125748503,-4.0173453377824775e-07,0.781437125748503,0.0,1.4600044910179641,-2.639778287499975e-06,1.4600044910179641,-1.0225923749998333e-07,,,,
0.7829341317365269,5.371856060325378e-08,0.7829341317365269,2.4047659913674515e-07,0.7829341317365269,-4.0463515904888165e-07,0.7829341317365269,0.0,1.463238023952096,-2.6482270074999787e-06,1.463238023952096,-1.1636614374999681e-07,,,,
0.7844311377245509,5.423504138900431e-08,0.7844311377245509,2.42202024150283e-07,0.7844311377245509,-4.075384254362225e-07,0.7844311377245509,0.0,1.4664730538922155,-2.7286195906250033e-06,1.4664730538922155,-2.1069577500000252e-07,,,,
0.7859281437125749,5.475457933208873e-08,0.7859281437125749,2.439288771062921e-07,0.7859281437125749,-4.1044409453040943e-07,0.7859281437125749,0.0,1.4697095808383234,-2.7212968948125e-06,1.4697095808383234,-2.163182062499909e-07,,,,
0.7874251497005988,5.527717168234205e-08,0.7874251497005988,2.4565701489797463e-07,0.7874251497005988,-4.133519255469091e-07,0.7874251497005988,0.0,1.4729476047904193,-2.7213404812499953e-06,1.4729476047904193,-1.7459706656248e-07,,,,
0.7889221556886227,5.5802815429948356e-08,0.7889221556886227,2.4738629284320165e-07,0.7889221556886227,-4.162616749970293e-07,0.7889221556886227,0.0,1.476187125748503,-2.755065606249989e-06,1.476187125748503,-2.0163340312500094e-07,,,,
0.7904191616766466,5.6331507219372695e-08,0.7904191616766466,2.4911656476046314e-07,0.7904191616766466,-4.191730969552453e-07,0.7904191616766466,0.0,1.4794281437125751,-2.8062207406249974e-06,1.4794281437125751,-2.0900529687497971e-07,,,,
0.7919161676646707,5.686324348505748e-08,0.7919161676646707,2.5084768293690077e-07,0.7919161676646707,-4.220859428633302e-07,0.7919161676646707,0.0,1.4826721556886227,-2.8576030156249824e-06,1.4826721556886227,-2.786395343749762e-07,,,,
0.7934131736526946,5.7398020390563155e-08,0.7934131736526946,2.525794981343924e-07,0.7934131736526946,-4.2499996162817655e-07,0.7934131736526946,0.0,1.4859161676646706,-2.8478150124999984e-06,1.4859161676646706,-3.339268062499962e-07,,,,
0.7949101796407185,5.793583384629459e-08,0.7949101796407185,2.5431185964823773e-07,0.7949101796407185,-4.279148996257613e-07,0.7949101796407185,0.0,1.4891616766467066,-2.8473505249999814e-06,1.4891616766467066,-4.281294187500019e-07,,,,
0.7964071856287425,5.847667940403601e-08,0.7964071856287425,2.560446152154162e-07,0.7964071856287425,-4.308305006702953e-07,0.7964071856287425,0.0,1.4924101796407188,-2.857193078124984e-06,1.4924101796407188,-4.305473312499783e-07,,,,
0.7979041916167665,5.9020552467681293e-08,0.7979041916167665,2.577776111135935e-07,0.7979041916167665,-4.3374650611245327e-07,0.7979041916167665,0.0,1.4956601796407185,-2.823383346874982e-06,1.4956601796407185,-4.1902632499998075e-07,,,,
0.7994011976047904,5.956744807745974e-08,0.7994011976047904,2.5951069208522654e-07,0.7994011976047904,-4.366626546881763e-07,0.7994011976047904,0.0,1.4989071856287426,-2.845404996874996e-06,1.4989071856287426,-4.596768906249924e-07,,,,
0.8008982035928144,6.011736101909404e-08,0.8008982035928144,2.6124370139714316e-07,0.8008982035928144,-4.395786826924922e-07,0.8008982035928144,0.0,1.5021706586826347,-2.8842543906249913e-06,1.5021706586826347,-4.198744218749963e-07,,,,
0.8023952095808383,6.067028581744199e-08,0.8023952095808383,2.62976480789799e-07,0.8023952095808383,-4.4249432384750654e-07,0.8023952095808383,0.0,1.5054191616766468,-2.9279412468749845e-06,1.5054191616766468,-4.8285528437499e-07,,,,
0.8038922155688624,6.122621668931258e-08,0.8038922155688624,2.647088705737679e-07,0.8038922155688624,-4.4540930939821253e-07,0.8038922155688624,0.0,1.5086676646706587,-2.952162027499973e-06,1.5086676646706587,-4.821611812499737e-07,,,,
0.8053892215568862,6.178514758431024e-08,0.8053892215568862,2.6644070947904994e-07,0.8053892215568862,-4.483233680427928e-07,0.8053892215568862,0.0,1.511931137724551,-2.920769090624986e-06,1.511931137724551,-3.440207656249903e-07,,,,
0.8068862275449101,6.234707215060344e-08,0.8068862275449101,2.6817183482657576e-07,0.8068862275449101,-4.5123622601861194e-07,0.8068862275449101,0.0,1.515194610778443,-2.9248591999999873e-06,1.515194610778443,-2.8074634374999494e-07,,,,
0.8083832335329341,6.291198380169141e-08,0.8083832335329341,2.699020824610625e-07,0.8083832335329341,-4.541476071209962e-07,0.8083832335329341,0.0,1.5184580838323354,-2.879417168749998e-06,1.5184580838323354,-3.0078973437500263e-07,,,,
0.8098802395209581,6.347987559068485e-08,0.8098802395209581,2.716312867131882e-07,0.8098802395209581,-4.5705723259855547e-07,0.8098802395209581,0.0,1.5217065868263473,-2.9107450068749926e-06,1.5217065868263473,-3.7514241562499367e-07,,,,
0.811377245508982,6.40507403325783e-08,0.811377245508982,2.7335928043896396e-07,0.811377245508982,-4.599648211866702e-07,0.811377245508982,0.0,1.5249850299401198,-2.8650604281249813e-06,1.5249850299401198,-4.093949646874805e-07,,,,
0.812874251497006,6.462457052699376e-08,0.812874251497006,2.7508589508465173e-07,0.812874251497006,-4.628700892909874e-07,0.812874251497006,0.0,1.528248502994012,-2.9841208187499772e-06,1.528248502994012,-5.631093656249965e-07,,,,
0.8143712574850299,6.52013583539437e-08,0.8143712574850299,2.76810960602423e-07,0.8143712574850299,-4.6577275075797865e-07,0.8143712574850299,0.0,1.5315119760479041,-3.0110344059374925e-06,1.5315119760479041,-5.643815968749958e-07,,,,
0.815868263473054,6.578109579660582e-08,0.815868263473054,2.7853430548862916e-07,0.815868263473054,-4.6867251703835127e-07,0.815868263473054,0.0,1.5347754491017964,-3.1153045406249837e-06,1.5347754491017964,-7.498087124999911e-07,,,,
0.8173652694610779,6.636377441245723e-08,0.8173652694610779,2.802557567809912e-07,0.8173652694610779,-4.7156909707951695e-07,0.8173652694610779,0.0,1.538053892215569,-3.1962621499999817e-06,1.538053892215569,-8.030294187499972e-07,,,,
0.8188622754491018,6.694938556102655e-08,0.8188622754491018,2.81975140126853e-07,0.8188622754491018,-4.744621975080149e-07,0.8188622754491018,0.0,1.541317365269461,-3.285709065625005e-06,1.541317365269461,-9.344795343749957e-07,,,,
0.8203592814371257,6.753792024479484e-08,0.8203592814371257,2.836922796444072e-07,0.8203592814371257,-4.773515223966852e-07,0.8203592814371257,0.0,1.5445958083832336,-3.247009987499981e-06,1.5445958083832336,-8.440926781250017e-07,,,,
0.8218562874251496,6.812936919229688e-08,0.8218562874251496,2.8540699810740015e-07,0.8218562874251496,-4.802367735279493e-07,0.8218562874251496,0.0,1.547874251497006,-3.209282515624975e-06,1.547874251497006,-8.309903187499858e-07,,,,
0.8233532934131736,6.872372281924902e-08,0.8233532934131736,2.871191168391919e-07,0.8233532934131736,-4.831176502390283e-07,0.8233532934131736,0.0,1.5511526946107785,-3.277749734374985e-06,1.5511526946107785,-8.250635437499837e-07,,,,
0.8248502994011976,6.932097120958006e-08,0.8248502994011976,2.8882845571666667e-07,0.8248502994011976,-4.859938494588938e-07,0.8248502994011976,0.0,1.554431137724551,-3.3507398187499937e-06,1.554431137724551,-8.574803218749917e-07,,,,
0.8263473053892215,6.99211042112131e-08,0.8263473053892215,2.9053483319338604e-07,0.8263473053892215,-4.888650657253331e-07,0.8263473053892215,0.0,1.5577095808383234,-3.368911005624984e-06,1.5577095808383234,-9.396945968749943e-07,,,,
0.8278443113772455,7.05241113109056e-08,0.8278443113772455,2.922380663980841e-07,0.8278443113772455,-4.917309913180004e-07,0.8278443113772455,0.0,1.560988023952096,-3.4594608687499914e-06,1.560988023952096,-8.828788531249923e-07,,,,
0.8293413173652695,7.112998165196049e-08,0.8293413173652695,2.9393797097802256e-07,0.8293413173652695,-4.945913160274691e-07,0.8293413173652695,0.0,1.5642814371257487,-3.5461800249999796e-06,1.5642814371257487,-1.001603171624988e-06,,,,
0.8308383233532934,7.173870414712347e-08,0.8308383233532934,2.9563436122341235e-07,0.8308383233532934,-4.974457273890893e-07,0.8308383233532934,0.0,1.567559880239521,-3.4651081843749935e-06,1.567559880239521,-1.0010205687499836e-06,,,,
0.8323353293413174,7.235026734383281e-08,0.8323353293413174,2.9732705001610646e-07,0.8323353293413174,-5.002939105351427e-07,0.8323353293413174,0.0,1.5708532934131736,-3.510511624999994e-06,1.5708532934131736,-1.069237790624996e-06,,,,
0.8338323353293413,7.296465947715636e-08,0.8338323353293413,2.9901584888790706e-07,0.8338323353293413,-5.031355483617287e-07,0.8338323353293413,0.0,1.5741317365269463,-3.603328440624994e-06,1.5741317365269463,-1.165576828124982e-06,,,,
0.8353293413173654,7.358186849344431e-08,0.8353293413173654,3.0070056798826995e-07,0.8353293413173654,-5.059703214094423e-07,0.8353293413173654,0.0,1.5774251497005989,-3.6709985750000022e-06,1.5774251497005989,-1.2620984321874928e-06,,,,
0.8368263473053892,7.420188199293629e-08,0.8368263473053892,3.0238101608232384e-07,0.8368263473053892,-5.087979078937327e-07,0.8368263473053892,0.0,1.5807185628742517,-3.6195273874999944e-06,1.5807185628742517,-1.13955918124999e-06,,,,
0.8383233532934131,7.482468726722252e-08,0.8383233532934131,3.0405700062382236e-07,0.8383233532934131,-5.116179838425392e-07,0.8383233532934131,0.0,1.5840119760479043,-3.6826137743124818e-06,1.5840119760479043,-1.2563642624999948e-06,,,,
0.8398203592814371,7.545027127210573e-08,0.8398203592814371,3.057283276749152e-07,0.8398203592814371,-5.144302229105413e-07,0.8398203592814371,0.0,1.587305389221557,-3.70650122187499e-06,1.587305389221557,-1.198570718749977e-06,,,,
0.8413173652694611,7.607862069430949e-08,0.8413173652694611,3.073948019717561e-07,0.8413173652694611,-5.172342965429726e-07,0.8413173652694611,0.0,1.5905988023952096,-3.7458426062499903e-06,1.5905988023952096,-1.2962425093749937e-06,,,,
0.842814371257485,7.670972182864037e-08,0.842814371257485,3.090562269466515e-07,0.842814371257485,-5.200298740013092e-07,0.842814371257485,0.0,1.5939071856287426,-3.837006424999998e-06,1.5939071856287426,-1.4576633624999946e-06,,,,
0.844311377245509,7.734356067032177e-08,0.844311377245509,3.107124046862812e-07,0.844311377245509,-5.228166222615775e-07,0.844311377245509,0.0,1.5972005988023952,-3.921222756249985e-06,1.5972005988023952,-1.581039921874997e-06,,,,
0.8458083832335329,7.798012290630992e-08,0.8458083832335329,3.1236313593437037e-07,0.8458083832335329,-5.255942060352609e-07,0.8458083832335329,0.0,1.6005089820359282,-3.950725134375002e-06,1.6005089820359282,-1.6686111718749922e-06,,,,
0.847305389221557,7.861939386906662e-08,0.847305389221557,3.1400822019383475e-07,0.847305389221557,-5.283622879786918e-07,0.847305389221557,0.0,1.603802395209581,-4.0546124499999985e-06,1.603802395209581,-1.7822801124999855e-06,,,,
0.8488023952095809,7.926135856301904e-08,0.8488023952095809,3.1564745560059933e-07,0.8488023952095809,-5.311205284074493e-07,0.8488023952095809,0.0,1.6071107784431138,-4.074531573749992e-06,1.6071107784431138,-1.7903715906249878e-06,,,,
0.8502994011976048,7.990600169217656e-08,0.8502994011976048,3.1728063906593403e-07,0.8502994011976048,-5.338685856113258e-07,0.8502994011976048,0.0,1.6104191616766468,-4.140549168749993e-06,1.6104191616766468,-1.8956625562499946e-06,,,,
0.8517964071856287,8.05533076122661e-08,0.8517964071856287,3.189075661986492e-07,0.8517964071856287,-5.366061156841021e-07,0.8517964071856287,0.0,1.6137275449101798,-4.142472990624984e-06,1.6137275449101798,-1.902885940624986e-06,,,,
0.8532934131736527,8.120326030011496e-08,0.8532934131736527,3.205280313169042e-07,0.8532934131736527,-5.393327725079943e-07,0.8532934131736527,0.0,1.6170359281437126,-4.155735180343747e-06,1.6170359281437126,-1.936124746875e-06,,,,
0.8547904191616766,8.185584348306866e-08,0.8547904191616766,3.2214182749604304e-07,0.8547904191616766,-5.420482079194468e-07,0.8547904191616766,0.0,1.6203443113772455,-4.094284118749979e-06,1.6203443113772455,-1.899723362499982e-06,,,,
0.8562874251497006,8.251104046681523e-08,0.8562874251497006,3.2374874658704145e-07,0.8562874251497006,-5.447520716857739e-07,0.8562874251497006,0.0,1.6236676646706587,-4.089266583124974e-06,1.6236676646706587,-1.925307262499992e-06,,,,
0.8577844311377245,8.316883429968567e-08,0.8577844311377245,3.253485791594029e-07,0.8577844311377245,-5.474440113981275e-07,0.8577844311377245,0.0,1.6269760479041917,-4.163143396874999e-06,1.6269760479041917,-1.9720039499999857e-06,,,,
0.8592814371257484,8.382920762627574e-08,0.8592814371257484,3.269411146169072e-07,0.8592814371257484,-5.501236726994765e-07,0.8592814371257484,0.0,1.6302994011976049,-4.216217278125008e-06,1.6302994011976049,-2.015880543749989e-06,,,,
0.8607784431137725,8.449214275208414e-08,0.8607784431137725,3.2852614105149687e-07,0.8607784431137725,-5.527906990386174e-07,0.8607784431137725,0.0,1.633622754491018,-4.256621296874975e-06,1.633622754491018,-2.0183280718749915e-06,,,,
0.8622754491017964,8.515762170927236e-08,0.8622754491017964,3.3010344543643714e-07,0.8622754491017964,-5.554447319575952e-07,0.8622754491017964,0.0,1.6369311377245508,-4.254747956249982e-06,1.6369311377245508,-2.0622269968749897e-06,,,,
0.8637724550898204,8.582562612142435e-08,0.8637724550898204,3.3167281349658624e-07,0.8637724550898204,-5.580854109169599e-07,0.8637724550898204,0.0,1.640254491017964,-4.320390724999992e-06,1.640254491017964,-2.1410462156249942e-06,,,,
0.8652694610778443,8.649613727959712e-08,0.8652694610778443,3.332340297848851e-07,0.8652694610778443,-5.607123733961776e-07,0.8652694610778443,0.0,1.6435778443113773,-4.366336546874999e-06,1.6435778443113773,-2.201950924062503e-06,,,,
0.8667664670658684,8.716913616545179e-08,0.8667664670658684,3.3478687768499565e-07,0.8667664670658684,-5.633252548939225e-07,0.8667664670658684,0.0,1.6469011976047905,-4.440737868749989e-06,1.6469011976047905,-2.273995465624987e-06,,,,
0.8682634730538922,8.784460338288721e-08,0.8682634730538922,3.363311393980853e-07,0.8682634730538922,-5.659236889446279e-07,0.8682634730538922,0.0,1.650239520958084,-4.4901653124999995e-06,1.650239520958084,-2.3132058156249796e-06,,,,
0.8697604790419161,8.852251916364894e-08,0.8697604790419161,3.378665959791244e-07,0.8697604790419161,-5.685073071453503e-07,0.8697604790419161,0.0,1.653562874251497,-4.4981492953124814e-06,1.653562874251497,-2.3481218968749946e-06,,,,
0.87125748502994,8.920286345355226e-08,0.87125748502994,3.3939302737760395e-07,0.87125748502994,-5.710757392164475e-07,0.87125748502994,0.0,1.65688622754491,-4.556686428124992e-06,1.65688622754491,-2.4280995312499965e-06,,,,
0.8727544910179641,8.988561580685576e-08,0.8727544910179641,3.4091021234755194e-07,0.8727544910179641,-5.736286129026871e-07,0.8727544910179641,0.0,1.6602245508982036,-4.606068018749978e-06,1.6602245508982036,-2.451350565624992e-06,,,,
0.874251497005988,9.057075543853383e-08,0.874251497005988,3.4241792857272696e-07,0.874251497005988,-5.761655541189743e-07,0.874251497005988,0.0,1.6635628742514972,-4.644926540625007e-06,1.6635628742514972,-2.429125456249996e-06,,,,
0.875748502994012,9.125826120709093e-08,0.875748502994012,3.439159526139098e-07,0.875748502994012,-5.786861868834279e-07,0.875748502994012,0.0,1.6668862275449103,-4.632242940624973e-06,1.6668862275449103,-2.3574328499999814e-06,,,,
0.8772455089820359,9.194811162680722e-08,0.8772455089820359,3.454040599317515e-07,0.8772455089820359,-5.811901334003388e-07,0.8772455089820359,0.0,1.6702245508982037,-4.6837855468749976e-06,1.6702245508982037,-2.336136550000002e-06,,,,
0.87874251497006,9.264028485164131e-08,0.87874251497006,3.4688202493350477e-07,0.87874251497006,-5.836770140489702e-07,0.87874251497006,0.0,1.673562874251497,-4.676185900625003e-06,1.673562874251497,-2.3088145968749857e-06,,,,
0.8802395209580839,9.333475869018478e-08,0.8802395209580839,3.4834962092802917e-07,0.8802395209580839,-5.861464474254471e-07,0.8802395209580839,0.0,1.6769011976047905,-4.764065034374987e-06,1.6769011976047905,-2.414842781249991e-06,,,,
0.8817365269461078,9.40315105678363e-08,0.8817365269461078,3.498066201492919e-07,0.8817365269461078,-5.885980502597721e-07,0.8817365269461078,0.0,1.6802544910179642,-4.785037231249976e-06,1.6802544910179642,-2.4082510781250044e-06,,,,
0.8832335329341316,9.473051761259342e-08,0.8832335329341316,3.5125279385443447e-07,0.8832335329341316,-5.910314376635753e-07,0.8832335329341316,0.0,1.6835928143712575,-4.823841724999974e-06,1.6835928143712575,-2.4118114843749943e-06,,,,
0.8847305389221557,9.543175651856948e-08,0.8847305389221557,3.5268791221104203e-07,0.8847305389221557,-5.934462229064114e-07,0.8847305389221557,0.0,1.686931137724551,-4.902804747812481e-06,1.686931137724551,-2.497623796874984e-06,,,,
0.8862275449101796,9.613520366827475e-08,0.8862275449101796,3.5411174439051084e-07,0.8862275449101796,-5.958420176114368e-07,0.8862275449101796,0.0,1.6902844311377248,-4.940726615624992e-06,1.6902844311377248,-2.5179067874999902e-06,,,,
0.8877245508982036,9.684083507837642e-08,0.8877245508982036,3.5552405853754336e-07,0.8877245508982036,-5.982184316130272e-07,0.8877245508982036,0.0,1.6936377245508982,-4.952652384375003e-06,1.6936377245508982,-2.5587731031249936e-06,,,,
0.8892215568862275,9.75486264049385e-08,0.8892215568862275,3.569246218403675e-07,0.8892215568862275,-6.005750732072974e-07,0.8892215568862275,0.0,1.6969760479041918,-4.985060593749999e-06,1.6969760479041918,-2.5945061093749962e-06,,,,
0.8907185628742516,9.825855294017455e-08,0.8907185628742516,3.583132004771424e-07,0.8907185628742516,-6.029115489348031e-07,0.8907185628742516,0.0,1.7003293413173655,-5.0291018915624875e-06,1.7003293413173655,-2.713743734374992e-06,,,,
0.8922155688622755,9.897058960136783e-08,0.8922155688622755,3.596895596897155e-07,0.8922155688622755,-6.05227463785959e-07,0.8922155688622755,0.0,1.703682634730539,-5.1386586718749776e-06,1.703682634730539,-2.824046515624996e-06,,,,
0.8937125748502994,9.968471099127725e-08,0.8937125748502994,3.6105346372380843e-07,0.8937125748502994,-6.075224210907509e-07,0.8937125748502994,0.0,1.7070359281437126,-5.146778203124965e-06,1.7070359281437126,-2.9041576374999888e-06,,,,
0.8952095808383234,1.0040089127059405e-07,0.8952095808383234,3.624046759352281e-07,0.8952095808383234,-6.097960226338289e-07,0.8952095808383234,0.0,1.7104041916167665,-5.142425612499985e-06,1.7104041916167665,-2.917760043750002e-06,,,,
0.8967065868263473,1.011191043186292e-07,0.8967065868263473,3.637429587634224e-07,0.8967065868263473,-6.120478687104444e-07,0.8967065868263473,0.0,1.7137574850299402,-5.1457720125000015e-06,1.7137574850299402,-2.9589171918749918e-06,,,,
0.8982035928143713,1.0183932357538402e-07,0.8982035928143713,3.650680736661619e-07,0.8982035928143713,-6.142775579262093e-07,0.8982035928143713,0.0,1.717125748502994,-5.143296074999991e-06,1.717125748502994,-2.9961713021874853e-06,,,,
0.8997005988023952,1.025615221875215e-07,0.8997005988023952,3.663797813024127e-07,0.8997005988023952,-6.164846875537432e-07,0.8997005988023952,0.0,1.720479041916168,-5.156442537500002e-06,1.720479041916168,-3.051608203124977e-06,,,,
0.9011976047904191,1.032856728630387e-07,0.9011976047904191,3.6767784136749067e-07,0.9011976047904191,-6.186688532716809e-07,0.9011976047904191,0.0,1.7238473053892216,-5.303185834374974e-06,1.7238473053892216,-3.232928543749989e-06,,,,
0.902694610778443,1.0401174801877284e-07,0.902694610778443,3.6896201275867776e-07,0.902694610778443,-6.208296493534719e-07,0.902694610778443,0.0,1.7272155688622757,-5.3022366968749985e-06,1.7272155688622757,-3.186131321874981e-06,,,,
0.9041916167664671,1.0473971960816975e-07,0.9041916167664671,3.702320534590289e-07,0.9041916167664671,-6.229666686030938e-07,0.9041916167664671,0.0,1.7305838323353293,-5.344843131250006e-06,1.7305838323353293,-3.2078896046874835e-06,,,,
0.905688622754491,1.0546955933610649e-07,0.905688622754491,3.7148772066249786e-07,0.905688622754491,-6.250795024607244e-07,0.905688622754491,0.0,1.7339520958083834,-5.3708803937499994e-06,1.7339520958083834,-3.1821387374999813e-06,,,,
0.907185628742515,1.0620123842134299e-07,0.907185628742515,3.7272877073794184e-07,0.907185628742515,-6.271677409624174e-07,0.907185628742515,0.0,1.7373203592814372,-5.408059165624995e-06,1.7373203592814372,-3.186382874062488e-06,,,,
0.9086826347305389,1.0693472779032029e-07,0.9086826347305389,3.7395495923609527e-07,0.9086826347305389,-6.292309728027287e-07,0.9086826347305389,0.0,1.740688622754491,-5.379930659374984e-06,1.740688622754491,-3.117699505624991e-06,,,,
0.9101796407185629,1.0766999797635278e-07,0.9101796407185629,3.751660409108867e-07,0.9101796407185629,-6.312687853262711e-07,0.9101796407185629,0.0,1.744056886227545,-5.417134456249983e-06,1.744056886227545,-3.1812192531249894e-06,,,,
0.9116766467065869,1.0840701914190277e-07,0.9116766467065869,3.7636176976495426e-07,0.9116766467065869,-6.332807646183462e-07,0.9116766467065869,0.0,1.7474401197604792,-5.49106313375e-06,1.7474401197604792,-3.28082298437498e-06,,,,
0.9131736526946108,1.091457610640086e-07,0.9131736526946108,3.7754189900328197e-07,0.9131736526946108,-6.35266495382851e-07,0.9131736526946108,0.0,1.7508083832335328,-5.51754037812499e-06,1.7508083832335328,-3.3338138718749878e-06,,,,
0.9146706586826346,1.098861931992825e-07,0.9146706586826346,3.7870618113871186e-07,0.9146706586826346,-6.37225561208506e-07,0.9146706586826346,0.0,1.754191616766467,-5.547057534374989e-06,1.754191616766467,-3.3999429749999703e-06,,,,
0.9161676646706587,1.1062828454144387e-07,0.9161676646706587,3.7985436791997203e-07,0.9161676646706587,-6.391575443733927e-07,0.9161676646706587,0.0,1.7575748502994013,-5.656999515624999e-06,1.7575748502994013,-3.4579655499999843e-06,,,,
0.9176646706586826,1.1137200380475892e-07,0.9176646706586826,3.8098621039290136e-07,0.9176646706586826,-6.410620259728812e-07,0.9176646706586826,0.0,1.7609580838323353,-5.6620900968749825e-06,1.7609580838323353,-3.470599503124988e-06,,,,
0.9191616766467066,1.1211731929374428e-07,0.9191616766467066,3.821014589209046e-07,0.9191616766467066,-6.42938585974226e-07,0.9191616766467066,0.0,1.7643413173652696,-5.683326712499993e-06,1.7643413173652696,-3.5568736093749833e-06,,,,
0.9206586826347305,1.1286419891091379e-07,0.9206586826347305,3.831998631643471e-07,0.9206586826347305,-6.447868031228678e-07,0.9206586826347305,0.0,1.7677245508982038,-5.674566862499981e-06,1.7677245508982038,-3.569803249999981e-06,,,,
0.9221556886227545,1.1361261023860892e-07,0.9221556886227545,3.8428117212914326e-07,0.9221556886227545,-6.466062550997675e-07,0.9221556886227545,0.0,1.7711077844311378,-5.649718272812501e-06,1.7711077844311378,-3.5347106749999857e-06,,,,
0.9236526946107785,1.143625204464515e-07,0.9236526946107785,3.853451341934259e-07,0.9236526946107785,-6.483965185273899e-07,0.9236526946107785,0.0,1.7745059880239522,-5.673317703124999e-06,1.7745059880239522,-3.5921245187499952e-06,,,,
0.9251497005988024,1.1511389634019288e-07,0.9251497005988024,3.863914970615856e-07,0.9251497005988024,-6.501571688713301e-07,0.9251497005988024,0.0,1.7778892215568864,-5.729830021874991e-06,1.7778892215568864,-3.6717277031249883e-06,,,,
0.9266467065868264,1.1586670437222397e-07,0.9266467065868264,3.874200078908992e-07,0.9266467065868264,-6.518877806790305e-07,0.9266467065868264,0.0,1.7812874251497006,-5.758922712499999e-06,1.7812874251497006,-3.6418536406249818e-06,,,,
0.9281437125748504,1.1662091059400621e-07,0.9281437125748504,3.8843041320310845e-07,0.9281437125748504,-6.535879274510291e-07,0.9281437125748504,0.0,1.7846706586826349,-5.79638233125e-06,1.7846706586826349,-3.717665609374985e-06,,,,
0.9296407185628743,1.1737648068540358e-07,0.9296407185628743,3.894224589044363e-07,0.9296407185628743,-6.552571816401934e-07,0.9296407185628743,0.0,1.7880688622754493,-5.853341015624996e-06,1.7880688622754493,-3.7611991999999976e-06,,,,
0.9311377245508982,1.181333799607026e-07,0.9311377245508982,3.9039589041244445e-07,0.9311377245508982,-6.56895114869199e-07,0.9311377245508982,0.0,1.7914670658682637,-5.925698640624992e-06,1.7914670658682637,-3.861506390624988e-06,,,,
0.9326347305389221,1.1889157334991634e-07,0.9326347305389221,3.91350452546847e-07,0.9326347305389221,-6.585012977660232e-07,0.9326347305389221,0.0,1.7948652694610778,-5.987351953124988e-06,1.7948652694610778,-3.960438068749982e-06,,,,
0.9341317365269461,1.196510254219887e-07,0.9341317365269461,3.9228588962525213e-07,0.9341317365269461,-6.600753001148921e-07,0.9341317365269461,0.0,1.7982784431137724,-5.9954799656249795e-06,1.7982784431137724,-4.037526478125004e-06,,,,
0.9356287425149701,1.2041170035834375e-07,0.9356287425149701,3.932019454453021e-07,0.9356287425149701,-6.616166908062192e-07,0.9356287425149701,0.0,1.8016766467065868,-5.965784978124973e-06,1.8016766467065868,-3.992451403125005e-06,,,,
0.937125748502994,1.2117356196799062e-07,0.937125748502994,3.940983633057675e-07,0.937125748502994,-6.631250379159366e-07,0.937125748502994,0.0,1.8050748502994012,-5.966048687499995e-06,1.8050748502994012,-4.017366803124999e-06,,,,
0.938622754491018,1.219365736814335e-07,0.938622754491018,3.9497488604008667e-07,0.938622754491018,-6.645999087399914e-07,0.938622754491018,0.0,1.808488023952096,-5.985316683124993e-06,1.808488023952096,-4.028525796875006e-06,,,,
0.9401197604790419,1.2270069856040007e-07,0.9401197604790419,3.958312560232915e-07,0.9401197604790419,-6.660408697466239e-07,0.9401197604790419,0.0,1.8118862275449104,-6.008139200000001e-06,1.8118862275449104,-4.046121534062489e-06,,,,
0.9416167664670659,1.234658992842522e-07,0.9416167664670659,3.966672151892533e-07,0.9416167664670659,-6.6744748672932e-07,0.9416167664670659,0.0,1.815299401197605,-6.0874774312499956e-06,1.815299401197605,-4.191664825937501e-06,,,,
0.9431137724550899,1.2423213817263023e-07,0.9431137724550899,3.974825050403296e-07,0.9431137724550899,-6.688193247466827e-07,0.9431137724550899,0.0,1.8187125748502992,-6.098022184374995e-06,1.8187125748502992,-4.201549840624998e-06,,,,
0.9446107784431138,1.2499937712728466e-07,0.9446107784431138,3.9827686669559e-07,0.9446107784431138,-6.701559481583092e-07,0.9446107784431138,0.0,1.822125748502994,-6.122063328124974e-06,1.822125748502994,-4.18942395312499e-06,,,,
0.9461077844311376,1.2576757774523067e-07,0.9461077844311376,3.9905004087070556e-07,0.9461077844311376,-6.714569207163601e-07,0.9461077844311376,0.0,1.8255389221556886,-6.152124140624993e-06,1.8255389221556886,-4.2786629312499904e-06,,,,
0.9476047904191617,1.2653670117354862e-07,0.9476047904191617,3.998017679115726e-07,0.9476047904191617,-6.727218055045654e-07,0.9476047904191617,0.0,1.8289520958083834,-6.136593046874995e-06,1.8289520958083834,-4.244370846874987e-06,,,,
0.9491017964071856,1.2730670824545005e-07,0.9491017964071856,4.0053178783926504e-07,0.9491017964071856,-6.739501650582577e-07,0.9491017964071856,0.0,1.832380239520958,-6.180836203124988e-06,1.832380239520958,-4.278135240624982e-06,,,,
0.9505988023952096,1.2807755935373428e-07,0.9505988023952096,4.0123984032103424e-07,0.9505988023952096,-6.751415613497232e-07,0.9505988023952096,0.0,1.8357934131736526,-6.145482296874983e-06,1.8357934131736526,-4.263825565624987e-06,,,,
0.9520958083832335,1.2884921459316447e-07,0.9520958083832335,4.019256647104133e-07,0.9520958083832335,-6.762955558038746e-07,0.9520958083832335,0.0,1.8392215568862276,-6.133435735624991e-06,1.8392215568862276,-4.313939468750004e-06,,,,
0.9535928143712575,1.2962163361307502e-07,0.9535928143712575,4.025890000794355e-07,0.9535928143712575,-6.774117093686625e-07,0.9535928143712575,0.0,1.8426347305389221,-6.167453797187501e-06,1.8426347305389221,-4.316829265624987e-06,,,,
0.9550898203592815,1.3039477574531536e-07,0.9550898203592815,4.0322958523040553e-07,0.9550898203592815,-6.784895825317021e-07,0.9550898203592815,0.0,1.846062874251497,-6.145573871874994e-06,1.846062874251497,-4.2509582968749875e-06,,,,
0.9565868263473054,1.3116859990446083e-07,0.9565868263473054,4.0384715868095305e-07,0.9565868263473054,-6.7952873533892e-07,0.9565868263473054,0.0,1.8494910179640718,-6.182766312499987e-06,1.8494910179640718,-4.361639228124979e-06,,,,
0.9580838323353293,1.319430646560821e-07,0.9580838323353293,4.0444145875363844e-07,0.9580838323353293,-6.805287274562305e-07,0.9580838323353293,0.0,1.8529191616766467,-6.179785528125006e-06,1.8529191616766467,-4.375519515624989e-06,,,,
0.9595808383233534,1.3271812818390938e-07,0.9595808383233534,4.050122235094508e-07,0.9595808383233534,-6.814891181496039e-07,0.9595808383233534,0.0,1.8563473053892217,-6.171853621874987e-06,1.8563473053892217,-4.411114565624984e-06,,,,
0.9610778443113773,1.3349374829544827e-07,0.9610778443113773,4.055591908325999e-07,0.9610778443113773,-6.824094663701363e-07,0.9610778443113773,0.0,1.8597754491017964,-6.226044671874995e-06,1.8597754491017964,-4.429941665624987e-06,,,,
0.9625748502994012,1.3426988244316162e-07,0.9625748502994012,4.060820984429652e-07,0.9625748502994012,-6.832893307877753e-07,0.9625748502994012,0.0,1.8632185628742517,-6.212073828125001e-06,1.8632185628742517,-4.461725006249999e-06,,,,
0.9640718562874251,1.350464876705004e-07,0.9640718562874251,4.0658068386379713e-07,0.9640718562874251,-6.841282697579244e-07,0.9640718562874251,0.0,1.8666467065868266,-6.2526343562499905e-06,1.8666467065868266,-4.5078564218749925e-06,,,,
0.9655688622754491,1.3582352067296118e-07,0.9655688622754491,4.070546844999316e-07,0.9655688622754491,-6.849258414299411e-07,0.9655688622754491,0.0,1.8700898203592815,-6.250265284374979e-06,1.8700898203592815,-4.527659956250004e-06,,,,
0.9670658682634731,1.366009377952863e-07,0.9670658682634731,4.0750383761012547e-07,0.9670658682634731,-6.856816037134978e-07,0.9670658682634731,0.0,1.8735179640718564,-6.29602622812499e-06,1.8735179640718564,-4.648747774999988e-06,,,,
0.968562874251497,1.3737869497182812e-07,0.968562874251497,4.079278803994881e-07,0.968562874251497,-6.863951143794465e-07,0.968562874251497,0.0,1.8769610778443115,-6.334603056562506e-06,1.8769610778443115,-4.621999434374987e-06,,,,
0.9700598802395209,1.381567477764593e-07,0.9700598802395209,4.0832654994100806e-07,0.9700598802395209,-6.870659310551111e-07,0.9700598802395209,0.0,1.8804041916167664,-6.365361756249997e-06,1.8804041916167664,-4.64498184999999e-06,,,,
0.971556886227545,1.3893505143487743e-07,0.971556886227545,4.086995832532643e-07,0.971556886227545,-6.876936112381101e-07,0.971556886227545,0.0,1.8838473053892215,-6.434345055312485e-06,1.8838473053892215,-4.7651214499999754e-06,,,,
0.9730538922155689,1.3971356078798956e-07,0.9730538922155689,4.090467173326337e-07,0.9730538922155689,-6.882777123643984e-07,0.9730538922155689,0.0,1.8872904191616768,-6.461614931249988e-06,1.8872904191616768,-4.753796134374981e-06,,,,
0.9745508982035929,1.4049223029082336e-07,0.9745508982035929,4.0936768911802827e-07,0.9745508982035929,-6.888177918173694e-07,0.9745508982035929,0.0,1.890733532934132,-6.4462083937499855e-06,1.890733532934132,-4.730524468749961e-06,,,,
0.9760479041916167,1.4127101405587479e-07,0.9760479041916167,4.0966223558419734e-07,0.9760479041916167,-6.893134070086401e-07,0.9760479041916167,0.0,1.8941916167664672,-6.432569999999998e-06,1.8941916167664672,-4.664532212499994e-06,,,,
0.9775449101796406,1.42049865824567e-07,0.9775449101796406,4.0993009368433045e-07,0.9775449101796406,-6.897641153336394e-07,0.9775449101796406,0.0,1.8976347305389223,-6.494452450624983e-06,1.8976347305389223,-4.71975144687498e-06,,,,
0.9790419161676647,1.4282873895036138e-07,0.9790419161676647,4.101710004245778e-07,0.9790419161676647,-6.901694742539728e-07,0.9790419161676647,0.0,1.9010928143712575,-6.456291018749979e-06,1.9010928143712575,-4.7014788124999955e-06,,,,
0.9805389221556886,1.436075864436695e-07,0.9805389221556886,4.103846928517635e-07,0.9805389221556886,-6.905290413447021e-07,0.9805389221556886,0.0,1.904550898203593,-6.4094135749999905e-06,1.904550898203593,-4.652350696874995e-06,,,,
0.9820359281437125,1.4438636093605591e-07,0.9820359281437125,4.1057090810013074e-07,0.9820359281437125,-6.908423742789022e-07,0.9820359281437125,0.0,1.907994011976048,-6.442292843749996e-06,1.907994011976048,-4.626482315624986e-06,,,,
0.9835329341317365,1.451650147018267e-07,0.9835329341317365,4.107293834131338e-07,0.9835329341317365,-6.911090309209539e-07,0.9835329341317365,0.0,1.9114520958083832,-6.375718209374991e-06,1.9114520958083832,-4.573804390624983e-06,,,,
0.9850299401197605,1.4594349965566415e-07,0.9850299401197605,4.1085985611225126e-07,0.9850299401197605,-6.913285692966017e-07,0.9850299401197605,0.0,1.914925149700599,-6.372118787499974e-06,1.914925149700599,-4.553320631249997e-06,,,,
0.9865269461077845,1.4672176732379736e-07,0.9865269461077845,4.1096206367938886e-07,0.9865269461077845,-6.915005476707002e-07,0.9865269461077845,0.0,1.9183832335329343,-6.385497099999995e-06,1.9183832335329343,-4.5000077968749935e-06,,,,
0.9880239520958084,1.4749976889359098e-07,0.9880239520958084,4.1103574374203334e-07,0.9880239520958084,-6.91624524571742e-07,0.9880239520958084,0.0,1.9218413173652695,-6.388492790624981e-06,1.9218413173652695,-4.501026334375002e-06,,,,
0.9895209580838323,1.482774552070328e-07,0.9895209580838323,4.110806341109075e-07,0.9895209580838323,-6.917000588245042e-07,0.9895209580838323,0.0,1.925299401197605,-6.4029389218749895e-06,1.925299401197605,-4.480142056249977e-06,,,,
0.9910179640718564,1.4905477670009016e-07,0.9910179640718564,4.1109647280300516e-07,0.9910179640718564,-6.917267096228068e-07,0.9910179640718564,0.0,1.9287724550898204,-6.46205161249999e-06,1.9287724550898204,-4.522202884374989e-06,,,,
0.9925149700598803,1.4983168346491339e-07,0.9925149700598803,4.110829980146696e-07,0.9925149700598803,-6.917040364268765e-07,0.9925149700598803,0.0,1.932245508982036,-6.471394912499996e-06,1.932245508982036,-4.554008074374981e-06,,,,
0.9940119760479041,1.5060812526091815e-07,0.9940119760479041,4.110399482027098e-07,0.9940119760479041,-6.916315991628426e-07,0.9940119760479041,0.0,1.9357035928143713,-6.492610165624977e-06,1.9357035928143713,-4.610349649999988e-06,,,,
0.9955089820359281,1.5138405146443076e-07,0.9955089820359281,4.1096706210128705e-07,0.9955089820359281,-6.915089582036114e-07,0.9955089820359281,0.0,1.9391766467065867,-6.477672453124985e-06,1.9391766467065867,-4.61871081562499e-06,,,,
0.9970059880239521,1.5215941110335868e-07,0.9970059880239521,4.1086407868508966e-07,0.9970059880239521,-6.913356743529585e-07,0.9970059880239521,0.0,1.9426497005988026,-6.502386421874994e-06,1.9426497005988026,-4.6249624218749915e-06,,,,
0.9985029940119761,1.5293415283421645e-07,0.9985029940119761,4.1073073722841297e-07,0.9985029940119761,-6.911113089021407e-07,0.9985029940119761,0.0,1.946122754491018,-6.4826424218749774e-06,1.946122754491018,-4.646950974999986e-06,,,,
1.0,1.537082249950365e-07,1.0,4.10566777372647e-07,1.0,-6.908354237501414e-07,1.0,0.0,1.949610778443114,-6.544865299999978e-06,1.949610778443114,-4.7410204562499794e-06,,,,
1.001497005988024,1.544815755204206e-07,1.001497005988024,4.1037193903806575e-07,1.001497005988024,-6.905075812890546e-07,1.001497005988024,0.0,1.9530838323353295,-6.559345899999974e-06,1.9530838323353295,-4.782898056250004e-06,,,,
1.0029940119760479,1.5525415205393704e-07,1.0029940119760479,4.101459625261077e-07,1.0029940119760479,-6.901273445303715e-07,1.0029940119760479,0.0,1.956556886227545,-6.566065771874988e-06,1.956556886227545,-4.802471247812497e-06,,,,
1.0044910179640718,1.560259018189079e-07,1.0044910179640718,4.0988858853980297e-07,1.0044910179640718,-6.896942771856556e-07,1.0044910179640718,0.0,1.9600449101796407,-6.592829063437487e-06,1.9600449101796407,-4.808149024999994e-06,,,,
1.0059880239520957,1.5679677174643732e-07,1.0059880239520957,4.0959955815952103e-07,1.0059880239520957,-6.892079435697316e-07,1.0059880239520957,0.0,1.9635329341317367,-6.6584528359374994e-06,1.9635329341317367,-4.883359734374996e-06,,,,
1.0074850299401197,1.5756670838594926e-07,1.0074850299401197,4.0927861288493986e-07,1.0074850299401197,-6.886679087224275e-07,1.0074850299401197,0.0,1.9670209580838323,-6.673544843749973e-06,1.9670209580838323,-4.8837115781249795e-06,,,,
1.0089820359281438,1.5833565793842724e-07,1.0089820359281438,4.0892549467724107e-07,1.0089820359281438,-6.880737384722933e-07,1.0089820359281438,0.0,1.9704940119760481,-6.622971456249999e-06,1.9704940119760481,-4.891928371531236e-06,,,,
1.0104790419161678,1.5910356629058382e-07,1.0104790419161678,4.0853994594262336e-07,1.0104790419161678,-6.874249993685766e-07,1.0104790419161678,0.0,1.9739970059880239,-6.623948290624991e-06,1.9739970059880239,-4.851136203749984e-06,,,,
1.0119760479041917,1.5987037894860978e-07,1.0119760479041917,4.0812170957980743e-07,1.0119760479041917,-6.867212588063366e-07,1.0119760479041917,0.0,1.9774850299401199,-6.585914821874987e-06,1.9774850299401199,-4.853282412499977e-06,,,,
1.0134730538922156,1.6063604109142344e-07,1.0134730538922156,4.07670528980378e-07,1.0134730538922156,-6.85962085008641e-07,1.0134730538922156,0.0,1.9809730538922157,-6.603336049999986e-06,1.9809730538922157,-4.8965382906249835e-06,,,,
1.0149700598802394,1.6140049754183356e-07,1.0149700598802394,4.071861480944203e-07,1.0149700598802394,-6.851470471231419e-07,1.0149700598802394,0.0,1.9844610778443115,-6.614933249999999e-06,1.9844610778443115,-4.917956268749987e-06,,,,
1.0164670658682635,1.6216369280780343e-07,1.0164670658682635,4.0666831136843894e-07,1.0164670658682635,-6.842757151703374e-07,1.0164670658682635,0.0,1.9879640718562877,-6.556975262499983e-06,1.9879640718562877,-4.891757751874981e-06,,,,
1.0179640718562875,1.6292557103038584e-07,1.0179640718562875,4.06116763859716e-07,1.0179640718562875,-6.833476601533026e-07,1.0179640718562875,0.0,1.9914670658682636,-6.539309978124996e-06,1.9914670658682636,-4.89651754343749e-06,,,,
1.0194610778443114,1.6368607603048145e-07,1.0194610778443114,4.0553125118915034e-07,1.0194610778443114,-6.823624540514634e-07,1.0194610778443114,0.0,1.9949550898203594,-6.5691318343749675e-06,1.9949550898203594,-4.877209437500004e-06,,,,
1.0209580838323353,1.6444515128388847e-07,1.0209580838323353,4.0491151959316383e-07,1.0209580838323353,-6.813196698713381e-07,1.0209580838323353,0.0,1.9984580838323354,-6.600488799375e-06,1.9984580838323354,-4.910796956562479e-06,,,,
1.0224550898203593,1.6520273991727284e-07,1.0224550898203593,4.0425731592477913e-07,1.0224550898203593,-6.802188816688807e-07,1.0224550898203593,0.0,2.0019610778443115,-6.562015837499985e-06,2.0019610778443115,-4.885125787499975e-06,,,,
1.0239520958083832,1.6595878476284951e-07,1.0239520958083832,4.0356838770998845e-07,1.0239520958083832,-6.790596645939382e-07,1.0239520958083832,0.0,2.0054640718562875,-6.597266565624969e-06,2.0054640718562875,-4.980782874531237e-06,,,,
1.0254491017964071,1.6671322827832817e-07,1.0254491017964071,4.0284448313323186e-07,1.0254491017964071,-6.778415949585375e-07,1.0254491017964071,0.0,2.0089670658682635,-6.556632365624992e-06,2.0089670658682635,-4.9329959093750005e-06,,,,
1.026946107784431,1.6746601262189108e-07,1.026946107784431,4.020853510542461e-07,1.026946107784431,-6.765642501758603e-07,1.026946107784431,0.0,2.01248502994012,-6.551116465624988e-06,2.01248502994012,-4.953736200000005e-06,,,,
1.0284431137724552,1.6821707960188957e-07,1.0284431137724552,4.0129074107780485e-07,1.0284431137724552,-6.752272089229609e-07,1.0284431137724552,0.0,2.015988023952096,-6.558009306249978e-06,2.015988023952096,-4.963351103124984e-06,,,,
1.0299401197604792,1.6896637070771972e-07,1.0299401197604792,4.004604035353446e-07,1.0299401197604792,-6.738300510877796e-07,1.0299401197604792,0.0,2.019505988023952,-6.577913903124989e-06,2.019505988023952,-5.056955265624995e-06,,,,
1.0314371257485029,1.6971382709356555e-07,1.0314371257485029,3.995940894696979e-07,1.0314371257485029,-6.723723577790311e-07,1.0314371257485029,0.0,2.023008982035928,-6.571321390624995e-06,2.023008982035928,-5.036929234374994e-06,,,,
1.0329341317365268,1.704593896212693e-07,1.0329341317365268,3.9869155075427415e-07,1.0329341317365268,-6.708537114795593e-07,1.0329341317365268,0.0,2.0265269461077846,-6.513055328124989e-06,2.0265269461077846,-5.045850824999986e-06,,,,
1.034431137724551,1.7120299876660478e-07,1.034431137724551,3.9775254002410934e-07,1.034431137724551,-6.692736959732568e-07,1.034431137724551,0.0,2.0300449101796407,-6.47668629375001e-06,2.0300449101796407,-5.003107509374974e-06,,,,
1.035928143712575,1.719445947748226e-07,1.035928143712575,3.9677681074200796e-07,1.035928143712575,-6.676318964236833e-07,1.035928143712575,0.0,2.033562874251497,-6.538693481249985e-06,2.033562874251497,-5.004403415625e-06,,,,
1.0374251497005988,1.7268411748642719e-07,1.0374251497005988,3.957641172125484e-07,1.0374251497005988,-6.659278994029334e-07,1.0374251497005988,0.0,2.0370808383233534,-6.515877346874978e-06,2.0370808383233534,-5.0390247799999755e-06,,,,
1.0389221556886228,1.7342150647847526e-07,1.0389221556886228,3.9471421458140247e-07,1.0389221556886228,-6.641612929266721e-07,1.0389221556886228,0.0,2.0406137724550897,-6.502135150937489e-06,2.0406137724550897,-5.0119244749999875e-06,,,,
1.0404191616766467,1.741567009915494e-07,1.0404191616766467,3.936268588834943e-07,1.0404191616766467,-6.623316664748833e-07,1.0404191616766467,0.0,2.0441317365269462,-6.502928353124981e-06,2.0441317365269462,-5.017223874999976e-06,,,,
1.0419161676646707,1.7488963994479618e-07,1.0419161676646707,3.925018070518698e-07,1.0419161676646707,-6.604386110649484e-07,1.0419161676646707,0.0,2.0476646706586825,-6.490803659374994e-06,2.0476646706586825,-5.006564062499988e-06,,,,
1.0434131736526946,1.7562026197573963e-07,1.0434131736526946,3.91338816938433e-07,1.0434131736526946,-6.584817192494519e-07,1.0434131736526946,0.0,2.051182634730539,-6.501681396874994e-06,2.051182634730539,-5.013265590624977e-06,,,,
1.0449101796407185,1.7634850538147086e-07,1.0449101796407185,3.9013764733453684e-07,1.0449101796407185,-6.564605851529206e-07,1.0449101796407185,0.0,2.0547155688622754,-6.494546078124996e-06,2.0547155688622754,-4.998443734750006e-06,,,,
1.0464071856287427,1.7707430817257888e-07,1.0464071856287427,3.888980579859326e-07,1.0464071856287427,-6.543748045200464e-07,1.0464071856287427,0.0,2.058248502994012,-6.521561856249979e-06,2.058248502994012,-5.009902903124983e-06,,,,
1.0479041916167666,1.77797608032405e-07,1.0479041916167666,3.876198096273529e-07,1.0479041916167666,-6.522239747528119e-07,1.0479041916167666,0.0,2.061781437125749,-6.517172224999987e-06,2.061781437125749,-5.034650636874984e-06,,,,
1.0494011976047903,1.7851834236245462e-07,1.0494011976047903,3.8630266400675566e-07,1.0494011976047903,-6.50007694956333e-07,1.0494011976047903,0.0,2.065314371257485,-6.540151222906229e-06,2.065314371257485,-5.079681015624996e-06,,,,
1.0508982035928143,1.7923644825591064e-07,1.0508982035928143,3.849463838621954e-07,1.0508982035928143,-6.477255659072388e-07,1.0508982035928143,0.0,2.068847305389222,-6.5536668718749785e-06,2.068847305389222,-5.116684659374974e-06,,,,
1.0523952095808382,1.7995186250507092e-07,1.0523952095808382,3.835507329937567e-07,1.0523952095808382,-6.453771901727575e-07,1.0523952095808382,0.0,2.072380239520958,-6.529120912499988e-06,2.072380239520958,-5.103406055937479e-06,,,,
1.0538922155688624,1.8066452158585306e-07,1.0538922155688624,3.8211547627046385e-07,1.0538922155688624,-6.429621720972623e-07,1.0538922155688624,0.0,2.075928143712575,-6.555238989375006e-06,2.075928143712575,-5.130939167187501e-06,,,,
1.0553892215568863,1.813743617236712e-07,1.0553892215568863,3.806403796383078e-07,1.0553892215568863,-6.404801178707302e-07,1.0553892215568863,0.0,2.0794610778443117,-6.546479992187494e-06,2.0794610778443117,-5.0953352031249865e-06,,,,
1.0568862275449102,1.8208131880045788e-07,1.0568862275449102,3.791252101281024e-07,1.0568862275449102,-6.379306354756415e-07,1.0568862275449102,0.0,2.083008982035928,-6.580563359374993e-06,2.083008982035928,-5.1166551468749895e-06,,,,
1.0583832335329342,1.8278532844155643e-07,1.0583832335329342,3.7756973594023754e-07,1.0583832335329342,-6.353133348821243e-07,1.0583832335329342,0.0,2.086556886227545,-6.607431928124987e-06,2.086556886227545,-5.211392506249987e-06,,,,
1.0598802395209581,1.834863259699634e-07,1.0598802395209581,3.75973726366043e-07,1.0598802395209581,-6.326278278950247e-07,1.0598802395209581,0.0,2.090104790419162,-6.541471335624997e-06,2.090104790419162,-5.176447909374991e-06,,,,
1.061377245508982,1.8418424642291944e-07,1.061377245508982,3.743369518954038e-07,1.061377245508982,-6.29873728322738e-07,1.061377245508982,0.0,2.0936526946107783,-6.5269536218749865e-06,2.0936526946107783,-5.117235781249988e-06,,,,
1.062874251497006,1.8487902454025175e-07,1.062874251497006,3.726591841940938e-07,1.062874251497006,-6.270506519644954e-07,1.062874251497006,0.0,2.097200598802395,-6.51715290937499e-06,2.097200598802395,-5.120764418749974e-06,,,,
1.06437125748503,1.8557059481187478e-07,1.06437125748503,3.7094019612745096e-07,1.06437125748503,-6.241582166412318e-07,1.06437125748503,0.0,2.100748502994012,-6.519722562499982e-06,2.100748502994012,-5.091773928124995e-06,,,,
1.0658682634730539,1.862588914161281e-07,1.0658682634730539,3.691797617760472e-07,1.0658682634730539,-6.211960422115457e-07,1.0658682634730539,0.0,2.104311377245509,-6.5126241218749815e-06,2.104311377245509,-5.04415235656248e-06,,,,
1.0673652694610778,1.8694384827249917e-07,1.0673652694610778,3.6737765649706865e-07,1.0673652694610778,-6.181637506767702e-07,1.0673652694610778,0.0,2.107859281437126,-6.490590831249987e-06,2.107859281437126,-4.992942815624985e-06,,,,
1.0688622754491017,1.8762539901109706e-07,1.0688622754491017,3.6553365687774747e-07,1.0688622754491017,-6.15060966115647e-07,1.0688622754491017,0.0,2.111422155688623,-6.411735621874968e-06,2.111422155688623,-4.976856212499986e-06,,,,
1.0703592814371257,1.8830347699541639e-07,1.0703592814371257,3.6364754080600185e-07,1.0703592814371257,-6.118873147934198e-07,1.0703592814371257,0.0,2.11498502994012,-6.40393028828124e-06,2.11498502994012,-5.029904147499988e-06,,,,
1.0718562874251498,1.8897801533353462e-07,1.0718562874251498,3.6171908747931695e-07,1.0718562874251498,-6.086424251804293e-07,1.0718562874251498,0.0,2.1185479041916166,-6.342456654687491e-06,2.1185479041916166,-4.978461624999977e-06,,,,
1.0733532934131738,1.8964894682965548e-07,1.0733532934131738,3.5974807740022295e-07,1.0733532934131738,-6.053259279370981e-07,1.0733532934131738,0.0,2.122110778443114,-6.340388559374997e-06,2.122110778443114,-4.989098215624994e-06,,,,
1.0748502994011977,1.9031620406000312e-07,1.0748502994011977,3.577342924167236e-07,1.0748502994011977,-6.019374560064475e-07,1.0748502994011977,0.0,2.1256736526946107,-6.34633930937499e-06,2.1256736526946107,-4.964935984374982e-06,,,,
1.0763473053892216,1.9097971930658206e-07,1.0763473053892216,3.5567751575466406e-07,1.0763473053892216,-5.984766446222489e-07,1.0763473053892216,0.0,2.1292365269461078,-6.381177068749988e-06,2.1292365269461078,-5.005685215624987e-06,,,,
1.0778443113772456,1.9163942461845265e-07,1.0778443113772456,3.535775320201566e-07,1.0778443113772456,-5.949431313612428e-07,1.0778443113772456,0.0,2.132799401197605,-6.353085284374992e-06,2.132799401197605,-4.9709673750000155e-06,,,,
1.0793413173652695,1.9229525176140617e-07,1.0793413173652695,3.5143412719868455e-07,1.0793413173652695,-5.913365561064058e-07,1.0793413173652695,0.0,2.1363772455089824,-6.325045937500001e-06,2.1363772455089824,-4.96766388124998e-06,,,,
1.0808383233532934,1.929471322541437e-07,1.0808383233532934,3.492470887172507e-07,1.0808383233532934,-5.876565611872639e-07,1.0808383233532934,0.0,2.139940119760479,-6.315109690624984e-06,2.139940119760479,-4.931581053124988e-06,,,,
1.0823353293413174,1.935949973776422e-07,1.0823353293413174,3.47016205451897e-07,1.0823353293413174,-5.839027913458678e-07,1.0823353293413174,0.0,2.1435179640718562,-6.282459390624996e-06,2.1435179640718562,-4.93095549374998e-06,,,,
1.0838323353293413,1.94238778142209e-07,1.0838323353293413,3.447412677016751e-07,1.0838323353293413,-5.800748937394692e-07,1.0838323353293413,0.0,2.1470958083832334,-6.2637566406249895e-06,2.1470958083832334,-4.900436581656241e-06,,,,
1.0853293413173652,1.9487840531396554e-07,1.0853293413173652,3.4242206728101583e-07,1.0853293413173652,-5.761725180664433e-07,1.0853293413173652,0.0,2.150673652694611,-6.231203065624989e-06,2.150673652694611,-4.850015243749997e-06,,,,
1.0868263473053892,1.955138094201628e-07,1.0868263473053892,3.4005839746859715e-07,1.0868263473053892,-5.72195316480039e-07,1.0868263473053892,0.0,2.1542514970059883,-6.242468828124992e-06,2.1542514970059883,-4.812507706562475e-06,,,,
1.0883233532934131,1.961449207305963e-07,1.0883233532934131,3.3765005308852436e-07,1.0883233532934131,-5.681429437611563e-07,1.0883233532934131,0.0,2.1578293413173655,-6.228104328125009e-06,2.1578293413173655,-4.8218185031249814e-06,,,,
1.089820359281437,1.9677166929594442e-07,1.089820359281437,3.351968304971656e-07,1.089820359281437,-5.640150572291634e-07,1.089820359281437,0.0,2.1614071856287427,-6.205965484375004e-06,2.1614071856287427,-4.800256712500004e-06,,,,
1.0913173652694612,1.973939849051095e-07,1.0913173652694612,3.3269852758066227e-07,1.0913173652694612,-5.598113168175787e-07,1.0913173652694612,0.0,2.165,-6.178647359374996e-06,2.165,-4.795464209375001e-06,,,,
1.0928143712574852,1.9801179714881963e-07,1.0928143712574852,3.3015494382541165e-07,1.0928143712574852,-5.555313851323097e-07,1.0928143712574852,0.0,2.1685778443113772,-6.1030564843749935e-06,2.1685778443113772,-4.696526106249979e-06,,,,
1.0943113772455089,1.9862503535387317e-07,1.0943113772455089,3.275658802756125e-07,1.0943113772455089,-5.511749273940833e-07,1.0943113772455089,0.0,2.1721706586826346,-6.078371578124967e-06,2.1721706586826346,-4.725940362500006e-06,,,,
1.0958083832335328,1.9923362861699163e-07,1.0958083832335328,3.2493113963644323e-07,1.0958083832335328,-5.467416116281898e-07,1.0958083832335328,0.0,2.1757634730538924,-6.116577046874992e-06,2.1757634730538924,-4.768971999999988e-06,,,,
1.097305389221557,1.998375058324566e-07,1.097305389221557,3.2225052618785075e-07,1.097305389221557,-5.422311085105285e-07,1.097305389221557,0.0,2.1793562874251498,-6.097698609374996e-06,2.1793562874251498,-4.7563391593749925e-06,,,,
1.098802395209581,2.0043659564926878e-07,1.098802395209581,3.195238458886785e-07,1.098802395209581,-5.376430915450992e-07,1.098802395209581,0.0,2.1829491017964076,-6.071572734374985e-06,2.1829491017964076,-4.7482211687500005e-06,,,,
1.1002994011976048,2.0103082651406512e-07,1.1002994011976048,3.1675090634535315e-07,1.1002994011976048,-5.329772370030005e-07,1.1002994011976048,0.0,2.186541916167665,-6.073566015624982e-06,2.186541916167665,-4.71137367187498e-06,,,,
1.1017964071856288,2.016201266383358e-07,1.1017964071856288,3.1393151685323805e-07,1.1017964071856288,-5.282332239879397e-07,1.1017964071856288,0.0,2.1901347305389223,-6.087175328124988e-06,2.1901347305389223,-4.703639393749981e-06,,,,
1.1032934131736527,2.0220442403398278e-07,1.1032934131736527,3.1106548842436587e-07,1.1032934131736527,-5.234107345071544e-07,1.1032934131736527,0.0,2.19374251497006,-6.097004046874987e-06,2.19374251497006,-4.755067006249993e-06,,,,
1.1047904191616766,2.0278364647324777e-07,1.1047904191616766,3.0815263375009006e-07,1.1047904191616766,-5.185094533952077e-07,1.1047904191616766,0.0,2.1973353293413176,-6.1118348281250045e-06,2.1973353293413176,-4.755016062499988e-06,,,,
1.1062874251497006,2.0335772157017926e-07,1.1062874251497006,3.0519276730158775e-07,1.1062874251497006,-5.135290684610822e-07,1.1062874251497006,0.0,2.200943113772455,-6.120592171874994e-06,2.200943113772455,-4.783217079374992e-06,,,,
1.1077844311377245,2.0392657667273542e-07,1.1077844311377245,3.021857052761181e-07,1.1077844311377245,-5.084692704394429e-07,1.1077844311377245,0.0,2.204550898203593,-6.080848765624996e-06,2.204550898203593,-4.724220758124977e-06,,,,
1.1092814371257487,2.0449013897855546e-07,1.1092814371257487,2.9913126564497873e-07,1.1092814371257487,-5.033297530369323e-07,1.1092814371257487,0.0,2.2081437125748504,-6.041226421874988e-06,2.2081437125748504,-4.659761743749984e-06,,,,
1.1107784431137724,2.0504833545947188e-07,1.1107784431137724,2.9602926818473135e-07,1.1107784431137724,-4.981102130064877e-07,1.1107784431137724,0.0,2.211751497005988,-6.042790546874983e-06,2.211751497005988,-4.622280446874983e-06,,,,
1.1122754491017963,2.0560109287818836e-07,1.1122754491017963,2.92879534457239e-07,1.1122754491017963,-4.92810350092461e-07,1.1122754491017963,0.0,2.215359281437126,-6.0476719843749965e-06,2.215359281437126,-4.62593413687499e-06,,,,
1.1137724550898203,2.0614833781821628e-07,1.1137724550898203,2.8968188785670665e-07,1.1137724550898203,-4.87429867152598e-07,1.1137724550898203,0.0,2.218982035928144,-6.048455953124984e-06,2.218982035928144,-4.638058015624997e-06,,,,
1.1152694610778444,2.066899966910565e-07,1.1152694610778444,2.864361536214315e-07,1.1152694610778444,-4.819684700988259e-07,1.1152694610778444,0.0,2.2225898203592815,-5.990905515624985e-06,2.2225898203592815,-4.616069359374975e-06,,,,
1.1167664670658684,2.0722599569093734e-07,1.1167664670658684,2.831421588455516e-07,1.1167664670658684,-4.764258680187387e-07,1.1167664670658684,0.0,2.2262125748502997,-5.980387796875006e-06,2.2262125748502997,-4.586915309374985e-06,,,,
1.1182634730538923,2.0775626083831755e-07,1.1182634730538923,2.797997324994029e-07,1.1182634730538923,-4.708017731094093e-07,1.1182634730538923,0.0,2.229820359281437,-5.979115046874989e-06,2.229820359281437,-4.574712396874978e-06,,,,
1.1197604790419162,2.0828071796821754e-07,1.1197604790419162,2.764087054376257e-07,1.1197604790419162,-4.650959007722046e-07,1.1197604790419162,0.0,2.2334431137724553,-5.949231546874983e-06,2.2334431137724553,-4.5200589765624786e-06,,,,
1.1212574850299402,2.0879929275311006e-07,1.1212574850299402,2.729689104227425e-07,1.1212574850299402,-4.5930796960174824e-07,1.1212574850299402,0.0,2.237065868263473,-5.906774828124995e-06,2.237065868263473,-4.5163290312499885e-06,,,,
1.122754491017964,2.0931191067460577e-07,1.122754491017964,2.6948018214493456e-07,1.122754491017964,-4.534377014573237e-07,1.122754491017964,0.0,2.240688622754491,-5.871166796874986e-06,2.240688622754491,-4.4522754859374686e-06,,,,
1.124251497005988,2.0981849703336972e-07,1.124251497005988,2.659423572432472e-07,1.124251497005988,-4.474848214287172e-07,1.124251497005988,0.0,2.244311377245509,-5.849653015624984e-06,2.244311377245509,-4.392831396874988e-06,,,,
1.125748502994012,2.1031897698651623e-07,1.125748502994012,2.623552743037718e-07,1.125748502994012,-4.4144905794894186e-07,1.125748502994012,0.0,2.247934131736527,-5.867895921875001e-06,2.247934131736527,-4.410046340624992e-06,,,,
1.127245508982036,2.1081327551992903e-07,1.127245508982036,2.5871877387831496e-07,1.127245508982036,-4.353301427085922e-07,1.127245508982036,0.0,2.251556886227545,-5.819436359374987e-06,2.251556886227545,-4.339843674062463e-06,,,,
1.1287425149700598,2.1130131743372e-07,1.1287425149700598,2.5503269852221283e-07,1.1287425149700598,-4.291278107869663e-07,1.1287425149700598,0.0,2.2551946107784433,-5.81593370312499e-06,2.2551946107784433,-4.309909493749985e-06,,,,
1.1302395209580838,2.1178302740187748e-07,1.1302395209580838,2.5129689278686103e-07,1.1302395209580838,-4.228418006096653e-07,1.1302395209580838,0.0,2.2588173652694614,-5.780917171874976e-06,2.2588173652694614,-4.290703374999986e-06,,,,
1.1317365269461077,2.1225832992191926e-07,1.1317365269461077,2.4751120325606896e-07,1.1317365269461077,-4.1647185405441946e-07,1.1317365269461077,0.0,2.2624550898203597,-5.776854578124984e-06,2.2624550898203597,-4.242927879374976e-06,,,,
1.1332335329341316,2.127271493440862e-07,1.1332335329341316,2.4367547853199797e-07,1.1332335329341316,-4.10017716351529e-07,1.1332335329341316,0.0,2.2660928143712575,-5.757717796874987e-06,2.2660928143712575,-4.221196637499976e-06,,,,
1.1347305389221558,2.131894098668873e-07,1.1347305389221558,2.397895692783606e-07,1.1347305389221558,-4.0347913624254667e-07,1.1347305389221558,0.0,2.269730538922156,-5.7291825468749775e-06,2.269730538922156,-4.168380468749979e-06,,,,
1.1362275449101797,2.1364503555466968e-07,1.1362275449101797,2.3585332822297765e-07,1.1362275449101797,-3.9685586590455813e-07,1.1362275449101797,0.0,2.273368263473054,-5.731932328125001e-06,2.273368263473054,-4.165079656874997e-06,,,,
1.1377245508982037,2.1409395032440328e-07,1.1377245508982037,2.3186661018106339e-07,1.1377245508982037,-3.9014766105502196e-07,1.1377245508982037,0.0,2.2770059880239524,-5.690617265624974e-06,2.2770059880239524,-4.114374296875014e-06,,,,
1.1392215568862276,2.1453607793968726e-07,1.1392215568862276,2.2782927206368722e-07,1.1392215568862276,-3.833542809154782e-07,1.1392215568862276,0.0,2.28064371257485,-5.693184390624986e-06,2.28064371257485,-4.140578181249989e-06,,,,
1.1407185628742516,2.14971342047035e-07,1.1407185628742516,2.237411728768796e-07,1.1407185628742516,-3.764754882655899e-07,1.1407185628742516,0.0,2.2842964071856287,-5.632481578124986e-06,2.2842964071856287,-4.13595976874999e-06,,,,
1.1422155688622755,2.153996661490182e-07,1.1422155688622755,2.196021737864171e-07,1.1422155688622755,-3.6951104947167524e-07,1.1422155688622755,0.0,2.287934131736527,-5.5914979843749595e-06,2.287934131736527,-4.0664057437499874e-06,,,,
1.1437125748502994,2.1582097363752739e-07,1.1437125748502994,2.1541213807066097e-07,1.1437125748502994,-3.624607344915138e-07,1.1437125748502994,0.0,2.2915868263473054,-5.556060484374981e-06,2.2915868263473054,-4.022130918749979e-06,,,,
1.1452095808383234,2.1623518776389472e-07,1.1452095808383234,2.1117093116916137e-07,1.1452095808383234,-3.55324316913788e-07,1.1452095808383234,0.0,2.295239520958084,-5.503229109374994e-06,2.295239520958084,-3.962960781249983e-06,,,,
1.1467065868263473,2.1664223165541899e-07,1.1467065868263473,2.068784206960837e-07,1.1467065868263473,-3.481015739793956e-07,1.1467065868263473,0.0,2.2988922155688623,-5.464401203125e-06,2.2988922155688623,-3.895072685625001e-06,,,,
1.1482035928143712,2.1704202833153755e-07,1.1482035928143712,2.025344764572858e-07,1.1482035928143712,-3.407922866109278e-07,1.1482035928143712,0.0,2.3025449101796407,-5.4452290781249854e-06,2.3025449101796407,-3.827378534374987e-06,,,,
1.1497005988023952,2.174345006973703e-07,1.1497005988023952,1.981389704403347e-07,1.1497005988023952,-3.333962394195873e-07,1.1497005988023952,0.0,2.306197604790419,-5.445112890624992e-06,2.306197604790419,-3.880349678749972e-06,,,,
1.151197604790419,2.178195715327655e-07,1.151197604790419,1.936917768589986e-07,1.151197604790419,-3.259132207428842e-07,1.151197604790419,0.0,2.3098502994011976,-5.409763921874982e-06,2.3098502994011976,-3.881512251249985e-06,,,,
1.1526946107784433,2.1819716353184507e-07,1.1526946107784433,1.8919277213979626e-07,1.1526946107784433,-3.1834302265719103e-07,1.1526946107784433,0.0,2.313502994011976,-5.413056890624997e-06,2.313502994011976,-3.901748284062499e-06,,,,
1.1541916167664672,2.1856719927058339e-07,1.1541916167664672,1.8464183496495126e-07,1.1541916167664672,-3.106854410283076e-07,1.1541916167664672,0.0,2.3171706586826346,-5.423769328124977e-06,2.3171706586826346,-3.8969577062499855e-06,,,,
1.1556886227544911,2.189296012198467e-07,1.1556886227544911,1.8003884624136255e-07,1.1556886227544911,-3.029402754707106e-07,1.1556886227544911,0.0,2.3208383233532937,-5.4030921718749965e-06,2.3208383233532937,-3.8597097187500015e-06,,,,
1.1571856287425148,2.192842917836097e-07,1.1571856287425148,1.7538368918275193e-07,1.1571856287425148,-2.9510732945457765e-07,1.1571856287425148,0.0,2.324491017964072,-5.367186546875001e-06,2.324491017964072,-3.821648215312494e-06,,,,
1.158682634730539,2.1963119323326523e-07,1.158682634730539,1.7067624923997117e-07,1.158682634730539,-2.871864102631485e-07,1.158682634730539,0.0,2.3281586826347307,-5.3242155781249875e-06,2.3281586826347307,-3.825740571874995e-06,,,,
1.160179640718563,2.1997022777265483e-07,1.160179640718563,1.6591641418086327e-07,1.160179640718563,-2.791773290362846e-07,1.160179640718563,0.0,2.3318263473053893,-5.270408796874998e-06,2.3318263473053893,-3.7810398499999816e-06,,,,
1.1616766467065869,2.203013175190136e-07,1.1616766467065869,1.611040740726511e-07,1.1616766467065869,-2.7107990079800655e-07,1.1616766467065869,0.0,2.335494011976048,-5.3204687031249905e-06,2.335494011976048,-3.802791859374982e-06,,,,
1.1631736526946108,2.2062438450877147e-07,1.1631736526946108,1.5623912129141297e-07,1.1631736526946108,-2.628939444515551e-07,1.1631736526946108,0.0,2.339176646706587,-5.294738859374986e-06,2.339176646706587,-3.806585931249995e-06,,,,
1.1646706586826348,2.209393506912339e-07,1.1646706586826348,1.5132145055561936e-07,1.1646706586826348,-2.546192828487944e-07,1.1646706586826348,0.0,2.3428443113772457,-5.302978703124983e-06,2.3428443113772457,-3.831463215624977e-06,,,,
1.1661676646706587,2.2124613795222823e-07,1.1661676646706587,1.4635095891872578e-07,1.1661676646706587,-2.4625574277617927e-07,1.1661676646706587,0.0,2.3465119760479043,-5.313593884375005e-06,2.3465119760479043,-3.815002984374988e-06,,,,
1.1676646706586826,2.2154466809766023e-07,1.1676646706586826,1.413275457741098e-07,1.1676646706586826,-2.378031549410953e-07,1.1676646706586826,0.0,2.350194610778443,-5.2953534843749895e-06,2.350194610778443,-3.841205862499999e-06,,,,
1.1691616766467066,2.218348628732194e-07,1.1691616766467066,1.3625111291057053e-07,1.1691616766467066,-2.2926135409153246e-07,1.1691616766467066,0.0,2.3538772455089823,-5.297371609374993e-06,2.3538772455089823,-3.838192390625e-06,,,,
1.1706586826347305,2.2211664396444935e-07,1.1706586826347305,1.3112156447500192e-07,1.1706586826347305,-2.2063017893475715e-07,1.1706586826347305,0.0,2.357559880239521,-5.282984453124988e-06,2.357559880239521,-3.7684456406249796e-06,,,,
1.1721556886227547,2.22389932974927e-07,1.1721556886227547,1.25938806999122e-07,1.1721556886227547,-2.11909472209737e-07,1.1721556886227547,0.0,2.3612425149700598,-5.244309890624984e-06,2.3612425149700598,-3.7374514312499813e-06,,,,
1.1736526946107784,2.2265465148159128e-07,1.1736526946107784,1.2070274942092157e-07,1.1736526946107784,-2.0309908068256523e-07,1.1736526946107784,0.0,2.364925149700599,-5.232236181249986e-06,2.364925149700599,-3.6540048749999933e-06,,,,
1.1751497005988023,2.2291072098774203e-07,1.1751497005988023,1.1541330310589033e-07,1.1751497005988023,-1.9419885522107584e-07,1.1751497005988023,0.0,2.3686077844311377,-5.218341765625013e-06,2.3686077844311377,-3.6174717874999865e-06,,,,
1.1766467065868262,2.231580629706978e-07,1.1766467065868262,1.1007038181123152e-07,1.1766467065868262,-1.8520865070421435e-07,1.1766467065868262,0.0,2.372290419161677,-5.173378453124988e-06,2.372290419161677,-3.5786816406249956e-06,,,,
1.1781437125748504,2.2339659883880606e-07,1.1781437125748504,1.0467390175318347e-07,1.1781437125748504,-1.761283261553782e-07,1.1781437125748504,0.0,2.375988023952096,-5.123243990624998e-06,2.375988023952096,-3.509026774999989e-06,,,,
1.1796407185628743,2.23626249981144e-07,1.1796407185628743,9.922378157604871e-08,1.1796407185628743,-1.66957744681129e-07,1.1796407185628743,0.0,2.379670658682635,-5.080374140624995e-06,2.379670658682635,-3.50459768437499e-06,,,,
1.1811377245508983,2.2384693772936407e-07,1.1811377245508983,9.371994238611815e-08,1.1811377245508983,-1.5769677353203787e-07,1.1811377245508983,0.0,2.383368263473054,-5.061084290624998e-06,2.383368263473054,-3.489837034375009e-06,,,,
1.1826347305389222,2.2405858340015182e-07,1.1826347305389222,8.81623077636535e-08,1.1826347305389222,-1.4834528412721333e-07,1.1826347305389222,0.0,2.3870658682634733,-5.030043303124989e-06,2.3870658682634733,-3.473849546874999e-06,,,,
1.1841317365269461,2.2426110827527546e-07,1.1841317365269461,8.25508037433906e-08,1.1841317365269461,-1.3890315200560202e-07,1.1841317365269461,0.0,2.3907634730538923,-5.0461446499999846e-06,2.3907634730538923,-3.5072949787499855e-06,,,,
1.18562874251497,2.2445443360476762e-07,1.18562874251497,7.688535886522947e-08,1.18562874251497,-1.2937025692365438e-07,1.18562874251497,0.0,2.394461077844311,-5.00259948437498e-06,2.394461077844311,-3.4451999718749813e-06,,,,
1.187125748502994,2.246384806251969e-07,1.187125748502994,7.116590414427282e-08,1.187125748502994,-1.197464828041429e-07,1.187125748502994,0.0,2.3981586826347305,-4.958157796874961e-06,2.3981586826347305,-3.4189875128124963e-06,,,,
1.188622754491018,2.248131705597057e-07,1.188622754491018,6.539237312432532e-08,1.188622754491018,-1.1003171782881746e-07,1.188622754491018,0.0,2.40187125748503,-4.964196203125001e-06,2.40187125748503,-3.422004671875004e-06,,,,
1.1901197604790419,2.2497842460853083e-07,1.1901197604790419,5.9564701840507616e-08,1.1901197604790419,-1.0022585436439936e-07,1.1901197604790419,0.0,2.405568862275449,-4.948181734374996e-06,2.405568862275449,-3.4064166093749795e-06,,,,
1.1916167664670658,2.2513416397082919e-07,1.1916167664670658,5.3682828864253216e-08,1.1916167664670658,-9.032878905405154e-08,1.1916167664670658,0.0,2.409281437125749,-4.89768276562499e-06,2.409281437125749,-3.36002832812498e-06,,,,
1.1931137724550898,2.2528030982878034e-07,1.1931137724550898,4.774669530446687e-08,1.1931137724550898,-8.034042280332388e-08,1.1931137724550898,0.0,2.412979041916168,-4.859641140624971e-06,2.412979041916168,-3.288700359374983e-06,,,,
1.1946107784431137,2.2541678337007327e-07,1.1946107784431137,4.175624479254771e-08,1.1946107784431137,-7.026066076372e-08,1.1946107784431137,0.0,2.416691616766467,-4.816537162499996e-06,2.416691616766467,-3.265025921874981e-06,,,,
1.1961077844311379,2.2554350578775917e-07,1.1961077844311379,3.571142352997239e-08,1.1961077844311379,-6.008941240922151e-08,1.1961077844311379,0.0,2.4204041916167665,-4.782866243749988e-06,2.4204041916167665,-3.1994287968749885e-06,,,,
1.1976047904191618,2.256603982844005e-07,1.1976047904191618,2.9612180260884737e-08,1.1976047904191618,-4.982659149726129e-08,1.1976047904191618,0.0,2.424116766467066,-4.715279734375005e-06,2.424116766467066,-3.1096474593749867e-06,,,,
1.1991017964071857,2.2576738206014188e-07,1.1991017964071857,2.345846631183853e-08,1.1991017964071857,-3.9472116128236356e-08,1.1991017964071857,0.0,2.4278443113772457,-4.691694671874985e-06,2.4278443113772457,-3.034206018749991e-06,,,,
1.2005988023952097,2.2586437833661583e-07,1.2005988023952097,1.725023556344802e-08,1.2005988023952097,-2.902590870258264e-08,1.2005988023952097,0.0,2.4315568862275447,-4.657665515625e-06,2.4315568862275447,-3.0020877749999956e-06,,,,
1.2020958083832338,2.2595130835808468e-07,1.2020958083832338,1.0987444515523383e-08,1.2020958083832338,-1.848789601767029e-08,1.2020958083832338,0.0,2.4352694610778447,-4.606027546875008e-06,2.4352694610778447,-2.9391364249999863e-06,,,,
1.2035928143712578,2.2602809337820409e-07,1.2035928143712578,4.670052215034097e-09,1.2035928143712578,-7.858009169731363e-09,1.2035928143712578,0.0,2.438997005988024,-4.57678223437499e-06,2.438997005988024,-2.929163937499984e-06,,,,
1.2050898203592817,2.260946546923896e-07,1.2050898203592817,-1.7019796658309474e-09,1.2050898203592817,2.863816331280359e-09,1.2050898203592817,-0.0,2.4427245508982036,-4.517467859374981e-06,2.4427245508982036,-2.908893659375003e-06,,,,
1.2065868263473054,2.2615091362083463e-07,1.2065868263473054,-8.128686843966156e-09,1.2065868263473054,1.3677640593678391e-08,1.2065868263473054,-0.0,2.4464371257485027,-4.45289639062498e-06,2.4464371257485027,-2.8421496437499817e-06,,,,
1.2080838323353293,2.2619679151282507e-07,1.2080838323353293,-1.4610102445636297e-08,1.2080838323353293,2.458351934659089e-08,1.2080838323353293,-0.0,2.450164670658683,-4.429115921874982e-06,2.450164670658683,-2.830978618749999e-06,,,,
1.2095808383233533,2.262322097587614e-07,1.2095808383233533,-2.1146256963153533e-08,1.2095808383233533,3.5581503896419896e-08,1.2095808383233533,-0.0,2.4539071856287427,-4.404804140624972e-06,2.4539071856287427,-2.8364995203125016e-06,,,,
1.2110778443113772,2.2625708979451623e-07,1.2110778443113772,-2.7737178253926547e-08,1.2110778443113772,4.66716411319318e-08,1.2110778443113772,-0.0,2.4576347305389223,-4.374184640625003e-06,2.4576347305389223,-2.798679265624972e-06,,,,
1.2125748502994012,2.2627135309866262e-07,1.2125748502994012,-3.43828915597909e-08,1.2125748502994012,5.7853973505676814e-08,1.2125748502994012,-0.0,2.461362275449102,-4.329853390624994e-06,2.461362275449102,-2.7456736040624977e-06,,,,
1.214071856287425,2.2627492121407647e-07,1.214071856287425,-4.1083419465388895e-08,1.214071856287425,6.912853903640422e-08,1.214071856287425,-0.0,2.4651047904191614,-4.309132234374989e-06,2.4651047904191614,-2.6741553656249963e-06,,,,
1.215568862275449,2.2626771571376443e-07,1.215568862275449,-4.783878192449293e-08,1.215568862275449,8.049537128649312e-08,1.215568862275449,-0.0,2.4688323353293415,-4.27803724374998e-06,2.4688323353293415,-2.6175898999999944e-06,,,,
1.217065868263473,2.262496582452103e-07,1.217065868263473,-5.46489962251766e-08,1.217065868263473,9.195449935479853e-08,1.217065868263473,-0.0,2.4725748502994014,-4.231691703124988e-06,2.4725748502994014,-2.5648606656249855e-06,,,,
1.2185628742514971,2.2622067052318884e-07,1.2185628742514971,-6.151407700533627e-08,1.2185628742514971,1.0350594786811563e-07,1.2185628742514971,-0.0,2.476317365269461,-4.229948265624988e-06,2.476317365269461,-2.542733202499996e-06,,,,
1.220059880239521,2.2618067431658085e-07,1.220059880239521,-6.843403622620724e-08,1.220059880239521,1.1514973694882048e-07,1.220059880239521,-0.0,2.480059880239521,-4.2236226968749866e-06,2.480059880239521,-2.49924726156249e-06,,,,
1.221556886227545,2.2612959146522948e-07,1.221556886227545,-7.540888320337245e-08,1.221556886227545,1.2688588228349225e-07,1.221556886227545,-0.0,2.483802395209581,-4.185401846874981e-06,2.483802395209581,-2.461604190624983e-06,,,,
1.223053892215569,2.2606734390423063e-07,1.223053892215569,-8.24386245528296e-08,1.223053892215569,1.3871439498729576e-07,1.223053892215569,-0.0,2.487544910179641,-4.147409512499997e-06,2.487544910179641,-2.4251086843750014e-06,,,,
1.2245508982035929,2.2599385362790801e-07,1.2245508982035929,-8.952326422714887e-08,1.2245508982035929,1.5063528172767868e-07,1.2245508982035929,-0.0,2.4912874251497006,-4.13895654653123e-06,2.4912874251497006,-2.3952063687499864e-06,,,,
1.2260479041916168,2.2590904271472924e-07,1.2260479041916168,-9.666280347800381e-08,1.2260479041916168,1.6264854459955631e-07,1.2260479041916168,-0.0,2.4950449101796406,-4.096859589374987e-06,2.4950449101796406,-2.3486241125000045e-06,,,,
1.2275449101796407,2.2581283333650122e-07,1.2275449101796407,-1.0385724088283322e-07,1.2275449101796407,1.7475418121796296e-07,1.2275449101796407,-0.0,2.498787425149701,-4.08434868437499e-06,2.498787425149701,-2.3225674437499902e-06,,,,
1.2290419161676647,2.257051477586888e-07,1.2290419161676647,-1.1110657232275459e-07,1.2290419161676647,1.869521846418855e-07,1.2290419161676647,-0.0,2.5025449101796404,-4.079122468749978e-06,2.5025449101796404,-2.3240052531249954e-06,,,,
1.2305389221556888,2.2558590834230253e-07,1.2305389221556888,-1.1841079096543946e-07,1.2305389221556888,1.9924254338748776e-07,1.2305389221556888,-0.0,2.506302395209581,-4.0654659843749905e-06,2.506302395209581,-2.304894384374982e-06,,,,
1.2320359281437128,2.2545503753836602e-07,1.2320359281437128,-1.2576988729293243e-07,1.2320359281437128,2.1162524142881174e-07,1.2320359281437128,-0.0,2.510059880239521,-4.053155284374999e-06,2.510059880239521,-2.262819643749973e-06,,,,
1.2335329341317367,2.2531245791081383e-07,1.2335329341317367,-1.3318384907552044e-07,1.2335329341317367,2.2410025818828895e-07,1.2335329341317367,-0.0,2.5138173652694613,-4.0285118312499966e-06,2.5138173652694613,-2.2249634593749853e-06,,,,
1.2350299401197606,2.2515809213665675e-07,1.2350299401197606,-1.4065266137747136e-07,1.2350299401197606,2.3666756853806982e-07,1.2350299401197606,-0.0,2.5175748502994013,-3.983333715624984e-06,2.5175748502994013,-2.1892470343749903e-06,,,,
1.2365269461077844,2.2499186298652258e-07,1.2365269461077844,-1.4817630652826744e-07,1.2365269461077844,2.493271427492858e-07,1.2365269461077844,-0.0,2.5213323353293418,-3.988564421874994e-06,2.5213323353293418,-2.1654830249999826e-06,,,,
1.2380239520958083,2.2481369336177194e-07,1.2380239520958083,-1.5575476417485256e-07,1.2380239520958083,2.6207894656796605e-07,1.2380239520958083,-0.0,2.5251047904191615,-3.975164484374992e-06,2.5251047904191615,-2.1480096218749898e-06,,,,
1.2395209580838322,2.2462350629024624e-07,1.2395209580838322,-1.6338801121740844e-07,1.2395209580838322,2.7492294113196027e-07,1.2395209580838322,-0.0,2.528862275449102,-3.9598407999999945e-06,2.528862275449102,-2.091455850000004e-06,,,,
1.2410179640718562,2.2442122490329278e-07,1.2410179640718562,-1.7107602183569106e-07,1.2410179640718562,2.878590829867047e-07,1.2410179640718562,-0.0,2.532634730538922,-3.943287671874995e-06,2.532634730538922,-2.0784720337499775e-06,,,,
1.24251497005988,2.242067724847168e-07,1.24251497005988,-1.788187674959277e-07,1.24251497005988,3.008873241245363e-07,1.24251497005988,-0.0,2.5364071856287427,-3.944374243749981e-06,2.5364071856287427,-2.0903230562499932e-06,,,,
1.2440119760479043,2.2398007242791757e-07,1.2440119760479043,-1.866162169230943e-07,1.2440119760479043,3.1400761192166376e-07,1.2440119760479043,-0.0,2.540179640718563,-3.911950984374978e-06,2.540179640718563,-2.0569087031249827e-06,,,,
1.2455089820359282,2.237410482870547e-07,1.2455089820359282,-1.944683361236029e-07,1.2455089820359282,3.272198891802034e-07,1.2455089820359282,-0.0,2.5439520958083834,-3.890283859374992e-06,2.5439520958083834,-2.0339834218749793e-06,,,,
1.2470059880239521,2.2348962373657763e-07,1.2470059880239521,-2.0237508836428464e-07,1.2470059880239521,3.405240940869476e-07,1.2470059880239521,-0.0,2.5477245508982036,-3.876869028125006e-06,2.5477245508982036,-2.040849984374996e-06,,,,
1.248502994011976,2.2322572260983414e-07,1.248502994011976,-2.1033643417141038e-07,1.248502994011976,3.5392016022792956e-07,1.248502994011976,-0.0,2.5515119760479044,-3.8188832656249804e-06,2.5515119760479044,-1.9639620468749723e-06,,,,
1.25,2.22949268886037e-07,1.25,-2.1835233134982133e-07,1.25,3.6740801659812393e-07,1.25,-0.0,2.5552844311377245,-3.81335414062499e-06,2.5552844311377245,-1.9148012093749844e-06,,,,
1.251497005988024,2.2266018669617908e-07,1.251497005988024,-2.2642273494973562e-07,1.251497005988024,3.8098758756992205e-07,1.251497005988024,-0.0,2.5590718562874253,-3.7559035218750006e-06,2.5590718562874253,-1.8460016374999897e-06,,,,
1.2529940119760479,2.2235840032262668e-07,1.2529940119760479,-2.3454759728882615e-07,1.2529940119760479,3.946587929011871e-07,1.2529940119760479,-0.0,2.562844311377246,-3.7165720781249906e-06,2.562844311377246,-1.7668079843749899e-06,,,,
1.2544910179640718,2.2204383423626637e-07,1.2544910179640718,-2.427268679561833e-07,1.2544910179640718,4.0842154777745697e-07,1.2544910179640718,-0.0,2.566631736526946,-3.6584899124999735e-06,2.566631736526946,-1.707941650000002e-06,,,,
1.255988023952096,2.2171641303414934e-07,1.255988023952096,-2.509604937772311e-07,1.255988023952096,4.222757627217679e-07,1.255988023952096,-0.0,2.570419161676647,-3.626543137499974e-06,2.570419161676647,-1.683259596874996e-06,,,,
1.25748502994012,2.2137606151373942e-07,1.25748502994012,-2.5924841885016774e-07,1.25748502994012,4.3622134367893426e-07,1.25748502994012,-0.0,2.5742065868263473,-3.6177153406249878e-06,2.5742065868263473,-1.6768321218749847e-06,,,,
1.2589820359281438,2.2102270464068306e-07,1.2589820359281438,-2.6759058452459967e-07,1.2589820359281438,4.502581919459971e-07,1.2589820359281438,-0.0,2.578008982035928,-3.593874737500005e-06,2.578008982035928,-1.6341224531249968e-06,,,,
1.2604790419161678,2.2065626755597218e-07,1.2604790419161678,-2.759869294186746e-07,1.2604790419161678,4.6438620425131916e-07,1.2604790419161678,-0.0,2.581796407185629,-3.561181028124991e-06,2.581796407185629,-1.6200977468749978e-06,,,,
1.2619760479041917,2.2027667558390258e-07,1.2619760479041917,-2.844373893871535e-07,1.2619760479041917,4.786052726539461e-07,1.2619760479041917,-0.0,2.5855838323353293,-3.5462544406249885e-06,2.5855838323353293,-1.6104220125000015e-06,,,,
1.2634730538922156,2.198838542262646e-07,1.2634730538922156,-2.929418975554198e-07,1.2634730538922156,4.929152846400189e-07,1.2634730538922156,-0.0,2.58938622754491,-3.520013078124982e-06,2.58938622754491,-1.573498856249986e-06,,,,
1.2649700598802394,2.194777291921335e-07,1.2649700598802394,-3.0150038430043174e-07,1.2649700598802394,5.073161230520734e-07,1.2649700598802394,-0.0,2.5931886227544916,-3.502141756250006e-06,2.5931886227544916,-1.5262382156249927e-06,,,,
1.2664670658682633,2.1905822637925723e-07,1.2664670658682633,-3.101127772684895e-07,1.2664670658682633,5.218076661408672e-07,1.2664670658682633,-0.0,2.596991017964072,-3.4882562021874775e-06,2.596991017964072,-1.521423224999996e-06,,,,
1.2679640718562877,2.186252718847294e-07,1.2679640718562877,-3.1877900134945056e-07,1.2679640718562877,5.363897875265213e-07,1.2679640718562877,-0.0,2.600793413173653,-3.443700021874984e-06,2.600793413173653,-1.4918990812500014e-06,,,,
1.2694610778443114,2.1817879200745235e-07,1.2694610778443114,-3.274989786949952e-07,1.2694610778443114,5.51062356222849e-07,1.2694610778443114,-0.0,2.604595808383234,-3.430552787500005e-06,2.604595808383234,-1.4815783374999858e-06,,,,
1.2709580838323353,2.177187132568037e-07,1.2709580838323353,-3.362726287266369e-07,1.2709580838323353,5.658252366411817e-07,1.2709580838323353,-0.0,2.6083982035928144,-3.414912838124976e-06,2.6083982035928144,-1.4645424749999807e-06,,,,
1.2724550898203593,2.1724496234967053e-07,1.2724550898203593,-3.4509986811178917e-07,1.2724550898203593,5.806782885602407e-07,1.2724550898203593,-0.0,2.6122005988023953,-3.365652104999996e-06,2.6122005988023953,-1.4383973062499948e-06,,,,
1.2739520958083832,2.167574662188754e-07,1.2739520958083832,-3.539806108008904e-07,1.2739520958083832,5.956213671933333e-07,1.2739520958083832,-0.0,2.616017964071857,-3.3529857206249983e-06,2.616017964071857,-1.4582474843749855e-06,,,,
1.2754491017964071,2.1625615202248584e-07,1.2754491017964071,-3.6291476799375747e-07,1.2754491017964071,6.10654323119647e-07,1.2754491017964071,-0.0,2.6198353293413175,-3.3489568468749833e-06,2.6198353293413175,-1.4570926718749785e-06,,,,
1.276946107784431,2.157409471418604e-07,1.276946107784431,-3.719022481482721e-07,1.276946107784431,6.257770023155102e-07,1.276946107784431,-0.0,2.6236377245508984,-3.2590100906249913e-06,2.6236377245508984,-1.3449651406249917e-06,,,,
1.278443113772455,2.152117791776005e-07,1.278443113772455,-3.8094295703215957e-07,1.278443113772455,6.409892462103763e-07,1.278443113772455,-0.0,2.6274550898203595,-3.228218812499983e-06,2.6274550898203595,-1.3061443593749897e-06,,,,
1.279940119760479,2.1466857598397395e-07,1.279940119760479,-3.9003679762703154e-07,1.279940119760479,6.562908915619697e-07,1.279940119760479,-0.0,2.63127245508982,-3.1961899843750112e-06,2.63127245508982,-1.2694229406249941e-06,,,,
1.281437125748503,2.1411126561927906e-07,1.281437125748503,-3.99183670226882e-07,1.281437125748503,6.71681770603402e-07,1.281437125748503,-0.0,2.6350898203592816,-3.19152274375e-06,2.6350898203592816,-1.228115218749986e-06,,,,
1.282934131736527,2.1353977641233328e-07,1.282934131736527,-4.083834723912535e-07,1.282934131736527,6.871617109616582e-07,1.282934131736527,-0.0,2.638922155688623,-3.1557638899999877e-06,2.638922155688623,-1.1960169062499867e-06,,,,
1.284431137724551,2.1295403692048496e-07,1.284431137724551,-4.1763609895433636e-07,1.284431137724551,7.027305356810681e-07,1.284431137724551,-0.0,2.642739520958084,-3.131285353124994e-06,2.642739520958084,-1.1694722124999832e-06,,,,
1.285928143712575,2.1235397594519863e-07,1.285928143712575,-4.269414420362873e-07,1.285928143712575,7.18388063238919e-07,1.285928143712575,-0.0,2.646571856287425,-3.0896672559374983e-06,2.646571856287425,-1.1319563468749894e-06,,,,
1.2874251497005988,2.1173952256749606e-07,1.2874251497005988,-4.362993910464382e-07,1.2874251497005988,7.341341075513989e-07,1.2874251497005988,-0.0,2.6503892215568863,-3.028355853125008e-06,2.6503892215568863,-1.0648746718749832e-06,,,,
1.2889221556886228,2.1111060609097297e-07,1.2889221556886228,-4.457098326677478e-07,1.2889221556886228,7.499684779461516e-07,1.2889221556886228,-0.0,2.6542215568862275,-3.0103374031249637e-06,2.6542215568862275,-1.0198250781250048e-06,,,,
1.2904191616766467,2.1046715610947325e-07,1.2904191616766467,-4.5517265089329963e-07,1.2904191616766467,7.658909792262222e-07,1.2904191616766467,-0.0,2.658053892215569,-2.982644262499984e-06,2.658053892215569,-9.750165156250018e-07,,,,
1.2919161676646707,2.0980910245152936e-07,1.2919161676646707,-4.6468772699542044e-07,1.2919161676646707,7.819014116176322e-07,1.2919161676646707,-0.0,2.6618862275449104,-2.952166037499977e-06,2.6618862275449104,-9.316657656249842e-07,,,,
1.2934131736526948,2.0913637525255482e-07,1.2934131736526948,-4.7425493955751007e-07,1.2934131736526948,7.9799957082083e-07,1.2934131736526948,-0.0,2.6657185628742512,-2.899674403125e-06,2.6657185628742512,-8.90870137499983e-07,,,,
1.2949101796407188,2.084489048800066e-07,1.2949101796407188,-4.838741644614148e-07,1.2949101796407188,8.141852479825845e-07,1.2949101796407188,-0.0,2.669550898203593,-2.863300868749971e-06,2.669550898203593,-8.370475124999893e-07,,,,
1.2964071856287427,2.0774662201070157e-07,1.2964071856287427,-4.935452749044347e-07,1.2964071856287427,8.304582297451744e-07,1.2964071856287427,-0.0,2.6733982035928143,-2.833383706249982e-06,2.6733982035928143,-8.048967531249883e-07,,,,
1.2979041916167666,2.0702945759111807e-07,1.2979041916167666,-5.032681413840028e-07,1.2979041916167666,8.468182982070947e-07,1.2979041916167666,-0.0,2.677230538922156,-2.794476521874996e-06,2.677230538922156,-7.598313593749923e-07,,,,
1.2994011976047903,2.0629734284660354e-07,1.2994011976047903,-5.130426317271831e-07,1.2994011976047903,8.632652309580916e-07,1.2994011976047903,-0.0,2.6810778443113774,-2.7478897374999874e-06,2.6810778443113774,-6.880573531249899e-07,,,,
1.3008982035928143,2.055502092989673e-07,1.3008982035928143,-5.228686110814882e-07,1.3008982035928143,8.797988010956017e-07,1.3008982035928143,-0.0,2.6849251497005993,-2.73988838749999e-06,2.6849251497005993,-6.678956437500074e-07,,,,
1.3023952095808382,2.0478798876725282e-07,1.3023952095808382,-5.327459419093942e-07,1.3023952095808382,8.96418777199422e-07,1.3023952095808382,-0.0,2.68877245508982,-2.7102183125000013e-06,2.68877245508982,-6.568343906249814e-07,,,,
1.3038922155688621,2.0401061335587693e-07,1.3038922155688621,-5.426744840298448e-07,1.3038922155688621,9.131249233877718e-07,1.3038922155688621,-0.0,2.692619760479042,-2.6627948374999925e-06,2.692619760479042,-6.08959524999984e-07,,,,
1.3053892215568863,2.0321801548140862e-07,1.3053892215568863,-5.526540945832579e-07,1.3053892215568863,9.29916999284325e-07,1.3053892215568863,-0.0,2.6964670658682635,-2.618616421875008e-06,2.6964670658682635,-5.704292428125109e-07,,,,
1.3068862275449102,2.0241012785560077e-07,1.3068862275449102,-5.626846280551631e-07,1.3068862275449102,9.467947600359147e-07,1.3068862275449102,-0.0,2.7003143712574853,-2.561913296874984e-06,2.7003143712574853,-5.219656562499876e-07,,,,
1.3083832335329342,2.0158688350766694e-07,1.3083832335329342,-5.727659362916289e-07,1.3083832335329342,9.637579563580266e-07,1.3083832335329342,-0.0,2.704176646706587,-2.53926548437499e-06,2.704176646706587,-5.162804090624992e-07,,,,
1.3098802395209581,2.0074821578254047e-07,1.3098802395209581,-5.828978684806863e-07,1.3098802395209581,9.808063344864687e-07,1.3098802395209581,-0.0,2.7080239520958087,-2.5069295468749883e-06,2.7080239520958087,-4.684612499999861e-07,,,,
1.311377245508982,1.99894058326412e-07,1.311377245508982,-5.930802711897575e-07,1.311377245508982,9.97939636247908e-07,1.311377245508982,-0.0,2.7118862275449103,-2.474637578124994e-06,2.7118862275449103,-4.4434402187497704e-07,,,,
1.312874251497006,1.9902434512671055e-07,1.312874251497006,-6.033129883368805e-07,1.312874251497006,1.015157599015984e-06,1.312874251497006,-0.0,2.7157485029940123,-2.448396953124997e-06,2.7157485029940123,-4.1068988437499703e-07,,,,
1.31437125748503,1.9813901048308397e-07,1.31437125748503,-6.135958612335126e-07,1.31437125748503,1.0324599557743645e-06,1.31437125748503,-0.0,2.7196107784431143,-2.4138005781250016e-06,2.7196107784431143,-3.8720154687498564e-07,,,,
1.3158682634730539,1.972379890241955e-07,1.3158682634730539,-6.239287285638719e-07,1.3158682634730539,1.049846435086398e-06,1.3158682634730539,-0.0,2.7234730538922154,-2.357802390625007e-06,2.7234730538922154,-3.25227890624985e-07,,,,
1.317365269461078,1.963212157160313e-07,1.317365269461078,-6.343114264033695e-07,1.317365269461078,1.0673167611228548e-06,1.317365269461078,-0.0,2.7273353293413174,-2.3011784843749887e-06,2.7273353293413174,-1.975104781249792e-07,,,,
1.318862275449102,1.9538862585952596e-07,1.318862275449102,-6.447437882183872e-07,1.318862275449102,1.0848706536782946e-06,1.318862275449102,-0.0,2.731212574850299,-2.2643036093749903e-06,2.731212574850299,-1.5069216874998294e-07,,,,
1.3203592814371259,1.9444015509837046e-07,1.3203592814371259,-6.552256448941023e-07,1.3203592814371259,1.1025078281803228e-06,1.3203592814371259,-0.0,2.735074850299401,-2.253662640624985e-06,2.735074850299401,-1.346198312499933e-07,,,,
1.3218562874251498,1.9347573941098656e-07,1.3218562874251498,-6.65756824711841e-07,1.3218562874251498,1.1202279956957771e-06,1.3218562874251498,-0.0,2.7389520958083833,-2.2109917343749887e-06,2.7389520958083833,-7.835151562498448e-08,,,,
1.3233532934131738,1.9249531514161296e-07,1.3233532934131738,-6.763371533846531e-07,1.3233532934131738,1.1380308629658463e-06,1.3233532934131738,-0.0,2.742814371257485,-2.1512987656249957e-06,2.742814371257485,-2.3557953124989366e-08,,,,
1.3248502994011977,1.9149881897012128e-07,1.3248502994011977,-6.869664540481592e-07,1.3248502994011977,1.1559161323804792e-06,1.3248502994011977,-0.0,2.746691616766467,-2.1514879031250097e-06,2.746691616766467,-4.9893709374990896e-08,,,,
1.3263473053892216,1.9048618794001662e-07,1.3263473053892216,-6.976445472656687e-07,1.3263473053892216,1.1738835020315354e-06,1.3263473053892216,-0.0,2.750568862275449,-2.088665765625004e-06,2.750568862275449,-1.2051578124986235e-08,,,,
1.3278443113772453,1.8945735945097295e-07,1.3278443113772453,-7.08371251061363e-07,1.3278443113772453,1.1919326656983725e-06,1.3278443113772453,-0.0,2.7544461077844313,-2.0711730781249803e-06,2.7544461077844313,2.7491640625010693e-08,,,,
1.3293413173652693,1.884122712735539e-07,1.3293413173652693,-7.191463808928365e-07,1.3293413173652693,1.2100633128742028e-06,1.3293413173652693,-0.0,2.758338323353293,-2.0535895781249876e-06,2.758338323353293,4.557214062499955e-08,,,,
1.3308383233532937,1.8735086153590702e-07,1.3308383233532937,-7.299697496921145e-07,1.3308383233532937,1.2282751287899875e-06,1.3308383233532937,-0.0,2.7622155688622754,-2.0253086406249916e-06,2.7622155688622754,6.387511875001389e-08,,,,
1.3323353293413174,1.8627306874364643e-07,1.3323353293413174,-7.408411678551073e-07,1.3323353293413174,1.2465677944125956e-06,1.3323353293413174,-0.0,2.7661077844311377,-1.993710974999993e-06,2.7661077844311377,7.057700937500747e-08,,,,
1.3338323353293413,1.851788317728359e-07,1.3338323353293413,-7.517604432604984e-07,1.3338323353293413,1.264940986468492e-06,1.3338323353293413,-0.0,2.76998502994012,-1.9640474218749936e-06,2.76998502994012,7.755510625000802e-08,,,,
1.3353293413173652,1.840680898894261e-07,1.3353293413173652,-7.627273812648611e-07,1.3353293413173652,1.283394377438831e-06,1.3353293413173652,-0.0,2.773877245508982,-1.9417897862499905e-06,2.773877245508982,7.831480625000546e-08,,,,
1.3368263473053892,1.8294078272671848e-07,1.3368263473053892,-7.737417847369561e-07,1.3368263473053892,1.3019276356333098e-06,1.3368263473053892,-0.0,2.777769461077844,-1.917533281249989e-06,2.777769461077844,7.821441187500729e-08,,,,
1.3383233532934131,1.8179685031419584e-07,1.3383233532934131,-7.848034540385475e-07,1.3383233532934131,1.320540425122e-06,1.3383233532934131,-0.0,2.7816616766467064,-1.880495040624984e-06,2.7816616766467064,1.0724095625001482e-07,,,,
1.339820359281437,1.8063623306227251e-07,1.339820359281437,-7.95912187050052e-07,1.339820359281437,1.339232405819655e-06,1.339820359281437,-0.0,2.785553892215569,-1.8136674843749767e-06,2.785553892215569,2.2885510406251974e-07,,,,
1.341317365269461,1.7945887178190114e-07,1.341317365269461,-8.070677791887151e-07,1.341317365269461,1.3580032334820455e-06,1.341317365269461,-0.0,2.7894461077844315,-1.7468898499999767e-06,2.7894461077844315,2.552090696875183e-07,,,,
1.3428143712574852,1.7826470768922228e-07,1.3428143712574852,-8.18270023396088e-07,1.3428143712574852,1.3768525597075297e-06,1.3428143712574852,-0.0,2.793353293413174,-1.7352802531249869e-06,2.793353293413174,2.9541847312499935e-07,,,,
1.344311377245509,1.770536823813474e-07,1.344311377245509,-8.295187101600881e-07,1.344311377245509,1.3957800319621114e-06,1.344311377245509,-0.0,2.7972455089820363,-1.7067738124999847e-06,2.7972455089820363,3.3878292500000915e-07,,,,
1.345808383233533,1.7582573787384369e-07,1.345808383233533,-8.408136275314133e-07,1.345808383233533,1.4147852936094848e-06,1.345808383233533,-0.0,2.8011526946107788,-1.7033164281249816e-06,2.8011526946107788,3.3030158125000236e-07,,,,
1.347305389221557,1.7458081658501428e-07,1.347305389221557,-8.521545611277836e-07,1.347305389221557,1.4338679839274964e-06,1.347305389221557,-0.0,2.8050598802395212,-1.6840395165624935e-06,2.8050598802395212,3.229809656250057e-07,,,,
1.348802395209581,1.7331886134827355e-07,1.348802395209581,-8.635412941351025e-07,1.348802395209581,1.4530277380892742e-06,1.348802395209581,-0.0,2.8089670658682637,-1.647208978749981e-06,2.8089670658682637,3.189958343750168e-07,,,,
1.3502994011976048,1.7203981541530787e-07,1.3502994011976048,-8.749736073403089e-07,1.3502994011976048,1.4722641872483978e-06,1.3502994011976048,-0.0,2.8128742514970058,-1.598148659374982e-06,2.8128742514970058,3.3846472526876447e-07,,,,
1.3517964071856288,1.7074362244017509e-07,1.3517964071856288,-8.864512791238229e-07,1.3517964071856288,1.4915769584836386e-06,1.3517964071856288,-0.0,2.8167814371257482,-1.556565916249985e-06,2.8167814371257482,3.658488968750158e-07,,,,
1.3532934131736527,1.6943022652122464e-07,1.3532934131736527,-8.979740854731953e-07,1.3532934131736527,1.5109656748784382e-06,1.3532934131736527,-0.0,2.8206886227544907,-1.5192429862499735e-06,2.8206886227544907,4.0264012812500856e-07,,,,
1.3547904191616769,1.680995721737464e-07,1.3547904191616769,-9.095418000034059e-07,1.3547904191616769,1.5304299555033226e-06,1.3547904191616769,-0.0,2.8246107784431143,-1.4871519281249823e-06,2.8246107784431143,4.063499125000125e-07,,,,
1.3562874251497008,1.667516043375184e-07,1.3562874251497008,-9.211541939616511e-07,1.3562874251497008,1.5499694154466529e-06,1.3562874251497008,-0.0,2.828532934131737,-1.4430350587499836e-06,2.828532934131737,4.0814323125001127e-07,,,,
1.3577844311377247,1.6538626838964528e-07,1.3577844311377247,-9.328110362405033e-07,1.3577844311377247,1.5695836658421675e-06,1.3577844311377247,-0.0,2.8324401197604794,-1.3961648218750084e-06,2.8324401197604794,4.558260593750083e-07,,,,
1.3592814371257487,1.640035101509538e-07,1.3592814371257487,-9.445120933804654e-07,1.3592814371257487,1.5892723138640213e-06,1.3592814371257487,-0.0,2.836362275449102,-1.3483389906249905e-06,2.836362275449102,5.046636375000075e-07,,,,
1.3607784431137724,1.6260327586307097e-07,1.3607784431137724,-9.562571296103436e-07,1.3607784431137724,1.609034962784677e-06,1.3607784431137724,-0.0,2.8402844311377247,-1.3216721843749945e-06,2.8402844311377247,5.490245968750105e-07,,,,
1.3622754491017963,1.6118551223191468e-07,1.3622754491017963,-9.680459068199221e-07,1.3622754491017963,1.6288712119618187e-06,1.3622754491017963,-0.0,2.8442065868263477,-1.2710444972499858e-06,2.8442065868263477,5.81396043750014e-07,,,,
1.3637724550898203,1.5975016639950542e-07,1.3637724550898203,-9.798781846058515e-07,1.3637724550898203,1.6487806568763847e-06,1.3637724550898203,-0.0,2.8481287425149704,-1.2380121262499831e-06,2.8481287425149704,6.198808250000152e-07,,,,
1.3652694610778442,1.5829718596070886e-07,1.3652694610778442,-9.917537202562048e-07,1.3652694610778442,1.6687628891344654e-06,1.3652694610778442,-0.0,2.852065868263473,-1.2099741062499892e-06,2.852065868263473,6.539564106250087e-07,,,,
1.3667664670658681,1.5682651895945786e-07,1.3667664670658681,-1.0036722687885894e-06,1.3667664670658681,1.688817496521133e-06,1.3667664670658681,-0.0,2.855988023952096,-1.1936441937499897e-06,2.855988023952096,6.672018853125163e-07,,,,
1.3682634730538923,1.5533811390891778e-07,1.3682634730538923,-1.0156335829471797e-06,1.3682634730538923,1.708944062989906e-06,1.3682634730538923,-0.0,2.8599251497005986,-1.1610370103124965e-06,2.8599251497005986,7.077054056250104e-07,,,,
1.3697604790419162,1.5383191976802147e-07,1.3697604790419162,-1.027637413223717e-06,1.3697604790419162,1.7291421687117228e-06,1.3697604790419162,-0.0,2.863862275449102,-1.1480321724999986e-06,2.863862275449102,7.085129868749897e-07,,,,
1.3712574850299402,1.5230788596644868e-07,1.3712574850299402,-1.0396835078587838e-06,1.3712574850299402,1.749411390068687e-06,1.3712574850299402,-0.0,2.867799401197605,-1.1301318343749913e-06,2.867799401197605,7.130415375000103e-07,,,,
1.372754491017964,1.5076596240162717e-07,1.372754491017964,-1.0517716128598134e-06,1.372754491017964,1.7697512996814003e-06,1.372754491017964,-0.0,2.871736526946108,-1.1351646974999975e-06,2.871736526946108,7.342523762500119e-07,,,,
1.374251497005988,1.4920609944395237e-07,1.374251497005988,-1.0639014720334052e-06,1.374251497005988,1.7901614664624904e-06,1.374251497005988,-0.0,2.8756736526946107,-1.1015682656249809e-06,2.8756736526946107,7.540766937500106e-07,,,,
1.375748502994012,1.476282479304628e-07,1.375748502994012,-1.0760728269722086e-06,1.375748502994012,1.8106414556148013e-06,1.375748502994012,-0.0,2.879610778443114,-1.0660135624999895e-06,2.879610778443114,7.827954000000065e-07,,,,
1.377245508982036,1.4603235917319555e-07,1.377245508982036,-1.0882854170689186e-06,1.377245508982036,1.8311908286267295e-06,1.377245508982036,-0.0,2.883562874251497,-1.0483385437499837e-06,2.883562874251497,8.287399906250042e-07,,,,
1.3787425149700598,1.4441838498003288e-07,1.3787425149700598,-1.1005389795643676e-06,1.3787425149700598,1.8518091433716876e-06,1.3787425149700598,-0.0,2.8875,-1.004871546874976e-06,2.8875,8.957833468750023e-07,,,,
1.380239520958084,1.4278627762485257e-07,1.380239520958084,-1.1128332495033106e-06,1.380239520958084,1.8724959540230895e-06,1.380239520958084,-0.0,2.8914520958083836,-9.916078906249845e-07,2.8914520958083836,8.974652718750115e-07,,,,
1.381736526946108,1.4113598987599987e-07,1.381736526946108,-1.125167959817853e-06,1.381736526946108,1.893250811202678e-06,1.381736526946108,-0.0,2.8954041916167665,-9.611336406249875e-07,2.8954041916167665,9.047643312500133e-07,,,,
1.3832335329341319,1.394674749930041e-07,1.3832335329341319,-1.1375428412768387e-06,1.3832335329341319,1.9140732618930365e-06,1.3832335329341319,-0.0,2.8993562874251495,-9.491020749999762e-07,2.8993562874251495,9.116872953125038e-07,,,,
1.3847305389221558,1.3778068671848845e-07,1.3847305389221558,-1.1499576225427323e-06,1.3847305389221558,1.934962849526576e-06,1.3847305389221558,-0.0,2.9033083832335334,-9.224733218749827e-07,2.9033083832335334,9.114433418750171e-07,,,,
1.3862275449101797,1.3607557930825844e-07,1.3862275449101797,-1.1624120301640913e-06,1.3862275449101797,1.9559191139919653e-06,1.3862275449101797,-0.0,2.9072604790419163,-8.992836843749913e-07,2.9072604790419163,9.463861500000109e-07,,,,
1.3877245508982037,1.3435210750193365e-07,1.3877245508982037,-1.174905788608365e-06,1.3877245508982037,1.9769415916606415e-06,1.3877245508982037,-0.0,2.9112275449101794,-8.710203031249876e-07,2.9112275449101794,9.877999000000095e-07,,,,
1.3892215568862276,1.326102265452559e-07,1.3892215568862276,-1.1874386202596992e-06,1.3892215568862276,1.9980298154076943e-06,1.3892215568862276,-0.0,2.9151796407185633,-8.382200156249792e-07,2.9151796407185633,1.0191411781250087e-06,,,,
1.3907185628742513,1.3084989219188416e-07,1.3907185628742513,-1.2000102454258098e-06,1.3907185628742513,2.019183314615911e-06,1.3907185628742513,-0.0,2.9191467065868264,-7.76778718749996e-07,2.9191467065868264,1.0736525093750162e-06,,,,
1.3922155688622757,1.2907106070452409e-07,1.3922155688622757,-1.212620382407344e-06,1.3922155688622757,2.040401615278045e-06,1.3922155688622757,-0.0,2.9230988023952094,-7.47440814374994e-07,2.9230988023952094,1.107742254062509e-06,,,,
1.3937125748502996,1.272736888486019e-07,1.3937125748502996,-1.2252687474240145e-06,1.3937125748502996,2.0616842399063187e-06,1.3937125748502996,-0.0,2.9270658682634734,-7.27384831249988e-07,2.9270658682634734,1.1507364750000111e-06,,,,
1.3952095808383234,1.254577339198267e-07,1.3952095808383234,-1.2379550547136916e-06,1.3952095808383234,2.0830307076530767e-06,1.3952095808383234,-0.0,2.9310329341317365,-7.06452393749987e-07,2.9310329341317365,1.158555818750012e-06,,,,
1.3967065868263473,1.236231537079741e-07,1.3967065868263473,-1.250679016494805e-06,1.3967065868263473,2.1044405342965445e-06,1.3967065868263473,-0.0,2.93501497005988,-6.819049093749604e-07,2.93501497005988,1.2194237125000071e-06,,,,
1.3982035928143712,1.217699065524041e-07,1.3982035928143712,-1.2634403430056698e-06,1.3982035928143712,2.125913232264923e-06,1.3982035928143712,-0.0,2.9389820359281438,-6.381832906249971e-07,2.9389820359281438,1.267225490625009e-06,,,,
1.3997005988023952,1.1989795128608142e-07,1.3997005988023952,-1.276238742506091e-06,1.3997005988023952,2.1474483106767646e-06,1.3997005988023952,-0.0,2.9429491017964073,-6.162414375000031e-07,2.9429491017964073,1.2662422375000167e-06,,,,
1.401197604790419,1.1800724728390255e-07,1.401197604790419,-1.2890739213120878e-06,1.401197604790419,2.169045275353479e-06,1.401197604790419,-0.0,2.946931137724551,-6.021845624999964e-07,2.946931137724551,1.2835164812500183e-06,,,,
1.402694610778443,1.1609775445394217e-07,1.402694610778443,-1.3019455837905374e-06,1.402694610778443,2.1907036288611277e-06,1.402694610778443,-0.0,2.9508982035928146,-5.679797906249893e-07,2.9508982035928146,1.335008506250012e-06,,,,
1.404191616766467,1.1416943322033273e-07,1.404191616766467,-1.3148534323941257e-06,1.404191616766467,2.212422870533144e-06,1.404191616766467,-0.0,2.9548802395209584,-5.602275843749919e-07,2.9548802395209584,1.3481399478125121e-06,,,,
1.4056886227544911,1.1222224455883839e-07,1.4056886227544911,-1.3277971676526732e-06,1.4056886227544911,2.2342024964667472e-06,1.4056886227544911,-0.0,2.958862275449102,-5.264677874999774e-07,2.958862275449102,1.3743740531250074e-06,,,,
1.407185628742515,1.1025614996612662e-07,1.407185628742515,-1.3407764882177584e-06,1.407185628742515,2.256041999604635e-06,1.407185628742515,-0.0,2.9628443113772454,-5.011247656249935e-07,2.9628443113772454,1.3871000562499967e-06,,,,
1.408682634730539,1.0827111149094045e-07,1.408682634730539,-1.3537910908545838e-06,1.408682634730539,2.2779408697115104e-06,1.408682634730539,-0.0,2.9668413173652697,-4.5763133124997966e-07,2.9668413173652697,1.4497341031250098e-06,,,,
1.410179640718563,1.0626709171905002e-07,1.410179640718563,-1.366840670488134e-06,1.410179640718563,2.2998985934536235e-06,1.410179640718563,-0.0,2.970823353293413,-4.442100537499857e-07,2.970823353293413,1.4563841412500078e-06,,,,
1.4116766467065869,1.0424405378751485e-07,1.4116766467065869,-1.379924920171002e-06,1.4116766467065869,2.3219146543549934e-06,1.4116766467065869,-0.0,2.974805389221557,-4.0434986687498835e-07,2.974805389221557,1.4833614728125088e-06,,,,
1.4131736526946108,1.0220196136974217e-07,1.4131736526946108,-1.3930435311550865e-06,1.4131736526946108,2.343988532899655e-06,1.4131736526946108,-0.0,2.9788023952095806,-3.50986443749989e-07,2.9788023952095806,1.5446557500000097e-06,,,,
1.4146706586826348,1.0014077870540995e-07,1.4146706586826348,-1.4061961928640112e-06,1.4146706586826348,2.3661197064996764e-06,1.4146706586826348,-0.0,2.982799401197605,-3.2378990312499547e-07,2.982799401197605,1.5910748625000141e-06,,,,
1.4161676646706587,9.806047057907093e-08,1.4161676646706587,-1.4193825929533526e-06,1.4161676646706587,2.3883076495959455e-06,1.4161676646706587,-0.0,2.9867964071856288,-3.2003581562498867e-07,2.9867964071856288,1.5853131875000183e-06,,,,
1.4176646706586828,9.596100232748126e-08,1.4176646706586828,-1.432602417271063e-06,1.4176646706586828,2.4105518335845357e-06,1.4176646706586828,-0.0,2.9907934131736527,-2.7780980312498246e-07,2.9907934131736527,1.6401919781250114e-06,,,,
1.4191616766467068,9.384233985240451e-08,1.4191616766467068,-1.4458553499202265e-06,1.4191616766467068,2.4328517269159853e-06,1.4191616766467068,-0.0,2.9947904191616765,-2.6417115312498714e-07,2.9947904191616765,1.6759394146875125e-06,,,,
1.4206586826347307,9.170444961829707e-08,1.4206586826347307,-1.4591410732735154e-06,1.4206586826347307,2.455206795150767e-06,1.4206586826347307,-0.0,2.998787425149701,-2.0662356875000003e-07,2.998787425149701,1.7164986218750058e-06,,,,
1.4221556886227547,8.954729865212885e-08,1.4221556886227547,-1.4724592679529494e-06,1.4221556886227547,2.477616500887088e-06,1.4221556886227547,-0.0,3.0027994011976054,-1.8321559687498295e-07,3.0027994011976054,1.7317533775000152e-06,,,,
1.4236526946107784,8.737085454334021e-08,1.4236526946107784,-1.4858096129004754e-06,1.4236526946107784,2.500080303893985e-06,1.4236526946107784,-0.0,3.006796407185629,-1.3530183749998914e-07,3.006796407185629,1.7922995062500173e-06,,,,
1.4251497005988023,8.517508545239626e-08,1.4251497005988023,-1.4991917853441708e-06,1.4251497005988023,2.522597661070344e-06,1.4251497005988023,-0.0,3.0108083832335333,-8.955578468748547e-08,3.0108083832335333,1.8558732768750074e-06,,,,
1.4266467065868262,8.295996010790851e-08,1.4266467065868262,-1.5126054608496848e-06,1.4266467065868262,2.545168026508395e-06,1.4266467065868262,-0.0,3.0148203592814373,-5.200347812499814e-08,3.0148203592814373,1.876143340625011e-06,,,,
1.4281437125748502,8.072544782620084e-08,1.4281437125748502,-1.5260503133287874e-06,1.4281437125748502,2.5677908515188756e-06,1.4281437125748502,-0.0,3.0188323353293414,2.1715843750085917e-09,3.0188323353293414,1.92613838750002e-06,,,,
1.4296407185628743,7.847151847810035e-08,1.4296407185628743,-1.5395260150530538e-06,1.4296407185628743,2.590465584656184e-06,1.4296407185628743,-0.0,3.0228443113772454,4.74154875000041e-08,3.0228443113772454,1.9520321500000128e-06,,,,
1.4311377245508983,7.619814253364767e-08,1.4311377245508983,-1.5530322366651852e-06,1.4311377245508983,2.613191671725716e-06,1.4311377245508983,-0.0,3.02685628742515,8.752052812501903e-08,3.02685628742515,2.004697782812508e-06,,,,
1.4326347305389222,7.390529102596194e-08,1.4326347305389222,-1.5665686472182857e-06,1.4326347305389222,2.6359685558679096e-06,1.4326347305389222,-0.0,3.0308682634730544,9.217751250001149e-08,3.0308682634730544,2.010498840625009e-06,,,,
1.4341317365269461,7.159293558384385e-08,1.4341317365269461,-1.5801349141769936e-06,1.4341317365269461,2.6587956775446106e-06,1.4341317365269461,-0.0,3.0348952095808386,1.1003119062500408e-07,3.0348952095808386,2.060114262500019e-06,,,,
1.43562874251497,6.926104841994642e-08,1.43562874251497,-1.5937307034238864e-06,1.43562874251497,2.68167247455337e-06,1.43562874251497,-0.0,3.0389071856287426,1.1030945312500757e-07,3.0389071856287426,2.034743343750016e-06,,,,
1.437125748502994,6.690960232519561e-08,1.437125748502994,-1.6073556793235335e-06,1.437125748502994,2.7045983821483707e-06,1.437125748502994,-0.0,3.042934131736527,1.4071691562501189e-07,3.042934131736527,2.023613128125003e-06,,,,
1.438622754491018,6.453857069146622e-08,1.438622754491018,-1.6210095046760509e-06,1.438622754491018,2.7275728329402515e-06,1.438622754491018,-0.0,3.0469610778443115,1.3983550625000576e-07,3.0469610778443115,2.0223511250000067e-06,,,,
1.4401197604790419,6.214792750018935e-08,1.4401197604790419,-1.634691840792011e-06,1.4401197604790419,2.750595257036264e-06,1.4401197604790419,-0.0,3.050988023952096,1.2921726562502457e-07,3.050988023952096,2.0233657278125086e-06,,,,
1.4416167664670658,5.973764732218358e-08,1.4416167664670658,-1.6484023474817459e-06,1.4416167664670658,2.7736650820221893e-06,1.4416167664670658,-0.0,3.0550149700598803,1.5615448437501446e-07,3.0550149700598803,2.049082023437508e-06,,,,
1.44311377245509,5.7307705334709134e-08,1.44311377245509,-1.6621406830743928e-06,1.44311377245509,2.796781732985884e-06,1.44311377245509,-0.0,3.059056886227545,1.7643243750002e-07,3.059056886227545,2.044641007812508e-06,,,,
1.444610778443114,5.4858077299154834e-08,1.444610778443114,-1.6759065044490636e-06,1.444610778443114,2.8199446325862374e-06,1.444610778443114,-0.0,3.0630838323353298,2.148772187500066e-07,3.0630838323353298,2.054489050625015e-06,,,,
1.4461077844311379,5.2388739592196044e-08,1.4461077844311379,-1.6896994670373183e-06,1.4461077844311379,2.8431532010334655e-06,1.4461077844311379,-0.0,3.067125748502994,2.3798351562500497e-07,3.067125748502994,2.070222803437516e-06,,,,
1.4476047904191618,4.989966918620727e-08,1.4476047904191618,-1.7035192248529693e-06,1.4476047904191618,2.8664068561580035e-06,1.4476047904191618,-0.0,3.0711526946107783,2.5260828437502204e-07,3.0711526946107783,2.0907046018437492e-06,,,,
1.4491017964071857,4.739084365630802e-08,1.4491017964071857,-1.7173654305177733e-06,1.4491017964071857,2.889705013449421e-06,1.4491017964071857,-0.0,3.0751946107784436,2.9156824687499785e-07,3.0751946107784436,2.141462087500005e-06,,,,
1.4505988023952097,4.486224119002607e-08,1.4505988023952097,-1.7312377352546742e-06,1.4505988023952097,2.9130470860405464e-06,1.4505988023952097,-0.0,3.0792365269461075,3.213340250000092e-07,3.0792365269461075,2.1739684187500115e-06,,,,
1.4520958083832334,4.2313840580473445e-08,1.4520958083832334,-1.745135788936348e-06,1.4520958083832334,2.936432484796073e-06,1.4520958083832334,-0.0,3.0832784431137723,3.3061122812501563e-07,3.0832784431137723,2.190244190625004e-06,,,,
1.4535928143712573,3.974562123230068e-08,1.4535928143712573,-1.7590592400756802e-06,1.4535928143712573,2.9598606182905347e-06,1.4535928143712573,-0.0,3.0873353293413177,3.4820938125000807e-07,3.0873353293413177,2.2000037625000086e-06,,,,
1.4550898203592817,3.71575631579348e-08,1.4550898203592817,-1.7730077358721623e-06,1.4550898203592817,2.9833308928814595e-06,1.4550898203592817,-0.0,3.0913772455089825,3.6043328906249994e-07,3.0913772455089825,2.2114673562500133e-06,,,,
1.4565868263473054,3.4549646997767994e-08,1.4565868263473054,-1.7869809222089955e-06,1.4565868263473054,3.0068427127276797e-06,1.4565868263473054,-0.0,3.095434131736527,4.050664281250063e-07,3.095434131736527,2.273410876812513e-06,,,,
1.4580838323353293,3.1921853999652696e-08,1.4580838323353293,-1.8009784436827035e-06,1.4580838323353293,3.0303954798087335e-06,1.4580838323353293,-0.0,3.099476047904192,4.4190774875000924e-07,3.099476047904192,2.322990306562512e-06,,,,
1.4595808383233533,2.927416602364767e-08,1.4595808383233533,-1.8149999436167216e-06,1.4595808383233533,3.0539885939705726e-06,1.4595808383233533,-0.0,3.103532934131737,4.810103521875157e-07,3.103532934131737,2.351622756250014e-06,,,,
1.4610778443113772,2.6606565561462875e-08,1.4610778443113772,-1.8290450640910965e-06,1.4610778443113772,3.0776214529575147e-06,1.4610778443113772,-0.0,3.1075898203592818,4.883508406249873e-07,3.1075898203592818,2.3688335750000055e-06,,,,
1.4625748502994012,2.3919035726801354e-08,1.4625748502994012,-1.843113445951957e-06,1.4625748502994012,3.101293452447346e-06,1.4625748502994012,-0.0,3.1116467065868263,5.05250332187511e-07,3.1116467065868263,2.378767996875015e-06,,,,
1.464071856287425,2.121156024194038e-08,1.464071856287425,-1.8572047288318895e-06,1.464071856287425,3.1250039860690772e-06,1.464071856287425,-0.0,3.1157035928143713,5.637874593750043e-07,3.1157035928143713,2.4310408968750005e-06,,,,
1.465568862275449,1.848412346869886e-08,1.465568862275449,-1.8713185511660579e-06,1.465568862275449,3.1487524454416434e-06,1.465568862275449,-0.0,3.1197604790419162,5.937568250000251e-07,3.1197604790419162,2.4602332656249964e-06,,,,
1.4670658682634732,1.5736710395456946e-08,1.4670658682634732,-1.8854545502214761e-06,1.4670658682634732,3.1725382202222172e-06,1.4670658682634732,-0.0,3.1238323353293413,5.812104437500048e-07,3.1238323353293413,2.457992562812513e-06,,,,
1.4685628742514971,1.2969306632903619e-08,1.4685628742514971,-1.8996123621166082e-06,1.4685628742514971,3.1963606981185854e-06,1.4685628742514971,-0.0,3.127904191616767,5.884937531250153e-07,3.127904191616767,2.4700497656250147e-06,,,,
1.470059880239521,1.0181898425036776e-08,1.470059880239521,-1.9137916218227356e-06,1.470059880239521,3.22021926493033e-06,1.470059880239521,-0.0,3.131961077844312,6.056897812500205e-07,3.131961077844312,2.4681111781250058e-06,,,,
1.471556886227545,7.374472649322273e-09,1.471556886227545,-1.9279919632024927e-06,1.471556886227545,3.244113304571594e-06,1.471556886227545,-0.0,3.1360329341317366,6.216607156250165e-07,3.1360329341317366,2.480091831250005e-06,,,,
1.473053892215569,4.547016812271436e-09,1.473053892215569,-1.942213019017735e-06,1.473053892215569,3.2680421991187877e-06,1.473053892215569,-0.0,3.1401047904191617,6.524417062500062e-07,3.1401047904191617,2.4931830968750212e-06,,,,
1.4745508982035929,1.6995190592626054e-09,1.4745508982035929,-1.95645442096662e-06,1.4745508982035929,3.292005328851831e-06,1.4745508982035929,-0.0,3.144176646706587,6.574775425000121e-07,3.144176646706587,2.5131911781250135e-06,,,,
1.4760479041916168,-1.168031826715248e-09,1.4760479041916168,-1.970715799675086e-06,1.4760479041916168,3.316002072247859e-06,1.4760479041916168,-0.0,3.1482634730538925,6.799258437500238e-07,3.1482634730538925,2.553693640625009e-06,,,,
1.4775449101796407,-4.055646429258661e-09,1.4775449101796407,-1.9849967847432784e-06,1.4775449101796407,3.3400318060576505e-06,1.4775449101796407,-0.0,3.1523353293413177,7.227648418750188e-07,3.1523353293413177,2.5833423843750077e-06,,,,
1.4790419161676647,-6.963334688150958e-09,1.4790419161676647,-1.999297004744657e-06,1.4790419161676647,3.3640939053044773e-06,1.4790419161676647,-0.0,3.156422155688623,7.621043212500066e-07,3.156422155688623,2.622884525000007e-06,,,,
1.4805389221556888,-9.891105908259142e-09,1.4805389221556888,-2.013616087268053e-06,1.4805389221556888,3.3881877433520507e-06,1.4805389221556888,-0.0,3.160494011976048,7.716115468750161e-07,3.160494011976048,2.6401282093750116e-06,,,,
1.4820359281437128,-1.283896874333397e-08,1.4820359281437128,-2.027953658908933e-06,1.4820359281437128,3.4123126919044502e-06,1.4820359281437128,-0.0,3.1645808383233534,8.096231956250114e-07,3.1645808383233534,2.6839986718750054e-06,,,,
1.4835329341317367,-1.580693121195853e-08,1.4835329341317367,-2.0423093453147543e-06,1.4835329341317367,3.4364681210506906e-06,1.4835329341317367,-0.0,3.1686676646706586,8.096168937500147e-07,3.1686676646706586,2.695228340625007e-06,,,,
1.4850299401197606,-1.8795000682641108e-08,1.4850299401197606,-2.0566827711974624e-06,1.4850299401197606,3.4606533993234093e-06,1.4850299401197606,-0.0,3.172754491017964,8.534605781250131e-07,3.172754491017964,2.7520500437500075e-06,,,,
1.4865269461077844,-2.180318388017628e-08,1.4865269461077844,-2.0710735603384974e-06,1.4865269461077844,3.4848678936803536e-06,1.4865269461077844,-0.0,3.1768413173652696,8.643277140625151e-07,3.1768413173652696,2.7947826375000217e-06,,,,
1.4880239520958083,-2.4831486884198078e-08,1.4880239520958083,-2.085481335629378e-06,1.4880239520958083,3.5091109695886276e-06,1.4880239520958083,-0.0,3.180943113772455,8.629353625000154e-07,3.180943113772455,2.7972030468750125e-06,,,,
1.4895209580838322,-2.7879915123511567e-08,1.4895209580838322,-2.0999057190835163e-06,1.4895209580838322,3.5333819910292374e-06,1.4895209580838322,-0.0,3.1850299401197604,9.114776000000133e-07,3.1850299401197604,2.841449337500019e-06,,,,
1.4910179640718562,-3.094847336953744e-08,1.4910179640718562,-2.114346331850601e-06,1.4910179640718562,3.5576803205329934e-06,1.4910179640718562,-0.0,3.1891317365269463,9.327863593750196e-07,3.1891317365269463,2.8714048906250153e-06,,,,
1.4925149700598803,-3.403716575396271e-08,1.4925149700598803,-2.1288027942491213e-06,1.4925149700598803,3.5820053192347722e-06,1.4925149700598803,-0.0,3.1932335329341317,9.644932624999995e-07,3.1932335329341317,2.871357984375003e-06,,,,
1.4940119760479043,-3.7145995756312425e-08,1.4940119760479043,-2.1432747257712997e-06,1.4940119760479043,3.606356346878084e-06,1.4940119760479043,-0.0,3.1973353293413176,9.52527581250021e-07,3.1973353293413176,2.8732037343750104e-06,,,,
1.4955089820359282,-4.027496619394641e-08,1.4955089820359282,-2.1577617451074948e-06,1.4955089820359282,3.630732761859424e-06,1.4955089820359282,-0.0,3.201437125748503,9.822037468750015e-07,3.201437125748503,2.8754095406250204e-06,,,,
1.4970059880239521,-4.342407923747839e-08,1.4970059880239521,-2.1722634701841024e-06,1.4970059880239521,3.6551339212828663e-06,1.4970059880239521,-0.0,3.205538922155689,9.839809218750112e-07,3.205538922155689,2.88720033125001e-06,,,,
1.498502994011976,-4.659333639932329e-08,1.498502994011976,-2.1867795181531304e-06,1.498502994011976,3.6795591809545554e-06,1.498502994011976,-0.0,3.2096407185628744,1.0255000968750097e-06,3.2096407185628744,2.9284135843750144e-06,,,,
1.5,-4.978273853846856e-08,1.5,-2.201309505437464e-06,1.5,3.70400789545195e-06,1.5,-0.0,3.2137574850299404,1.0459766156250004e-06,3.2137574850299404,2.954887755312505e-06,,,,
1.501497005988024,-5.2992285848634273e-08,1.501497005988024,-2.2158530477408797e-06,1.501497005988024,3.7284794181479864e-06,1.501497005988024,-0.0,3.217859281437126,1.0610786968750144e-06,3.217859281437126,2.987177179375008e-06,,,,
1.5029940119760479,-5.6221977877773316e-08,1.5029940119760479,-2.230409760056911e-06,1.5029940119760479,3.7529731012098745e-06,1.5029940119760479,-0.0,3.221976047904192,1.0485563562500163e-06,3.221976047904192,2.9921026937500164e-06,,,,
1.504491017964072,-5.947181350545393e-08,1.504491017964072,-2.244979256713841e-06,1.504491017964072,3.77748829569711e-06,1.504491017964072,-0.0,3.2260928143712575,1.0730055656250175e-06,3.2260928143712575,3.019406406250012e-06,,,,
1.505988023952096,-6.274179095322731e-08,1.505988023952096,-2.25956115138197e-06,1.505988023952096,3.802024351551861e-06,1.505988023952096,-0.0,3.2302095808383235,1.081191562500004e-06,3.2302095808383235,3.01893091250001e-06,,,,
1.50748502994012,-6.603190778189808e-08,1.50748502994012,-2.2741550570831385e-06,1.50748502994012,3.826580617634398e-06,1.50748502994012,-0.0,3.234326347305389,1.0832576406250188e-06,3.234326347305389,3.034398893750008e-06,,,,
1.5089820359281438,-6.934216089743773e-08,1.5089820359281438,-2.288760586227637e-06,1.5089820359281438,3.8511564417649245e-06,1.5089820359281438,-0.0,3.2384580838323354,1.1102836062500173e-06,3.2384580838323354,3.0632227718750057e-06,,,,
1.5104790419161678,-7.267254653439781e-08,1.5104790419161678,-2.303377350620147e-06,1.5104790419161678,3.875751170760424e-06,1.5104790419161678,-0.0,3.2425748502994014,1.1296781187500045e-06,3.2425748502994014,3.055850596875011e-06,,,,
1.5119760479041917,-7.6023060266893e-08,1.5119760479041917,-2.318004961498063e-06,1.5119760479041917,3.900364150466915e-06,1.5119760479041917,-0.0,3.246706586826347,1.150548996875005e-06,3.246706586826347,3.0733657125000148e-06,,,,
1.5134730538922156,-7.939369700733389e-08,1.5134730538922156,-2.3326430295350466e-06,1.5134730538922156,3.9249947257894025e-06,1.5134730538922156,-0.0,3.250823353293413,1.2005418000000201e-06,3.250823353293413,3.1172823718750082e-06,,,,
1.5149700598802394,-8.278445100108966e-08,1.5149700598802394,-2.3472911648721895e-06,1.5149700598802394,3.949642240735349e-06,1.5149700598802394,-0.0,3.254955089820359,1.2161046124999996e-06,3.254955089820359,3.1366929812500118e-06,,,,
1.5164670658682633,-8.619531583307346e-08,1.5164670658682633,-2.3619489771153946e-06,1.5164670658682633,3.974306038418922e-06,1.5164670658682633,-0.0,3.2590868263473056,1.243145315625008e-06,3.2590868263473056,3.1525129031250075e-06,,,,
1.5179640718562877,-8.962628442099476e-08,1.5179640718562877,-2.3766160753984767e-06,1.5179640718562877,3.998985461148595e-06,1.5179640718562877,-0.0,3.263218562874252,1.2624606437500145e-06,3.263218562874252,3.201239981250013e-06,,,,
1.5194610778443114,-9.307734900796591e-08,1.5194610778443114,-2.391292068363059e-06,1.5194610778443114,4.0236798504097e-06,1.5194610778443114,-0.0,3.267365269461078,1.2813351281250105e-06,3.267365269461078,3.2166155468750097e-06,,,,
1.5209580838323353,-9.654850117796561e-08,1.5209580838323353,-2.4059765641845706e-06,1.5209580838323353,4.0483885469097e-06,1.5209580838323353,-0.0,3.271497005988024,1.3190326656249932e-06,3.271497005988024,3.2758286656250156e-06,,,,
1.5224550898203593,-1.0003973185218663e-07,1.5224550898203593,-2.420669170626263e-06,1.5224550898203593,4.073110890646308e-06,1.5224550898203593,-0.0,3.2756437125748503,1.3694560437500012e-06,3.2756437125748503,3.310984284375009e-06,,,,
1.5239520958083832,-1.0355103127448053e-07,1.5239520958083832,-2.4353694950117276e-06,1.5239520958083832,4.097846220890115e-06,1.5239520958083832,-0.0,3.2797754491017965,1.4033940250000057e-06,3.2797754491017965,3.3362112281250127e-06,,,,
1.5254491017964071,-1.0708238902429917e-07,1.5254491017964071,-2.450077144269257e-06,1.5254491017964071,4.122593876247742e-06,1.5254491017964071,-0.0,3.283922155688623,1.4126791140625156e-06,3.283922155688623,3.349981884375013e-06,,,,
1.526946107784431,-1.1063379401649126e-07,1.526946107784431,-2.464791724968096e-06,1.526946107784431,4.147353194713032e-06,1.526946107784431,-0.0,3.2880688622754493,1.4212002187500187e-06,3.2880688622754493,3.348500609375013e-06,,,,
1.528443113772455,-1.142052344946087e-07,1.528443113772455,-2.4795128432986048e-06,1.528443113772455,4.17212351364935e-06,1.528443113772455,-0.0,3.2922155688622756,1.434573587500005e-06,3.2922155688622756,3.357238293750011e-06,,,,
1.5299401197604792,-1.1779669802342374e-07,1.5299401197604792,-2.4942401051246984e-06,1.5299401197604792,4.1969041698672175e-06,1.5299401197604792,-0.0,3.296362275449102,1.450368418749997e-06,3.296362275449102,3.37936107812501e-06,,,,
1.531437125748503,-1.2140817150983017e-07,1.531437125748503,-2.5089731159955246e-06,1.531437125748503,4.221694499647923e-06,1.531437125748503,-0.0,3.3005239520958085,1.4750148875000126e-06,3.3005239520958085,3.412913734375002e-06,,,,
1.532934131736527,-1.250396411915636e-07,1.532934131736527,-2.5237114811518697e-06,1.532934131736527,4.246493838753704e-06,1.532934131736527,-0.0,3.304670658682635,1.4871231375000096e-06,3.304670658682635,3.4226666281250144e-06,,,,
1.534431137724551,-1.2869109262673271e-07,1.534431137724551,-2.5384548055724623e-06,1.534431137724551,4.271301522510597e-06,1.534431137724551,-0.0,3.308832335329342,1.4963168093750212e-06,3.308832335329342,3.4383280531250193e-06,,,,
1.535928143712575,-1.3236251070777422e-07,1.535928143712575,-2.553202693965106e-06,1.535928143712575,4.296116885779546e-06,1.535928143712575,-0.0,3.3129940119760484,1.541343978125012e-06,3.3129940119760484,3.4848968625000096e-06,,,,
1.5374251497005988,-1.3605387965865758e-07,1.5374251497005988,-2.567954750810555e-06,1.5374251497005988,4.320939263049828e-06,1.5374251497005988,-0.0,3.3171556886227545,1.5670646343750112e-06,3.3171556886227545,3.5247479812500058e-06,,,,
1.5389221556886228,-1.397651830273224e-07,1.5389221556886228,-2.5827105803641065e-06,1.5389221556886228,4.345767988422123e-06,1.5389221556886228,-0.0,3.321317365269461,1.5947212540625072e-06,3.321317365269461,3.561070906250015e-06,,,,
1.5404191616766467,-1.4349640369710328e-07,1.5404191616766467,-2.5974697866894666e-06,1.5404191616766467,4.370602395678874e-06,1.5404191616766467,-0.0,3.325479041916168,1.622392797500012e-06,3.325479041916168,3.5864414875000115e-06,,,,
1.5419161676646709,-1.4724752387653604e-07,1.5419161676646709,-2.6122319736676187e-06,1.5419161676646709,4.3954418183003945e-06,1.5419161676646709,-0.0,3.3296407185628745,1.6385048287500195e-06,3.3296407185628745,3.598286990625009e-06,,,,
1.5434131736526948,-1.510185251016873e-07,1.5434131736526948,-2.626996745029002e-06,1.5434131736526948,4.420285589501855e-06,1.5434131736526948,-0.0,3.333817365269461,1.6315291506250015e-06,3.333817365269461,3.6013241718750073e-06,,,,
1.5449101796407188,-1.548093882422731e-07,1.5449101796407188,-2.6417637043559066e-06,1.5449101796407188,4.445133042258514e-06,1.5449101796407188,-0.0,3.3379790419161677,1.6310632093750054e-06,3.3379790419161677,3.6219813593750137e-06,,,,
1.5464071856287427,-1.5862009349564302e-07,1.5464071856287427,-2.656532455120191e-06,1.5464071856287427,4.4699835093543365e-06,1.5464071856287427,-0.0,3.342155688622755,1.6857382843750122e-06,3.342155688622755,3.6863719218750097e-06,,,,
1.5479041916167666,-1.6245062038143715e-07,1.5479041916167666,-2.6713026006914074e-06,1.5479041916167666,4.494836323408148e-06,1.5479041916167666,-0.0,3.3463323353293415,1.69752914375e-06,3.3463323353293415,3.6939503281250127e-06,,,,
1.5494011976047903,-1.6630094775731836e-07,1.5494011976047903,-2.6860737443630756e-06,1.5494011976047903,4.519690816904032e-06,1.5494011976047903,-0.0,3.350508982035928,1.7277802125000082e-06,3.350508982035928,3.7375515562500116e-06,,,,
1.5508982035928143,-1.701710538096028e-07,1.5508982035928143,-2.7008454893681482e-06,1.5508982035928143,4.544546322225623e-06,1.5508982035928143,-0.0,3.3546856287425153,1.743285481250012e-06,3.3546856287425153,3.7366784893750073e-06,,,,
1.5523952095808382,-1.740609160438111e-07,1.5523952095808382,-2.715617438892674e-06,1.5523952095808382,4.5694021716808055e-06,1.5523952095808382,-0.0,3.358877245508982,1.7445558624999997e-06,3.358877245508982,3.7328926250000103e-06,,,,
1.5538922155688621,-1.7797051130911755e-07,1.5538922155688621,-2.730389196119097e-06,1.5538922155688621,4.594257697566456e-06,1.5538922155688621,-0.0,3.363053892215569,1.7379349031250077e-06,3.363053892215569,3.7375738875000097e-06,,,,
1.5553892215568863,-1.81899815773164e-07,1.5553892215568863,-2.745160364213059e-06,1.5553892215568863,4.619112232155523e-06,1.5553892215568863,-0.0,3.367245508982036,1.748491762500022e-06,3.367245508982036,3.7646231593750147e-06,,,,
1.5568862275449102,-1.858488049350241e-07,1.5568862275449102,-2.7599305463682638e-06,1.5568862275449102,4.643965107768766e-06,1.5568862275449102,-0.0,3.371422155688623,1.7530188468750138e-06,3.371422155688623,3.7515302187500143e-06,,,,
1.5583832335329342,-1.8981745363191838e-07,1.5583832335329342,-2.774699345816551e-06,1.5583832335329342,4.668815656784047e-06,1.5583832335329342,-0.0,3.3756137724550896,1.7808353312500055e-06,3.3756137724550896,3.780055234375009e-06,,,,
1.5598802395209581,-1.9380573602488496e-07,1.5598802395209581,-2.7894663658388472e-06,1.5598802395209581,4.693663211669157e-06,1.5598802395209581,-0.0,3.3798053892215574,1.8257107934375025e-06,3.3798053892215574,3.831146359375006e-06,,,,
1.561377245508982,-1.978136256042695e-07,1.561377245508982,-2.8042312098106603e-06,1.561377245508982,4.718507105047448e-06,1.561377245508982,-0.0,3.383997005988024,1.8381386656250013e-06,3.383997005988024,3.852176140625004e-06,,,,
1.562874251497006,-2.0184109519806628e-07,1.562874251497006,-2.8189934811832712e-06,1.562874251497006,4.743346669668991e-06,1.562874251497006,-0.0,3.3882035928143712,1.8599105812500136e-06,3.3882035928143712,3.886465109375006e-06,,,,
1.56437125748503,-2.0588811695806083e-07,1.56437125748503,-2.8337527835390427e-06,1.56437125748503,4.768181238513665e-06,1.56437125748503,-0.0,3.3923952095808385,1.877484362500023e-06,3.3923952095808385,3.899675265625012e-06,,,,
1.5658682634730539,-2.099546623766723e-07,1.5658682634730539,-2.8485087205891006e-06,1.5658682634730539,4.793010144762963e-06,1.5658682634730539,-0.0,3.3966017964071855,1.8836128875000187e-06,3.3966017964071855,3.923627640625011e-06,,,,
1.567365269461078,-2.1404070227309915e-07,1.567365269461078,-2.863260896200402e-06,1.567365269461078,4.817832721875662e-06,1.567365269461078,-0.0,3.4008083832335334,1.8806206718750125e-06,3.4008083832335334,3.91575567187501e-06,,,,
1.568862275449102,-2.181462067989884e-07,1.568862275449102,-2.8780089144135195e-06,1.568862275449102,4.842648303585133e-06,1.568862275449102,-0.0,3.4050000000000002,1.9093693062500163e-06,3.4050000000000002,3.935003359375009e-06,,,,
1.5703592814371259,-2.2227114544291084e-07,1.5703592814371259,-2.892752379460561e-06,1.5703592814371259,4.86745622396463e-06,1.5703592814371259,-0.0,3.4092065868263473,1.92798640375e-06,3.4092065868263473,3.961852946875015e-06,,,,
1.5718562874251498,-2.2641548702481237e-07,1.5718562874251498,-2.907490895786963e-06,1.5718562874251498,4.892255817435134e-06,1.5718562874251498,-0.0,3.413428143712575,1.933362531250015e-06,3.413428143712575,3.981286015625005e-06,,,,
1.5733532934131738,-2.3057919970011294e-07,1.5733532934131738,-2.9222240680680593e-06,1.5733532934131738,4.917046418810404e-06,1.5733532934131738,-0.0,3.4176347305389223,1.9551827781250097e-06,3.4176347305389223,4.005036287500016e-06,,,,
1.5748502994011977,-2.3476225095900668e-07,1.5748502994011977,-2.936951501225823e-06,1.5748502994011977,4.941827363319497e-06,1.5748502994011977,-0.0,3.4218413173652698,1.962973868750019e-06,3.4218413173652698,4.024028687500008e-06,,,,
1.5763473053892216,-2.389646076320284e-07,1.5763473053892216,-2.9516728004514424e-06,1.5763473053892216,4.966597986635151e-06,1.5763473053892216,-0.0,3.426062874251497,1.9728259437500076e-06,3.426062874251497,4.040334696875011e-06,,,,
1.5778443113772453,-2.431862358779401e-07,1.5778443113772453,-2.9663875712276875e-06,1.5778443113772453,4.991357624934304e-06,1.5778443113772453,-0.0,3.430284431137725,1.9760526031250074e-06,3.430284431137725,4.045616134375009e-06,,,,
1.5793413173652697,-2.4742710120022033e-07,1.5793413173652697,-2.9810954193390712e-06,1.5793413173652697,5.0161056148869675e-06,1.5793413173652697,-0.0,3.434491017964072,1.983920078125001e-06,3.434491017964072,4.058737359375007e-06,,,,
1.5808383233532937,-2.516871684364474e-07,1.5808383233532937,-2.9957959508928774e-06,1.5808383233532937,5.040841293718749e-06,1.5808383233532937,-0.0,3.4387125748502996,2.0112004531250053e-06,3.4387125748502996,4.0834838500000115e-06,,,,
1.5823353293413174,-2.559664017659169e-07,1.5823353293413174,-3.010488772343359e-06,1.5823353293413174,5.0655639992396635e-06,1.5823353293413174,-0.0,3.4429491017964073,2.0280175500000104e-06,3.4429491017964073,4.082995228125008e-06,,,,
1.5838323353293413,-2.6026476470411297e-07,1.5838323353293413,-3.025173490506005e-06,1.5838323353293413,5.090273069857738e-06,1.5838323353293413,-0.0,3.447170658682635,2.042733021875014e-06,3.447170658682635,4.1171505312500115e-06,,,,
1.5853293413173652,-2.6458222010794965e-07,1.5853293413173652,-3.0398497125752345e-06,1.5853293413173652,5.114967844621135e-06,1.5853293413173652,-0.0,3.451392215568862,2.0687372906250076e-06,3.451392215568862,4.1510141093750145e-06,,,,
1.5868263473053892,-2.6891873017557564e-07,1.5868263473053892,-3.0545170461466696e-06,1.5868263473053892,5.139647663255055e-06,1.5868263473053892,-0.0,3.4556287425149703,2.074000453125016e-06,3.4556287425149703,4.155704203125015e-06,,,,
1.5883233532934131,-2.732742564543981e-07,1.5883233532934131,-3.069175099230381e-06,1.5883233532934131,5.1643118661845485e-06,1.5883233532934131,-0.0,3.4598502994011975,2.080577209375012e-06,3.4598502994011975,4.184256328125008e-06,,,,
1.589820359281437,-2.776487598257146e-07,1.589820359281437,-3.08382348026222e-06,1.589820359281437,5.18895979454925e-06,1.589820359281437,-0.0,3.4640868263473057,2.0986717968749966e-06,3.4640868263473057,4.198049046875012e-06,,,,
1.591317365269461,-2.8204220051520577e-07,1.591317365269461,-3.0984617981530552e-06,1.591317365269461,5.213590790287971e-06,1.591317365269461,-0.0,3.468323353293413,2.117773684375013e-06,3.468323353293413,4.218671390625007e-06,,,,
1.5928143712574852,-2.8645453810360634e-07,1.5928143712574852,-3.1130896622715447e-06,1.5928143712574852,5.238204196103233e-06,1.5928143712574852,-0.0,3.4725598802395212,2.130864693750008e-06,3.4725598802395212,4.250470640625008e-06,,,,
1.594311377245509,-2.908857315041216e-07,1.594311377245509,-3.127706682470109e-06,1.594311377245509,5.262799355527447e-06,1.594311377245509,-0.0,3.476811377245509,2.1717142062500187e-06,3.476811377245509,4.2856624531250114e-06,,,,
1.595808383233533,-2.9533573898693076e-07,1.595808383233533,-3.1423124691303853e-06,1.595808383233533,5.287375612964909e-06,1.595808383233533,-0.0,3.481047904191617,2.2027369125000054e-06,3.481047904191617,4.318340140625005e-06,,,,
1.597305389221557,-2.9980451817022535e-07,1.597305389221557,-3.1569066331360166e-06,1.597305389221557,5.311932313678919e-06,1.597305389221557,-0.0,3.485299401197605,2.2135898468750097e-06,3.485299401197605,4.324427015625013e-06,,,,
1.598802395209581,-3.042920260136038e-07,1.598802395209581,-3.1714887859246007e-06,1.598802395209581,5.336468803857931e-06,1.598802395209581,-0.0,3.4895359281437126,2.2258542250000106e-06,3.4895359281437126,4.3192066718750115e-06,,,,
1.6002994011976048,-3.087982188420757e-07,1.6002994011976048,-3.1860585394942953e-06,1.6002994011976048,5.360984430636073e-06,1.6002994011976048,-0.0,3.4937874251497005,2.2379775565625204e-06,3.4937874251497005,4.344975265625007e-06,,,,
1.6017964071856288,-3.133230523153944e-07,1.6017964071856288,-3.200615506428942e-06,1.6017964071856288,5.3854785421313806e-06,1.6017964071856288,-0.0,3.498038922155689,2.2600629500000104e-06,3.498038922155689,4.360739396875008e-06,,,,
1.6032934131736527,-3.1786648145660954e-07,1.6032934131736527,-3.2151592998939933e-06,1.6032934131736527,5.409950487439479e-06,1.6032934131736527,-0.0,3.502290419161677,2.2815319093750074e-06,3.502290419161677,4.413945856250011e-06,,,,
1.6047904191616769,-3.224284606422575e-07,1.6047904191616769,-3.2296895336870198e-06,1.6047904191616769,5.4343996167206915e-06,1.6047904191616769,-0.0,3.506556886227545,2.3071900437500037e-06,3.506556886227545,4.446064800000009e-06,,,,
1.6062874251497008,-3.270089436012667e-07,1.6062874251497008,-3.244205822221396e-06,1.6062874251497008,5.45882528117728e-06,1.6062874251497008,-0.0,3.5108083832335333,2.3187681843750183e-06,3.5108083832335333,4.4337960687500125e-06,,,,
1.6077844311377247,-3.316078834237523e-07,1.6077844311377247,-3.2587077805717533e-06,1.6077844311377247,5.4832268331172765e-06,1.6077844311377247,-0.0,3.5150598802395208,2.3439600093750137e-06,3.5150598802395208,4.452840340625013e-06,,,,
1.6092814371257487,-3.362252325510119e-07,1.6092814371257487,-3.2731950244634143e-06,1.6092814371257487,5.50760362594169e-06,1.6092814371257487,-0.0,3.5193263473053893,2.3430066687500073e-06,3.5193263473053893,4.475562109687512e-06,,,,
1.6107784431137724,-3.408609427947492e-07,1.6107784431137724,-3.287667170325558e-06,1.6107784431137724,5.531955014242385e-06,1.6107784431137724,-0.0,3.523592814371258,2.341203050000008e-06,3.523592814371258,4.482689962500016e-06,,,,
1.6122754491017963,-3.455149653142748e-07,1.6122754491017963,-3.3021238352740133e-06,1.6122754491017963,5.556280353762703e-06,1.6122754491017963,-0.0,3.527859281437126,2.3584199375000264e-06,3.527859281437126,4.489051168750015e-06,,,,
1.6137724550898203,-3.5018725064519036e-07,1.6137724550898203,-3.3165646371468053e-06,1.6137724550898203,5.580579001464801e-06,1.6137724550898203,-0.0,3.532125748502994,2.3911346843750195e-06,3.532125748502994,4.495896031250018e-06,,,,
1.6152694610778442,-3.5487774867386214e-07,1.6152694610778442,-3.330989194515161e-06,1.6152694610778442,5.604850315539288e-06,1.6152694610778442,-0.0,3.5363922155688625,2.399155983750007e-06,3.5363922155688625,4.490847915625026e-06,,,,
1.6167664670658684,-3.5958640865974136e-07,1.6167664670658684,-3.3453971267048023e-06,1.6167664670658684,5.629093655448697e-06,1.6167664670658684,-0.0,3.540673652694611,2.403221315000008e-06,3.540673652694611,4.482228571875012e-06,,,,
1.6182634730538923,-3.6431317923013705e-07,1.6182634730538923,-3.3597880538048488e-06,1.6182634730538923,5.653308381940562e-06,1.6182634730538923,-0.0,3.5449401197604793,2.411393959375006e-06,3.5449401197604793,4.497430458437508e-06,,,,
1.6197604790419162,-3.690580083732231e-07,1.6197604790419162,-3.374161596695551e-06,1.6197604790419162,5.677493857098764e-06,1.6197604790419162,-0.0,3.5492215568862275,2.435258762500013e-06,3.5492215568862275,4.524403679062507e-06,,,,
1.6212574850299402,-3.738208434564509e-07,1.6212574850299402,-3.3885173770527194e-06,1.6212574850299402,5.7016494443336005e-06,1.6212574850299402,-0.0,3.5535029940119762,2.4518847557500282e-06,3.5535029940119762,4.54730368750001e-06,,,,
1.622754491017964,-3.78601631210763e-07,1.622754491017964,-3.4028550173825424e-06,1.622754491017964,5.725774508461372e-06,1.622754491017964,-0.0,3.5577844311377245,2.474201582812512e-06,3.5577844311377245,4.5648144875000015e-06,,,,
1.624251497005988,-3.834003177491947e-07,1.624251497005988,-3.41717414100771e-06,1.624251497005988,5.749868415669734e-06,1.624251497005988,-0.0,3.562065868263473,2.4798017843750137e-06,3.562065868263473,4.5724140281250146e-06,,,,
1.625748502994012,-3.8821684854657106e-07,1.625748502994012,-3.4314743721209884e-06,1.625748502994012,5.773930533612716e-06,1.625748502994012,-0.0,3.566347305389222,2.49727725781251e-06,3.566347305389222,4.5983251718750075e-06,,,,
1.627245508982036,-3.9305116846722585e-07,1.627245508982036,-3.445755335762906e-06,1.627245508982036,5.7979602313699625e-06,1.627245508982036,-0.0,3.5706437125748507,2.4902181446875096e-06,3.5706437125748507,4.583795975000008e-06,,,,
1.6287425149700598,-3.9790322174724947e-07,1.6287425149700598,-3.4600166578773937e-06,1.6287425149700598,5.82195687953665e-06,1.6287425149700598,-0.0,3.5749251497005994,2.4985997718749963e-06,3.5749251497005994,4.590298328125014e-06,,,,
1.630239520958084,-4.0277295200168243e-07,1.630239520958084,-3.4742579652917196e-06,1.630239520958084,5.845919850203456e-06,1.630239520958084,-0.0,3.5792215568862273,2.5300374293750065e-06,3.5792215568862273,4.624793453125013e-06,,,,
1.631736526946108,-4.07660302232728e-07,1.631736526946108,-3.488478885757683e-06,1.631736526946108,5.869848517009646e-06,1.631736526946108,-0.0,3.583517964071856,2.5450401656250088e-06,3.583517964071856,4.64779547187501e-06,,,,
1.6332335329341319,-4.125652148192984e-07,1.6332335329341319,-3.502679047956094e-06,1.6332335329341319,5.8937422551534075e-06,1.6332335329341319,-0.0,3.587814371257485,2.5450558250000133e-06,3.587814371257485,4.660585743750013e-06,,,,
1.6347305389221558,-4.1748763153582356e-07,1.6347305389221558,-3.516858081516554e-06,1.6347305389221558,5.917600441441934e-06,1.6347305389221558,-0.0,3.592110778443114,2.562563103125008e-06,3.592110778443114,4.688578850000015e-06,,,,
1.6362275449101797,-4.224274935299227e-07,1.6362275449101797,-3.5310156170316747e-06,1.6362275449101797,5.941422454292772e-06,1.6362275449101797,-0.0,3.5964071856287427,2.564214196875019e-06,3.5964071856287427,4.7148787281250046e-06,,,,
1.6377245508982037,-4.273847413474475e-07,1.6377245508982037,-3.5451512860633653e-06,1.6377245508982037,5.96520767375815e-06,1.6377245508982037,-0.0,3.6007035928143716,2.5783095656250106e-06,3.6007035928143716,4.736225100937512e-06,,,,
1.6392215568862276,-4.323593149273711e-07,1.6392215568862276,-3.559264721185764e-06,1.6392215568862276,5.988955481595353e-06,1.6392215568862276,-0.0,3.60501497005988,2.5927280546875045e-06,3.60501497005988,4.753523931250015e-06,,,,
1.6407185628742513,-4.373511535942924e-07,1.6407185628742513,-3.5733555559643913e-06,1.6407185628742513,6.012665261227297e-06,1.6407185628742513,-0.0,3.609326347305389,2.619156671875014e-06,3.609326347305389,4.775832534375014e-06,,,,
1.6422155688622757,-4.4236019607238693e-07,1.6422155688622757,-3.5874234249991766e-06,1.6422155688622757,6.036336397813464e-06,1.6422155688622757,-0.0,3.613622754491018,2.6379677490625066e-06,3.613622754491018,4.788963131250001e-06,,,,
1.6437125748502996,-4.473863804818175e-07,1.6437125748502996,-3.6014679639262874e-06,1.6437125748502996,6.059968278270367e-06,1.6437125748502996,-0.0,3.617934131736527,2.6674975250000175e-06,3.617934131736527,4.809164562500007e-06,,,,
1.6452095808383234,-4.524296443414932e-07,1.6452095808383234,-3.615488809438759e-06,1.6452095808383234,6.083560291275806e-06,1.6452095808383234,-0.0,3.622260479041916,2.6877821750000078e-06,3.622260479041916,4.819260759687505e-06,,,,
1.6467065868263473,-4.574899245717552e-07,1.6467065868263473,-3.629485599300902e-06,1.6467065868263473,6.1071118273180644e-06,1.6467065868263473,-0.0,3.626571856287425,2.714148856250014e-06,3.626571856287425,4.833236671875006e-06,,,,
1.6482035928143712,-4.6256715749741274e-07,1.6482035928143712,-3.6434579723522526e-06,1.6482035928143712,6.1306222786933565e-06,1.6482035928143712,-0.0,3.630883233532934,2.717056318437506e-06,3.630883233532934,4.849288288125015e-06,,,,
1.6497005988023952,-4.6766127884338845e-07,1.6497005988023952,-3.6574055685494506e-06,1.6497005988023952,6.15409103959041e-06,1.6497005988023952,-0.0,3.635209580838324,2.743473534375012e-06,3.635209580838324,4.867108735312513e-06,,,,
1.651197604790419,-4.727722237462693e-07,1.651197604790419,-3.6713280289454933e-06,1.651197604790419,6.177517506021516e-06,1.651197604790419,-0.0,3.639535928143713,2.7455837687500113e-06,3.639535928143713,4.874635762500008e-06,,,,
1.652694610778443,-4.77899926756738e-07,1.652694610778443,-3.685224995727824e-06,1.652694610778443,6.200901075917938e-06,1.652694610778443,-0.0,3.643847305389222,2.7571657971875136e-06,3.643847305389222,4.8827662500000096e-06,,,,
1.6541916167664672,-4.830443218228902e-07,1.6541916167664672,-3.699096112238833e-06,1.6541916167664672,6.224241149157156e-06,1.6541916167664672,-0.0,3.648173652694611,2.755381121875016e-06,3.648173652694611,4.883040009375006e-06,,,,
1.6556886227544911,-4.882053423192254e-07,1.6556886227544911,-3.7129410229599793e-06,1.6556886227544911,6.24753712752625e-06,1.6556886227544911,-0.0,3.6525149700598805,2.759721121875006e-06,3.6525149700598805,4.889460850000007e-06,,,,
1.657185628742515,-4.933829210385185e-07,1.657185628742515,-3.726759373553586e-06,1.657185628742515,6.270788414802398e-06,1.657185628742515,-0.0,3.6568413173652696,2.7736921187500043e-06,3.6568413173652696,4.891224978125013e-06,,,,
1.658682634730539,-4.985769901750122e-07,1.658682634730539,-3.740550810868599e-06,1.658682634730539,6.293994416766028e-06,1.658682634730539,-0.0,3.6611676646706592,2.7718281160937574e-06,3.6611676646706592,4.886468075312505e-06,,,,
1.660179640718563,-5.037874813629417e-07,1.660179640718563,-3.7543149829554203e-06,1.660179640718563,6.3171545412092845e-06,1.660179640718563,-0.0,3.6655089820359286,2.77854196687501e-06,3.6655089820359286,4.909481456250008e-06,,,,
1.6616766467065869,-5.090143256468858e-07,1.6616766467065869,-3.7680515390650806e-06,1.6616766467065869,6.3402681979499905e-06,1.6616766467065869,-0.0,3.669850299401198,2.7786743124999986e-06,3.669850299401198,4.901916258781256e-06,,,,
1.6631736526946108,-5.142574535004346e-07,1.6631736526946108,-3.781760129698161e-06,1.6631736526946108,6.3633347989031395e-06,1.6631736526946108,-0.0,3.674176646706587,2.7874811843750098e-06,3.674176646706587,4.922014953125013e-06,,,,
1.6646706586826348,-5.195167948299743e-07,1.6646706586826348,-3.795440406575834e-06,1.6646706586826348,6.386353758048781e-06,1.6646706586826348,-0.0,3.678517964071857,2.800040572968759e-06,3.678517964071857,4.909192759375015e-06,,,,
1.6661676646706587,-5.247922789628773e-07,1.6661676646706587,-3.8090920226855577e-06,1.6661676646706587,6.4093244914812864e-06,1.6661676646706587,-0.0,3.6828742514970063,2.822883738750007e-06,3.6828742514970063,4.932052252187514e-06,,,,
1.6676646706586828,-5.300838346679004e-07,1.6676646706586828,-3.822714632276122e-06,1.6676646706586828,6.432246417432881e-06,1.6676646706586828,-0.0,3.6872155688622756,2.8349103703124974e-06,3.6872155688622756,4.9633330031250085e-06,,,,
1.6691616766467068,-5.353913901397178e-07,1.6691616766467068,-3.836307890890446e-06,1.6691616766467068,6.45511895630459e-06,1.6691616766467068,-0.0,3.6915568862275454,2.8563473034375055e-06,3.6915568862275454,4.973629415625003e-06,,,,
1.6706586826347307,-5.40714873017179e-07,1.6706586826347307,-3.8498714553539705e-06,1.6706586826347307,6.47794153065862e-06,1.6706586826347307,-0.0,3.695913173652695,2.8747733906250114e-06,3.695913173652695,4.995430084375012e-06,,,,
1.6721556886227547,-5.460542103770093e-07,1.6721556886227547,-3.863404983798889e-06,1.6721556886227547,6.500713565256892e-06,1.6721556886227547,-0.0,3.7002694610778444,2.8877131181250143e-06,3.7002694610778444,5.0105211656250054e-06,,,,
1.6736526946107784,-5.514093287363509e-07,1.6736526946107784,-3.876908135693969e-06,1.6736526946107784,6.523434487101126e-06,1.6736526946107784,-0.0,3.7046257485029943,2.907137035937508e-06,3.7046257485029943,5.037364050000011e-06,,,,
1.6751497005988023,-5.56780154060472e-07,1.6751497005988023,-3.890380571818284e-06,1.6751497005988023,6.5461037254121e-06,1.6751497005988023,-0.0,3.708982035928144,2.9189040718750123e-06,3.708982035928144,5.069601343750008e-06,,,,
1.6766467065868262,-5.621666117607919e-07,1.6766467065868262,-3.9038219543191066e-06,1.6766467065868262,6.5687207117039764e-06,1.6766467065868262,-0.0,3.7133383233532933,2.9331821875000027e-06,3.7133383233532933,5.073162968750012e-06,,,,
1.6781437125748502,-5.675686266981592e-07,1.6781437125748502,-3.9172319466973216e-06,1.6781437125748502,6.59128487977009e-06,1.6781437125748502,-0.0,3.717694610778443,2.951540087500006e-06,3.717694610778443,5.0821585406250165e-06,,,,
1.6796407185628743,-5.729861231865315e-07,1.6796407185628743,-3.930610213809221e-06,1.6796407185628743,6.613795665687752e-06,1.6796407185628743,-0.0,3.7220508982035927,2.9674827781250203e-06,3.7220508982035927,5.110396643750007e-06,,,,
1.6811377245508983,-5.784190249962582e-07,1.6811377245508983,-3.943956421922686e-06,1.6811377245508983,6.6362525078993585e-06,1.6811377245508983,-0.0,3.726422155688623,2.988839631250004e-06,3.726422155688623,5.159951584375009e-06,,,,
1.6826347305389222,-5.838672553532739e-07,1.6826347305389222,-3.957270238683129e-06,1.6826347305389222,6.658654847177821e-06,1.6826347305389222,-0.0,3.730793413173653,2.988481515625015e-06,3.730793413173653,5.159109353125006e-06,,,,
1.6841317365269461,-5.8933073694537e-07,1.6841317365269461,-3.97055133314782e-06,1.6841317365269461,6.6810021266661545e-06,1.6841317365269461,-0.0,3.735164670658683,2.9979942468750126e-06,3.735164670658683,5.160669200000017e-06,,,,
1.68562874251497,-5.948093919235077e-07,1.68562874251497,-3.983799375804493e-06,1.68562874251497,6.7032937919137434e-06,1.68562874251497,-0.0,3.7395359281437126,3.008066871875007e-06,3.7395359281437126,5.17845874375001e-06,,,,
1.687125748502994,-6.003031419063187e-07,1.687125748502994,-3.997014038555366e-06,1.687125748502994,6.725529290847631e-06,1.687125748502994,-0.0,3.7439071856287427,3.009708246875006e-06,3.7439071856287427,5.179279171875008e-06,,,,
1.688622754491018,-6.058119079783656e-07,1.688622754491018,-4.010194994770776e-06,1.688622754491018,6.747708073873919e-06,1.688622754491018,-0.0,3.7482784431137723,3.022965309375005e-06,3.7482784431137723,5.187450525000015e-06,,,,
1.6901197604790419,-6.113356106979384e-07,1.6901197604790419,-4.02334191924905e-06,1.6901197604790419,6.7698295937901725e-06,1.6901197604790419,-0.0,3.7526646706586826,3.0383412000000014e-06,3.7526646706586826,5.20782473125001e-06,,,,
1.691616766467066,-6.168741700943202e-07,1.691616766467066,-4.036454488285327e-06,1.691616766467066,6.791893305921716e-06,1.691616766467066,-0.0,3.757035928143713,3.0504285968750143e-06,3.757035928143713,5.221867715625014e-06,,,,
1.69311377245509,-6.22427505683337e-07,1.69311377245509,-4.049532379635834e-06,1.69311377245509,6.813898668047387e-06,1.69311377245509,-0.0,3.761422155688623,3.076738800000004e-06,3.761422155688623,5.248121653125007e-06,,,,
1.694610778443114,-6.279955364509743e-07,1.694610778443114,-4.062575272554922e-06,1.694610778443114,6.835845140469013e-06,1.694610778443114,-0.0,3.765808383233533,3.069610893749995e-06,3.765808383233533,5.233029943750013e-06,,,,
1.6961077844311379,-6.335781808657477e-07,1.6961077844311379,-4.075582847795595e-06,1.6961077844311379,6.8577321860107786e-06,1.6961077844311379,-0.0,3.770194610778443,3.0785701870000136e-06,3.770194610778443,5.250029335937509e-06,,,,
1.6976047904191618,-6.391753568892334e-07,1.6976047904191618,-4.088554787621647e-06,1.6976047904191618,6.879559270031854e-06,1.6976047904191618,-0.0,3.7745808383233537,3.0873596625000043e-06,3.7745808383233537,5.274992913750018e-06,,,,
1.6991017964071857,-6.447869819663014e-07,1.6991017964071857,-4.101490775833264e-06,1.6991017964071857,6.901325860486593e-06,1.6991017964071857,-0.0,3.778982035928144,3.100136028437513e-06,3.778982035928144,5.274686078125014e-06,,,,
1.7005988023952097,-6.504129730363164e-07,1.7005988023952097,-4.11439049775372e-06,1.7005988023952097,6.923031427888401e-06,1.7005988023952097,-0.0,3.783368263473054,3.115896140625007e-06,3.783368263473054,5.293644231250008e-06,,,,
1.7020958083832334,-6.560532465295161e-07,1.7020958083832334,-4.12725364024872e-06,1.7020958083832334,6.944675445344668e-06,1.7020958083832334,-0.0,3.7877694610778443,3.1478968281250084e-06,3.7877694610778443,5.332232384375017e-06,,,,
1.7035928143712573,-6.617077183771364e-07,1.7035928143712573,-4.14007989174878e-06,1.7035928143712573,6.966257388597324e-06,1.7035928143712573,-0.0,3.792170658682635,3.159064104687507e-06,3.792170658682635,5.343384634375021e-06,,,,
1.7050898203592817,-6.673763040114418e-07,1.7050898203592817,-4.152868942254128e-06,1.7050898203592817,6.987776736025886e-06,1.7050898203592817,-0.0,3.7965718562874256,3.1625695284375107e-06,3.7965718562874256,5.338882581250002e-06,,,,
1.7065868263473054,-6.730589183632166e-07,1.7065868263473054,-4.165620483347098e-06,1.7065868263473054,7.009232968678849e-06,1.7065868263473054,-0.0,3.8009730538922155,3.1755878524687524e-06,3.8009730538922155,5.340070090625013e-06,,,,
1.7080838323353293,-6.787554758768411e-07,1.7080838323353293,-4.178334208166067e-06,1.7080838323353293,7.030625570214374e-06,1.7080838323353293,-0.0,3.805374251497006,3.1912378200000098e-06,3.805374251497006,5.354961600000015e-06,,,,
1.7095808383233533,-6.844658904953736e-07,1.7095808383233533,-4.191009811485094e-06,1.7095808383233533,7.051954027051624e-06,1.7095808383233533,-0.0,3.8097754491017968,3.2024865281250006e-06,3.8097754491017968,5.36650897500001e-06,,,,
1.7110778443113772,-6.901900756886588e-07,1.7110778443113772,-4.203646989664914e-06,1.7110778443113772,7.073217828276551e-06,1.7110778443113772,-0.0,3.8141916167664673,3.2072743496875042e-06,3.8141916167664673,5.380636140625009e-06,,,,
1.7125748502994012,-6.959279444293338e-07,1.7125748502994012,-4.216245440685836e-06,1.7125748502994012,7.094416465693892e-06,1.7125748502994012,-0.0,3.8186077844311375,3.2187030687500154e-06,3.8186077844311375,5.400403134375009e-06,,,,
1.714071856287425,-7.016794092175272e-07,1.714071856287425,-4.228804864165218e-06,1.714071856287425,7.115549433873638e-06,1.714071856287425,-0.0,3.8230239520958085,3.233587537500017e-06,3.8230239520958085,5.4219497156250135e-06,,,,
1.715568862275449,-7.074443820712282e-07,1.715568862275449,-4.241324961347976e-06,1.715568862275449,7.136616230115929e-06,1.715568862275449,-0.0,3.827440119760479,3.265597634375009e-06,3.827440119760479,5.4468260031250175e-06,,,,
1.7170658682634732,-7.132227745364376e-07,1.7170658682634732,-4.2538054351246445e-06,1.7170658682634732,7.157616354494267e-06,1.7170658682634732,-0.0,3.83185628742515,3.29275834687501e-06,3.83185628742515,5.46295334687501e-06,,,,
1.7185628742514971,-7.190144976789838e-07,1.7185628742514971,-4.2662459900567005e-06,1.7185628742514971,7.178549309891466e-06,1.7185628742514971,-0.0,3.8362724550898206,3.3140592875000116e-06,3.8362724550898206,5.478625446875007e-06,,,,
1.720059880239521,-7.24819462111248e-07,1.720059880239521,-4.278646332350294e-06,1.720059880239521,7.199414601958827e-06,1.720059880239521,-0.0,3.840688622754491,3.3192872250000096e-06,3.840688622754491,5.489018846875017e-06,,,,
1.721556886227545,-7.306375779666321e-07,1.721556886227545,-4.2910061698982885e-06,1.721556886227545,7.220211739186977e-06,1.721556886227545,-0.0,3.8451197604790424,3.339320343750009e-06,3.8451197604790424,5.521948381250006e-06,,,,
1.723053892215569,-7.364687549182918e-07,1.723053892215569,-4.30332521226901e-06,1.723053892215569,7.2409402328803466e-06,1.723053892215569,-0.0,3.849550898203593,3.356008850000014e-06,3.849550898203593,5.534858181250006e-06,,,,
1.7245508982035929,-7.423129021857836e-07,1.7245508982035929,-4.315603170739317e-06,1.7245508982035929,7.261599597228063e-06,1.7245508982035929,-0.0,3.853982035928144,3.3677478343750057e-06,3.853982035928144,5.5506409531250115e-06,,,,
1.7260479041916168,-7.481699285320331e-07,1.7260479041916168,-4.327839758264727e-06,1.7260479041916168,7.282189349235139e-06,1.7260479041916168,-0.0,3.858413173652695,3.3770075156250056e-06,3.858413173652695,5.554388487500012e-06,,,,
1.7275449101796407,-7.540397422628182e-07,1.7275449101796407,-4.340034689528058e-06,1.7275449101796407,7.302709008815903e-06,1.7275449101796407,-0.0,3.8628443113772457,3.3839120750000133e-06,3.8628443113772457,5.566025212500006e-06,,,,
1.729041916167665,-7.599222512406132e-07,1.729041916167665,-4.352187680921037e-06,1.729041916167665,7.323158098760835e-06,1.729041916167665,-0.0,3.867275449101797,3.3897590625000206e-06,3.867275449101797,5.561812731250009e-06,,,,
1.7305389221556888,-7.658173628776979e-07,1.7305389221556888,-4.364298450569989e-06,1.7305389221556888,7.343536144776267e-06,1.7305389221556888,-0.0,3.8717065868263476,3.3988838937500135e-06,3.8717065868263476,5.581299234375012e-06,,,,
1.7320359281437128,-7.717249841457896e-07,1.7320359281437128,-4.3763667183225196e-06,1.7320359281437128,7.363842675471433e-06,1.7320359281437128,-0.0,3.876152694610779,3.414640015625014e-06,3.876152694610779,5.5984470437500165e-06,,,,
1.7335329341317367,-7.776450215745288e-07,1.7335329341317367,-4.388392205784572e-06,1.7335329341317367,7.384077222408499e-06,1.7335329341317367,-0.0,3.88059880239521,3.430143159375018e-06,3.88059880239521,5.615747403125007e-06,,,,
1.7350299401197606,-7.835773812647705e-07,1.7350299401197606,-4.400374636301746e-06,1.7350299401197606,7.404239320074331e-06,1.7350299401197606,-0.0,3.885044910179641,3.43604755625001e-06,3.885044910179641,5.627533618750013e-06,,,,
1.7365269461077844,-7.895219688786743e-07,1.7365269461077844,-4.412313734992402e-06,1.7365269461077844,7.424328505943675e-06,1.7365269461077844,-0.0,3.889491017964072,3.432779575000008e-06,3.889491017964072,5.633619096875002e-06,,,,
1.7380239520958083,-7.95478689646788e-07,1.7380239520958083,-4.424209228721068e-06,1.7380239520958083,7.444344320433051e-06,1.7380239520958083,-0.0,3.8939371257485034,3.4306529312500107e-06,3.8939371257485034,5.609527328125012e-06,,,,
1.7395209580838322,-8.014474483848792e-07,1.7395209580838322,-4.4360608461454485e-06,1.7395209580838322,7.464286306966482e-06,1.7395209580838322,-0.0,3.8983832335329343,3.449720425000011e-06,3.8983832335329343,5.641110315625005e-06,,,,
1.7410179640718562,-8.074281494742076e-07,1.7410179640718562,-4.447868317691987e-06,1.7410179640718562,7.484154011951827e-06,1.7410179640718562,-0.0,3.9028443113772457,3.455235503125017e-06,3.9028443113772457,5.65489193125e-06,,,,
1.7425149700598803,-8.134206968869144e-07,1.7425149700598803,-4.459631375593434e-06,1.7425149700598803,7.503946984832757e-06,1.7425149700598803,-0.0,3.907305389221557,3.4732657093750097e-06,3.907305389221557,5.673414478125012e-06,,,,
1.7440119760479043,-8.194249941715211e-07,1.7440119760479043,-4.471349753857817e-06,1.7440119760479043,7.523664778037091e-06,1.7440119760479043,-0.0,3.9117514970059886,3.4851619968750036e-06,3.9117514970059886,5.6832803812500096e-06,,,,
1.7455089820359282,-8.254409444719996e-07,1.7455089820359282,-4.483023188306359e-06,1.7455089820359282,7.543306947053227e-06,1.7455089820359282,-0.0,3.9162125748502996,3.493677212500008e-06,3.9162125748502996,5.696218803125015e-06,,,,
1.7470059880239521,-8.314684505245731e-07,1.7470059880239521,-4.494651416583871e-06,1.7470059880239521,7.5628730504342555e-06,1.7470059880239521,-0.0,3.920673652694611,3.5141324250000095e-06,3.920673652694611,5.72344253750001e-06,,,,
1.748502994011976,-8.375074146471469e-07,1.748502994011976,-4.50623417812869e-06,1.748502994011976,7.582362649740699e-06,1.748502994011976,-0.0,3.9251497005988023,3.5390884968750057e-06,3.9251497005988023,5.7672498343750126e-06,,,,
1.75,-8.435577387745199e-07,1.75,-4.517771214215459e-06,1.75,7.601775309635713e-06,1.75,-0.0,3.929610778443114,3.51911356250001e-06,3.929610778443114,5.758622021875015e-06,,,,
1.751497005988024,-8.496193244291713e-07,1.751497005988024,-4.529262267958347e-06,1.751497005988024,7.6211105978757744e-06,1.751497005988024,-0.0,3.9340868263473054,3.539077437500017e-06,3.9340868263473054,5.779890184375005e-06,,,,
1.7529940119760479,-8.556920727501541e-07,1.7529940119760479,-4.5407070842978145e-06,1.7529940119760479,7.640368085285135e-06,1.7529940119760479,-0.0,3.938547904191617,3.5541104125000066e-06,3.938547904191617,5.797526009375013e-06,,,,
1.754491017964072,-8.617758844776448e-07,1.754491017964072,-4.552105410017316e-06,1.754491017964072,7.659547345792089e-06,1.754491017964072,-0.0,3.9430239520958086,3.557285928125013e-06,3.9430239520958086,5.7933802125000155e-06,,,,
1.755988023952096,-8.678706599683737e-07,1.755988023952096,-4.563456993760614e-06,1.755988023952096,7.678647956452368e-06,1.755988023952096,-0.0,3.9475000000000002,3.5825965468750157e-06,3.9475000000000002,5.8276496306250135e-06,,,,
1.75748502994012,-8.739762991928416e-07,1.75748502994012,-4.574761586017548e-06,1.75748502994012,7.697669497436583e-06,1.75748502994012,-0.0,3.951976047904192,3.5859559437500147e-06,3.951976047904192,5.838274012500008e-06,,,,
1.7589820359281438,-8.800927017480714e-07,1.7589820359281438,-4.5860189391445004e-06,1.7589820359281438,7.716611552045109e-06,1.7589820359281438,-0.0,3.9564670658682637,3.6057760687500183e-06,3.9564670658682637,5.856473840312513e-06,,,,
1.7604790419161678,-8.86219766845853e-07,1.7604790419161678,-4.597228807368034e-06,1.7604790419161678,7.735473706730662e-06,1.7604790419161678,-0.0,3.9609431137724553,3.62575135000001e-06,3.9609431137724553,5.870104115625018e-06,,,,
1.7619760479041917,-8.923573933317418e-07,1.7619760479041917,-4.608390946785231e-06,1.7619760479041917,7.754255551098392e-06,1.7619760479041917,-0.0,3.965434131736527,3.6464392218750064e-06,3.965434131736527,5.882188168750012e-06,,,,
1.7634730538922156,-8.98505479679602e-07,1.7634730538922156,-4.619505115375767e-06,1.7634730538922156,7.772956677910825e-06,1.7634730538922156,-0.0,3.9699101796407184,3.6507034437500108e-06,3.9699101796407184,5.893844796875019e-06,,,,
1.7649700598802394,-9.046639239950243e-07,1.7649700598802394,-4.630571073006739e-06,1.7649700598802394,7.791576683105976e-06,1.7649700598802394,-0.0,3.9744011976047906,3.6674518437500027e-06,3.9744011976047906,5.922968862500009e-06,,,,
1.7664670658682637,-9.108326240317566e-07,1.7664670658682637,-4.641588581425551e-06,1.7664670658682637,7.810115165803887e-06,1.7664670658682637,-0.0,3.9788922155688624,3.670656006250007e-06,3.9788922155688624,5.954464300000005e-06,,,,
1.7679640718562877,-9.17011477171578e-07,1.7679640718562877,-4.652557404281586e-06,1.7679640718562877,7.828571728300614e-06,1.7679640718562877,-0.0,3.9833832335329347,3.667400803125014e-06,3.9833832335329347,5.959878546875001e-06,,,,
1.7694610778443114,-9.232003804545659e-07,1.7694610778443114,-4.663477307137662e-06,1.7694610778443114,7.846945976127215e-06,1.7694610778443114,-0.0,3.987889221556886,3.681679271875011e-06,3.987889221556886,5.946751234375014e-06,,,,
1.7709580838323353,-9.293992305575657e-07,1.7709580838323353,-4.674348057440302e-06,1.7709580838323353,7.865237517979382e-06,1.7709580838323353,-0.0,3.9923802395209584,3.697410484375012e-06,3.9923802395209584,5.9590015468750176e-06,,,,
1.7724550898203593,-9.356079238229769e-07,1.7724550898203593,-4.685169424564579e-06,1.7724550898203593,7.883445965801183e-06,1.7724550898203593,-0.0,3.9968862275449104,3.697827906250004e-06,3.9968862275449104,5.956605265625009e-06,,,,
1.7739520958083832,-9.418263562383408e-07,1.7739520958083832,-4.695941179789608e-06,1.7739520958083832,7.901570934737078e-06,1.7739520958083832,-0.0,4.001392215568862,3.7090316281250063e-06,4.001392215568862,5.974170568750004e-06,,,,
1.7754491017964071,-9.480544234603132e-07,1.7754491017964071,-4.706663096319365e-06,1.7754491017964071,7.919612043168073e-06,1.7754491017964071,-0.0,4.005898203592815,3.708950684375004e-06,4.005898203592815,5.990072953125015e-06,,,,
1.776946107784431,-9.542920208074915e-07,1.776946107784431,-4.717334949285702e-06,1.776946107784431,7.937568912724585e-06,1.776946107784431,-0.0,,,,,,,,
1.778443113772455,-9.605390432644424e-07,1.778443113772455,-4.72795651574975e-06,1.778443113772455,7.955441168285422e-06,1.778443113772455,-0.0,,,,,,,,
1.7799401197604792,-9.667953854882426e-07,1.7799401197604792,-4.738527574700984e-06,1.7799401197604792,7.973228437963637e-06,1.7799401197604792,-0.0,,,,,,,,
1.781437125748503,-9.730609418099313e-07,1.781437125748503,-4.74904790707063e-06,1.781437125748503,7.990930353148378e-06,1.781437125748503,-0.0,,,,,,,,
1.782934131736527,-9.793356062400393e-07,1.782934131736527,-4.759517295729588e-06,1.782934131736527,8.008546548488401e-06,1.782934131736527,-0.0,,,,,,,,
1.784431137724551,-9.856192724798767e-07,1.784431137724551,-4.769935525492809e-06,1.784431137724551,8.026076661909337e-06,1.784431137724551,-0.0,,,,,,,,
1.785928143712575,-9.919118339030896e-07,1.785928143712575,-4.780302383131755e-06,1.785928143712575,8.043520334618694e-06,1.785928143712575,-0.0,,,,,,,,
1.7874251497005988,-9.982131835856213e-07,1.7874251497005988,-4.790617657370477e-06,1.7874251497005988,8.060877211117324e-06,1.7874251497005988,-0.0,,,,,,,,
1.7889221556886228,-1.0045232142945684e-06,1.7889221556886228,-4.8008811388811794e-06,1.7889221556886228,8.07814693918292e-06,1.7889221556886228,-0.0,,,,,,,,
1.7904191616766467,-1.01084181849297e-06,1.7904191616766467,-4.811092620302139e-06,1.7904191616766467,8.0953291699033e-06,1.7904191616766467,-0.0,,,,,,,,
1.7919161676646709,-1.0171688883488497e-06,1.7919161676646709,-4.821251896230538e-06,1.7919161676646709,8.112423557656426e-06,1.7919161676646709,-0.0,,,,,,,,
1.7934131736526948,-1.0235043157343876e-06,1.7934131736526948,-4.831358763246016e-06,1.7934131736526948,8.129429760160872e-06,1.7934131736526948,-0.0,,,,,,,,
1.7949101796407188,-1.0298479922327438e-06,1.7949101796407188,-4.841413019877037e-06,1.7949101796407188,8.146347438410537e-06,1.7949101796407188,-0.0,,,,,,,,
1.7964071856287427,-1.0361998091370275e-06,1.7964071856287427,-4.85141446663636e-06,1.7964071856287427,8.163176256744163e-06,1.7964071856287427,-0.0,,,,,,,,
1.7979041916167666,-1.042559657466623e-06,1.7979041916167666,-4.861362906009616e-06,1.7979041916167666,8.179915882814172e-06,1.7979041916167666,-0.0,,,,,,,,
1.7994011976047903,-1.0489274279556206e-06,1.7994011976047903,-4.87125814246099e-06,1.7994011976047903,8.196565987605774e-06,1.7994011976047903,-0.0,,,,,,,,
1.8008982035928143,-1.0553030110588062e-06,1.8008982035928143,-4.881099982439948e-06,1.8008982035928143,8.213126245443276e-06,1.8008982035928143,-0.0,,,,,,,,
1.8023952095808382,-1.061686296973313e-06,1.8023952095808382,-4.890888234372318e-06,1.8023952095808382,8.229596333975976e-06,1.8023952095808382,-0.0,,,,,,,,
1.8038922155688624,-1.068077175617167e-06,1.8038922155688624,-4.900622708676172e-06,1.8038922155688624,8.245975934204225e-06,1.8038922155688624,-0.0,,,,,,,,
1.8053892215568863,-1.0744755366536062e-06,1.8053892215568863,-4.910303217753152e-06,1.8053892215568863,8.262264730468393e-06,1.8053892215568863,-0.0,,,,,,,,
1.8068862275449102,-1.0808812694801872e-06,1.8068862275449102,-4.9199295759893365e-06,1.8068862275449102,8.27846241045185e-06,1.8068862275449102,-0.0,,,,,,,,
1.8083832335329342,-1.0872942632450276e-06,1.8083832335329342,-4.929501599783528e-06,1.8083832335329342,8.294568665216708e-06,1.8083832335329342,-0.0,,,,,,,,
1.8098802395209581,-1.0937144068419384e-06,1.8098802395209581,-4.9390191075027645e-06,1.8098802395209581,8.310583189139611e-06,1.8098802395209581,-0.0,,,,,,,,
1.811377245508982,-1.1001415889168924e-06,1.811377245508982,-4.948481919528374e-06,1.811377245508982,8.326505679989372e-06,1.811377245508982,-0.0,,,,,,,,
1.812874251497006,-1.106575697876062e-06,1.812874251497006,-4.957889858235378e-06,1.812874251497006,8.34233583888646e-06,1.812874251497006,-0.0,,,,,,,,
1.81437125748503,-1.1130166218806913e-06,1.81437125748503,-4.967242747994892e-06,1.81437125748503,8.358073370307522e-06,1.81437125748503,-0.0,,,,,,,,
1.815868263473054,-1.1194642488617166e-06,1.815868263473054,-4.976540415177374e-06,1.815868263473054,8.373717982104596e-06,1.815868263473054,-0.0,,,,,,,,
1.817365269461078,-1.1259184665179094e-06,1.817365269461078,-4.985782688159122e-06,1.817365269461078,8.38926938549017e-06,1.817365269461078,-0.0,,,,,,,,
1.818862275449102,-1.1323791623158596e-06,1.818862275449102,-4.9949693973194325e-06,1.818862275449102,8.404727295054645e-06,1.818862275449102,-0.0,,,,,,,,
1.8203592814371259,-1.1388462235069597e-06,1.8203592814371259,-5.004100375037046e-06,1.8203592814371259,8.420091428756387e-06,1.8203592814371259,-0.0,,,,,,,,
1.8218562874251498,-1.1453195371123753e-06,1.8218562874251498,-5.0131754557015e-06,1.8218562874251498,8.435361507931378e-06,1.8218562874251498,-0.0,,,,,,,,
1.8233532934131738,-1.151798989944659e-06,1.8233532934131738,-5.0221944757091245e-06,1.8233532934131738,8.450537257288016e-06,1.8233532934131738,-0.0,,,,,,,,
1.8248502994011977,-1.1582844686059443e-06,1.8248502994011977,-5.031157273459499e-06,1.8248502994011977,8.465618404919718e-06,1.8248502994011977,-0.0,,,,,,,,
1.8263473053892216,-1.1647758594853974e-06,1.8263473053892216,-5.040063689355831e-06,1.8263473053892216,8.4806046822784e-06,1.8263473053892216,-0.0,,,,,,,,
1.8278443113772453,-1.1712730487716946e-06,1.8278443113772453,-5.04891356581767e-06,1.8278443113772453,8.495495824214821e-06,1.8278443113772453,-0.0,,,,,,,,
1.8293413173652697,-1.1777759224540868e-06,1.8293413173652697,-5.0577067472700475e-06,1.8293413173652697,8.510291568950365e-06,1.8293413173652697,-0.0,,,,,,,,
1.8308383233532937,-1.1842843663236569e-06,1.8308383233532937,-5.066443080152224e-06,1.8308383233532937,8.524991658098829e-06,1.8308383233532937,-0.0,,,,,,,,
1.8323353293413174,-1.1907982659831855e-06,1.8323353293413174,-5.075122412896082e-06,1.8323353293413174,8.539595836624012e-06,1.8323353293413174,-0.0,,,,,,,,
1.8338323353293413,-1.19731750684711e-06,1.8338323353293413,-5.083744595957297e-06,1.8338323353293413,8.554103852901374e-06,1.8338323353293413,-0.0,,,,,,,,
1.8353293413173652,-1.203841974140507e-06,1.8353293413173652,-5.0923094817961385e-06,1.8353293413173652,8.568515458675057e-06,1.8353293413173652,-0.0,,,,,,,,
1.8368263473053892,-1.2103715529175004e-06,1.8368263473053892,-5.100816924891167e-06,1.8368263473053892,8.582830409075572e-06,1.8368263473053892,-0.0,,,,,,,,
1.8383233532934131,-1.2169061280498195e-06,1.8383233532934131,-5.109266781715353e-06,1.8383233532934131,8.59704846260719e-06,1.8383233532934131,-0.0,,,,,,,,
1.839820359281437,-1.2234455842414141e-06,1.839820359281437,-5.1176589107468564e-06,1.839820359281437,8.611169381142012e-06,1.839820359281437,-0.0,,,,,,,,
1.8413173652694612,-1.2299898060278233e-06,1.8413173652694612,-5.125993172495182e-06,1.8413173652694612,8.62519292996358e-06,1.8413173652694612,-0.0,,,,,,,,
1.8428143712574852,-1.2365386777776842e-06,1.8428143712574852,-5.134269429464765e-06,1.8428143712574852,8.639118877715702e-06,1.8428143712574852,-0.0,,,,,,,,
1.844311377245509,-1.2430920837045804e-06,1.844311377245509,-5.142487546154926e-06,1.844311377245509,8.652946996400166e-06,1.844311377245509,-0.0,,,,,,,,
1.845808383233533,-1.249649907862573e-06,1.845808383233533,-5.150647389085768e-06,1.845808383233533,8.66667706142447e-06,1.845808383233533,-0.0,,,,,,,,
1.847305389221557,-1.2562120341593643e-06,1.847305389221557,-5.158748826783575e-06,1.847305389221557,8.680308851556965e-06,1.847305389221557,-0.0,,,,,,,,
1.848802395209581,-1.2627783463466559e-06,1.848802395209581,-5.166791729771033e-06,1.848802395209581,8.693842148938346e-06,1.848802395209581,-0.0,,,,,,,,
1.8502994011976048,-1.2693487280421856e-06,1.8502994011976048,-5.17477597057498e-06,1.8502994011976048,8.707276739078928e-06,1.8502994011976048,-0.0,,,,,,,,
1.8517964071856288,-1.275923062716825e-06,1.8517964071856288,-5.182701423735664e-06,1.8517964071856288,8.720612410872427e-06,1.8517964071856288,-0.0,,,,,,,,
1.853293413173653,-1.2825012337084117e-06,1.853293413173653,-5.190567965775835e-06,1.853293413173653,8.73384895655541e-06,1.853293413173653,-0.0,,,,,,,,
1.8547904191616769,-1.2890831242247558e-06,1.8547904191616769,-5.198375475236984e-06,1.8547904191616769,8.74698617175095e-06,1.8547904191616769,-0.0,,,,,,,,
1.8562874251497008,-1.2956686173417896e-06,1.8562874251497008,-5.206123832644596e-06,1.8562874251497008,8.760023855432218e-06,1.8562874251497008,-0.0,,,,,,,,
1.8577844311377247,-1.3022575960179039e-06,1.8577844311377247,-5.213812920527049e-06,1.8577844311377247,8.772961809933311e-06,1.8577844311377247,-0.0,,,,,,,,
1.8592814371257487,-1.308849943087563e-06,1.8592814371257487,-5.221442623405667e-06,1.8592814371257487,8.785799840945452e-06,1.8592814371257487,-0.0,,,,,,,,
1.8607784431137724,-1.3154455412723883e-06,1.8607784431137724,-5.229012827795504e-06,1.8607784431137724,8.79853775751744e-06,1.8607784431137724,-0.0,,,,,,,,
1.8622754491017963,-1.3220442731781389e-06,1.8622754491017963,-5.236523422204992e-06,1.8622754491017963,8.811175372050783e-06,1.8622754491017963,-0.0,,,,,,,,
1.8637724550898203,-1.3286460213080924e-06,1.8637724550898203,-5.243974297127925e-06,1.8637724550898203,8.823712500280592e-06,1.8637724550898203,-0.0,,,,,,,,
1.8652694610778442,-1.3352506680605556e-06,1.8652694610778442,-5.251365345049439e-06,1.8652694610778442,8.836148961299377e-06,1.8652694610778442,-0.0,,,,,,,,
1.8667664670658684,-1.3418580957328476e-06,1.8667664670658684,-5.2586964604386915e-06,1.8667664670658684,8.84848457753839e-06,1.8667664670658684,-0.0,,,,,,,,
1.8682634730538923,-1.3484681865290628e-06,1.8682634730538923,-5.265967539741755e-06,1.8682634730538923,8.860719174757276e-06,1.8682634730538923,-0.0,,,,,,,,
1.8697604790419162,-1.355080822560157e-06,1.8697604790419162,-5.273178481399368e-06,1.8697604790419162,8.872852582060592e-06,1.8697604790419162,-0.0,,,,,,,,
1.8712574850299402,-1.3616958858496819e-06,1.8712574850299402,-5.28032918580992e-06,1.8712574850299402,8.88488463185962e-06,1.8712574850299402,-0.0,,,,,,,,
1.872754491017964,-1.368313258340351e-06,1.872754491017964,-5.287419555375078e-06,1.872754491017964,8.896815159931156e-06,1.872754491017964,-0.0,,,,,,,,
1.874251497005988,-1.3749328218905316e-06,1.874251497005988,-5.294449494438282e-06,1.874251497005988,8.908644005322604e-06,1.874251497005988,-0.0,,,,,,,,
1.875748502994012,-1.3815544582883186e-06,1.875748502994012,-5.301418909335601e-06,1.875748502994012,8.920371010428249e-06,1.875748502994012,-0.0,,,,,,,,
1.877245508982036,-1.3881780492475937e-06,1.877245508982036,-5.308327708366504e-06,1.877245508982036,8.931996020945516e-06,1.877245508982036,-0.0,,,,,,,,
1.87874251497006,-1.3948034764132944e-06,1.87874251497006,-5.31517580178513e-06,1.87874251497006,8.943518885871774e-06,1.87874251497006,-0.0,,,,,,,,
1.880239520958084,-1.4014306213715358e-06,1.880239520958084,-5.32196310182164e-06,1.880239520958084,8.954939457521043e-06,1.880239520958084,-0.0,,,,,,,,
1.881736526946108,-1.4080593656431153e-06,1.881736526946108,-5.328689522655015e-06,1.881736526946108,8.966257591480752e-06,1.881736526946108,-0.0,,,,,,,,
1.8832335329341319,-1.4146895906999816e-06,1.8832335329341319,-5.335354980420529e-06,1.8832335329341319,8.97747314664689e-06,1.8832335329341319,-0.0,,,,,,,,
1.8847305389221558,-1.4213211779564737e-06,1.8847305389221558,-5.3419593932106506e-06,1.8847305389221558,8.988585985188066e-06,1.8847305389221558,-0.0,,,,,,,,
1.8862275449101797,-1.427954008783531e-06,1.8862275449101797,-5.348502681058775e-06,1.8862275449101797,8.999595972560566e-06,1.8862275449101797,-0.0,,,,,,,,
1.8877245508982037,-1.4345879645041931e-06,1.8877245508982037,-5.354984765951128e-06,1.8877245508982037,9.010502977484688e-06,1.8877245508982037,-0.0,,,,,,,,
1.8892215568862276,-1.4412229264062046e-06,1.8892215568862276,-5.361405571817183e-06,1.8892215568862276,9.021306871968697e-06,1.8892215568862276,-0.0,,,,,,,,
1.8907185628742518,-1.4478587757397905e-06,1.8907185628742518,-5.36776502451477e-06,1.8907185628742518,9.032007531255861e-06,1.8907185628742518,-0.0,,,,,,,,
1.8922155688622757,-1.4544953937235497e-06,1.8922155688622757,-5.374063051840191e-06,1.8922155688622757,9.042604833853402e-06,1.8922155688622757,-0.0,,,,,,,,
1.8937125748502996,-1.4611326615467793e-06,1.8937125748502996,-5.38029958352733e-06,1.8937125748502996,9.053098661527695e-06,1.8937125748502996,-0.0,,,,,,,,
1.8952095808383234,-1.4677704603775678e-06,1.8952095808383234,-5.38647455122985e-06,1.8952095808383234,9.063488899278605e-06,1.8952095808383234,-0.0,,,,,,,,
1.8967065868263473,-1.474408671363464e-06,1.8967065868263473,-5.39258788853074e-06,1.8967065868263473,9.073775435347453e-06,1.8967065868263473,-0.0,,,,,,,,
1.8982035928143712,-1.481047175632975e-06,1.8982035928143712,-5.398639530924251e-06,1.8982035928143712,9.083958161200665e-06,1.8982035928143712,-0.0,,,,,,,,
1.8997005988023952,-1.4876858543051814e-06,1.8997005988023952,-5.404629415823233e-06,1.8997005988023952,9.094036971519785e-06,1.8997005988023952,-0.0,,,,,,,,
1.901197604790419,-1.4943245884941237e-06,1.901197604790419,-5.410557482554647e-06,1.901197604790419,9.10401176421602e-06,1.901197604790419,-0.0,,,,,,,,
1.902694610778443,-1.5009632593010937e-06,1.902694610778443,-5.416423672344133e-06,1.902694610778443,9.113882440393834e-06,1.902694610778443,-0.0,,,,,,,,
1.9041916167664672,-1.5076017478341357e-06,1.9041916167664672,-5.422227928325693e-06,1.9041916167664672,9.123648904372346e-06,1.9041916167664672,-0.0,,,,,,,,
1.9056886227544911,-1.5142399352055702e-06,1.9056886227544911,-5.4279701955335155e-06,1.9056886227544911,9.133311063653579e-06,1.9056886227544911,-0.0,,,,,,,,
1.907185628742515,-1.5208777025278107e-06,1.907185628742515,-5.4336504208845534e-06,1.907185628742515,9.142868828929178e-06,1.907185628742515,-0.0,,,,,,,,
1.908682634730539,-1.5275149309329616e-06,1.908682634730539,-5.439268553197515e-06,1.908682634730539,9.152322114069916e-06,1.908682634730539,-0.0,,,,,,,,
1.910179640718563,-1.5341515015605793e-06,1.910179640718563,-5.4448245431636854e-06,1.910179640718563,9.16167083611659e-06,1.910179640718563,-0.0,,,,,,,,
1.9116766467065869,-1.5407872955762815e-06,1.9116766467065869,-5.450318343352727e-06,1.9116766467065869,9.170914915256112e-06,1.9116766467065869,-0.0,,,,,,,,
1.9131736526946108,-1.5474221941634922e-06,1.9131736526946108,-5.455749908230965e-06,1.9131736526946108,9.180054274870197e-06,1.9131736526946108,-0.0,,,,,,,,
1.9146706586826348,-1.5540560785348276e-06,1.9146706586826348,-5.461119194099026e-06,1.9146706586826348,9.18908884143061e-06,1.9146706586826348,-0.0,,,,,,,,
1.916167664670659,-1.5606888299346407e-06,1.916167664670659,-5.466426159152131e-06,1.916167664670659,9.198018544595319e-06,1.916167664670659,-0.0,,,,,,,,
1.9176646706586828,-1.5673203296388983e-06,1.9176646706586828,-5.471670763426999e-06,1.9176646706586828,9.206843317121808e-06,1.9176646706586828,-0.0,,,,,,,,
1.9191616766467068,-1.5739504589615282e-06,1.9191616766467068,-5.476852968828428e-06,1.9191616766467068,9.215563094905895e-06,1.9191616766467068,-0.0,,,,,,,,
1.9206586826347307,-1.5805790992617514e-06,1.9206586826347307,-5.481972739098347e-06,1.9206586826347307,9.22417781694075e-06,1.9206586826347307,-0.0,,,,,,,,
1.9221556886227547,-1.5872061319451966e-06,1.9221556886227547,-5.487030039822587e-06,1.9221556886227547,9.232687425318775e-06,1.9221556886227547,-0.0,,,,,,,,
1.9236526946107784,-1.5938314384623775e-06,1.9236526946107784,-5.4920248384473755e-06,1.9236526946107784,9.241091865267626e-06,1.9236526946107784,-0.0,,,,,,,,
1.9251497005988023,-1.6004549003209002e-06,1.9251497005988023,-5.496957104215358e-06,1.9251497005988023,9.249391085025832e-06,1.9251497005988023,-0.0,,,,,,,,
1.9266467065868262,-1.607076399084486e-06,1.9266467065868262,-5.501826808233802e-06,1.9266467065868262,9.257585035985795e-06,1.9266467065868262,-0.0,,,,,,,,
1.9281437125748504,-1.6136958163786262e-06,1.9281437125748504,-5.5066339234054826e-06,1.9281437125748504,9.265673672547714e-06,1.9281437125748504,-0.0,,,,,,,,
1.9296407185628743,-1.6203130338915057e-06,1.9296407185628743,-5.511378424467855e-06,1.9296407185628743,9.273656952207238e-06,1.9296407185628743,-0.0,,,,,,,,
1.9311377245508983,-1.6269279333872421e-06,1.9311377245508983,-5.516060287955768e-06,1.9311377245508983,9.281534835477306e-06,1.9311377245508983,-0.0,,,,,,,,
1.9326347305389222,-1.633540396689003e-06,1.9326347305389222,-5.520679492218386e-06,1.9326347305389222,9.289307285927632e-06,1.9326347305389222,-0.0,,,,,,,,
1.9341317365269461,-1.6401503057099475e-06,1.9341317365269461,-5.5252360174051805e-06,1.9341317365269461,9.296974270158405e-06,1.9341317365269461,-0.0,,,,,,,,
1.93562874251497,-1.6467575424354133e-06,1.93562874251497,-5.529729845443848e-06,1.93562874251497,9.30453575776197e-06,1.93562874251497,-0.0,,,,,,,,
1.937125748502994,-1.653361988935274e-06,1.937125748502994,-5.534160960073529e-06,1.937125748502994,9.311991721373762e-06,1.937125748502994,-0.0,,,,,,,,
1.938622754491018,-1.6599635273677842e-06,1.938622754491018,-5.538529346799624e-06,1.938622754491018,9.31934213661221e-06,1.938622754491018,-0.0,,,,,,,,
1.9401197604790419,-1.666562039982842e-06,1.9401197604790419,-5.542834992907554e-06,1.9401197604790419,9.326586982068302e-06,1.9401197604790419,-0.0,,,,,,,,
1.941616766467066,-1.6731574091190114e-06,1.941616766467066,-5.547077887445895e-06,1.941616766467066,9.333726239330207e-06,1.941616766467066,-0.0,,,,,,,,
1.94311377245509,-1.679749517222555e-06,1.94311377245509,-5.5512580212420056e-06,1.94311377245509,9.34075989295764e-06,1.94311377245509,-0.0,,,,,,,,
1.944610778443114,-1.6863382468373377e-06,1.944610778443114,-5.5553753868654894e-06,1.944610778443114,9.347687930446754e-06,1.944610778443114,-0.0,,,,,,,,
1.9461077844311379,-1.6929234806095753e-06,1.9461077844311379,-5.559429978638776e-06,1.9461077844311379,9.354510342244873e-06,1.9461077844311379,-0.0,,,,,,,,
1.9476047904191618,-1.6995051013004163e-06,1.9476047904191618,-5.563421792641993e-06,1.9476047904191618,9.361227121755882e-06,1.9476047904191618,-0.0,,,,,,,,
1.9491017964071857,-1.7060829917801513e-06,1.9491017964071857,-5.567350826678571e-06,1.9491017964071857,9.367838265284386e-06,1.9491017964071857,-0.0,,,,,,,,
1.9505988023952097,-1.7126570350359542e-06,1.9505988023952097,-5.5712170802789816e-06,1.9505988023952097,9.374343772042707e-06,1.9505988023952097,-0.0,,,,,,,,
1.9520958083832334,-1.719227114175958e-06,1.9520958083832334,-5.575020554725473e-06,1.9520958083832334,9.380743644185603e-06,1.9520958083832334,-0.0,,,,,,,,
1.9535928143712578,-1.7257931124356016e-06,1.9535928143712578,-5.578761252994024e-06,1.9535928143712578,9.387037886718102e-06,1.9535928143712578,-0.0,,,,,,,,
1.9550898203592817,-1.7323549131700975e-06,1.9550898203592817,-5.58243917977467e-06,1.9550898203592817,9.39322650753556e-06,1.9550898203592817,-0.0,,,,,,,,
1.9565868263473054,-1.7389123998705984e-06,1.9565868263473054,-5.586054341477735e-06,1.9565868263473054,9.39930951742628e-06,1.9565868263473054,-0.0,,,,,,,,
1.9580838323353293,-1.7454654561616066e-06,1.9580838323353293,-5.589606746197847e-06,1.9580838323353293,9.40528693000845e-06,1.9580838323353293,-0.0,,,,,,,,
1.9595808383233533,-1.7520139658072866e-06,1.9595808383233533,-5.593096403723012e-06,1.9595808383233533,9.411158761748518e-06,1.9595808383233533,-0.0,,,,,,,,
1.9610778443113772,-1.7585578127072772e-06,1.9610778443113772,-5.596523325534562e-06,1.9610778443113772,9.416925031968878e-06,1.9610778443113772,-0.0,,,,,,,,
1.9625748502994012,-1.76509688091599e-06,1.9625748502994012,-5.599887524787833e-06,1.9625748502994012,9.422585762807675e-06,1.9625748502994012,-0.0,,,,,,,,
1.964071856287425,-1.7716310546303982e-06,1.964071856287425,-5.60318901629899e-06,1.964071856287425,9.428140979186684e-06,1.964071856287425,-0.0,,,,,,,,
1.9655688622754492,-1.7781602181974037e-06,1.9655688622754492,-5.606427816557685e-06,1.9655688622754492,9.433590708855902e-06,1.9655688622754492,-0.0,,,,,,,,
1.9670658682634732,-1.7846842561261695e-06,1.9670658682634732,-5.609603943717487e-06,1.9670658682634732,9.43893498236901e-06,1.9670658682634732,-0.0,,,,,,,,
1.9685628742514971,-1.7912030530771444e-06,1.9685628742514971,-5.612717417566254e-06,1.9685628742514971,9.444173833010652e-06,1.9685628742514971,-0.0,,,,,,,,
1.970059880239521,-1.7977164938788833e-06,1.970059880239521,-5.615768259541246e-06,1.970059880239521,9.449307296857879e-06,1.970059880239521,-0.0,,,,,,,,
1.971556886227545,-1.8042244635254077e-06,1.971556886227545,-5.618756492718659e-06,1.971556886227545,9.45433541274035e-06,1.971556886227545,-0.0,,,,,,,,
1.973053892215569,-1.810726847175996e-06,1.973053892215569,-5.621682141792057e-06,1.973053892215569,9.459258222203601e-06,1.973053892215569,-0.0,,,,,,,,
1.9745508982035929,-1.8172235301699031e-06,1.9745508982035929,-5.62454523309554e-06,1.9745508982035929,9.464075769561115e-06,1.9745508982035929,-0.0,,,,,,,,
1.9760479041916168,-1.8237143980172396e-06,1.9760479041916168,-5.627345794550566e-06,1.9760479041916168,9.468788101795266e-06,1.9760479041916168,-0.0,,,,,,,,
1.9775449101796407,-1.8301993364045336e-06,1.9775449101796407,-5.6300838557125505e-06,1.9775449101796407,9.473395268636807e-06,1.9775449101796407,-0.0,,,,,,,,
1.979041916167665,-1.836678231210806e-06,1.979041916167665,-5.63275944770433e-06,1.979041916167665,9.477897322457828e-06,1.979041916167665,-0.0,,,,,,,,
1.9805389221556888,-1.8431509684938037e-06,1.9805389221556888,-5.6353726032639415e-06,1.9805389221556888,9.482294318333594e-06,1.9805389221556888,-0.0,,,,,,,,
1.9820359281437128,-1.8496174345031394e-06,1.9820359281437128,-5.6379233567156745e-06,1.9820359281437128,9.486586314033101e-06,1.9820359281437128,-0.0,,,,,,,,
1.9835329341317367,-1.8560775156813584e-06,1.9835329341317367,-5.640411743936168e-06,1.9835329341317367,9.490773369913086e-06,1.9835329341317367,-0.0,,,,,,,,
1.9850299401197606,-1.8625310986689027e-06,1.9850299401197606,-5.642837802395856e-06,1.9850299401197606,9.494855549031001e-06,1.9850299401197606,-0.0,,,,,,,,
1.9865269461077844,-1.8689780703018036e-06,1.9865269461077844,-5.645201571103735e-06,1.9865269461077844,9.498832917015379e-06,1.9865269461077844,-0.0,,,,,,,,
1.9880239520958083,-1.875418317624985e-06,1.9880239520958083,-5.647503090634795e-06,1.9880239520958083,9.502705542147617e-06,1.9880239520958083,-0.0,,,,,,,,
1.9895209580838322,-1.8818517278846961e-06,1.9895209580838322,-5.6497424031059275e-06,1.9895209580838322,9.506473495293428e-06,1.9895209580838322,-0.0,,,,,,,,
1.9910179640718564,-1.8882781885373129e-06,1.9910179640718564,-5.651919552180867e-06,1.9910179640718564,9.510136849920844e-06,1.9910179640718564,-0.0,,,,,,,,
1.9925149700598803,-1.8946975872491857e-06,1.9925149700598803,-5.654034583037967e-06,1.9925149700598803,9.513695682050907e-06,1.9925149700598803,-0.0,,,,,,,,
1.9940119760479043,-1.9011098119120281e-06,1.9940119760479043,-5.656087542388291e-06,1.9940119760479043,9.517150070277806e-06,1.9940119760479043,-0.0,,,,,,,,
1.9955089820359282,-1.9075147506300717e-06,1.9955089820359282,-5.658078478451827e-06,1.9955089820359282,9.520500095741689e-06,1.9955089820359282,-0.0,,,,,,,,
1.9970059880239521,-1.9139122917278467e-06,1.9970059880239521,-5.660007440954517e-06,1.9970059880239521,9.523745842115765e-06,1.9970059880239521,-0.0,,,,,,,,
1.998502994011976,-1.9203023237589827e-06,1.998502994011976,-5.661874481120916e-06,1.998502994011976,9.52688739558408e-06,1.998502994011976,-0.0,,,,,,,,
2.0,-1.9266847355050865e-06,2.0,-5.663679651668697e-06,2.0,9.529924844863292e-06,2.0,-0.0,,,,,,,,
2.001497005988024,-1.9330594159794954e-06,2.001497005988024,-5.665423006798272e-06,2.001497005988024,9.532858281138224e-06,2.001497005988024,-0.0,,,,,,,,
2.0029940119760483,-1.9394262544301963e-06,2.0029940119760483,-5.667104602179902e-06,2.0029940119760483,9.535687798095107e-06,2.0029940119760483,-0.0,,,,,,,,
2.004491017964072,-1.945785140342001e-06,2.004491017964072,-5.66872449495353e-06,2.004491017964072,9.538413491872465e-06,2.004491017964072,-0.0,,,,,,,,
2.0059880239520957,-1.952135963442002e-06,2.0059880239520957,-5.6702827437123085e-06,2.0059880239520957,9.541035461066152e-06,2.0059880239520957,-0.0,,,,,,,,
2.0074850299401197,-1.9584786137036927e-06,2.0074850299401197,-5.671779408505314e-06,2.0074850299401197,9.543553806712877e-06,2.0074850299401197,-0.0,,,,,,,,
2.0089820359281436,-1.964812981344739e-06,2.0089820359281436,-5.673214550817003e-06,2.0089820359281436,9.545968632270797e-06,2.0089820359281436,-0.0,,,,,,,,
2.0104790419161676,-1.9711389568360007e-06,2.0104790419161676,-5.674588233572779e-06,2.0104790419161676,9.54828004361995e-06,2.0104790419161676,-0.0,,,,,,,,
2.0119760479041915,-1.977456430895811e-06,2.0119760479041915,-5.6759005211166405e-06,2.0119760479041915,9.55048814902662e-06,2.0119760479041915,-0.0,,,,,,,,
2.0134730538922154,-1.98376529450844e-06,2.0134730538922154,-5.677151479210313e-06,2.0134730538922154,9.552593059146032e-06,2.0134730538922154,-0.0,,,,,,,,
2.0149700598802394,-1.99006543890832e-06,2.0149700598802394,-5.678341175033177e-06,2.0149700598802394,9.554594887015838e-06,2.0149700598802394,-0.0,,,,,,,,
2.0164670658682637,-1.9963567555975017e-06,2.0164670658682637,-5.679469677138753e-06,2.0164670658682637,9.556493747990137e-06,2.0164670658682637,-0.0,,,,,,,,
2.0179640718562877,-2.002639136344539e-06,2.0179640718562877,-5.680537055515819e-06,2.0179640718562877,9.558289759830239e-06,2.0179640718562877,-0.0,,,,,,,,
2.0194610778443116,-2.0089124731791557e-06,2.0194610778443116,-5.681543381492787e-06,2.0194610778443116,9.559983042560419e-06,2.0194610778443116,-0.0,,,,,,,,
2.0209580838323356,-2.0151766584112155e-06,2.0209580838323356,-5.6824887278025185e-06,2.0209580838323356,9.56157371856012e-06,2.0209580838323356,-0.0,,,,,,,,
2.0224550898203595,-2.021431584619436e-06,2.0224550898203595,-5.6833731685342116e-06,2.0224550898203595,9.56306191249242e-06,2.0224550898203595,-0.0,,,,,,,,
2.0239520958083834,-2.0276771446612195e-06,2.0239520958083834,-5.684196779130499e-06,2.0239520958083834,9.564447751305656e-06,2.0239520958083834,-0.0,,,,,,,,
2.0254491017964074,-2.033913231671527e-06,2.0254491017964074,-5.68495963638986e-06,2.0254491017964074,9.565731364219817e-06,2.0254491017964074,-0.0,,,,,,,,
2.0269461077844313,-2.0401397390737562e-06,2.0269461077844313,-5.685661818457232e-06,2.0269461077844313,9.566912882727967e-06,2.0269461077844313,-0.0,,,,,,,,
2.0284431137724552,-2.0463565605685547e-06,2.0284431137724552,-5.686303404802359e-06,2.0284431137724552,9.567992440543557e-06,2.0284431137724552,-0.0,,,,,,,,
2.029940119760479,-2.0525635901545546e-06,2.029940119760479,-5.686884476218191e-06,2.029940119760479,9.568970173619752e-06,2.029940119760479,-0.0,,,,,,,,
2.031437125748503,-2.0587607221142636e-06,2.031437125748503,-5.687405114816132e-06,2.031437125748503,9.569846220117014e-06,2.031437125748503,-0.0,,,,,,,,
2.032934131736527,-2.0649478510292217e-06,2.032934131736527,-5.687865404029527e-06,2.032934131736527,9.570620720420659e-06,2.032934131736527,-0.0,,,,,,,,
2.034431137724551,-2.0711248717713913e-06,2.034431137724551,-5.688265428555682e-06,2.034431137724551,9.571293817047204e-06,2.034431137724551,-0.0,,,,,,,,
2.035928143712575,-2.077291679521628e-06,2.035928143712575,-5.6886052744143655e-06,2.035928143712575,9.571865654737583e-06,2.035928143712575,-0.0,,,,,,,,
2.037425149700599,-2.0834481697591566e-06,2.037425149700599,-5.68888502889367e-06,2.037425149700599,9.572336380365652e-06,2.037425149700599,-0.0,,,,,,,,
2.038922155688623,-2.0895942382615667e-06,2.038922155688623,-5.68910478055297e-06,2.038922155688623,9.572706142944e-06,2.038922155688623,-0.0,,,,,,,,
2.0404191616766467,-2.0957297811234377e-06,2.0404191616766467,-5.689264619223771e-06,2.0404191616766467,9.572975093630705e-06,2.0404191616766467,-0.0,,,,,,,,
2.0419161676646707,-2.1018546947455198e-06,2.0419161676646707,-5.689364635984257e-06,2.0419161676646707,9.573143385672404e-06,2.0419161676646707,-0.0,,,,,,,,
2.0434131736526946,-2.1079688758433202e-06,2.0434131736526946,-5.689404923154758e-06,2.0434131736526946,9.573211174412546e-06,2.0434131736526946,-0.0,,,,,,,,
2.0449101796407185,-2.1140722214462336e-06,2.0449101796407185,-5.689385574315062e-06,2.0449101796407185,9.573178617310553e-06,2.0449101796407185,-0.0,,,,,,,,
2.0464071856287425,-2.1201646289042962e-06,2.0464071856287425,-5.689306684250495e-06,2.0464071856287425,9.573045873860335e-06,2.0464071856287425,-0.0,,,,,,,,
2.0479041916167664,-2.1262459958868445e-06,2.0479041916167664,-5.689168348983906e-06,2.0479041916167664,9.572813105627978e-06,2.0479041916167664,-0.0,,,,,,,,
2.0494011976047903,-2.132316220389141e-06,2.0494011976047903,-5.688970665740194e-06,2.0494011976047903,9.57248047621036e-06,2.0494011976047903,-0.0,,,,,,,,
2.0508982035928143,-2.138375200729905e-06,2.0508982035928143,-5.688713732947948e-06,2.0508982035928143,9.572048151229036e-06,2.0508982035928143,-0.0,,,,,,,,
2.052395209580838,-2.144422835558845e-06,2.052395209580838,-5.688397650237562e-06,2.052395209580838,9.571516298324472e-06,2.052395209580838,-0.0,,,,,,,,
2.0538922155688626,-2.150459023850833e-06,2.0538922155688626,-5.688022518404944e-06,2.0538922155688626,9.570885087101791e-06,2.0538922155688626,-0.0,,,,,,,,
2.0553892215568865,-2.1564836649266422e-06,2.0553892215568865,-5.687588439454992e-06,2.0553892215568865,9.57015468919169e-06,2.0553892215568865,-0.0,,,,,,,,
2.0568862275449105,-2.162496658432642e-06,2.0568862275449105,-5.6870955165378934e-06,2.0568862275449105,9.569325278165583e-06,2.0568862275449105,-0.0,,,,,,,,
2.0583832335329344,-2.168497904359972e-06,2.0583832335329344,-5.686543853958001e-06,2.0583832335329344,9.568397029527336e-06,2.0583832335329344,-0.0,,,,,,,,
2.0598802395209583,-2.174487303034407e-06,2.0598802395209583,-5.68593355718522e-06,2.0598802395209583,9.567370120746646e-06,2.0598802395209583,-0.0,,,,,,,,
2.0613772455089823,-2.180464755135517e-06,2.0613772455089823,-5.685264732825533e-06,2.0613772455089823,9.566244731197978e-06,2.0613772455089823,-0.0,,,,,,,,
2.0628742514970058,-2.1864301616763266e-06,2.0628742514970058,-5.68453748861658e-06,2.0628742514970058,9.565021042168739e-06,2.0628742514970058,-0.0,,,,,,,,
2.0643712574850297,-2.1923834240308997e-06,2.0643712574850297,-5.6837519334172e-06,2.0643712574850297,9.563699236825994e-06,2.0643712574850297,-0.0,,,,,,,,
2.065868263473054,-2.1983244439151234e-06,2.065868263473054,-5.6829081772095066e-06,2.065868263473054,9.56227950023472e-06,2.065868263473054,-0.0,,,,,,,,
2.067365269461078,-2.2042531234025356e-06,2.067365269461078,-5.682006331071134e-06,2.067365269461078,9.560762019296867e-06,2.067365269461078,-0.0,,,,,,,,
2.068862275449102,-2.2101693649232175e-06,2.068862275449102,-5.681046507183032e-06,2.068862275449102,9.559146982769354e-06,2.068862275449102,-0.0,,,,,,,,
2.070359281437126,-2.2160730712615287e-06,2.070359281437126,-5.680028818811688e-06,2.070359281437126,9.557434581241133e-06,2.070359281437126,-0.0,,,,,,,,
2.07185628742515,-2.2219641455641904e-06,2.07185628742515,-5.678953380302717e-06,2.07185628742515,9.555625007109555e-06,2.07185628742515,-0.0,,,,,,,,
2.0733532934131738,-2.227842491337552e-06,2.0733532934131738,-5.677820307074718e-06,2.0733532934131738,9.553718454592146e-06,2.0733532934131738,-0.0,,,,,,,,
2.0748502994011977,-2.2337080124578147e-06,2.0748502994011977,-5.676629715608657e-06,2.0748502994011977,9.551715119676238e-06,2.0748502994011977,-0.0,,,,,,,,
2.0763473053892216,-2.239560613165321e-06,2.0763473053892216,-5.675381723431263e-06,2.0763473053892216,9.549615200121483e-06,2.0763473053892216,-0.0,,,,,,,,
2.0778443113772456,-2.2454001980693574e-06,2.0778443113772456,-5.674076449124126e-06,2.0778443113772456,9.547418895454938e-06,2.0778443113772456,-0.0,,,,,,,,
2.0793413173652695,-2.251226672153134e-06,2.0793413173652695,-5.672714012294769e-06,2.0793413173652695,9.545126406932211e-06,2.0793413173652695,-0.0,,,,,,,,
2.0808383233532934,-2.257039940766612e-06,2.0808383233532934,-5.671294533575433e-06,2.0808383233532934,9.542737937540241e-06,2.0808383233532934,-0.0,,,,,,,,
2.0823353293413174,-2.2628399096466626e-06,2.0823353293413174,-5.669818134622789e-06,2.0823353293413174,9.54025369196997e-06,2.0823353293413174,-0.0,,,,,,,,
2.0838323353293413,-2.268626484898117e-06,2.0838323353293413,-5.668284938098011e-06,2.0838323353293413,9.537673876630984e-06,2.0838323353293413,-0.0,,,,,,,,
2.0853293413173652,-2.2743995730114674e-06,2.0853293413173652,-5.666695067667231e-06,2.0853293413173652,9.534998699599374e-06,2.0853293413173652,-0.0,,,,,,,,
2.086826347305389,-2.280159080856251e-06,2.086826347305389,-5.66504864797405e-06,2.086826347305389,9.53222837060998e-06,2.086826347305389,-0.0,,,,,,,,
2.088323353293413,-2.2859049156884685e-06,2.088323353293413,-5.663345804653974e-06,2.088323353293413,9.529363101054325e-06,2.088323353293413,-0.0,,,,,,,,
2.089820359281437,-2.2916369851504805e-06,2.089820359281437,-5.6615866643138656e-06,2.089820359281437,9.526403103975374e-06,2.089820359281437,-0.0,,,,,,,,
2.0913173652694614,-2.2973551972702342e-06,2.0913173652694614,-5.659771354525074e-06,2.0913173652694614,9.523348594022505e-06,2.0913173652694614,-0.0,,,,,,,,
2.0928143712574854,-2.303059460469934e-06,2.0928143712574854,-5.657900003811977e-06,2.0928143712574854,9.520199787459014e-06,2.0928143712574854,-0.0,,,,,,,,
2.0943113772455093,-2.3087496835634628e-06,2.0943113772455093,-5.65597274164096e-06,2.0943113772455093,9.51695690213459e-06,2.0943113772455093,-0.0,,,,,,,,
2.0958083832335332,-2.3144257757565497e-06,2.0958083832335332,-5.653989698423975e-06,2.0958083832335332,9.513620157474385e-06,2.0958083832335332,-0.0,,,,,,,,
2.0973053892215567,-2.3200876466554768e-06,2.0973053892215567,-5.651951005491766e-06,2.0973053892215567,9.510189774470204e-06,2.0973053892215567,-0.0,,,,,,,,
2.0988023952095807,-2.325735206255563e-06,2.0988023952095807,-5.649856795107082e-06,2.0988023952095807,9.506665975666058e-06,2.0988023952095807,-0.0,,,,,,,,
2.1002994011976046,-2.3313683649658186e-06,2.1002994011976046,-5.6477072004302165e-06,2.1002994011976046,9.503048985125755e-06,2.1002994011976046,-0.0,,,,,,,,
2.1017964071856285,-2.336987033589021e-06,2.1017964071856285,-5.645502355528875e-06,2.1017964071856285,9.499339028442947e-06,2.1017964071856285,-0.0,,,,,,,,
2.103293413173653,-2.3425911233369335e-06,2.103293413173653,-5.643242395373457e-06,2.103293413173653,9.495536332709133e-06,2.103293413173653,-0.0,,,,,,,,
2.104790419161677,-2.348180545813132e-06,2.104790419161677,-5.640927455793959e-06,2.104790419161677,9.491641126488204e-06,2.104790419161677,-0.0,,,,,,,,
2.106287425149701,-2.35375521305039e-06,2.106287425149701,-5.638557673519439e-06,2.106287425149701,9.487653639840884e-06,2.106287425149701,-0.0,,,,,,,,
2.1077844311377247,-2.3593150374773626e-06,2.1077844311377247,-5.636133186139609e-06,2.1077844311377247,9.48357410428213e-06,2.1077844311377247,-0.0,,,,,,,,
2.1092814371257487,-2.3648599319362573e-06,2.1092814371257487,-5.633654132086512e-06,2.1092814371257487,9.47940275274844e-06,2.1092814371257487,-0.0,,,,,,,,
2.1107784431137726,-2.3703898096847478e-06,2.1107784431137726,-5.6311206506631916e-06,2.1107784431137726,9.475139819631869e-06,2.1107784431137726,-0.0,,,,,,,,
2.1122754491017965,-2.3759045843927057e-06,2.1122754491017965,-5.628532882000214e-06,2.1122754491017965,9.470785540720607e-06,2.1122754491017965,-0.0,,,,,,,,
2.1137724550898205,-2.381404170149055e-06,2.1137724550898205,-5.6258909670625514e-06,2.1137724550898205,9.466340153206416e-06,2.1137724550898205,-0.0,,,,,,,,
2.1152694610778444,-2.3868884814614263e-06,2.1152694610778444,-5.623195047635969e-06,2.1152694610778444,9.461803895666221e-06,2.1152694610778444,-0.0,,,,,,,,
2.1167664670658684,-2.3923574332533347e-06,2.1167664670658684,-5.620445266315599e-06,2.1167664670658684,9.457177008037904e-06,2.1167664670658684,-0.0,,,,,,,,
2.1182634730538923,-2.397810940874589e-06,2.1182634730538923,-5.6176417665232465e-06,2.1182634730538923,9.452459731640816e-06,2.1182634730538923,-0.0,,,,,,,,
2.1197604790419162,-2.4032489200995206e-06,2.1197604790419162,-5.614784692440692e-06,2.1197604790419162,9.447652309088851e-06,2.1197604790419162,-0.0,,,,,,,,
2.12125748502994,-2.4086712871199823e-06,2.12125748502994,-5.611874189063659e-06,2.12125748502994,9.44275498435541e-06,2.12125748502994,-0.0,,,,,,,,
2.122754491017964,-2.414077958564818e-06,2.122754491017964,-5.608910402162912e-06,2.122754491017964,9.437768002719252e-06,2.122754491017964,-0.0,,,,,,,,
2.124251497005988,-2.4194688514802373e-06,2.124251497005988,-5.6058934782788545e-06,2.124251497005988,9.43269161075284e-06,2.124251497005988,-0.0,,,,,,,,
2.125748502994012,-2.4248438833520003e-06,2.125748502994012,-5.602823564700924e-06,2.125748502994012,9.427526056295453e-06,2.125748502994012,-0.0,,,,,,,,
2.127245508982036,-2.4302029720950255e-06,2.127245508982036,-5.5997008094834794e-06,2.127245508982036,9.422271588466342e-06,2.127245508982036,-0.0,,,,,,,,
2.1287425149700603,-2.435546036050665e-06,2.1287425149700603,-5.5965253614271576e-06,2.1287425149700603,9.416928457639475e-06,2.1287425149700603,-0.0,,,,,,,,
2.1302395209580838,-2.440872994001257e-06,2.1302395209580838,-5.593297370069846e-06,2.1302395209580838,9.411496915438088e-06,2.1302395209580838,-0.0,,,,,,,,
2.1317365269461077,-2.4461837651669958e-06,2.1317365269461077,-5.590016985655554e-06,2.1317365269461077,9.405977214670827e-06,2.1317365269461077,-0.0,,,,,,,,
2.1332335329341316,-2.4514782691978516e-06,2.1332335329341316,-5.586684359165855e-06,2.1332335329341316,9.400369609379618e-06,2.1332335329341316,-0.0,,,,,,,,
2.1347305389221556,-2.4567564261923502e-06,2.1347305389221556,-5.5832996422869084e-06,2.1347305389221556,9.394674354797144e-06,2.1347305389221556,-0.0,,,,,,,,
2.1362275449101795,-2.46201815667836e-06,2.1362275449101795,-5.579862987408483e-06,2.1362275449101795,9.38889170734433e-06,2.1362275449101795,-0.0,,,,,,,,
2.1377245508982035,-2.4672633816357598e-06,2.1377245508982035,-5.576374547599488e-06,2.1377245508982035,9.383021924581437e-06,2.1377245508982035,-0.0,,,,,,,,
2.1392215568862274,-2.4724920224763236e-06,2.1392215568862274,-5.572834476633568e-06,2.1392215568862274,9.377065265251254e-06,2.1392215568862274,-0.0,,,,,,,,
2.1407185628742518,-2.477704001072599e-06,2.1407185628742518,-5.5692429289401674e-06,2.1407185628742518,9.371021989201754e-06,2.1407185628742518,-0.0,,,,,,,,
2.1422155688622757,-2.482899239729883e-06,2.1422155688622757,-5.5656000596345285e-06,2.1422155688622757,9.36489235743428e-06,2.1422155688622757,-0.0,,,,,,,,
2.1437125748502996,-2.4880776612009617e-06,2.1437125748502996,-5.561906024473712e-06,2.1437125748502996,9.358676632037969e-06,2.1437125748502996,-0.0,,,,,,,,
2.1452095808383236,-2.4932391886950193e-06,2.1452095808383236,-5.5581609798714084e-06,2.1452095808383236,9.352375076192645e-06,2.1452095808383236,-0.0,,,,,,,,
2.1467065868263475,-2.4983837458681773e-06,2.1467065868263475,-5.554365082879866e-06,2.1467065868263475,9.345987954166265e-06,2.1467065868263475,-0.0,,,,,,,,
2.1482035928143715,-2.5035112568212277e-06,2.1482035928143715,-5.550518491194262e-06,2.1482035928143715,9.33951553130452e-06,2.1482035928143715,-0.0,,,,,,,,
2.1497005988023954,-2.508621646118551e-06,2.1497005988023954,-5.5466213631163e-06,2.1497005988023954,9.332958073964764e-06,2.1497005988023954,-0.0,,,,,,,,
2.1511976047904193,-2.5137148387702045e-06,2.1511976047904193,-5.5426738575750615e-06,2.1511976047904193,9.326315849572198e-06,2.1511976047904193,-0.0,,,,,,,,
2.1526946107784433,-2.5187907602395285e-06,2.1526946107784433,-5.538676134118051e-06,2.1526946107784433,9.319589126586153e-06,2.1526946107784433,-0.0,,,,,,,,
2.154191616766467,-2.5238493364555594e-06,2.154191616766467,-5.534628352862359e-06,2.154191616766467,9.312778174428136e-06,2.154191616766467,-0.0,,,,,,,,
2.155688622754491,-2.528890493793202e-06,2.155688622754491,-5.530530674556039e-06,2.155688622754491,9.305883263574566e-06,2.155688622754491,-0.0,,,,,,,,
2.157185628742515,-2.533914159093685e-06,2.157185628742515,-5.5263832604895156e-06,2.157185628742515,9.29890466542216e-06,2.157185628742515,-0.0,,,,,,,,
2.158682634730539,-2.5389202596572208e-06,2.158682634730539,-5.522186272552018e-06,2.158682634730539,9.291842652371111e-06,2.158682634730539,-0.0,,,,,,,,
2.160179640718563,-2.5439087232367016e-06,2.160179640718563,-5.5179398731913535e-06,2.160179640718563,9.28469749776403e-06,2.160179640718563,-0.0,,,,,,,,
2.161676646706587,-2.548879478059443e-06,2.161676646706587,-5.513644225421164e-06,2.161676646706587,9.277469475887568e-06,2.161676646706587,-0.0,,,,,,,,
2.163173652694611,-2.5538324528033747e-06,2.163173652694611,-5.509299492791764e-06,2.163173652694611,9.270158861943241e-06,2.163173652694611,-0.0,,,,,,,,
2.1646706586826348,-2.55876757661942e-06,2.1646706586826348,-5.504905839394456e-06,2.1646706586826348,9.262765932038853e-06,2.1646706586826348,-0.0,,,,,,,,
2.1661676646706587,-2.5636847791158356e-06,2.1661676646706587,-5.500463429881757e-06,2.1661676646706587,9.255290963222673e-06,2.1661676646706587,-0.0,,,,,,,,
2.1676646706586826,-2.568583990372496e-06,2.1676646706586826,-5.4959724293904485e-06,2.1676646706586826,9.247734233359775e-06,2.1676646706586826,-0.0,,,,,,,,
2.1691616766467066,-2.5734651409329155e-06,2.1691616766467066,-5.491433003604742e-06,2.1691616766467066,9.240096021238586e-06,2.1691616766467066,-0.0,,,,,,,,
2.1706586826347305,-2.5783281618116345e-06,2.1706586826347305,-5.486845318706842e-06,2.1706586826347305,9.232376606477128e-06,2.1706586826347305,-0.0,,,,,,,,
2.1721556886227544,-2.5831729844875585e-06,2.1721556886227544,-5.482209541374468e-06,2.1721556886227544,9.224576269541826e-06,2.1721556886227544,-0.0,,,,,,,,
2.1736526946107784,-2.587999540910729e-06,2.1736526946107784,-5.477525838786086e-06,2.1736526946107784,9.216695291731761e-06,2.1736526946107784,-0.0,,,,,,,,
2.1751497005988023,-2.592807763505533e-06,2.1751497005988023,-5.47279437859946e-06,2.1751497005988023,9.208733955150073e-06,2.1751497005988023,-0.0,,,,,,,,
2.1766467065868262,-2.5975975851657113e-06,2.1766467065868262,-5.468015328958949e-06,2.1766467065868262,9.200692542733498e-06,2.1766467065868262,-0.0,,,,,,,,
2.1781437125748506,-2.602368939251266e-06,2.1781437125748506,-5.4631888584670596e-06,2.1781437125748506,9.192571338161297e-06,2.1781437125748506,-0.0,,,,,,,,
2.1796407185628746,-2.6071217596064928e-06,2.1796407185628746,-5.45831513618471e-06,2.1796407185628746,9.184370625921989e-06,2.1796407185628746,-0.0,,,,,,,,
2.1811377245508985,-2.6118559805391288e-06,2.1811377245508985,-5.453394331647006e-06,2.1811377245508985,9.17609069126309e-06,2.1811377245508985,-0.0,,,,,,,,
2.1826347305389224,-2.616571536840185e-06,2.1826347305389224,-5.448426614797829e-06,2.1826347305389224,9.167731820156417e-06,2.1826347305389224,-0.0,,,,,,,,
2.1841317365269464,-2.6212683637714733e-06,2.1841317365269464,-5.443412156053882e-06,2.1841317365269464,9.1592942993392e-06,2.1841317365269464,-0.0,,,,,,,,
2.1856287425149703,-2.6259463970756686e-06,2.1856287425149703,-5.438351126242057e-06,2.1856287425149703,9.150778416248659e-06,2.1856287425149703,-0.0,,,,,,,,
2.1871257485029942,-2.6306055729641706e-06,2.1871257485029942,-5.433243696613543e-06,2.1871257485029942,9.142184459054058e-06,2.1871257485029942,-0.0,,,,,,,,
2.1886227544910177,-2.6352458281332336e-06,2.1886227544910177,-5.4280900388322525e-06,2.1886227544910177,9.13351271659366e-06,2.1886227544910177,-0.0,,,,,,,,
2.190119760479042,-2.639867099757469e-06,2.190119760479042,-5.422890324972501e-06,2.190119760479042,9.124763478402003e-06,2.190119760479042,-0.0,,,,,,,,
2.191616766467066,-2.6444693254910553e-06,2.191616766467066,-5.41764472749594e-06,2.191616766467066,9.115937034676932e-06,2.191616766467066,-0.0,,,,,,,,
2.19311377245509,-2.649052443461359e-06,2.19311377245509,-5.412353419270031e-06,2.19311377245509,9.107033676290891e-06,2.19311377245509,-0.0,,,,,,,,
2.194610778443114,-2.653616392286742e-06,2.194610778443114,-5.40701657353268e-06,2.194610778443114,9.09805369473907e-06,2.194610778443114,-0.0,,,,,,,,
2.196107784431138,-2.658161111060091e-06,2.196107784431138,-5.401634363903452e-06,2.196107784431138,9.088997382160514e-06,2.196107784431138,-0.0,,,,,,,,
2.197604790419162,-2.6626865393544735e-06,2.197604790419162,-5.396206964370751e-06,2.197604790419162,9.079865031315003e-06,2.197604790419162,-0.0,,,,,,,,
2.1991017964071857,-2.667192617231521e-06,2.1991017964071857,-5.390734549272238e-06,2.1991017964071857,9.070656935552888e-06,2.1991017964071857,-0.0,,,,,,,,
2.2005988023952097,-2.6716792852354873e-06,2.2005988023952097,-5.385217293307432e-06,2.2005988023952097,9.061373388824004e-06,2.2005988023952097,-0.0,,,,,,,,
2.2020958083832336,-2.6761464843873483e-06,2.2020958083832336,-5.379655371512314e-06,2.2020958083832336,9.052014685658675e-06,2.2020958083832336,-0.0,,,,,,,,
2.2035928143712575,-2.680594156197432e-06,2.2035928143712575,-5.374048959272281e-06,2.2035928143712575,9.042581121156229e-06,2.2035928143712575,-0.0,,,,,,,,
2.2050898203592815,-2.6850222426626327e-06,2.2050898203592815,-5.368398232291527e-06,2.2050898203592815,9.033072990972617e-06,2.2050898203592815,-0.0,,,,,,,,
2.2065868263473054,-2.689430686259764e-06,2.2065868263473054,-5.362703366601028e-06,2.2065868263473054,9.023490591303958e-06,2.2065868263473054,-0.0,,,,,,,,
2.2080838323353293,-2.6938194299518914e-06,2.2080838323353293,-5.356964538546828e-06,2.2080838323353293,9.013834218868273e-06,2.2080838323353293,-0.0,,,,,,,,
2.2095808383233533,-2.6981884171929944e-06,2.2095808383233533,-5.351181924774283e-06,2.2095808383233533,9.004104170909499e-06,2.2095808383233533,-0.0,,,,,,,,
2.211077844311377,-2.7025375919231313e-06,2.211077844311377,-5.3453557022484264e-06,2.211077844311377,8.994300745183349e-06,2.211077844311377,-0.0,,,,,,,,
2.212574850299401,-2.7068668985626144e-06,2.212574850299401,-5.339486048204527e-06,2.212574850299401,8.984424239915686e-06,2.212574850299401,-0.0,,,,,,,,
2.214071856287425,-2.711176282023308e-06,2.214071856287425,-5.333573140170363e-06,2.214071856287425,8.974474953825685e-06,2.214071856287425,-0.0,,,,,,,,
2.2155688622754495,-2.7154656877086445e-06,2.2155688622754495,-5.3276171559657905e-06,2.2155688622754495,8.964453186113976e-06,2.2155688622754495,-0.0,,,,,,,,
2.2170658682634734,-2.71973506149953e-06,2.2170658682634734,-5.321618273663011e-06,2.2170658682634734,8.95435923641994e-06,2.2170658682634734,-0.0,,,,,,,,
2.2185628742514973,-2.7239843497779434e-06,2.2185628742514973,-5.315576671609354e-06,2.2185628742514973,8.944193404831797e-06,2.2185628742514973,-0.0,,,,,,,,
2.2200598802395213,-2.7282134994078247e-06,2.2200598802395213,-5.309492528395106e-06,2.2200598802395213,8.933955991852388e-06,2.2200598802395213,-0.0,,,,,,,,
2.2215568862275448,-2.73242245774071e-06,2.2215568862275448,-5.3033660228808885e-06,2.2215568862275448,8.92364729843896e-06,2.2215568862275448,-0.0,,,,,,,,
2.2230538922155687,-2.7366111726228746e-06,2.2230538922155687,-5.297197334160341e-06,2.2230538922155687,8.913267625944771e-06,2.2230538922155687,-0.0,,,,,,,,
2.2245508982035926,-2.7407795923856115e-06,2.2245508982035926,-5.29098664155089e-06,2.2245508982035926,8.902817276093344e-06,2.2245508982035926,-0.0,,,,,,,,
2.2260479041916166,-2.744927665850961e-06,2.2260479041916166,-5.2847341246135366e-06,2.2260479041916166,8.892296551024262e-06,2.2260479041916166,-0.0,,,,,,,,
2.227544910179641,-2.7490553423333118e-06,2.227544910179641,-5.278439963122573e-06,2.227544910179641,8.88170575322576e-06,2.227544910179641,-0.0,,,,,,,,
2.229041916167665,-2.753162571636075e-06,2.229041916167665,-5.272104337066345e-06,2.229041916167665,8.871045185562655e-06,2.229041916167665,-0.0,,,,,,,,
2.230538922155689,-2.7572493040548168e-06,2.230538922155689,-5.2657274266501685e-06,2.230538922155689,8.860315151251317e-06,2.230538922155689,-0.0,,,,,,,,
2.2320359281437128,-2.7613154903668095e-06,2.2320359281437128,-5.259309412270248e-06,2.2320359281437128,8.849515953824754e-06,2.2320359281437128,-0.0,,,,,,,,
2.2335329341317367,-2.7653610818559492e-06,2.2335329341317367,-5.2528504745142784e-06,2.2335329341317367,8.838647897159975e-06,2.2335329341317367,-0.0,,,,,,,,
2.2350299401197606,-2.769386030282847e-06,2.2350299401197606,-5.24635079417138e-06,2.2350299401197606,8.827711285450165e-06,2.2350299401197606,-0.0,,,,,,,,
2.2365269461077846,-2.773390287908144e-06,2.2365269461077846,-5.239810552190325e-06,2.2365269461077846,8.816706423176413e-06,2.2365269461077846,-0.0,,,,,,,,
2.2380239520958085,-2.77737380748098e-06,2.2380239520958085,-5.233229929704178e-06,2.2380239520958085,8.805633615110694e-06,2.2380239520958085,-0.0,,,,,,,,
2.2395209580838324,-2.781336542237976e-06,2.2395209580838324,-5.226609108019759e-06,2.2395209580838324,8.794493166329137e-06,2.2395209580838324,-0.0,,,,,,,,
2.2410179640718564,-2.7852784459161084e-06,2.2410179640718564,-5.2199482685906115e-06,2.2410179640718564,8.783285382158328e-06,2.2410179640718564,-0.0,,,,,,,,
2.2425149700598803,-2.7891994727341126e-06,2.2425149700598803,-5.213247593028986e-06,2.2425149700598803,8.772010568178084e-06,2.2425149700598803,-0.0,,,,,,,,
2.2440119760479043,-2.7930995774096167e-06,2.2440119760479043,-5.206507263088097e-06,2.2440119760479043,8.760669030218484e-06,2.2440119760479043,-0.0,,,,,,,,
2.245508982035928,-2.7969787151460302e-06,2.245508982035928,-5.19972746067849e-06,2.245508982035928,8.749261074366151e-06,2.245508982035928,-0.0,,,,,,,,
2.247005988023952,-2.800836841639393e-06,2.247005988023952,-5.192908367817975e-06,2.247005988023952,8.737787006891342e-06,2.247005988023952,-0.0,,,,,,,,
2.248502994011976,-2.804673913082871e-06,2.248502994011976,-5.186050166669069e-06,2.248502994011976,8.726247134312723e-06,2.248502994011976,-0.0,,,,,,,,
2.25,-2.8084898861555354e-06,2.25,-5.179153039514859e-06,2.25,8.714641763340481e-06,2.25,-0.0,,,,,,,,
2.251497005988024,-2.812284718028533e-06,2.251497005988024,-5.172217168742426e-06,2.251497005988024,8.702971200869456e-06,2.251497005988024,-0.0,,,,,,,,
2.2529940119760483,-2.816058366363756e-06,2.2529940119760483,-5.165242736855384e-06,2.2529940119760483,8.691235753983793e-06,2.2529940119760483,-0.0,,,,,,,,
2.254491017964072,-2.819810789320401e-06,2.254491017964072,-5.158229926453132e-06,2.254491017964072,8.679435729938409e-06,2.254491017964072,-0.0,,,,,,,,
2.2559880239520957,-2.8235419455392785e-06,2.2559880239520957,-5.151178920229722e-06,2.2559880239520957,8.667571436135507e-06,2.2559880239520957,-0.0,,,,,,,,
2.2574850299401197,-2.827251794159264e-06,2.2574850299401197,-5.14408990096677e-06,2.2574850299401197,8.655643180127853e-06,2.2574850299401197,-0.0,,,,,,,,
2.2589820359281436,-2.8309402948090665e-06,2.2589820359281436,-5.136963051541512e-06,2.2589820359281436,8.643651269645552e-06,2.2589820359281436,-0.0,,,,,,,,
2.2604790419161676,-2.8346074076035963e-06,2.2604790419161676,-5.129798554884648e-06,2.2604790419161676,8.631596012482318e-06,2.2604790419161676,-0.0,,,,,,,,
2.2619760479041915,-2.8382530931537576e-06,2.2619760479041915,-5.122596594006182e-06,2.2619760479041915,8.619477716582543e-06,2.2619760479041915,-0.0,,,,,,,,
2.2634730538922154,-2.841877312558583e-06,2.2634730538922154,-5.115357351996699e-06,2.2634730538922154,8.607296690015816e-06,2.2634730538922154,-0.0,,,,,,,,
2.26497005988024,-2.845480027407555e-06,2.26497005988024,-5.108081011973928e-06,2.26497005988024,8.59505324091384e-06,2.26497005988024,-0.0,,,,,,,,
2.2664670658682637,-2.849061199779201e-06,2.2664670658682637,-5.100767757123449e-06,2.2664670658682637,8.58274767750173e-06,2.2664670658682637,-0.0,,,,,,,,
2.2679640718562877,-2.8526207922449937e-06,2.2679640718562877,-5.0934177706854945e-06,2.2679640718562877,8.570380308109746e-06,2.2679640718562877,-0.0,,,,,,,,
2.2694610778443116,-2.856158767857612e-06,2.2694610778443116,-5.086031235913354e-06,2.2694610778443116,8.557951441089556e-06,2.2694610778443116,-0.0,,,,,,,,
2.2709580838323356,-2.859675090170583e-06,2.2709580838323356,-5.078608336121496e-06,2.2709580838323356,8.54546138488801e-06,2.2709580838323356,-0.0,,,,,,,,
2.2724550898203595,-2.863169723217689e-06,2.2724550898203595,-5.0711492546305235e-06,2.2724550898203595,8.532910447973545e-06,2.2724550898203595,-0.0,,,,,,,,
2.2739520958083834,-2.866642631524693e-06,2.2739520958083834,-5.063654174797034e-06,2.2739520958083834,8.520298938863213e-06,2.2739520958083834,-0.0,,,,,,,,
2.2754491017964074,-2.8700937801048336e-06,2.2754491017964074,-5.056123279978999e-06,2.2754491017964074,8.507627166086346e-06,2.2754491017964074,-0.0,,,,,,,,
2.2769461077844313,-2.8735231344604183e-06,2.2769461077844313,-5.048556753559743e-06,2.2769461077844313,8.494895438209875e-06,2.2769461077844313,-0.0,,,,,,,,
2.2784431137724552,-2.876930660576858e-06,2.2784431137724552,-5.040954778915935e-06,2.2784431137724552,8.482104063786393e-06,2.2784431137724552,-0.0,,,,,,,,
2.279940119760479,-2.8803163249333e-06,2.279940119760479,-5.033317539420815e-06,2.279940119760479,8.469253351371225e-06,2.279940119760479,-0.0,,,,,,,,
2.281437125748503,-2.883680094489977e-06,2.281437125748503,-5.025645218447943e-06,2.281437125748503,8.456343609517038e-06,2.281437125748503,-0.0,,,,,,,,
2.282934131736527,-2.8870219366987823e-06,2.282934131736527,-5.017937999355712e-06,2.282934131736527,8.443375146743941e-06,2.282934131736527,-0.0,,,,,,,,
2.284431137724551,-2.8903418194924064e-06,2.284431137724551,-5.010196065477313e-06,2.284431137724551,8.430348271542247e-06,2.284431137724551,-0.0,,,,,,,,
2.285928143712575,-2.8936397112927895e-06,2.285928143712575,-5.002419600129492e-06,2.285928143712575,8.417263292363405e-06,2.285928143712575,-0.0,,,,,,,,
2.287425149700599,-2.8969155810078294e-06,2.287425149700599,-4.994608786593386e-06,2.287425149700599,8.404120517602145e-06,2.287425149700599,-0.0,,,,,,,,
2.288922155688623,-2.9001693980224594e-06,2.288922155688623,-4.986763808112554e-06,2.288922155688623,8.390920255595171e-06,2.288922155688623,-0.0,,,,,,,,
2.2904191616766467,-2.9034011322159924e-06,2.2904191616766467,-4.978884847893787e-06,2.2904191616766467,8.377662814607212e-06,2.2904191616766467,-0.0,,,,,,,,
2.2919161676646707,-2.906610753943854e-06,2.2919161676646707,-4.9709720891043225e-06,2.2919161676646707,8.364348502850977e-06,2.2919161676646707,-0.0,,,,,,,,
2.2934131736526946,-2.909798234051612e-06,2.2934131736526946,-4.963025714836626e-06,2.2934131736526946,8.350977628399407e-06,2.2934131736526946,-0.0,,,,,,,,
2.2949101796407185,-2.912963543859501e-06,2.2949101796407185,-4.955045908148255e-06,2.2949101796407185,8.337550499271586e-06,2.2949101796407185,-0.0,,,,,,,,
2.2964071856287425,-2.916106655174146e-06,2.2964071856287425,-4.947032852027211e-06,2.2964071856287425,8.32406742337202e-06,2.2964071856287425,-0.0,,,,,,,,
2.2979041916167664,-2.91922754028288e-06,2.2979041916167664,-4.938986729381446e-06,2.2979041916167664,8.31052870846861e-06,2.2979041916167664,-0.0,,,,,,,,
2.2994011976047903,-2.9223261719568026e-06,2.2994011976047903,-4.930907723068664e-06,2.2994011976047903,8.296934662245301e-06,2.2994011976047903,-0.0,,,,,,,,
2.3008982035928143,-2.925402523442247e-06,2.3008982035928143,-4.9227960158469315e-06,2.3008982035928143,8.283285592214383e-06,2.3008982035928143,-0.0,,,,,,,,
2.3023952095808387,-2.928456568470438e-06,2.3023952095808387,-4.914651790398422e-06,2.3023952095808387,8.269581805771236e-06,2.3023952095808387,-0.0,,,,,,,,
2.3038922155688626,-2.9314882812471925e-06,2.3038922155688626,-4.906475229316857e-06,2.3038922155688626,8.255823610148843e-06,2.3038922155688626,-0.0,,,,,,,,
2.3053892215568865,-2.9344976364604432e-06,2.3053892215568865,-4.898266515096541e-06,2.3053892215568865,8.24201131241968e-06,2.3053892215568865,-0.0,,,,,,,,
2.3068862275449105,-2.9374846092731078e-06,2.3068862275449105,-4.8900258301431304e-06,2.3068862275449105,8.228145219505666e-06,2.3068862275449105,-0.0,,,,,,,,
2.3083832335329344,-2.9404491753272474e-06,2.3083832335329344,-4.881753356742722e-06,2.3083832335329344,8.214225638130997e-06,2.3083832335329344,-0.0,,,,,,,,
2.3098802395209583,-2.9433913107446284e-06,2.3098802395209583,-4.873449277091089e-06,2.3098802395209583,8.20025287486509e-06,2.3098802395209583,-0.0,,,,,,,,
2.3113772455089823,-2.9463109921128546e-06,2.3113772455089823,-4.865113773248395e-06,2.3113772455089823,8.186227236049158e-06,2.3113772455089823,-0.0,,,,,,,,
2.3128742514970058,-2.949208196504515e-06,2.3128742514970058,-4.8567470271660846e-06,2.3128742514970058,8.172149027841722e-06,2.3128742514970058,-0.0,,,,,,,,
2.3143712574850297,-2.952082901464258e-06,2.3143712574850297,-4.848349220673663e-06,2.3143712574850297,8.158018556195325e-06,2.3143712574850297,-0.0,,,,,,,,
2.315868263473054,-2.954935085008005e-06,2.315868263473054,-4.8399205354733395e-06,2.315868263473054,8.14383612684834e-06,2.315868263473054,-0.0,,,,,,,,
2.317365269461078,-2.9577647256278595e-06,2.317365269461078,-4.831461153119008e-06,2.317365269461078,8.129602045291143e-06,2.317365269461078,-0.0,,,,,,,,
2.318862275449102,-2.9605718022847696e-06,2.318862275449102,-4.8229712550387745e-06,2.318862275449102,8.115316616803233e-06,2.318862275449102,-0.0,,,,,,,,
2.320359281437126,-2.963356294411163e-06,2.320359281437126,-4.814451022514297e-06,2.320359281437126,8.100980146414918e-06,2.320359281437126,-0.0,,,,,,,,
2.32185628742515,-2.966118181915506e-06,2.32185628742515,-4.805900636679049e-06,2.32185628742515,8.08659293890755e-06,2.32185628742515,-0.0,,,,,,,,
2.3233532934131738,-2.9688574451702818e-06,2.3233532934131738,-4.7973202785078436e-06,2.3233532934131738,8.072155298797171e-06,2.3233532934131738,-0.0,,,,,,,,
2.3248502994011977,-2.971574065020842e-06,2.3248502994011977,-4.788710128826541e-06,2.3248502994011977,8.05766753034643e-06,2.3248502994011977,-0.0,,,,,,,,
2.3263473053892216,-2.9742680227780827e-06,2.3263473053892216,-4.780070368291548e-06,2.3263473053892216,8.043129937538865e-06,2.3263473053892216,-0.0,,,,,,,,
2.3278443113772456,-2.976939300219703e-06,2.3278443113772456,-4.771401177399441e-06,2.3278443113772456,8.028542824080065e-06,2.3278443113772456,-0.0,,,,,,,,
2.3293413173652695,-2.979587879593279e-06,2.3293413173652695,-4.762702736462266e-06,2.3293413173652695,8.01390649337229e-06,2.3293413173652695,-0.0,,,,,,,,
2.3308383233532934,-2.982213743611025e-06,2.3308383233532934,-4.753975225628292e-06,2.3308383233532934,7.999221248542439e-06,2.3308383233532934,-0.0,,,,,,,,
2.3323353293413174,-2.9848168754493553e-06,2.3323353293413174,-4.745218824867833e-06,2.3323353293413174,7.984487392414475e-06,2.3323353293413174,-0.0,,,,,,,,
2.3338323353293413,-2.9873972587478416e-06,2.3338323353293413,-4.7364337139545e-06,2.3338323353293413,7.969705227477689e-06,2.3338323353293413,-0.0,,,,,,,,
2.3353293413173652,-2.989954877609236e-06,2.3353293413173652,-4.727620072479139e-06,2.3353293413173652,7.954875055921688e-06,2.3353293413173652,-0.0,,,,,,,,
2.336826347305389,-2.992489716598845e-06,2.336826347305389,-4.718778079842094e-06,2.336826347305389,7.939997179610716e-06,2.336826347305389,-0.0,,,,,,,,
2.338323353293413,-2.9950017607448585e-06,2.338323353293413,-4.709907915239433e-06,2.338323353293413,7.92507190007062e-06,2.338323353293413,-0.0,,,,,,,,
2.3398203592814375,-2.997490995534422e-06,2.3398203592814375,-4.701009757666688e-06,2.3398203592814375,7.910099518486443e-06,2.3398203592814375,-0.0,,,,,,,,
2.3413173652694614,-2.999957406914017e-06,2.3413173652694614,-4.692083785904754e-06,2.3413173652694614,7.895080335677372e-06,2.3413173652694614,-0.0,,,,,,,,
2.3428143712574854,-3.002400981284909e-06,2.3428143712574854,-4.683130178555488e-06,2.3428143712574854,7.880014652169664e-06,2.3428143712574854,-0.0,,,,,,,,
2.3443113772455093,-3.0048217055109585e-06,2.3443113772455093,-4.6741491139613185e-06,2.3443113772455093,7.864902768042766e-06,2.3443113772455093,-0.0,,,,,,,,
2.3458083832335332,-3.007219566911251e-06,2.3458083832335332,-4.665140770273383e-06,2.3458083832335332,7.8497449830679e-06,2.3458083832335332,-0.0,,,,,,,,
2.3473053892215567,-3.0095945532581943e-06,2.3473053892215567,-4.656105325418605e-06,2.3473053892215567,7.834541596627597e-06,2.3473053892215567,-0.0,,,,,,,,
2.3488023952095807,-3.0119466527818137e-06,2.3488023952095807,-4.647042957090531e-06,2.3488023952095807,7.819292907722234e-06,2.3488023952095807,-0.0,,,,,,,,
2.3502994011976046,-3.0142758541607465e-06,2.3502994011976046,-4.637953842749375e-06,2.3502994011976046,7.80399921494562e-06,2.3502994011976046,-0.0,,,,,,,,
2.351796407185629,-3.0165821465255957e-06,2.351796407185629,-4.628838159628145e-06,2.351796407185629,7.788660816520453e-06,2.351796407185629,-0.0,,,,,,,,
2.353293413173653,-3.0188655194691694e-06,2.353293413173653,-4.619696084709605e-06,2.353293413173653,7.773278010240588e-06,2.353293413173653,-0.0,,,,,,,,
2.354790419161677,-3.021125963021782e-06,2.354790419161677,-4.610527794746411e-06,2.354790419161677,7.757851093523218e-06,2.354790419161677,-0.0,,,,,,,,
2.356287425149701,-3.0233634676682568e-06,2.356287425149701,-4.601333466232483e-06,2.356287425149701,7.742380363338246e-06,2.356287425149701,-0.0,,,,,,,,
2.3577844311377247,-3.0255780243387787e-06,2.3577844311377247,-4.592113275416014e-06,2.3577844311377247,7.726866116254241e-06,2.3577844311377247,-0.0,,,,,,,,
2.3592814371257487,-3.0277696244142787e-06,2.3592814371257487,-4.5828673982997805e-06,2.3592814371257487,7.711308648413176e-06,2.3592814371257487,-0.0,,,,,,,,
2.3607784431137726,-3.02993825972245e-06,2.3607784431137726,-4.573596010609764e-06,2.3607784431137726,7.69570825550271e-06,2.3607784431137726,-0.0,,,,,,,,
2.3622754491017965,-3.0320839225250207e-06,2.3622754491017965,-4.564299287819798e-06,2.3622754491017965,7.680065232778339e-06,2.3622754491017965,-0.0,,,,,,,,
2.3637724550898205,-3.0342066055410997e-06,2.3637724550898205,-4.554977405139456e-06,2.3637724550898205,7.664379875056834e-06,2.3637724550898205,-0.0,,,,,,,,
2.3652694610778444,-3.0363063019267853e-06,2.3652694610778444,-4.54563053749886e-06,2.3652694610778444,7.648652476680731e-06,2.3652694610778444,-0.0,,,,,,,,
2.3667664670658684,-3.0383830052734117e-06,2.3667664670658684,-4.536258859568975e-06,2.3667664670658684,7.632883331563556e-06,2.3667664670658684,-0.0,,,,,,,,
2.3682634730538923,-3.0404367096252134e-06,2.3682634730538923,-4.5268625457443605e-06,2.3682634730538923,7.61707273313902e-06,2.3682634730538923,-0.0,,,,,,,,
2.3697604790419162,-3.042467409451169e-06,2.3697604790419162,-4.517441770113035e-06,2.3697604790419162,7.601220974338822e-06,2.3697604790419162,-0.0,,,,,,,,
2.37125748502994,-3.044475099666935e-06,2.37125748502994,-4.507996706516369e-06,2.37125748502994,7.585328347678735e-06,2.37125748502994,-0.0,,,,,,,,
2.372754491017964,-3.046459775627472e-06,2.372754491017964,-4.498527528479508e-06,2.372754491017964,7.569395145136028e-06,2.372754491017964,-0.0,,,,,,,,
2.374251497005988,-3.0484214331131306e-06,2.374251497005988,-4.489034409247618e-06,2.374251497005988,7.553421658215214e-06,2.374251497005988,-0.0,,,,,,,,
2.375748502994012,-3.050360068346388e-06,2.375748502994012,-4.479517521779693e-06,2.375748502994012,7.5374081779513505e-06,2.375748502994012,-0.0,,,,,,,,
2.3772455089820363,-3.0522756779783304e-06,2.3772455089820363,-4.469977038719679e-06,2.3772455089820363,7.5213549948413855e-06,2.3772455089820363,-0.0,,,,,,,,
2.3787425149700603,-3.0541682590967435e-06,2.3787425149700603,-4.460413132425966e-06,2.3787425149700603,7.505262398893332e-06,2.3787425149700603,-0.0,,,,,,,,
2.3802395209580838,-3.0560378092098163e-06,2.3802395209580838,-4.450825974939687e-06,2.3802395209580838,7.489130679600341e-06,2.3802395209580838,-0.0,,,,,,,,
2.3817365269461077,-3.0578843262719345e-06,2.3817365269461077,-4.44121573800186e-06,2.3817365269461077,7.4729601259345945e-06,2.3817365269461077,-0.0,,,,,,,,
2.3832335329341316,-3.0597078086463044e-06,2.3832335329341316,-4.431582593043731e-06,2.3832335329341316,7.456751026348343e-06,2.3832335329341316,-0.0,,,,,,,,
2.3847305389221556,-3.0615082551331208e-06,2.3847305389221556,-4.42192671117943e-06,2.3847305389221556,7.4405036687815526e-06,2.3847305389221556,-0.0,,,,,,,,
2.3862275449101795,-3.0632856649609263e-06,2.3862275449101795,-4.412248263213036e-06,2.3862275449101795,7.424218340613136e-06,2.3862275449101795,-0.0,,,,,,,,
2.3877245508982035,-3.065040037777022e-06,2.3877245508982035,-4.402547419603705e-06,2.3877245508982035,7.407895328683931e-06,2.3877245508982035,-0.0,,,,,,,,
2.389221556886228,-3.0667713736498117e-06,2.389221556886228,-4.392824350524131e-06,2.389221556886228,7.3915349193232045e-06,2.389221556886228,-0.0,,,,,,,,
2.3907185628742518,-3.068479673074087e-06,2.3907185628742518,-4.383079225791909e-06,2.3907185628742518,7.375137398272972e-06,2.3907185628742518,-0.0,,,,,,,,
2.3922155688622757,-3.070164936963665e-06,2.3922155688622757,-4.373312214900606e-06,2.3922155688622757,7.358703050731423e-06,2.3922155688622757,-0.0,,,,,,,,
2.3937125748502996,-3.0718271666457047e-06,2.3937125748502996,-4.3635234870200425e-06,2.3937125748502996,7.342232161353324e-06,2.3937125748502996,-0.0,,,,,,,,
2.3952095808383236,-3.0734663638775536e-06,2.3952095808383236,-4.353713210979978e-06,2.3952095808383236,7.325725014213518e-06,2.3952095808383236,-0.0,,,,,,,,
2.3967065868263475,-3.0750825308166697e-06,2.3967065868263475,-4.343881555274934e-06,2.3967065868263475,7.30918189282745e-06,2.3967065868263475,-0.0,,,,,,,,
2.3982035928143715,-3.076675670049879e-06,2.3982035928143715,-4.334028688039835e-06,2.3982035928143715,7.292603080105788e-06,2.3982035928143715,-0.0,,,,,,,,
2.3997005988023954,-3.0782457845650913e-06,2.3997005988023954,-4.32415477708667e-06,2.3997005988023954,7.275988858417505e-06,2.3997005988023954,-0.0,,,,,,,,
2.4011976047904193,-3.0797928777743664e-06,2.4011976047904193,-4.3142599898814495e-06,2.4011976047904193,7.259339509541215e-06,2.4011976047904193,-0.0,,,,,,,,
2.4026946107784433,-3.0813169534896e-06,2.4026946107784433,-4.30434449350939e-06,2.4026946107784433,7.242655314632327e-06,2.4026946107784433,-0.0,,,,,,,,
2.4041916167664676,-3.0828180159395855e-06,2.4041916167664676,-4.294408454744737e-06,2.4041916167664676,7.2259365543018715e-06,2.4041916167664676,-0.0,,,,,,,,
2.405688622754491,-3.0842960697545262e-06,2.405688622754491,-4.28445203997419e-06,2.405688622754491,7.209183508521108e-06,2.405688622754491,-0.0,,,,,,,,
2.4071856287425155,-3.0857511199814693e-06,2.4071856287425155,-4.2744754152357485e-06,2.4071856287425155,7.192396456674238e-06,2.4071856287425155,-0.0,,,,,,,,
2.408682634730539,-3.087183172058005e-06,2.408682634730539,-4.264478746219098e-06,2.408682634730539,7.175575677553098e-06,2.408682634730539,-0.0,,,,,,,,
2.4101796407185634,-3.0885922318410125e-06,2.4101796407185634,-4.254462198239487e-06,2.4101796407185634,7.158721449327266e-06,2.4101796407185634,-0.0,,,,,,,,
2.4116766467065873,-3.089978305576371e-06,2.4116766467065873,-4.244425936239593e-06,2.4116766467065873,7.141834049533575e-06,2.4116766467065873,-0.0,,,,,,,,
2.413173652694611,-3.091341399918961e-06,2.413173652694611,-4.234370124799513e-06,2.413173652694611,7.124913755100382e-06,2.413173652694611,-0.0,,,,,,,,
2.414670658682635,-3.09268152192254e-06,2.414670658682635,-4.224294928129901e-06,2.414670658682635,7.107960842336012e-06,2.414670658682635,-0.0,,,,,,,,
2.4161676646706587,-3.0939986790320423e-06,2.4161676646706587,-4.214200510061648e-06,2.4161676646706587,7.09097558691257e-06,2.4161676646706587,-0.0,,,,,,,,
2.417664670658683,-3.0952928790964905e-06,2.417664670658683,-4.204087034063713e-06,2.417664670658683,7.07395826387794e-06,2.417664670658683,-0.0,,,,,,,,
2.4191616766467066,-3.0965641303568218e-06,2.4191616766467066,-4.193954663207305e-06,2.4191616766467066,7.056909147632713e-06,2.4191616766467066,-0.0,,,,,,,,
2.420658682634731,-3.097812441446337e-06,2.420658682634731,-4.183803560194435e-06,2.420658682634731,7.039828511939578e-06,2.420658682634731,-0.0,,,,,,,,
2.422155688622755,-3.0990378213957886e-06,2.422155688622755,-4.173633887336268e-06,2.422155688622755,7.022716629914534e-06,2.422155688622755,-0.0,,,,,,,,
2.423652694610779,-3.1002402796164965e-06,2.423652694610779,-4.163445806566502e-06,2.423652694610779,7.0055737740277965e-06,2.423652694610779,-0.0,,,,,,,,
2.4251497005988027,-3.101419825922183e-06,2.4251497005988027,-4.153239479422008e-06,2.4251497005988027,6.988400216090129e-06,2.4251497005988027,-0.0,,,,,,,,
2.4266467065868267,-3.102576470500813e-06,2.4266467065868267,-4.143015067053839e-06,2.4266467065868267,6.971196227264993e-06,2.4266467065868267,-0.0,,,,,,,,
2.4281437125748506,-3.103710223934607e-06,2.4281437125748506,-4.132772730217232e-06,2.4281437125748506,6.953962078037681e-06,2.4281437125748506,-0.0,,,,,,,,
2.4296407185628746,-3.104821097188229e-06,2.4296407185628746,-4.122512629282756e-06,2.4296407185628746,6.93669803825771e-06,2.4296407185628746,-0.0,,,,,,,,
2.4311377245508985,-3.1059091016078e-06,2.4311377245508985,-4.112234924199641e-06,2.4311377245508985,6.919404377062938e-06,2.4311377245508985,-0.0,,,,,,,,
2.4326347305389224,-3.106974248924527e-06,2.4326347305389224,-4.101939774544957e-06,2.4326347305389224,6.902081362959903e-06,2.4326347305389224,-0.0,,,,,,,,
2.4341317365269464,-3.108016551248201e-06,2.4341317365269464,-4.091627339477014e-06,2.4341317365269464,6.884729263757095e-06,2.4341317365269464,-0.0,,,,,,,,
2.4356287425149707,-3.109036021062818e-06,2.4356287425149707,-4.081297777752328e-06,2.4356287425149707,6.867348346585213e-06,2.4356287425149707,-0.0,,,,,,,,
2.4371257485029942,-3.11003267123377e-06,2.4371257485029942,-4.070951247728065e-06,2.4371257485029942,6.849938877901742e-06,2.4371257485029942,-0.0,,,,,,,,
2.4386227544910186,-3.111006515005446e-06,2.4386227544910186,-4.0605879073602965e-06,2.4386227544910186,6.832501123485256e-06,2.4386227544910186,-0.0,,,,,,,,
2.440119760479042,-3.111957565983392e-06,2.440119760479042,-4.05020791416246e-06,2.440119760479042,6.815035348378187e-06,2.440119760479042,-0.0,,,,,,,,
2.4416167664670665,-3.1128858381565524e-06,2.4416167664670665,-4.039811425272784e-06,2.4416167664670665,6.797541816993063e-06,2.4416167664670665,-0.0,,,,,,,,
2.44311377245509,-3.1137913458837184e-06,2.44311377245509,-4.029398597394527e-06,2.44311377245509,6.7800207929936445e-06,2.44311377245509,-0.0,,,,,,,,
2.4446107784431144,-3.1146741038841484e-06,2.4446107784431144,-4.018969586837865e-06,2.4446107784431144,6.762472539396639e-06,2.4446107784431144,-0.0,,,,,,,,
2.4461077844311383,-3.1155341272559783e-06,2.4461077844311383,-4.008524549460951e-06,2.4461077844311383,6.744897318457002e-06,2.4461077844311383,-0.0,,,,,,,,
2.447604790419162,-3.116371431456381e-06,2.447604790419162,-3.9980636407278005e-06,2.447604790419162,6.727295391764636e-06,2.447604790419162,-0.0,,,,,,,,
2.449101796407186,-3.11718603230814e-06,2.449101796407186,-3.987587015668654e-06,2.449101796407186,6.7096670201768e-06,2.449101796407186,-0.0,,,,,,,,
2.4505988023952097,-3.11797794599306e-06,2.4505988023952097,-3.977094828902743e-06,2.4505988023952097,6.692012463868018e-06,2.4505988023952097,-0.0,,,,,,,,
2.452095808383234,-3.118747189061363e-06,2.452095808383234,-3.966587234611169e-06,2.452095808383234,6.674331982263765e-06,2.452095808383234,-0.0,,,,,,,,
2.4535928143712575,-3.119493778415036e-06,2.4535928143712575,-3.9560643865597654e-06,2.4535928143712575,6.656625834098612e-06,2.4535928143712575,-0.0,,,,,,,,
2.455089820359282,-3.1202177313243237e-06,2.455089820359282,-3.945526438073245e-06,2.455089820359282,6.638894277357988e-06,2.455089820359282,-0.0,,,,,,,,
2.4565868263473054,-3.120919065399228e-06,2.4565868263473054,-3.9349735420594596e-06,2.4565868263473054,6.621137569337028e-06,2.4565868263473054,-0.0,,,,,,,,
2.45808383233533,-3.121597798625421e-06,2.45808383233533,-3.924405850983583e-06,2.45808383233533,6.603355966574077e-06,2.45808383233533,-0.0,,,,,,,,
2.4595808383233537,-3.1222539493205756e-06,2.4595808383233537,-3.913823516884869e-06,2.4595808383233537,6.585549724899784e-06,2.4595808383233537,-0.0,,,,,,,,
2.4610778443113777,-3.1228875361669255e-06,2.4610778443113777,-3.90322669136263e-06,2.4610778443113777,6.567719099399282e-06,2.4610778443113777,-0.0,,,,,,,,
2.4625748502994016,-3.123498578194535e-06,2.4625748502994016,-3.892615525581126e-06,2.4625748502994016,6.549864344426909e-06,2.4625748502994016,-0.0,,,,,,,,
2.4640718562874255,-3.1240870947761704e-06,2.4640718562874255,-3.881990170271545e-06,2.4640718562874255,6.531985713614012e-06,2.4640718562874255,-0.0,,,,,,,,
2.4655688622754495,-3.1246531056359e-06,2.4655688622754495,-3.871350775707293e-06,2.4655688622754495,6.514083459805784e-06,2.4655688622754495,-0.0,,,,,,,,
2.4670658682634734,-3.1251966308413337e-06,2.4670658682634734,-3.8606974917465025e-06,2.4670658682634734,6.4961578351693865e-06,2.4670658682634734,-0.0,,,,,,,,
2.4685628742514973,-3.1257176908014545e-06,2.4685628742514973,-3.8500304677869996e-06,2.4685628742514973,6.478209091084479e-06,2.4685628742514973,-0.0,,,,,,,,
2.4700598802395213,-3.1262163062700573e-06,2.4700598802395213,-3.839349852776027e-06,2.4700598802395213,6.4602374781737106e-06,2.4700598802395213,-0.0,,,,,,,,
2.471556886227545,-3.126692498335234e-06,2.471556886227545,-3.828655795240428e-06,2.471556886227545,6.442243246353876e-06,2.471556886227545,-0.0,,,,,,,,
2.4730538922155696,-3.1271462884291703e-06,2.4730538922155696,-3.817948443242442e-06,2.4730538922155696,6.4242266447615274e-06,2.4730538922155696,-0.0,,,,,,,,
2.474550898203593,-3.127577698315283e-06,2.474550898203593,-3.8072279443852597e-06,2.474550898203593,6.406187921763629e-06,2.474550898203593,-0.0,,,,,,,,
2.4760479041916175,-3.1279867500971906e-06,2.4760479041916175,-3.7964944458450954e-06,2.4760479041916175,6.388127324996127e-06,2.4760479041916175,-0.0,,,,,,,,
2.477544910179641,-3.128373466202795e-06,2.477544910179641,-3.7857480943429223e-06,2.477544910179641,6.370045101338491e-06,2.477544910179641,-0.0,,,,,,,,
2.4790419161676653,-3.1287378694024248e-06,2.4790419161676653,-3.7749890361400437e-06,2.4790419161676653,6.351941496899897e-06,2.4790419161676653,-0.0,,,,,,,,
2.480538922155689,-3.129079982785548e-06,2.480538922155689,-3.7642174170342234e-06,2.480538922155689,6.3338167570058335e-06,2.480538922155689,-0.0,,,,,,,,
2.4820359281437128,-3.129399829775167e-06,2.4820359281437128,-3.753433382397977e-06,2.4820359281437128,6.3156711262640685e-06,2.4820359281437128,-0.0,,,,,,,,
2.483532934131737,-3.1296974341231612e-06,2.483532934131737,-3.7426370771132133e-06,2.483532934131737,6.297504848453072e-06,2.483532934131737,-0.0,,,,,,,,
2.4850299401197606,-3.1299728198989957e-06,2.4850299401197606,-3.7318286456281656e-06,2.4850299401197606,6.279318166637849e-06,2.4850299401197606,-0.0,,,,,,,,
2.486526946107785,-3.1302260114976053e-06,2.486526946107785,-3.72100823192924e-06,2.486526946107785,6.261111323086595e-06,2.486526946107785,-0.0,,,,,,,,
2.4880239520958085,-3.130457033636418e-06,2.4880239520958085,-3.7101759795331927e-06,2.4880239520958085,6.242884559290423e-06,2.4880239520958085,-0.0,,,,,,,,
2.489520958083833,-3.130665911352671e-06,2.489520958083833,-3.6993320315045196e-06,2.489520958083833,6.224638115970495e-06,2.489520958083833,-0.0,,,,,,,,
2.4910179640718564,-3.1308526699979692e-06,2.4910179640718564,-3.6884765304469176e-06,2.4910179640718564,6.206372233082754e-06,2.4910179640718564,-0.0,,,,,,,,
2.4925149700598808,-3.1310173352448637e-06,2.4925149700598808,-3.677609618498158e-06,2.4925149700598808,6.188087149788313e-06,2.4925149700598808,-0.0,,,,,,,,
2.4940119760479043,-3.131159933073335e-06,2.4940119760479043,-3.666731437325777e-06,2.4940119760479043,6.1697831044694565e-06,2.4940119760479043,-0.0,,,,,,,,
2.4955089820359286,-3.1312804897812793e-06,2.4955089820359286,-3.6558421281494646e-06,2.4955089820359286,6.151460334745998e-06,2.4955089820359286,-0.0,,,,,,,,
2.4970059880239526,-3.1313790319741883e-06,2.4970059880239526,-3.644941831700493e-06,2.4970059880239526,6.133119077410427e-06,2.4970059880239526,-0.0,,,,,,,,
2.4985029940119765,-3.131455586570033e-06,2.4985029940119765,-3.634030688268683e-06,2.4985029940119765,6.114759568529618e-06,2.4985029940119765,-0.0,,,,,,,,
2.5000000000000004,-3.1315101807914867e-06,2.5000000000000004,-3.6231088376539144e-06,2.5000000000000004,6.096382043324068e-06,2.5000000000000004,-0.0,,,,,,,,
2.5014970059880244,-3.1315428421672456e-06,2.5014970059880244,-3.6121764191967387e-06,2.5014970059880244,6.077986736270791e-06,2.5014970059880244,-0.0,,,,,,,,
2.5029940119760483,-3.1315535985292455e-06,2.5029940119760483,-3.601233571767715e-06,2.5029940119760483,6.059573881022451e-06,2.5029940119760483,-0.0,,,,,,,,
2.504491017964072,-3.1315424780123304e-06,2.504491017964072,-3.590280433775555e-06,2.504491017964072,6.04114371048015e-06,2.504491017964072,-0.0,,,,,,,,
2.505988023952096,-3.1315095090508195e-06,2.505988023952096,-3.579317143138743e-06,2.505988023952096,6.022696456705878e-06,2.505988023952096,-0.0,,,,,,,,
2.5074850299401197,-3.1314547203806342e-06,2.5074850299401197,-3.5683438373264803e-06,2.5074850299401197,6.004232351014649e-06,2.5074850299401197,-0.0,,,,,,,,
2.508982035928144,-3.131378141029845e-06,2.508982035928144,-3.5573606533040106e-06,2.508982035928144,5.9857516238692065e-06,2.508982035928144,-0.0,,,,,,,,
2.5104790419161684,-3.1312798003233103e-06,2.5104790419161684,-3.5463677275963137e-06,2.5104790419161684,5.967254504987936e-06,2.5104790419161684,-0.0,,,,,,,,
2.511976047904192,-3.1311597278800692e-06,2.511976047904192,-3.5353651962342512e-06,2.511976047904192,5.948741223269304e-06,2.511976047904192,-0.0,,,,,,,,
2.513473053892216,-3.131017953614705e-06,2.513473053892216,-3.524353194788163e-06,2.513473053892216,5.93021200681197e-06,2.513473053892216,-0.0,,,,,,,,
2.51497005988024,-3.1308545077220158e-06,2.51497005988024,-3.513331858323476e-06,2.51497005988024,5.911667082904485e-06,2.51497005988024,-0.0,,,,,,,,
2.5164670658682637,-3.1306694206945196e-06,2.5164670658682637,-3.5023013214654556e-06,2.5164670658682637,5.893106678056784e-06,2.5164670658682637,-0.0,,,,,,,,
2.5179640718562877,-3.1304627233028637e-06,2.5179640718562877,-3.4912617183426165e-06,2.5179640718562877,5.8745310179645965e-06,2.5179640718562877,-0.0,,,,,,,,
2.5194610778443116,-3.130234446607051e-06,2.5194610778443116,-3.4802131826031255e-06,2.5194610778443116,5.855940327510529e-06,2.5194610778443116,-0.0,,,,,,,,
2.520958083832336,-3.1299846219489345e-06,2.520958083832336,-3.469155847427878e-06,2.520958083832336,5.837334830785464e-06,2.520958083832336,-0.0,,,,,,,,
2.5224550898203595,-3.1297132809520754e-06,2.5224550898203595,-3.458089845518553e-06,2.5224550898203595,5.818714751079732e-06,2.5224550898203595,-0.0,,,,,,,,
2.523952095808384,-3.129420455516622e-06,2.523952095808384,-3.4470153090782753e-06,2.523952095808384,5.800080310847799e-06,2.523952095808384,-0.0,,,,,,,,
2.5254491017964074,-3.1291061778278448e-06,2.5254491017964074,-3.43593236985925e-06,2.5254491017964074,5.7814317317764305e-06,2.5254491017964074,-0.0,,,,,,,,
2.5269461077844317,-3.1287704803359088e-06,2.5269461077844317,-3.424841159104307e-06,2.5269461077844317,5.762769234702836e-06,2.5269461077844317,-0.0,,,,,,,,
2.5284431137724552,-3.1284133957690394e-06,2.5284431137724552,-3.4137418075939376e-06,2.5284431137724552,5.744093039678401e-06,2.5284431137724552,-0.0,,,,,,,,
2.5299401197604796,-3.128034957133369e-06,2.5299401197604796,-3.402634445626561e-06,2.5299401197604796,5.725403365952509e-06,2.5299401197604796,-0.0,,,,,,,,
2.531437125748503,-3.127635197698595e-06,2.531437125748503,-3.391519203003627e-06,2.531437125748503,5.706700431936536e-06,2.531437125748503,-0.0,,,,,,,,
2.5329341317365275,-3.1272141510031985e-06,2.5329341317365275,-3.3803962090658784e-06,2.5329341317365275,5.687984455260728e-06,2.5329341317365275,-0.0,,,,,,,,
2.5344311377245514,-3.1267718508587716e-06,2.5344311377245514,-3.3692655926487012e-06,2.5344311377245514,5.669255652702096e-06,2.5344311377245514,-0.0,,,,,,,,
2.5359281437125754,-3.126308331330139e-06,2.5359281437125754,-3.35812748212511e-06,2.5359281437125754,5.650514240274891e-06,2.5359281437125754,-0.0,,,,,,,,
2.5374251497005993,-3.1258236267610025e-06,2.5374251497005993,-3.3469820053624223e-06,2.5374251497005993,5.63176043313184e-06,2.5374251497005993,-0.0,,,,,,,,
2.538922155688623,-3.1253177717463264e-06,2.538922155688623,-3.3358292897715582e-06,2.538922155688623,5.612994445656345e-06,2.538922155688623,-0.0,,,,,,,,
2.540419161676647,-3.1247908011434833e-06,2.540419161676647,-3.324669462249617e-06,2.540419161676647,5.59421649137528e-06,2.540419161676647,-0.0,,,,,,,,
2.5419161676646707,-3.124242750066015e-06,2.5419161676646707,-3.313502649229365e-06,2.5419161676646707,5.575426783025994e-06,2.5419161676646707,-0.0,,,,,,,,
2.543413173652695,-3.1236736538852658e-06,2.543413173652695,-3.302328976649283e-06,2.543413173652695,5.556625532518615e-06,2.543413173652695,-0.0,,,,,,,,
2.5449101796407185,-3.123083548229065e-06,2.5449101796407185,-3.2911485699686754e-06,2.5449101796407185,5.537812950958355e-06,2.5449101796407185,-0.0,,,,,,,,
2.546407185628743,-3.1224724689737248e-06,2.546407185628743,-3.279961554152387e-06,2.546407185628743,5.5189892486045376e-06,2.546407185628743,-0.0,,,,,,,,
2.547904191616767,-3.1218404522501056e-06,2.547904191616767,-3.268768053690456e-06,2.547904191616767,5.500154634939139e-06,2.547904191616767,-0.0,,,,,,,,
2.549401197604791,-3.1211875344348495e-06,2.549401197604791,-3.257568192583038e-06,2.549401197604791,5.481309318611455e-06,2.549401197604791,-0.0,,,,,,,,
2.5508982035928147,-3.1205137521576455e-06,2.5508982035928147,-3.2463620943299425e-06,2.5508982035928147,5.462453507422851e-06,2.5508982035928147,-0.0,,,,,,,,
2.5523952095808387,-3.1198191422846733e-06,2.5523952095808387,-3.2351498819726443e-06,2.5523952095808387,5.443587408402453e-06,2.5523952095808387,-0.0,,,,,,,,
2.5538922155688626,-3.1191037419360792e-06,2.5538922155688626,-3.223931678044565e-06,2.5538922155688626,5.4247112277394565e-06,2.5538922155688626,-0.0,,,,,,,,
2.5553892215568865,-3.1183675884656596e-06,2.5553892215568865,-3.2127076045925167e-06,2.5553892215568865,5.405825170789786e-06,2.5553892215568865,-0.0,,,,,,,,
2.5568862275449105,-3.1176107194723903e-06,2.5568862275449105,-3.201477783197001e-06,2.5568862275449105,5.386929442124367e-06,2.5568862275449105,-0.0,,,,,,,,
2.558383233532935,-3.1168331727927356e-06,2.558383233532935,-3.19024233492003e-06,2.558383233532935,5.368024245463152e-06,2.558383233532935,-0.0,,,,,,,,
2.5598802395209583,-3.1160349864982967e-06,2.5598802395209583,-3.1790013803708474e-06,2.5598802395209583,5.349109783727231e-06,2.5598802395209583,-0.0,,,,,,,,
2.5613772455089827,-3.11521619889679e-06,2.5613772455089827,-3.1677550396417626e-06,2.5613772455089827,5.330186259000471e-06,2.5613772455089827,-0.0,,,,,,,,
2.562874251497006,-3.1143768485286753e-06,2.562874251497006,-3.1565034323562874e-06,2.562874251497006,5.311253872567039e-06,2.562874251497006,-0.0,,,,,,,,
2.5643712574850306,-3.113516974165798e-06,2.5643712574850306,-3.145246677644769e-06,2.5643712574850306,5.292312824875916e-06,2.5643712574850306,-0.0,,,,,,,,
2.565868263473054,-3.1126366148123593e-06,2.565868263473054,-3.1339848941522394e-06,2.565868263473054,5.273363315560921e-06,2.565868263473054,-0.0,,,,,,,,
2.5673652694610785,-3.1117358096932575e-06,2.5673652694610785,-3.1227182000304586e-06,2.5673652694610785,5.254405543432226e-06,2.5673652694610785,-0.0,,,,,,,,
2.568862275449102,-3.110814598269938e-06,2.568862275449102,-3.1114467129533517e-06,2.568862275449102,5.235439706498084e-06,2.568862275449102,-0.0,,,,,,,,
2.5703592814371263,-3.109873020217548e-06,2.5703592814371263,-3.1001705501052837e-06,2.5703592814371263,5.2164660019300944e-06,2.5703592814371263,-0.0,,,,,,,,
2.5718562874251503,-3.1089111154383546e-06,2.5718562874251503,-3.088889828177235e-06,2.5718562874251503,5.1974846260760065e-06,2.5718562874251503,-0.0,,,,,,,,
2.5733532934131738,-3.1079289240623245e-06,2.5733532934131738,-3.077604663377157e-06,2.5733532934131738,5.178495774482157e-06,2.5733532934131738,-0.0,,,,,,,,
2.574850299401198,-3.1069264864238765e-06,2.574850299401198,-3.066315171426679e-06,2.574850299401198,5.159499641851958e-06,2.574850299401198,-0.0,,,,,,,,
2.5763473053892216,-3.105903843083592e-06,2.5763473053892216,-3.0550214675620945e-06,2.5763473053892216,5.140496422098007e-06,2.5763473053892216,-0.0,,,,,,,,
2.577844311377246,-3.1048610348216906e-06,2.577844311377246,-3.0437236665303856e-06,2.577844311377246,5.121486308290948e-06,2.577844311377246,-0.0,,,,,,,,
2.5793413173652695,-3.103798102621535e-06,2.5793413173652695,-3.032421882594464e-06,2.5793413173652695,5.102469492695165e-06,2.5793413173652695,-0.0,,,,,,,,
2.580838323353294,-3.102715087684034e-06,2.580838323353294,-3.0211162295333865e-06,2.580838323353294,5.083446166761399e-06,2.580838323353294,-0.0,,,,,,,,
2.582335329341318,-3.1016120314205563e-06,2.582335329341318,-3.009806820625945e-06,2.582335329341318,5.064416521096911e-06,2.582335329341318,-0.0,,,,,,,,
2.5838323353293418,-3.10048897545478e-06,2.5838323353293418,-2.998493768677656e-06,2.5838323353293418,5.045380745514719e-06,2.5838323353293418,-0.0,,,,,,,,
2.5853293413173657,-3.0993459616078036e-06,2.5853293413173657,-2.987177186006604e-06,2.5853293413173657,5.026339028998513e-06,2.5853293413173657,-0.0,,,,,,,,
2.5868263473053896,-3.0981830319083956e-06,2.5868263473053896,-2.9758571844555045e-06,2.5868263473053896,5.007291559742299e-06,2.5868263473053896,-0.0,,,,,,,,
2.5883233532934136,-3.097000228590171e-06,2.5883233532934136,-2.9645338753524774e-06,2.5883233532934136,4.988238525075467e-06,2.5883233532934136,-0.0,,,,,,,,
2.5898203592814375,-3.0957975940956254e-06,2.5898203592814375,-2.953207369560408e-06,2.5898203592814375,4.969180111537013e-06,2.5898203592814375,-0.0,,,,,,,,
2.5913173652694614,-3.0945751710551162e-06,2.5913173652694614,-2.9418777774613843e-06,2.5913173652694614,4.950116504861888e-06,2.5913173652694614,-0.0,,,,,,,,
2.5928143712574854,-3.0933330023001726e-06,2.5928143712574854,-2.930545208959723e-06,2.5928143712574854,4.931047889973915e-06,2.5928143712574854,-0.0,,,,,,,,
2.5943113772455093,-3.092071130860917e-06,2.5943113772455093,-2.919209773436642e-06,2.5943113772455093,4.911974450925553e-06,2.5943113772455093,-0.0,,,,,,,,
2.5958083832335337,-3.0907895999616905e-06,2.5958083832335337,-2.90787157982658e-06,2.5958083832335337,4.892896371015967e-06,2.5958083832335337,-0.0,,,,,,,,
2.597305389221557,-3.0894884530163856e-06,2.597305389221557,-2.896530736560123e-06,2.597305389221557,4.873813832691047e-06,2.597305389221557,-0.0,,,,,,,,
2.5988023952095816,-3.0881677336329374e-06,2.5988023952095816,-2.885187351605672e-06,2.5988023952095816,4.854727017630383e-06,2.5988023952095816,-0.0,,,,,,,,
2.600299401197605,-3.086827485608036e-06,2.600299401197605,-2.873841532440479e-06,2.600299401197605,4.835636106664555e-06,2.600299401197605,-0.0,,,,,,,,
2.6017964071856294,-3.085467752925179e-06,2.6017964071856294,-2.8624933860399004e-06,2.6017964071856294,4.816541279812253e-06,2.6017964071856294,-0.0,,,,,,,,
2.603293413173653,-3.0840885797505716e-06,2.603293413173653,-2.8511430189175833e-06,2.603293413173653,4.7974427162758875e-06,2.603293413173653,-0.0,,,,,,,,
2.604790419161677,-3.0826900104452006e-06,2.604790419161677,-2.8397905370970625e-06,2.604790419161677,4.778340594476425e-06,2.604790419161677,-0.0,,,,,,,,
2.606287425149701,-3.081272089534925e-06,2.606287425149701,-2.828436046123191e-06,2.606287425149701,4.759235091997121e-06,2.606287425149701,-0.0,,,,,,,,
2.6077844311377247,-3.07983486174567e-06,2.6077844311377247,-2.81707965106603e-06,2.6077844311377247,4.740126385633388e-06,2.6077844311377247,-0.0,,,,,,,,
2.609281437125749,-3.0783783719622324e-06,2.609281437125749,-2.805721456499332e-06,2.609281437125749,4.721014651346518e-06,2.609281437125749,-0.0,,,,,,,,
2.6107784431137726,-3.076902665262032e-06,2.6107784431137726,-2.79436156653105e-06,2.6107784431137726,4.701900064310229e-06,2.6107784431137726,-0.0,,,,,,,,
2.612275449101797,-3.0754077868959304e-06,2.612275449101797,-2.783000084785952e-06,2.612275449101797,4.682782798889142e-06,2.612275449101797,-0.0,,,,,,,,
2.6137724550898205,-3.0738937822747004e-06,2.6137724550898205,-2.7716371143983596e-06,2.6137724550898205,4.663663028621623e-06,2.6137724550898205,-0.0,,,,,,,,
2.615269461077845,-3.0723606969988926e-06,2.615269461077845,-2.7602727580441157e-06,2.615269461077845,4.644540926274832e-06,2.615269461077845,-0.0,,,,,,,,
2.6167664670658684,-3.070808576829906e-06,2.6167664670658684,-2.748907117907074e-06,2.6167664670658684,4.625416663785253e-06,2.6167664670658684,-0.0,,,,,,,,
2.6182634730538927,-3.0692374676974133e-06,2.6182634730538927,-2.7375402956871794e-06,2.6182634730538927,4.606290412275562e-06,2.6182634730538927,-0.0,,,,,,,,
2.6197604790419167,-3.0676474157026653e-06,2.6197604790419167,-2.7261723926316025e-06,2.6197604790419167,4.587162342110006e-06,2.6197604790419167,-0.0,,,,,,,,
2.6212574850299406,-3.06603846710718e-06,2.6212574850299406,-2.7148035094779694e-06,2.6212574850299406,4.568032622794489e-06,2.6212574850299406,-0.0,,,,,,,,
2.6227544910179645,-3.064410668340436e-06,2.6227544910179645,-2.703433746516438e-06,2.6227544910179645,4.548901423086171e-06,2.6227544910179645,-0.0,,,,,,,,
2.6242514970059885,-3.062764065988226e-06,2.6242514970059885,-2.6920632035416166e-06,2.6242514970059885,4.5297689108910985e-06,2.6242514970059885,-0.0,,,,,,,,
2.6257485029940124,-3.061098706797384e-06,2.6257485029940124,-2.6806919798939237e-06,2.6257485029940124,4.5106352533699395e-06,2.6257485029940124,-0.0,,,,,,,,
2.6272455089820363,-3.059414637678051e-06,2.6272455089820363,-2.6693201744165616e-06,2.6272455089820363,4.49150061684079e-06,2.6272455089820363,-0.0,,,,,,,,
2.6287425149700603,-3.057711905691959e-06,2.6287425149700603,-2.6579478854957793e-06,2.6287425149700603,4.472365166851893e-06,2.6287425149700603,-0.0,,,,,,,,
2.6302395209580838,-3.0559905580593053e-06,2.6302395209580838,-2.6465752110281526e-06,2.6302395209580838,4.453229068124678e-06,2.6302395209580838,-0.0,,,,,,,,
2.631736526946108,-3.054250642149908e-06,2.631736526946108,-2.6352022484662432e-06,2.631736526946108,4.434092484639785e-06,2.631736526946108,-0.0,,,,,,,,
2.6332335329341325,-3.052492205486095e-06,2.6332335329341325,-2.6238290947504187e-06,2.6332335329341325,4.4149555795145005e-06,2.6332335329341325,-0.0,,,,,,,,
2.634730538922156,-3.0507152957439266e-06,2.634730538922156,-2.612455846390237e-06,2.634730538922156,4.395818515140947e-06,2.634730538922156,-0.0,,,,,,,,
2.6362275449101804,-3.0489199607439703e-06,2.6362275449101804,-2.6010825993856482e-06,2.6362275449101804,4.3766814530425316e-06,2.6362275449101804,-0.0,,,,,,,,
2.637724550898204,-3.047106248451077e-06,2.637724550898204,-2.589709449311026e-06,2.637724550898204,4.3575445540433594e-06,2.637724550898204,-0.0,,,,,,,,
2.639221556886228,-3.045274206979624e-06,2.639221556886228,-2.5783364912244225e-06,2.639221556886228,4.338407978084608e-06,2.639221556886228,-0.0,,,,,,,,
2.6407185628742518,-3.0434238845866904e-06,2.6407185628742518,-2.5669638197522774e-06,2.6407185628742518,4.319271884399823e-06,2.6407185628742518,-0.0,,,,,,,,
2.6422155688622757,-3.0415553296702973e-06,2.6422155688622757,-2.5555915290363447e-06,2.6422155688622757,4.3001364313932065e-06,2.6422155688622757,-0.0,,,,,,,,
2.6437125748502996,-3.039668590765466e-06,2.6437125748502996,-2.5442197127476337e-06,2.6437125748502996,4.281001776672061e-06,2.6437125748502996,-0.0,,,,,,,,
2.6452095808383236,-3.0377637165462537e-06,2.6452095808383236,-2.532848464093252e-06,2.6452095808383236,4.261868077075473e-06,2.6452095808383236,-0.0,,,,,,,,
2.646706586826348,-3.0358407558313763e-06,2.646706586826348,-2.521477875839824e-06,2.646706586826348,4.242735488695446e-06,2.646706586826348,-0.0,,,,,,,,
2.6482035928143715,-3.0338997575642414e-06,2.6482035928143715,-2.5101080402373004e-06,2.6482035928143715,4.223604166754671e-06,2.6482035928143715,-0.0,,,,,,,,
2.649700598802396,-3.0319407708258804e-06,2.649700598802396,-2.4987390491280244e-06,2.649700598802396,4.20447426579026e-06,2.649700598802396,-0.0,,,,,,,,
2.6511976047904193,-3.0299638448248766e-06,2.6511976047904193,-2.4873709938409117e-06,2.6511976047904193,4.185345939474e-06,2.6511976047904193,-0.0,,,,,,,,
2.6526946107784437,-3.0279690289101445e-06,2.6526946107784437,-2.4760039652792655e-06,2.6526946107784437,4.166219340765448e-06,2.6526946107784437,-0.0,,,,,,,,
2.654191616766467,-3.025956372547473e-06,2.654191616766467,-2.4646380538585343e-06,2.654191616766467,4.1470946218055465e-06,2.654191616766467,-0.0,,,,,,,,
2.6556886227544916,-3.0239259253384615e-06,2.6556886227544916,-2.4532733495571775e-06,2.6556886227544916,4.127971933987458e-06,2.6556886227544916,-0.0,,,,,,,,
2.6571856287425155,-3.0218777370001904e-06,2.6571856287425155,-2.4419099418728868e-06,2.6571856287425155,4.108851427906124e-06,2.6571856287425155,-0.0,,,,,,,,
2.6586826347305395,-3.0198118573845746e-06,2.6586826347305395,-2.4305479198469314e-06,2.6586826347305395,4.0897332533912185e-06,2.6586826347305395,-0.0,,,,,,,,
2.6601796407185634,-3.017728336455858e-06,2.6601796407185634,-2.419187372075696e-06,2.6601796407185634,4.070617559509885e-06,2.6601796407185634,-0.0,,,,,,,,
2.6616766467065873,-3.0156272243050433e-06,2.6616766467065873,-2.407828386686922e-06,2.6616766467065873,4.05150449455243e-06,2.6616766467065873,-0.0,,,,,,,,
2.6631736526946113,-3.0135085711374018e-06,2.6631736526946113,-2.396471051344725e-06,2.6631736526946113,4.032394206031489e-06,2.6631736526946113,-0.0,,,,,,,,
2.6646706586826348,-3.0113724272828367e-06,2.6646706586826348,-2.3851154532689612e-06,2.6646706586826348,4.013286840698361e-06,2.6646706586826348,-0.0,,,,,,,,
2.666167664670659,-3.0092188431713037e-06,2.666167664670659,-2.373761679222052e-06,2.666167664670659,3.994182544544146e-06,2.666167664670659,-0.0,,,,,,,,
2.6676646706586826,-3.007047869363841e-06,2.6676646706586826,-2.362409815499776e-06,2.6676646706586826,3.9750814627830525e-06,2.6676646706586826,-0.0,,,,,,,,
2.669161676646707,-3.0048595565286587e-06,2.669161676646707,-2.3510599479704773e-06,2.669161676646707,3.955983739887715e-06,2.669161676646707,-0.0,,,,,,,,
2.6706586826347314,-3.002653955435695e-06,2.6706586826347314,-2.3397121620113745e-06,2.6706586826347314,3.936889519519364e-06,2.6706586826347314,-0.0,,,,,,,,
2.672155688622755,-3.000431116977237e-06,2.672155688622755,-2.328366542581502e-06,2.672155688622755,3.91779894464088e-06,2.672155688622755,-0.0,,,,,,,,
2.673652694610779,-2.9981910921443334e-06,2.673652694610779,-2.3170231741888744e-06,2.673652694610779,3.8987121574420356e-06,2.673652694610779,-0.0,,,,,,,,
2.6751497005988027,-2.995933932039256e-06,2.6751497005988027,-2.3056821408572505e-06,2.6751497005988027,3.879629299307404e-06,2.6751497005988027,-0.0,,,,,,,,
2.6766467065868267,-2.993659687860076e-06,2.6766467065868267,-2.2943435261936435e-06,2.6766467065868267,3.860550510915334e-06,2.6766467065868267,-0.0,,,,,,,,
2.6781437125748506,-2.9913684109229705e-06,2.6781437125748506,-2.2830074133463955e-06,2.6781437125748506,3.841475932177261e-06,2.6781437125748506,-0.0,,,,,,,,
2.6796407185628746,-2.989060152629964e-06,2.6796407185628746,-2.271673885011594e-06,2.6796407185628746,3.822405702236241e-06,2.6796407185628746,-0.0,,,,,,,,
2.6811377245508985,-2.9867349644934593e-06,2.6811377245508985,-2.2603430234539073e-06,2.6811377245508985,3.8033399595229093e-06,2.6811377245508985,-0.0,,,,,,,,
2.6826347305389224,-2.9843928981183034e-06,2.6826347305389224,-2.2490149104648285e-06,2.6826347305389224,3.7842788416519453e-06,2.6826347305389224,-0.0,,,,,,,,
2.684131736526947,-2.9820340052072986e-06,2.684131736526947,-2.237689627420381e-06,2.684131736526947,3.765222485553379e-06,2.684131736526947,-0.0,,,,,,,,
2.6856287425149703,-2.979658337560002e-06,2.6856287425149703,-2.2263672552456106e-06,2.6856287425149703,3.746171027396777e-06,2.6856287425149703,-0.0,,,,,,,,
2.6871257485029947,-2.9772659470680935e-06,2.6871257485029947,-2.2150478744055172e-06,2.6871257485029947,3.7271246025789317e-06,2.6871257485029947,-0.0,,,,,,,,
2.688622754491018,-2.9748568857178645e-06,2.688622754491018,-2.2037315649506487e-06,2.688622754491018,3.70808334578815e-06,2.688622754491018,-0.0,,,,,,,,
2.6901197604790426,-2.972431205584563e-06,2.6901197604790426,-2.1924184064654912e-06,2.6901197604790426,3.6890473909365465e-06,2.6901197604790426,-0.0,,,,,,,,
2.691616766467066,-2.9699889588268464e-06,2.691616766467066,-2.1811084781043924e-06,2.691616766467066,3.6700168712208536e-06,2.691616766467066,-0.0,,,,,,,,
2.6931137724550904,-2.967530197700862e-06,2.6931137724550904,-2.1698018585929664e-06,2.6931137724550904,3.6509919191019763e-06,2.6931137724550904,-0.0,,,,,,,,
2.6946107784431144,-2.9650549745454936e-06,2.6946107784431144,-2.1584986262095865e-06,2.6946107784431144,3.6319726662952057e-06,2.6946107784431144,-0.0,,,,,,,,
2.696107784431138,-2.9625633417794182e-06,2.696107784431138,-2.1471988587886028e-06,2.696107784431138,3.6129592437652913e-06,2.696107784431138,-0.0,,,,,,,,
2.6976047904191622,-2.9600553519100227e-06,2.6976047904191622,-2.1359026337454604e-06,2.6976047904191622,3.593951781780427e-06,2.6976047904191622,-0.0,,,,,,,,
2.6991017964071857,-2.957531057525366e-06,2.6991017964071857,-2.1246100280550676e-06,2.6991017964071857,3.574950409852081e-06,2.6991017964071857,-0.0,,,,,,,,
2.70059880239521,-2.9549905112848746e-06,2.70059880239521,-2.1133211182418642e-06,2.70059880239521,3.555955256747324e-06,2.70059880239521,-0.0,,,,,,,,
2.7020958083832336,-2.9524337659401654e-06,2.7020958083832336,-2.1020359804243576e-06,2.7020958083832336,3.536966450551313e-06,2.7020958083832336,-0.0,,,,,,,,
2.703592814371258,-2.9498608743172986e-06,2.703592814371258,-2.090754690278276e-06,2.703592814371258,3.51798411859988e-06,2.703592814371258,-0.0,,,,,,,,
2.7050898203592815,-2.947271889305798e-06,2.7050898203592815,-2.079477323037628e-06,2.7050898203592815,3.4990083874712065e-06,2.7050898203592815,-0.0,,,,,,,,
2.706586826347306,-2.944666863884807e-06,2.706586826347306,-2.0682039535245283e-06,2.706586826347306,3.480039383076565e-06,2.706586826347306,-0.0,,,,,,,,
2.70808383233533,-2.942045851092147e-06,2.70808383233533,-2.0569346561261318e-06,2.70808383233533,3.4610772305724973e-06,2.70808383233533,-0.0,,,,,,,,
2.7095808383233537,-2.9394089040523838e-06,2.7095808383233537,-2.0456695047847253e-06,2.7095808383233537,3.4421220543903486e-06,2.7095808383233537,-0.0,,,,,,,,
2.7110778443113777,-2.9367560759404035e-06,2.7110778443113777,-2.0344085730587875e-06,2.7110778443113777,3.4231739782959422e-06,2.7110778443113777,-0.0,,,,,,,,
2.7125748502994016,-2.93408742002124e-06,2.7125748502994016,-2.023151934028471e-06,2.7125748502994016,3.404233125251986e-06,2.7125748502994016,-0.0,,,,,,,,
2.7140718562874255,-2.931402989612136e-06,2.7140718562874255,-2.011899660402353e-06,2.7140718562874255,3.385299617604677e-06,2.7140718562874255,-0.0,,,,,,,,
2.7155688622754495,-2.928702838093519e-06,2.7155688622754495,-2.000651824421241e-06,2.7155688622754495,3.3663735769139375e-06,2.7155688622754495,-0.0,,,,,,,,
2.7170658682634734,-2.9259870189276427e-06,2.7170658682634734,-1.9894084979319486e-06,2.7170658682634734,3.347455124060518e-06,2.7170658682634734,-0.0,,,,,,,,
2.7185628742514973,-2.9232555856160434e-06,2.7185628742514973,-1.9781697523485413e-06,2.7185628742514973,3.328544379218177e-06,2.7185628742514973,-0.0,,,,,,,,
2.7200598802395213,-2.9205085917382923e-06,2.7200598802395213,-1.9669356586682206e-06,2.7200598802395213,3.30964146184843e-06,2.7200598802395213,-0.0,,,,,,,,
2.7215568862275457,-2.91774609092954e-06,2.7215568862275457,-1.955706287469904e-06,2.7215568862275457,3.290746490702926e-06,2.7215568862275457,-0.0,,,,,,,,
2.723053892215569,-2.9149681368761815e-06,2.723053892215569,-1.944481708910441e-06,2.723053892215569,3.271859583840911e-06,2.723053892215569,-0.0,,,,,,,,
2.7245508982035935,-2.912174783332218e-06,2.7245508982035935,-1.9332619927419873e-06,2.7245508982035935,3.252980858625864e-06,2.7245508982035935,-0.0,,,,,,,,
2.726047904191617,-2.9093660840993204e-06,2.726047904191617,-1.9220472082830747e-06,2.726047904191617,3.2341104316870347e-06,2.726047904191617,-0.0,,,,,,,,
2.7275449101796414,-2.9065420930372853e-06,2.7275449101796414,-1.910837424466637e-06,2.7275449101796414,3.2152484190306017e-06,2.7275449101796414,-0.0,,,,,,,,
2.729041916167665,-2.9037028640593262e-06,2.729041916167665,-1.8996327097685472e-06,2.729041916167665,3.1963949358640447e-06,2.729041916167665,-0.0,,,,,,,,
2.730538922155689,-2.9008484511207034e-06,2.730538922155689,-1.8884331322990635e-06,2.730538922155689,3.177550096790419e-06,2.730538922155689,-0.0,,,,,,,,
2.732035928143713,-2.8979789082424773e-06,2.732035928143713,-1.8772387597256892e-06,2.732035928143713,3.1587140156759857e-06,2.732035928143713,-0.0,,,,,,,,
2.7335329341317367,-2.8950942894814713e-06,2.7335329341317367,-1.8660496593267644e-06,2.7335329341317367,3.1398868057283845e-06,2.7335329341317367,-0.0,,,,,,,,
2.735029940119761,-2.8921946489432585e-06,2.735029940119761,-1.854865897955653e-06,2.735029940119761,3.1210685794325434e-06,2.735029940119761,-0.0,,,,,,,,
2.7365269461077846,-2.889280040788528e-06,2.7365269461077846,-1.8436875420607398e-06,2.7365269461077846,3.102259448599927e-06,2.7365269461077846,-0.0,,,,,,,,
2.738023952095809,-2.8863505192095705e-06,2.738023952095809,-1.8325146577040086e-06,2.738023952095809,3.083459524388058e-06,2.738023952095809,-0.0,,,,,,,,
2.7395209580838324,-2.8834061384511736e-06,2.7395209580838324,-1.8213473105126033e-06,2.7395209580838324,3.0646689172227543e-06,2.7395209580838324,-0.0,,,,,,,,
2.741017964071857,-2.880446952796438e-06,2.741017964071857,-1.8101855657313156e-06,2.741017964071857,3.0458877368887183e-06,2.741017964071857,-0.0,,,,,,,,
2.7425149700598803,-2.8774730165702445e-06,2.7425149700598803,-1.7990294881967445e-06,2.7425149700598803,3.0271160924780604e-06,2.7425149700598803,-0.0,,,,,,,,
2.7440119760479047,-2.874484384128521e-06,2.7440119760479047,-1.7878791423428455e-06,2.7440119760479047,3.0083540924156194e-06,2.7440119760479047,-0.0,,,,,,,,
2.7455089820359286,-2.8714811098809362e-06,2.7455089820359286,-1.776734592190177e-06,2.7455089820359286,2.9896018444213693e-06,2.7455089820359286,-0.0,,,,,,,,
2.7470059880239526,-2.868463248259634e-06,2.7470059880239526,-1.7655959013825185e-06,2.7470059880239526,2.970859455584255e-06,2.7470059880239526,-0.0,,,,,,,,
2.7485029940119765,-2.8654308537350206e-06,2.7485029940119765,-1.7544631331587197e-06,2.7485029940119765,2.9521270323192847e-06,2.7485029940119765,-0.0,,,,,,,,
2.7500000000000004,-2.862383980817489e-06,2.7500000000000004,-1.74333635034972e-06,2.7500000000000004,2.9334046803381586e-06,2.7500000000000004,-0.0,,,,,,,,
2.7514970059880244,-2.8593226840438615e-06,2.7514970059880244,-1.7322156154120666e-06,2.7514970059880244,2.914692504740705e-06,2.7514970059880244,-0.0,,,,,,,,
2.7529940119760483,-2.8562470179814614e-06,2.7529940119760483,-1.7211009903684294e-06,2.7529940119760483,2.8959906098811116e-06,2.7529940119760483,-0.0,,,,,,,,
2.7544910179640723,-2.853157037234721e-06,2.7544910179640723,-1.7099925368927022e-06,2.7544910179640723,2.877299099545975e-06,2.7544910179640723,-0.0,,,,,,,,
2.7559880239520957,-2.8500527964203137e-06,2.7559880239520957,-1.6988903162435078e-06,2.7559880239520957,2.8586180767971135e-06,2.7559880239520957,-0.0,,,,,,,,
2.75748502994012,-2.8469343502048347e-06,2.75748502994012,-1.6877943893003043e-06,2.75748502994012,2.839947644083304e-06,2.75748502994012,-0.0,,,,,,,,
2.7589820359281445,-2.8438017532685976e-06,2.7589820359281445,-1.6767048165348216e-06,2.7589820359281445,2.8212879031500454e-06,2.7589820359281445,-0.0,,,,,,,,
2.760479041916168,-2.840655060310928e-06,2.760479041916168,-1.6656216580441293e-06,2.760479041916168,2.80263895512778e-06,2.760479041916168,-0.0,,,,,,,,
2.7619760479041924,-2.8374943260678506e-06,2.7619760479041924,-1.6545449735331047e-06,2.7619760479041924,2.7840009004692057e-06,2.7619760479041924,-0.0,,,,,,,,
2.763473053892216,-2.834319605287309e-06,2.763473053892216,-1.6434748223199175e-06,2.763473053892216,2.765373838988932e-06,2.763473053892216,-0.0,,,,,,,,
2.76497005988024,-2.8311309527417158e-06,2.76497005988024,-1.6324112633556631e-06,2.76497005988024,2.746757869875178e-06,2.76497005988024,-0.0,,,,,,,,
2.7664670658682637,-2.827928423226503e-06,2.7664670658682637,-1.6213543551731418e-06,2.7664670658682637,2.728153091624378e-06,2.7664670658682637,-0.0,,,,,,,,
2.7679640718562877,-2.824712071549854e-06,2.7679640718562877,-1.6103041559474773e-06,2.7679640718562877,2.7095596021244495e-06,2.7679640718562877,-0.0,,,,,,,,
2.769461077844312,-2.821481952541256e-06,2.769461077844312,-1.5992607234683173e-06,2.769461077844312,2.6909774986117493e-06,2.769461077844312,-0.0,,,,,,,,
2.7709580838323356,-2.818238121041046e-06,2.7709580838323356,-1.588224115136761e-06,2.7709580838323356,2.672406877672432e-06,2.7709580838323356,-0.0,,,,,,,,
2.77245508982036,-2.814980631918845e-06,2.77245508982036,-1.5771943879921415e-06,2.77245508982036,2.6538478352776886e-06,2.77245508982036,-0.0,,,,,,,,
2.7739520958083834,-2.8117095400324587e-06,2.7739520958083834,-1.5661715986706816e-06,2.7739520958083834,2.635300466735763e-06,2.7739520958083834,-0.0,,,,,,,,
2.775449101796408,-2.8084249002738472e-06,2.775449101796408,-1.5551558034643653e-06,2.775449101796408,2.6167648667584967e-06,2.775449101796408,-0.0,,,,,,,,
2.7769461077844313,-2.8051267675402764e-06,2.7769461077844313,-1.5441470582649394e-06,2.7769461077844313,2.5982411293933333e-06,2.7769461077844313,-0.0,,,,,,,,
2.7784431137724557,-2.801815196737686e-06,2.7784431137724557,-1.5331454186043224e-06,2.7784431137724557,2.579729348079867e-06,2.7784431137724557,-0.0,,,,,,,,
2.779940119760479,-2.7984902427710756e-06,2.779940119760479,-1.5221509396284673e-06,2.779940119760479,2.561229615611712e-06,2.779940119760479,-0.0,,,,,,,,
2.7814371257485035,-2.7951519605733144e-06,2.7814371257485035,-1.5111636761153879e-06,2.7814371257485035,2.5427420241563693e-06,2.7814371257485035,-0.0,,,,,,,,
2.7829341317365275,-2.791800405070922e-06,2.7829341317365275,-1.5001836824882477e-06,2.7829341317365275,2.5242666652906808e-06,2.7829341317365275,-0.0,,,,,,,,
2.7844311377245514,-2.788435631192647e-06,2.7844311377245514,-1.4892110127762968e-06,2.7844311377245514,2.5058036299250685e-06,2.7844311377245514,-0.0,,,,,,,,
2.7859281437125754,-2.785057693878142e-06,2.7859281437125754,-1.4782457206615862e-06,2.7859281437125754,2.4873530083922075e-06,2.7859281437125754,-0.0,,,,,,,,
2.7874251497005993,-2.7816666480673337e-06,2.7874251497005993,-1.467287859455644e-06,2.7874251497005993,2.4689148903848573e-06,2.7874251497005993,-0.0,,,,,,,,
2.7889221556886232,-2.778262548704505e-06,2.7889221556886232,-1.4563374820979616e-06,2.7889221556886232,2.4504893649931923e-06,2.7889221556886232,-0.0,,,,,,,,
2.7904191616766467,-2.7748454507302593e-06,2.7904191616766467,-1.4453946411598873e-06,2.7904191616766467,2.4320765206682157e-06,2.7904191616766467,-0.0,,,,,,,,
2.791916167664671,-2.771415409085203e-06,2.791916167664671,-1.434459388879963e-06,2.791916167664671,2.41367644530598e-06,2.791916167664671,-0.0,,,,,,,,
2.7934131736526946,-2.7679724787079136e-06,2.7934131736526946,-1.4235317770839371e-06,2.7934131736526946,2.395289226129545e-06,2.7934131736526946,-0.0,,,,,,,,
2.794910179640719,-2.7645167145407812e-06,2.794910179640719,-1.4126118572891488e-06,2.794910179640719,2.3769149497979647e-06,2.794910179640719,-0.0,,,,,,,,
2.796407185628743,-2.761048171511483e-06,2.796407185628743,-1.4016996806194189e-06,2.796407185628743,2.358553702354277e-06,2.796407185628743,-0.0,,,,,,,,
2.797904191616767,-2.7575669045508783e-06,2.797904191616767,-1.3907952978564093e-06,2.797904191616767,2.3402055692294738e-06,2.797904191616767,-0.0,,,,,,,,
2.799401197604791,-2.7540729685762367e-06,2.799401197604791,-1.3798987594238538e-06,2.799401197604791,2.3218706352797644e-06,2.799401197604791,-0.0,,,,,,,,
2.8008982035928147,-2.7505664185086267e-06,2.8008982035928147,-1.3690101153829856e-06,2.8008982035928147,2.3035489847346565e-06,2.8008982035928147,-0.0,,,,,,,,
2.8023952095808387,-2.747047309246204e-06,2.8023952095808387,-1.3581294154459817e-06,2.8023952095808387,2.285240701242407e-06,2.8023952095808387,-0.0,,,,,,,,
2.8038922155688626,-2.7435156956869263e-06,2.8038922155688626,-1.3472567089774054e-06,2.8038922155688626,2.266945867867253e-06,2.8038922155688626,-0.0,,,,,,,,
2.8053892215568865,-2.7399716327175915e-06,2.8053892215568865,-1.336392044970946e-06,2.8053892215568865,2.2486645670508267e-06,2.8053892215568865,-0.0,,,,,,,,
2.806886227544911,-2.736415175208714e-06,2.806886227544911,-1.3255354721018201e-06,2.806886227544911,2.230396880691427e-06,2.806886227544911,-0.0,,,,,,,,
2.8083832335329344,-2.7328463780252312e-06,2.8083832335329344,-1.3146870386694826e-06,2.8083832335329344,2.2121428900636866e-06,2.8083832335329344,-0.0,,,,,,,,
2.8098802395209588,-2.729265296007757e-06,2.8098802395209588,-1.3038467926341857e-06,2.8098802395209588,2.1939026758593826e-06,2.8098802395209588,-0.0,,,,,,,,
2.8113772455089823,-2.7256719839924856e-06,2.8113772455089823,-1.2930147816123088e-06,2.8113772455089823,2.1756763182063402e-06,2.8113772455089823,-0.0,,,,,,,,
2.8128742514970067,-2.7220664967868044e-06,2.8128742514970067,-1.2821910528762439e-06,2.8128742514970067,2.157463896650071e-06,2.8128742514970067,-0.0,,,,,,,,
2.81437125748503,-2.7184488891959394e-06,2.81437125748503,-1.2713756533432742e-06,2.81437125748503,2.139265490129332e-06,2.81437125748503,-0.0,,,,,,,,
2.8158682634730545,-2.714819215999854e-06,2.8158682634730545,-1.2605686296071463e-06,2.8158682634730545,2.1210811770398518e-06,2.8158682634730545,-0.0,,,,,,,,
2.817365269461078,-2.7111775319522847e-06,2.817365269461078,-1.249770027892274e-06,2.817365269461078,2.102911035175188e-06,2.817365269461078,-0.0,,,,,,,,
2.8188622754491024,-2.707523891798641e-06,2.8188622754491024,-1.238979894117569e-06,2.8188622754491024,2.0847551417834743e-06,2.8188622754491024,-0.0,,,,,,,,
2.8203592814371263,-2.7038583502560127e-06,2.8203592814371263,-1.2281982738354957e-06,2.8203592814371263,2.066613573523343e-06,2.8203592814371263,-0.0,,,,,,,,
2.82185628742515,-2.700180962022316e-06,2.82185628742515,-1.2174252122676416e-06,2.82185628742515,2.0484864064851805e-06,2.82185628742515,-0.0,,,,,,,,
2.823353293413174,-2.6964917817659745e-06,2.823353293413174,-1.206660754305784e-06,2.823353293413174,2.0303737162102624e-06,2.823353293413174,-0.0,,,,,,,,
2.8248502994011977,-2.6927908641423763e-06,2.8248502994011977,-1.1959049445059736e-06,2.8248502994011977,2.012275577659146e-06,2.8248502994011977,-0.0,,,,,,,,
2.826347305389222,-2.6890782637667455e-06,2.826347305389222,-1.1851578270761429e-06,2.826347305389222,1.994192065222529e-06,2.826347305389222,-0.0,,,,,,,,
2.8278443113772456,-2.6853540352443986e-06,2.8278443113772456,-1.1744194459280689e-06,2.8278443113772456,1.9761232527919822e-06,2.8278443113772456,-0.0,,,,,,,,
2.82934131736527,-2.681618233132171e-06,2.82934131736527,-1.1636898445846283e-06,2.82934131736527,1.95806921360116e-06,2.82934131736527,-0.0,,,,,,,,
2.8308383233532934,-2.677870911981152e-06,2.8308383233532934,-1.1529690662937705e-06,2.8308383233532934,1.9400300204111508e-06,2.8308383233532934,-0.0,,,,,,,,
2.832335329341318,-2.674112126298823e-06,2.832335329341318,-1.1422571539366733e-06,2.832335329341318,1.9220057453859857e-06,2.832335329341318,-0.0,,,,,,,,
2.8338323353293418,-2.6703419305638312e-06,2.8338323353293418,-1.1315541500883907e-06,2.8338323353293418,1.9039964601556867e-06,2.8338323353293418,-0.0,,,,,,,,
2.8353293413173657,-2.6665603792297725e-06,2.8353293413173657,-1.1208600969952483e-06,2.8353293413173657,1.8860022358137234e-06,2.8353293413173657,-0.0,,,,,,,,
2.8368263473053896,-2.6627675267128764e-06,2.8368263473053896,-1.1101750365743485e-06,2.8368263473053896,1.8680231428824087e-06,2.8368263473053896,-0.0,,,,,,,,
2.8383233532934136,-2.658963427392325e-06,2.8383233532934136,-1.0994990104113355e-06,2.8383233532934136,1.850059251344841e-06,2.8383233532934136,-0.0,,,,,,,,
2.8398203592814375,-2.6551481356205876e-06,2.8398203592814375,-1.088832059776282e-06,2.8398203592814375,1.8321106306365211e-06,2.8398203592814375,-0.0,,,,,,,,
2.8413173652694614,-2.6513217057134717e-06,2.8413173652694614,-1.0781742256416684e-06,2.8413173652694614,1.8141773496985233e-06,2.8413173652694614,-0.0,,,,,,,,
2.8428143712574854,-2.647484191947208e-06,2.8428143712574854,-1.0675255485972595e-06,2.8428143712574854,1.7962594768387179e-06,2.8428143712574854,-0.0,,,,,,,,
2.8443113772455098,-2.6436356485614076e-06,2.8443113772455098,-1.0568860689880072e-06,2.8443113772455098,1.7783570799369434e-06,2.8443113772455098,-0.0,,,,,,,,
2.8458083832335332,-2.6397761297603504e-06,2.8458083832335332,-1.0462558267974937e-06,2.8458083832335332,1.7604702262650564e-06,2.8458083832335332,-0.0,,,,,,,,
2.8473053892215576,-2.6359056897090617e-06,2.8473053892215576,-1.0356348616966378e-06,2.8473053892215576,1.7425989825852502e-06,2.8473053892215576,-0.0,,,,,,,,
2.848802395209581,-2.6320243825294613e-06,2.848802395209581,-1.0250232130566525e-06,2.848802395209581,1.7247434151404605e-06,2.848802395209581,-0.0,,,,,,,,
2.8502994011976055,-2.628132262306814e-06,2.8502994011976055,-1.014420919917123e-06,2.8502994011976055,1.7069035896177815e-06,2.8502994011976055,-0.0,,,,,,,,
2.851796407185629,-2.6242293830774355e-06,2.851796407185629,-1.0038280210204958e-06,2.851796407185629,1.6890795712056352e-06,2.851796407185629,-0.0,,,,,,,,
2.8532934131736534,-2.6203157988470974e-06,2.8532934131736534,-9.932445547930224e-07,2.8532934131736534,1.6712714245703798e-06,2.8532934131736534,-0.0,,,,,,,,
2.854790419161677,-2.616391563567864e-06,2.854790419161677,-9.826705593483941e-07,2.854790419161677,1.6534792138373647e-06,2.854790419161677,-0.0,,,,,,,,
2.856287425149701,-2.6124567311492347e-06,2.856287425149701,-9.721060724844795e-07,2.856287425149701,1.635703002604728e-06,2.856287425149701,-0.0,,,,,,,,
2.857784431137725,-2.6085113554557654e-06,2.857784431137725,-9.615511317147369e-07,2.857784431137725,1.617942853993919e-06,2.857784431137725,-0.0,,,,,,,,
2.8592814371257487,-2.6045554903111725e-06,2.8592814371257487,-9.510057742207295e-07,2.8592814371257487,1.60019883057422e-06,2.8592814371257487,-0.0,,,,,,,,
2.860778443113773,-2.6005891894874156e-06,2.860778443113773,-9.404700368944191e-07,2.860778443113773,1.5824709944161737e-06,2.860778443113773,-0.0,,,,,,,,
2.8622754491017965,-2.5966125067039184e-06,2.8622754491017965,-9.299439563166823e-07,2.8622754491017965,1.564759407080732e-06,2.8622754491017965,-0.0,,,,,,,,
2.863772455089821,-2.592625495640712e-06,2.863772455089821,-9.194275687665816e-07,2.863772455089821,1.5470641296011357e-06,2.863772455089821,-0.0,,,,,,,,
2.8652694610778444,-2.5886282099265116e-06,2.8652694610778444,-9.089209102342272e-07,2.8652694610778444,1.5293852225387942e-06,2.8652694610778444,-0.0,,,,,,,,
2.866766467065869,-2.5846207031287075e-06,2.866766467065869,-8.984240163987943e-07,2.866766467065869,1.5117227459335875e-06,2.866766467065869,-0.0,,,,,,,,
2.8682634730538923,-2.580603028777679e-06,2.8682634730538923,-8.879369226349346e-07,2.8682634730538923,1.4940767593009456e-06,2.8682634730538923,-0.0,,,,,,,,
2.8697604790419167,-2.5765752403456475e-06,2.8697604790419167,-8.77459664030515e-07,2.8697604790419167,1.4764473216869712e-06,2.8697604790419167,-0.0,,,,,,,,
2.8712574850299406,-2.5725373912468586e-06,2.8712574850299406,-8.669922753689218e-07,2.8712574850299406,1.4588344916185072e-06,2.8712574850299406,-0.0,,,,,,,,
2.8727544910179645,-2.5684895348535797e-06,2.8727544910179645,-8.565347911497723e-07,2.8727544910179645,1.441238327147764e-06,2.8727544910179645,-0.0,,,,,,,,
2.8742514970059885,-2.564431724470575e-06,2.8742514970059885,-8.46087245565909e-07,2.8742514970059885,1.4236588858040476e-06,2.8742514970059885,-0.0,,,,,,,,
2.8757485029940124,-2.5603640133542985e-06,2.8757485029940124,-8.356496725328981e-07,2.8757485029940124,1.4060962246543599e-06,2.8757485029940124,-0.0,,,,,,,,
2.8772455089820363,-2.55628645470751e-06,2.8772455089820363,-8.252221056612466e-07,2.8772455089820363,1.3885504002618469e-06,2.8772455089820363,-0.0,,,,,,,,
2.8787425149700603,-2.5521991016694774e-06,2.8787425149700603,-8.148045782770546e-07,2.8787425149700603,1.3710214686919703e-06,2.8787425149700603,-0.0,,,,,,,,
2.880239520958084,-2.548102007322617e-06,2.880239520958084,-8.04397123408129e-07,2.880239520958084,1.3535094855235149e-06,2.880239520958084,-0.0,,,,,,,,
2.8817365269461086,-2.543995224692345e-06,2.8817365269461086,-7.939997738134086e-07,2.8817365269461086,1.3360145058762367e-06,2.8817365269461086,-0.0,,,,,,,,
2.883233532934132,-2.539878806748385e-06,2.883233532934132,-7.836125619546211e-07,2.883233532934132,1.3185365843770007e-06,2.883233532934132,-0.0,,,,,,,,
2.8847305389221565,-2.5357528063959757e-06,2.8847305389221565,-7.732355200081403e-07,2.8847305389221565,1.3010757751586914e-06,2.8847305389221565,-0.0,,,,,,,,
2.88622754491018,-2.5316172764766606e-06,2.88622754491018,-7.628686798679078e-07,2.88622754491018,1.2836321318928132e-06,2.88622754491018,-0.0,,,,,,,,
2.887724550898204,-2.5274722697771155e-06,2.887724550898204,-7.525120731450847e-07,2.887724550898204,1.2662057077693508e-06,2.887724550898204,-0.0,,,,,,,,
2.889221556886228,-2.5233178390176035e-06,2.889221556886228,-7.421657311616423e-07,2.889221556886228,1.248796555492111e-06,2.889221556886228,-0.0,,,,,,,,
2.8907185628742518,-2.5191540368513897e-06,2.8907185628742518,-7.318296849782177e-07,2.8907185628742518,1.2314047273200146e-06,2.8907185628742518,-0.0,,,,,,,,
2.8922155688622757,-2.514980915876592e-06,2.8922155688622757,-7.215039653640011e-07,2.8922155688622757,1.2140302750262175e-06,2.8922155688622757,-0.0,,,,,,,,
2.8937125748502996,-2.5107985286227788e-06,2.8937125748502996,-7.111886027988164e-07,2.8937125748502996,1.1966732499018486e-06,2.8937125748502996,-0.0,,,,,,,,
2.895209580838324,-2.506606927548637e-06,2.895209580838324,-7.00883627509794e-07,2.895209580838324,1.1793337028166132e-06,2.895209580838324,-0.0,,,,,,,,
2.8967065868263475,-2.502406165054191e-06,2.8967065868263475,-6.905890694363811e-07,2.8967065868263475,1.162011684129568e-06,2.8967065868263475,-0.0,,,,,,,,
2.898203592814372,-2.498196293468379e-06,2.898203592814372,-6.80304958240827e-07,2.898203592814372,1.1447072437604748e-06,2.898203592814372,-0.0,,,,,,,,
2.8997005988023954,-2.493977365054362e-06,2.8997005988023954,-6.700313233220905e-07,2.8997005988023954,1.1274204311823091e-06,2.8997005988023954,-0.0,,,,,,,,
2.9011976047904198,-2.489749432005816e-06,2.9011976047904198,-6.597681937990626e-07,2.9011976047904198,1.1101512953818783e-06,2.9011976047904198,-0.0,,,,,,,,
2.9026946107784433,-2.485512546447663e-06,2.9026946107784433,-6.495155985253774e-07,2.9026946107784433,1.0928998849126479e-06,2.9026946107784433,-0.0,,,,,,,,
2.9041916167664676,-2.4812667604362342e-06,2.9041916167664676,-6.392735660758298e-07,2.9041916167664676,1.075666247861464e-06,2.9041916167664676,-0.0,,,,,,,,
2.905688622754491,-2.4770121259542097e-06,2.905688622754491,-6.29042124763727e-07,2.905688622754491,1.0584504318631213e-06,2.905688622754491,-0.0,,,,,,,,
2.9071856287425155,-2.4727486949181938e-06,2.9071856287425155,-6.188213026488465e-07,2.9071856287425155,1.0412524841341024e-06,2.9071856287425155,-0.0,,,,,,,,
2.9086826347305395,-2.4684765191680422e-06,2.9086826347305395,-6.086111275006638e-07,2.9086826347305395,1.0240724514000647e-06,2.9086826347305395,-0.0,,,,,,,,
2.9101796407185634,-2.4641956504731693e-06,2.9101796407185634,-5.984116268415558e-07,2.9101796407185634,1.0069103799683013e-06,2.9101796407185634,-0.0,,,,,,,,
2.9116766467065873,-2.45990614053125e-06,2.9116766467065873,-5.882228279278343e-07,2.9116766467065873,9.897663157076013e-07,2.9116766467065873,-0.0,,,,,,,,
2.913173652694611,-2.455608040959403e-06,2.913173652694611,-5.780447577300601e-07,2.913173652694611,9.726403039935343e-07,2.913173652694611,-0.0,,,,,,,,
2.914670658682635,-2.451301403312257e-06,2.914670658682635,-5.678774430072505e-07,2.914670658682635,9.55532389856753e-07,2.914670658682635,-0.0,,,,,,,,
2.9161676646706587,-2.446986279057087e-06,2.9161676646706587,-5.577209102113599e-07,2.9161676646706587,9.384426178025332e-07,2.9161676646706587,-0.0,,,,,,,,
2.917664670658683,-2.4426627195952726e-06,2.917664670658683,-5.475751855590809e-07,2.917664670658683,9.213710319510415e-07,2.917664670658683,-0.0,,,,,,,,
2.9191616766467074,-2.4383307762395797e-06,2.9191616766467074,-5.374402950087721e-07,2.9191616766467074,9.043176759716936e-07,2.9191616766467074,-0.0,,,,,,,,
2.920658682634731,-2.4339905002399083e-06,2.920658682634731,-5.273162642541257e-07,2.920658682634731,8.872825930972668e-07,2.920658682634731,-0.0,,,,,,,,
2.922155688622755,-2.4296419427604047e-06,2.922155688622755,-5.17203118738509e-07,2.922155688622755,8.702658261546139e-07,2.922155688622755,-0.0,,,,,,,,
2.923652694610779,-2.425285154888468e-06,2.923652694610779,-5.07100883653673e-07,2.923652694610779,8.532674175097817e-07,2.923652694610779,-0.0,,,,,,,,
2.9251497005988027,-2.4209201876268976e-06,2.9251497005988027,-4.970095839315286e-07,2.9251497005988027,8.362874091293413e-07,2.9251497005988027,-0.0,,,,,,,,
2.9266467065868267,-2.4165470919090416e-06,2.9266467065868267,-4.869292442697838e-07,2.9266467065868267,8.193258425732951e-07,2.9266467065868267,-0.0,,,,,,,,
2.9281437125748506,-2.41216591858365e-06,2.9281437125748506,-4.768598890903588e-07,2.9281437125748506,8.023827589225557e-07,2.9281437125748506,-0.0,,,,,,,,
2.9296407185628746,-2.407776718415632e-06,2.9296407185628746,-4.66801542586874e-07,2.9296407185628746,7.854581988937819e-07,2.9296407185628746,-0.0,,,,,,,,
2.9311377245508985,-2.403379542090033e-06,2.9311377245508985,-4.567542286887435e-07,2.9311377245508985,7.685522027545262e-07,2.9311377245508985,-0.0,,,,,,,,
2.932634730538923,-2.398974440209275e-06,2.932634730538923,-4.467179711052969e-07,2.932634730538923,7.516648103882853e-07,2.932634730538923,-0.0,,,,,,,,
2.9341317365269464,-2.3945614632962e-06,2.9341317365269464,-4.366927932577779e-07,2.9341317365269464,7.347960612180257e-07,2.9341317365269464,-0.0,,,,,,,,
2.9356287425149707,-2.390140661795038e-06,2.9356287425149707,-4.2667871835447065e-07,2.9356287425149707,7.179459942829943e-07,2.9356287425149707,-0.0,,,,,,,,
2.9371257485029942,-2.3857120860530568e-06,2.9371257485029942,-4.1667576937345794e-07,2.9371257485029942,7.01114648256884e-07,2.9371257485029942,-0.0,,,,,,,,
2.9386227544910186,-2.3812757863395827e-06,2.9386227544910186,-4.0668396900017627e-07,2.9386227544910186,6.843020612997508e-07,2.9386227544910186,-0.0,,,,,,,,
2.940119760479042,-2.376831812841119e-06,2.940119760479042,-3.967033397309514e-07,2.940119760479042,6.675082712747861e-07,2.940119760479042,-0.0,,,,,,,,
2.9416167664670665,-2.372380215660922e-06,2.9416167664670665,-3.8673390378244557e-07,2.9416167664670665,6.507333155660544e-07,2.9416167664670665,-0.0,,,,,,,,
2.94311377245509,-2.367921044805286e-06,2.94311377245509,-3.767756831634244e-07,2.94311377245509,6.339772311962479e-07,2.94311377245509,-0.0,,,,,,,,
2.9446107784431144,-2.3634543502056614e-06,2.9446107784431144,-3.6682869963432143e-07,2.9446107784431144,6.172400547797717e-07,2.9446107784431144,-0.0,,,,,,,,
2.9461077844311383,-2.358980181698324e-06,2.9461077844311383,-3.568929747061047e-07,2.9461077844311383,6.005218225216975e-07,2.9461077844311383,-0.0,,,,,,,,
2.947604790419162,-2.354498589035483e-06,2.947604790419162,-3.4696852966723554e-07,2.947604790419162,5.838225702427829e-07,2.947604790419162,-0.0,,,,,,,,
2.949101796407186,-2.3500096218879192e-06,2.949101796407186,-3.370553855730949e-07,2.949101796407186,5.671423333596604e-07,2.949101796407186,-0.0,,,,,,,,
2.9505988023952097,-2.3455133298200276e-06,2.9505988023952097,-3.2715356324349335e-07,2.9505988023952097,5.504811469223801e-07,2.9505988023952097,-0.0,,,,,,,,
2.952095808383234,-2.341009762326321e-06,2.952095808383234,-3.1726308325972877e-07,2.952095808383234,5.338390455440686e-07,2.952095808383234,-0.0,,,,,,,,
2.9535928143712575,-2.336498968797485e-06,2.9535928143712575,-3.0738396598718273e-07,2.9535928143712575,5.172160635005334e-07,2.9535928143712575,-0.0,,,,,,,,
2.955089820359282,-2.331980998539681e-06,2.955089820359282,-2.9751623153923003e-07,2.955089820359282,5.006122346371388e-07,2.955089820359282,-0.0,,,,,,,,
2.956586826347306,-2.3274559007685696e-06,2.956586826347306,-2.87659899824782e-07,2.956586826347306,4.840275924496353e-07,2.956586826347306,-0.0,,,,,,,,
2.95808383233533,-2.3229237246035265e-06,2.95808383233533,-2.778149905102202e-07,2.95808383233533,4.674621700351037e-07,2.95808383233533,-0.0,,,,,,,,
2.9595808383233537,-2.3183845190843373e-06,2.9595808383233537,-2.679815230445643e-07,2.9595808383233537,4.509160001073149e-07,2.9595808383233537,-0.0,,,,,,,,
2.9610778443113777,-2.3138383331459237e-06,2.9610778443113777,-2.5815951663264194e-07,2.9610778443113777,4.3438911499380547e-07,2.9610778443113777,-0.0,,,,,,,,
2.9625748502994016,-2.3092852156347634e-06,2.9625748502994016,-2.4834899028998947e-07,2.9625748502994016,4.1788154668416093e-07,2.9625748502994016,-0.0,,,,,,,,
2.9640718562874255,-2.3047252153009925e-06,2.9640718562874255,-2.3854996277196714e-07,2.9640718562874255,4.013933267389295e-07,2.9640718562874255,-0.0,,,,,,,,
2.9655688622754495,-2.3001583808060266e-06,2.9655688622754495,-2.2876245263124108e-07,2.9655688622754495,3.849244863786708e-07,2.9655688622754495,-0.0,,,,,,,,
2.9670658682634734,-2.2955847607177815e-06,2.9670658682634734,-2.1898647820780104e-07,2.9670658682634734,3.684750564451091e-07,2.9670658682634734,-0.0,,,,,,,,
2.9685628742514973,-2.291004403502685e-06,2.9685628742514973,-2.0922205759926375e-07,2.9685628742514973,3.5204506741974657e-07,2.9685628742514973,-0.0,,,,,,,,
2.9700598802395217,-2.2864173575413193e-06,2.9700598802395217,-1.9946920870411648e-07,2.9700598802395217,3.356345493952543e-07,2.9700598802395217,-0.0,,,,,,,,
2.971556886227545,-2.2818236711088098e-06,2.971556886227545,-1.8972794918022316e-07,2.971556886227545,3.192435320960526e-07,2.971556886227545,-0.0,,,,,,,,
2.9730538922155696,-2.2772233923871586e-06,2.9730538922155696,-1.799982965081777e-07,2.9730538922155696,3.0287204493094095e-07,2.9730538922155696,-0.0,,,,,,,,
2.974550898203593,-2.272616569469002e-06,2.974550898203593,-1.7028026790987229e-07,2.974550898203593,2.8652011687786177e-07,2.974550898203593,-0.0,,,,,,,,
2.9760479041916175,-2.2680032503389066e-06,2.9760479041916175,-1.6057388042098822e-07,2.9760479041916175,2.7018777660153415e-07,2.9760479041916175,-0.0,,,,,,,,
2.977544910179641,-2.263383482894055e-06,2.977544910179641,-1.5087915085954317e-07,2.977544910179641,2.5387505239982697e-07,2.977544910179641,-0.0,,,,,,,,
2.9790419161676653,-2.2587573149274755e-06,2.9790419161676653,-1.4119609581784063e-07,2.9790419161676653,2.3758197219621184e-07,2.9790419161676653,-0.0,,,,,,,,
2.980538922155689,-2.254124794135984e-06,2.980538922155689,-1.3152473169396693e-07,2.980538922155689,2.2130856357827076e-07,2.980538922155689,-0.0,,,,,,,,
2.9820359281437128,-2.249485968117177e-06,2.9820359281437128,-1.2186507466090467e-07,2.9820359281437128,2.0505485376493777e-07,2.9820359281437128,-0.0,,,,,,,,
2.983532934131737,-2.244840884366694e-06,2.983532934131737,-1.1221714070765072e-07,2.983532934131737,1.8882086964903388e-07,2.983532934131737,-0.0,,,,,,,,
2.9850299401197606,-2.240189590285621e-06,2.9850299401197606,-1.0258094558152054e-07,2.9850299401197606,1.726066377362918e-07,2.9850299401197606,-0.0,,,,,,,,
2.986526946107785,-2.2355321331760334e-06,2.986526946107785,-9.295650484303805e-08,2.986526946107785,1.5641218420927579e-07,2.986526946107785,-0.0,,,,,,,,
2.9880239520958085,-2.23086856023652e-06,2.9880239520958085,-8.334383384948398e-08,2.9880239520958085,1.4023753491029492e-07,2.9880239520958085,-0.0,,,,,,,,
2.989520958083833,-2.2261989185626536e-06,2.989520958083833,-7.374294774809984e-08,2.989520958083833,1.2408271531849766e-07,2.989520958083833,-0.0,,,,,,,,
2.9910179640718564,-2.221523255155433e-06,2.9910179640718564,-6.415386148434184e-08,2.9910179640718564,1.0794775059279455e-07,2.9910179640718564,-0.0,,,,,,,,
2.9925149700598808,-2.2168416169049144e-06,2.9925149700598808,-5.457658979026506e-08,2.9925149700598808,9.183266550633719e-08,2.9925149700598808,-0.0,,,,,,,,
2.9940119760479047,-2.2121540506068683e-06,2.9940119760479047,-4.5011147211529534e-08,2.9940119760479047,7.57374845468376e-08,2.9940119760479047,-0.0,,,,,,,,
2.9955089820359286,-2.2074606029525953e-06,2.9955089820359286,-3.545754808664598e-08,2.9955089820359286,5.966223183897573e-08,2.9955089820359286,-0.0,,,,,,,,
2.9970059880239526,-2.2027613205383167e-06,2.9970059880239526,-2.5915806560596825e-08,2.9970059880239526,4.360693117945908e-08,2.9970059880239526,-0.0,,,,,,,,
2.9985029940119765,-2.198056249841238e-06,2.9985029940119765,-1.638593656981346e-08,2.9985029940119765,2.757160602564349e-08,2.9985029940119765,-0.0,,,,,,,,
3.0000000000000004,-2.193345437242892e-06,3.0000000000000004,-6.867951857910388e-09,3.0000000000000004,1.1556279499447818e-08,3.0000000000000004,-0.0,,,,,,,,
3.0014970059880244,-2.1886289290286694e-06,3.0014970059880244,2.638134028199644e-09,3.0014970059880244,-4.439025607998009e-09,3.0014970059880244,0.0,,,,,,,,
3.0029940119760483,-2.183906771364437e-06,3.0029940119760483,1.2132307734321573e-08,3.0029940119760483,-2.0414286828104694e-08,3.0029940119760483,0.0,,,,,,,,
3.004491017964072,-2.1791790103293117e-06,3.004491017964072,2.1614556091624893e-08,3.004491017964072,-3.63694819923732e-08,3.004491017964072,0.0,,,,,,,,
3.005988023952096,-2.1744456918864815e-06,3.005988023952096,3.108486615120829e-08,3.005988023952096,-5.230458932301827e-08,3.005988023952096,0.0,,,,,,,,
3.0074850299401206,-2.169706861890216e-06,3.0074850299401206,4.054322513237964e-08,3.0074850299401206,-6.821958730992885e-08,3.0074850299401206,0.0,,,,,,,,
3.008982035928144,-2.1649625661012712e-06,3.008982035928144,4.998962045354211e-08,3.008982035928144,-8.411445477904492e-08,3.008982035928144,0.0,,,,,,,,
3.0104790419161684,-2.160212850166293e-06,3.0104790419161684,5.9424039714616425e-08,3.0104790419161684,-9.998917087495681e-08,3.0104790419161684,0.0,,,,,,,,
3.011976047904192,-2.1554577596304146e-06,3.011976047904192,6.884647073104247e-08,3.011976047904192,-1.158437150873578e-07,3.011976047904192,0.0,,,,,,,,
3.013473053892216,-2.150697339928571e-06,3.013473053892216,7.825690147469154e-08,3.013473053892216,-1.316780671759497e-07,3.013473053892216,0.0,,,,,,,,
3.01497005988024,-2.145931636393066e-06,3.01497005988024,8.76553201197936e-08,3.01497005988024,-1.4749220725470357e-07,3.01497005988024,0.0,,,,,,,,
3.0164670658682637,-2.141160694239407e-06,3.0164670658682637,9.704171502005044e-08,3.0164670658682637,-1.6328611571416706e-07,3.0164670658682637,0.0,,,,,,,,
3.0179640718562877,-2.1363845585867025e-06,3.0179640718562877,1.0641607473604509e-07,3.0179640718562877,-1.7905977330888156e-07,3.0179640718562877,0.0,,,,,,,,
3.0194610778443116,-2.1316032744476076e-06,3.0194610778443116,1.1577838797231024e-07,3.0194610778443116,-1.9481316104056667e-07,3.0194610778443116,0.0,,,,,,,,
3.020958083832336,-2.1268168867142925e-06,3.020958083832336,1.2512864366427236e-07,3.020958083832336,-2.1054626027533328e-07,3.020958083832336,0.0,,,,,,,,
3.0224550898203595,-2.1220254401823032e-06,3.0224550898203595,1.3446683088595607e-07,3.0224550898203595,-2.2625905264708388e-07,3.0224550898203595,0.0,,,,,,,,
3.023952095808384,-2.1172289795321887e-06,3.023952095808384,1.437929389197944e-07,3.023952095808384,-2.4195152010992505e-07,3.023952095808384,0.0,,,,,,,,
3.0254491017964074,-2.112427549335985e-06,3.0254491017964074,1.5310695722293462e-07,3.0254491017964074,-2.576236449236422e-07,3.0254491017964074,0.0,,,,,,,,
3.0269461077844317,-2.107621194064962e-06,3.0269461077844317,1.6240887542572512e-07,3.0269461077844317,-2.7327540964665814e-07,3.0269461077844317,0.0,,,,,,,,
3.0284431137724552,-2.10280995806893e-06,3.0284431137724552,1.7169868333069577e-07,3.0284431137724552,-2.88906797122384e-07,3.0284431137724552,0.0,,,,,,,,
3.0299401197604796,-2.0979938855924684e-06,3.0299401197604796,1.8097637094276017e-07,3.0299401197604796,-3.045177905227297e-07,3.0299401197604796,0.0,,,,,,,,
3.0314371257485035,-2.093173020773807e-06,3.0314371257485035,1.902419284209865e-07,3.0314371257485035,-3.2010837329896483e-07,3.0314371257485035,0.0,,,,,,,,
3.0329341317365275,-2.0883474076422654e-06,3.0329341317365275,1.9949534609830978e-07,3.0329341317365275,-3.356785291839161e-07,3.0329341317365275,0.0,,,,,,,,
3.0344311377245514,-2.0835170901041186e-06,3.0344311377245514,2.0873661450181244e-07,3.0344311377245514,-3.5122824222431707e-07,3.0344311377245514,0.0,,,,,,,,
3.0359281437125754,-2.0786821119727387e-06,3.0359281437125754,2.1796572432060873e-07,3.0359281437125754,-3.667574967612148e-07,3.0359281437125754,0.0,,,,,,,,
3.0374251497005993,-2.073842516935353e-06,3.0374251497005993,2.2718266639619128e-07,3.0374251497005993,-3.8226627739526204e-07,3.0374251497005993,0.0,,,,,,,,
3.038922155688623,-2.068998348576338e-06,3.038922155688623,2.3638743177875374e-07,3.038922155688623,-3.9775456905237647e-07,3.038922155688623,0.0,,,,,,,,
3.040419161676647,-2.0641496503631452e-06,3.040419161676647,2.4558001166674854e-07,3.040419161676647,-4.132223569334516e-07,3.040419161676647,0.0,,,,,,,,
3.0419161676646707,-2.059296465657392e-06,3.0419161676646707,2.547603974402093e-07,3.0419161676646707,-4.2866962652275767e-07,3.0419161676646707,0.0,,,,,,,,
3.043413173652695,-2.054438837703801e-06,3.043413173652695,2.6392858062099193e-07,3.043413173652695,-4.4409636356329724e-07,3.043413173652695,0.0,,,,,,,,
3.0449101796407194,-2.049576809638099e-06,3.0449101796407194,2.7308455292894194e-07,3.0449101796407194,-4.5950255413027987e-07,3.0449101796407194,0.0,,,,,,,,
3.046407185628743,-2.0447104244848686e-06,3.046407185628743,2.8222830624722584e-07,3.046407185628743,-4.748881845439214e-07,3.046407185628743,0.0,,,,,,,,
3.047904191616767,-2.0398397251519475e-06,3.047904191616767,2.913598326038197e-07,3.047904191616767,-4.902532414065935e-07,3.047904191616767,0.0,,,,,,,,
3.049401197604791,-2.034964754437141e-06,3.049401197604791,3.0047912420962985e-07,3.049401197604791,-5.05597711614895e-07,3.049401197604791,0.0,,,,,,,,
3.0508982035928147,-2.030085555019131e-06,3.0508982035928147,3.09586173443324e-07,3.0508982035928147,-5.209215823221708e-07,3.0508982035928147,0.0,,,,,,,,
3.0523952095808387,-2.0252021694747237e-06,3.0523952095808387,3.186809728277946e-07,3.0523952095808387,-5.362248409730412e-07,3.0523952095808387,0.0,,,,,,,,
3.0538922155688626,-2.0203146402564355e-06,3.0538922155688626,3.277635150575252e-07,3.0538922155688626,-5.515074752619796e-07,3.0538922155688626,0.0,,,,,,,,
3.0553892215568865,-2.0154230097081718e-06,3.0553892215568865,3.3683379299284736e-07,3.0553892215568865,-5.667694731800399e-07,3.0553892215568865,0.0,,,,,,,,
3.0568862275449105,-2.0105273200662033e-06,3.0568862275449105,3.4589179964859975e-07,3.0568862275449105,-5.820108229717272e-07,3.0568862275449105,0.0,,,,,,,,
3.058383233532935,-2.0056276134338854e-06,3.058383233532935,3.549375282129914e-07,3.058383233532935,-5.972315131776293e-07,3.058383233532935,0.0,,,,,,,,
3.0598802395209583,-2.000723931821067e-06,3.0598802395209583,3.639709720011843e-07,3.0598802395209583,-6.124315325368098e-07,3.0598802395209583,0.0,,,,,,,,
3.0613772455089827,-1.995816317111642e-06,3.0613772455089827,3.7299212452016726e-07,3.0613772455089827,-6.276108701445363e-07,3.0613772455089827,0.0,,,,,,,,
3.062874251497006,-1.9909048110790964e-06,3.062874251497006,3.820009794150187e-07,3.062874251497006,-6.427695152914418e-07,3.062874251497006,0.0,,,,,,,,
3.0643712574850306,-1.98598945537246e-06,3.0643712574850306,3.909975304784017e-07,3.0643712574850306,-6.579074575459237e-07,3.0643712574850306,0.0,,,,,,,,
3.065868263473054,-1.981070291549768e-06,3.065868263473054,3.9998177168308896e-07,3.065868263473054,-6.730246867552661e-07,3.065868263473054,0.0,,,,,,,,
3.0673652694610785,-1.9761473610256958e-06,3.0673652694610785,4.089536971444529e-07,3.0673652694610785,-6.881211930239061e-07,3.0673652694610785,0.0,,,,,,,,
3.0688622754491024,-1.9712207051142486e-06,3.0688622754491024,4.179133011131831e-07,3.0688622754491024,-7.0319696667373e-07,3.0688622754491024,0.0,,,,,,,,
3.0703592814371263,-1.966290365011894e-06,3.0703592814371263,4.268605780280212e-07,3.0703592814371263,-7.182519983541532e-07,3.0703592814371263,0.0,,,,,,,,
3.0718562874251503,-1.961356381802015e-06,3.0718562874251503,4.357955224462205e-07,3.0718562874251503,-7.33286278897101e-07,3.0718562874251503,0.0,,,,,,,,
3.0733532934131738,-1.956418796446798e-06,3.0733532934131738,4.447181290902612e-07,3.0733532934131738,-7.482997994283295e-07,3.0733532934131738,0.0,,,,,,,,
3.074850299401198,-1.9514776497954457e-06,3.074850299401198,4.536283928328576e-07,3.074850299401198,-7.632925513184374e-07,3.074850299401198,0.0,,,,,,,,
3.0763473053892216,-1.9465329825791058e-06,3.0763473053892216,4.6252630868825265e-07,3.0763473053892216,-7.782645261878527e-07,3.0763473053892216,0.0,,,,,,,,
3.077844311377246,-1.9415848354208656e-06,3.077844311377246,4.714118718258723e-07,3.077844311377246,-7.932157158977009e-07,3.077844311377246,0.0,,,,,,,,
3.0793413173652695,-1.936633248811472e-06,3.0793413173652695,4.802850775637703e-07,3.0793413173652695,-8.081461125633706e-07,3.0793413173652695,0.0,,,,,,,,
3.080838323353294,-1.931678263143078e-06,3.080838323353294,4.891459213566292e-07,3.080838323353294,-8.230557085472297e-07,3.080838323353294,0.0,,,,,,,,
3.082335329341318,-1.9267199186768074e-06,3.082335329341318,4.979943988110564e-07,3.082335329341318,-8.379444964611392e-07,3.082335329341318,0.0,,,,,,,,
3.0838323353293418,-1.9217582555640615e-06,3.0838323353293418,5.068305056719464e-07,3.0838323353293418,-8.528124691372611e-07,3.0838323353293418,0.0,,,,,,,,
3.0853293413173657,-1.9167933138371788e-06,3.0853293413173657,5.156542378324012e-07,3.0853293413173657,-8.676596196663964e-07,3.0853293413173657,0.0,,,,,,,,
3.0868263473053896,-1.911825133419104e-06,3.0868263473053896,5.2446559133959e-07,3.0868263473053896,-8.824859413995721e-07,3.0868263473053896,0.0,,,,,,,,
3.0883233532934136,-1.9068537540988334e-06,3.0883233532934136,5.332645623530794e-07,3.0883233532934136,-8.972914278736089e-07,3.0883233532934136,0.0,,,,,,,,
3.0898203592814375,-1.9018792155685544e-06,3.0898203592814375,5.420511471996378e-07,3.0898203592814375,-9.120760729034217e-07,3.0898203592814375,0.0,,,,,,,,
3.0913173652694614,-1.8969015573861268e-06,3.0913173652694614,5.508253423477116e-07,3.0913173652694614,-9.268398705524693e-07,3.0913173652694614,0.0,,,,,,,,
3.0928143712574854,-1.891920818998805e-06,3.0928143712574854,5.595871443756964e-07,3.0928143712574854,-9.415828150661687e-07,3.0928143712574854,0.0,,,,,,,,
3.0943113772455093,-1.88693703974217e-06,3.0943113772455093,5.683365500295214e-07,3.0943113772455093,-9.56304900962302e-07,3.0943113772455093,0.0,,,,,,,,
3.0958083832335337,-1.881950258820502e-06,3.0958083832335337,5.770735561820415e-07,3.0958083832335337,-9.710061229819503e-07,3.0958083832335337,0.0,,,,,,,,
3.097305389221557,-1.8769605153285603e-06,3.097305389221557,5.857981598511634e-07,3.097305389221557,-9.856864761038174e-07,3.097305389221557,0.0,,,,,,,,
3.0988023952095816,-1.8719678482483944e-06,3.0988023952095816,5.945103581683074e-07,3.0988023952095816,-1.0003459555062901e-06,3.0988023952095816,0.0,,,,,,,,
3.100299401197605,-1.8669722964316761e-06,3.100299401197605,6.032101484328505e-07,3.100299401197605,-1.0149845566460925e-06,3.100299401197605,0.0,,,,,,,,
3.1017964071856294,-1.8619738986225746e-06,3.1017964071856294,6.118975280506486e-07,3.1017964071856294,-1.0296022751504343e-06,3.1017964071856294,0.0,,,,,,,,
3.103293413173653,-1.8569726934434274e-06,3.103293413173653,6.205724945608075e-07,3.103293413173653,-1.0441991068868111e-06,3.103293413173653,0.0,,,,,,,,
3.104790419161677,-1.8519687193950557e-06,3.104790419161677,6.292350456631511e-07,3.104790419161677,-1.0587750479754844e-06,3.104790419161677,0.0,,,,,,,,
3.1062874251497012,-1.8469620148670633e-06,3.1062874251497012,6.378851791606586e-07,3.1062874251497012,-1.0733300947343836e-06,3.1062874251497012,0.0,,,,,,,,
3.1077844311377247,-1.841952618119061e-06,3.1077844311377247,6.465228930226436e-07,3.1077844311377247,-1.0878642437266295e-06,3.1077844311377247,0.0,,,,,,,,
3.109281437125749,-1.8369405673094593e-06,3.109281437125749,6.551481852880476e-07,3.109281437125749,-1.1023774916727966e-06,3.109281437125749,0.0,,,,,,,,
3.1107784431137726,-1.8319259004621735e-06,3.1107784431137726,6.637610541893974e-07,3.1107784431137726,-1.1168698355868113e-06,3.1107784431137726,0.0,,,,,,,,
3.112275449101797,-1.8269086554907618e-06,3.112275449101797,6.723614980530047e-07,3.112275449101797,-1.1313412726528164e-06,3.112275449101797,0.0,,,,,,,,
3.1137724550898205,-1.8218888701906325e-06,3.1137724550898205,6.809495153409887e-07,3.1137724550898205,-1.1457918002836205e-06,3.1137724550898205,0.0,,,,,,,,
3.115269461077845,-1.8168665822296362e-06,3.115269461077845,6.895251046300786e-07,3.115269461077845,-1.1602214160953741e-06,3.115269461077845,0.0,,,,,,,,
3.1167664670658684,-1.8118418291692033e-06,3.1167664670658684,6.980882646649028e-07,3.1167664670658684,-1.1746301179588964e-06,3.1167664670658684,0.0,,,,,,,,
3.1182634730538927,-1.8068146484473194e-06,3.1182634730538927,7.066389942570997e-07,3.1182634730538927,-1.1890179038895513e-06,3.1182634730538927,0.0,,,,,,,,
3.1197604790419167,-1.8017850773720237e-06,3.1197604790419167,7.15177292387629e-07,3.1197604790419167,-1.2033847721610663e-06,3.1197604790419167,0.0,,,,,,,,
3.1212574850299406,-1.7967531531544398e-06,3.1212574850299406,7.237031581460442e-07,3.1212574850299406,-1.2177307212416902e-06,3.1212574850299406,0.0,,,,,,,,
3.1227544910179645,-1.791718912871433e-06,3.1227544910179645,7.322165907321059e-07,3.1227544910179645,-1.2320557497942748e-06,3.1227544910179645,0.0,,,,,,,,
3.1242514970059885,-1.7866823934815039e-06,3.1242514970059885,7.407175894998218e-07,3.1242514970059885,-1.2463598567244854e-06,3.1242514970059885,0.0,,,,,,,,
3.1257485029940124,-1.781643631828365e-06,3.1257485029940124,7.492061539018013e-07,3.1257485029940124,-1.2606430411148268e-06,3.1257485029940124,0.0,,,,,,,,
3.1272455089820363,-1.7766026646323973e-06,3.1272455089820363,7.576822835055558e-07,3.1272455089820363,-1.2749053022301624e-06,3.1272455089820363,0.0,,,,,,,,
3.1287425149700603,-1.7715595285078353e-06,3.1287425149700603,7.661459780184144e-07,3.1287425149700603,-1.2891466396028248e-06,3.1287425149700603,0.0,,,,,,,,
3.1302395209580838,-1.766514259926535e-06,3.1302395209580838,7.745972372635348e-07,3.1302395209580838,-1.3033670528977471e-06,3.1302395209580838,0.0,,,,,,,,
3.131736526946108,-1.761466895264642e-06,3.131736526946108,7.830360611666666e-07,3.131736526946108,-1.3175665420150307e-06,3.131736526946108,0.0,,,,,,,,
3.1332335329341325,-1.7564174707638277e-06,3.1332335329341325,7.91462449784415e-07,3.1332335329341325,-1.331745107042417e-06,3.1332335329341325,0.0,,,,,,,,
3.134730538922156,-1.7513660225556482e-06,3.134730538922156,7.998764032980759e-07,3.134730538922156,-1.3459027482899507e-06,3.134730538922156,0.0,,,,,,,,
3.1362275449101804,-1.7463125866436491e-06,3.1362275449101804,8.082779219872195e-07,3.1362275449101804,-1.3600394662239038e-06,3.1362275449101804,0.0,,,,,,,,
3.137724550898204,-1.7412571989244237e-06,3.137724550898204,8.166670062608898e-07,3.137724550898204,-1.3741552615273023e-06,3.137724550898204,0.0,,,,,,,,
3.139221556886228,-1.7361998951627908e-06,3.139221556886228,8.250436566264493e-07,3.139221556886228,-1.3882501350632854e-06,3.139221556886228,0.0,,,,,,,,
3.1407185628742518,-1.7311407110079547e-06,3.1407185628742518,8.334078737314841e-07,3.1407185628742518,-1.402324087915228e-06,3.1407185628742518,0.0,,,,,,,,
3.1422155688622757,-1.7260796819981313e-06,3.1422155688622757,8.417596583104888e-07,3.1422155688622757,-1.4163771213326426e-06,3.1422155688622757,0.0,,,,,,,,
3.1437125748503,-1.7210168435437665e-06,3.1437125748503,8.500990112386978e-07,3.1437125748503,-1.4304092367635148e-06,3.1437125748503,0.0,,,,,,,,
3.1452095808383236,-1.7159522309375726e-06,3.1452095808383236,8.584259334755043e-07,3.1452095808383236,-1.4444204358337894e-06,3.1452095808383236,0.0,,,,,,,,
3.146706586826348,-1.7108858793544123e-06,3.146706586826348,8.667404260999615e-07,3.146706586826348,-1.458410720373067e-06,3.146706586826348,0.0,,,,,,,,
3.1482035928143715,-1.7058178238512984e-06,3.1482035928143715,8.750424903219383e-07,3.1482035928143715,-1.4723800923990157e-06,3.1482035928143715,0.0,,,,,,,,
3.149700598802396,-1.7007480993624792e-06,3.149700598802396,8.833321274253491e-07,3.149700598802396,-1.486328554077045e-06,3.149700598802396,0.0,,,,,,,,
3.1511976047904193,-1.6956767407058574e-06,3.1511976047904193,8.9160933883602e-07,3.1511976047904193,-1.500256107810321e-06,3.1511976047904193,0.0,,,,,,,,
3.1526946107784437,-1.6906037825804208e-06,3.1526946107784437,8.998741260748383e-07,3.1526946107784437,-1.5141627561531557e-06,3.1526946107784437,0.0,,,,,,,,
3.154191616766467,-1.6855292595632466e-06,3.154191616766467,9.081264907612119e-07,3.154191616766467,-1.5280485018309892e-06,3.154191616766467,0.0,,,,,,,,
3.1556886227544916,-1.680453206108464e-06,3.1556886227544916,9.163664346426736e-07,3.1556886227544916,-1.5419133477857612e-06,3.1556886227544916,0.0,,,,,,,,
3.1571856287425155,-1.6753756565679846e-06,3.1571856287425155,9.245939595468919e-07,3.1571856287425155,-1.5557572970950847e-06,3.1571856287425155,0.0,,,,,,,,
3.1586826347305395,-1.6702966451589198e-06,3.1586826347305395,9.328090674335723e-07,3.1586826347305395,-1.569580353053996e-06,3.1586826347305395,0.0,,,,,,,,
3.1601796407185634,-1.6652162059817503e-06,3.1601796407185634,9.410117603477903e-07,3.1601796407185634,-1.5833825191016617e-06,3.1601796407185634,0.0,,,,,,,,
3.1616766467065873,-1.6601343730233462e-06,3.1616766467065873,9.49202040457918e-07,3.1616766467065873,-1.5971637988902898e-06,3.1616766467065873,0.0,,,,,,,,
3.1631736526946113,-1.6550511801482108e-06,3.1631736526946113,9.57379910010209e-07,3.1631736526946113,-1.6109241961964252e-06,3.1631736526946113,0.0,,,,,,,,
3.1646706586826348,-1.649966661100163e-06,3.1646706586826348,9.65545371384179e-07,3.1646706586826348,-1.624663715020695e-06,3.1646706586826348,0.0,,,,,,,,
3.166167664670659,-1.6448808495072544e-06,3.166167664670659,9.73698427026805e-07,3.166167664670659,-1.6383823594944516e-06,3.166167664670659,0.0,,,,,,,,
3.1676646706586826,-1.6397937788778228e-06,3.1676646706586826,9.818390795239355e-07,3.1676646706586826,-1.6520801339553228e-06,3.1676646706586826,0.0,,,,,,,,
3.169161676646707,-1.6347054826046635e-06,3.169161676646707,9.899673315309256e-07,3.169161676646707,-1.6657570428763795e-06,3.169161676646707,0.0,,,,,,,,
3.1706586826347314,-1.6296159939539962e-06,3.1706586826347314,9.980831858239804e-07,3.1706586826347314,-1.6794130909261137e-06,3.1706586826347314,0.0,,,,,,,,
3.172155688622755,-1.624525346078352e-06,3.172155688622755,1.0061866452615008e-06,3.172155688622755,-1.6930482829146655e-06,3.172155688622755,0.0,,,,,,,,
3.173652694610779,-1.6194335720161382e-06,3.173652694610779,1.0142777128234742e-06,3.173652694610779,-1.7066626238659645e-06,3.173652694610779,0.0,,,,,,,,
3.1751497005988027,-1.6143407046761805e-06,3.1751497005988027,1.0223563915605398e-06,3.1751497005988027,-1.7202561188928133e-06,3.1751497005988027,0.0,,,,,,,,
3.1766467065868267,-1.6092467768606116e-06,3.1766467065868267,1.0304226846464463e-06,3.1766467065868267,-1.733828773355079e-06,3.1766467065868267,0.0,,,,,,,,
3.1781437125748506,-1.6041518212430015e-06,3.1781437125748506,1.0384765953340253e-06,3.1781437125748506,-1.7473805927115228e-06,3.1781437125748506,0.0,,,,,,,,
3.1796407185628746,-1.5990558703865e-06,3.1796407185628746,1.0465181269811565e-06,3.1796407185628746,-1.7609115826301532e-06,3.1796407185628746,0.0,,,,,,,,
3.181137724550899,-1.5939589567330027e-06,3.181137724550899,1.0545472830380976e-06,3.181137724550899,-1.7744217488985485e-06,3.181137724550899,0.0,,,,,,,,
3.1826347305389224,-1.5888611126031513e-06,3.1826347305389224,1.0625640670658608e-06,3.1826347305389224,-1.7879110975105294e-06,3.1826347305389224,0.0,,,,,,,,
3.184131736526947,-1.5837623702044645e-06,3.184131736526947,1.0705684826705784e-06,3.184131736526947,-1.8013796345529165e-06,3.184131736526947,0.0,,,,,,,,
3.1856287425149703,-1.5786627616227574e-06,3.1856287425149703,1.0785605336180344e-06,3.1856287425149703,-1.8148273663383987e-06,3.1856287425149703,0.0,,,,,,,,
3.1871257485029947,-1.5735623188259153e-06,3.1871257485029947,1.086540223719452e-06,3.1871257485029947,-1.8282542992877895e-06,3.1871257485029947,0.0,,,,,,,,
3.188622754491018,-1.5684610736671592e-06,3.188622754491018,1.0945075568950268e-06,3.188622754491018,-1.8416604400044058e-06,3.188622754491018,0.0,,,,,,,,
3.1901197604790426,-1.5633590578774928e-06,3.1901197604790426,1.102462537163402e-06,3.1901197604790426,-1.8550457952494423e-06,3.1901197604790426,0.0,,,,,,,,
3.191616766467066,-1.5582563030753819e-06,3.191616766467066,1.1104051686227745e-06,3.191616766467066,-1.8684103719052552e-06,3.191616766467066,0.0,,,,,,,,
3.1931137724550904,-1.553152840756253e-06,3.1931137724550904,1.118335455470839e-06,3.1931137724550904,-1.8817541770418187e-06,3.1931137724550904,0.0,,,,,,,,
3.1946107784431144,-1.5480487023070663e-06,3.1946107784431144,1.1262534019678332e-06,3.1946107784431144,-1.895077217836561e-06,3.1946107784431144,0.0,,,,,,,,
3.196107784431138,-1.5429439189761317e-06,3.196107784431138,1.1341590125105483e-06,3.196107784431138,-1.908379501678387e-06,3.196107784431138,0.0,,,,,,,,
3.1976047904191622,-1.537838521924361e-06,3.1976047904191622,1.1420522915419502e-06,3.1976047904191622,-1.9216610360590787e-06,3.1976047904191622,0.0,,,,,,,,
3.1991017964071857,-1.5327325421690922e-06,3.1991017964071857,1.149933243626635e-06,3.1991017964071857,-1.9349218286275357e-06,3.1991017964071857,0.0,,,,,,,,
3.20059880239521,-1.5276260106243966e-06,3.20059880239521,1.1578018733905911e-06,3.20059880239521,-1.948161887190693e-06,3.20059880239521,0.0,,,,,,,,
3.2020958083832336,-1.5225189580874517e-06,3.2020958083832336,1.1656581855517845e-06,3.2020958083832336,-1.9613812196903722e-06,3.2020958083832336,0.0,,,,,,,,
3.203592814371258,-1.517411415229782e-06,3.203592814371258,1.173502184929614e-06,3.203592814371258,-1.9745798342157524e-06,3.203592814371258,0.0,,,,,,,,
3.2050898203592815,-1.5123034126129757e-06,3.2050898203592815,1.1813338764080074e-06,3.2050898203592815,-1.9877577390064116e-06,3.2050898203592815,0.0,,,,,,,,
3.206586826347306,-1.507194980677217e-06,3.206586826347306,1.1891532649639884e-06,3.206586826347306,-2.0009149424218796e-06,3.206586826347306,0.0,,,,,,,,
3.20808383233533,-1.5020861497550782e-06,3.20808383233533,1.1969603556689142e-06,3.20808383233533,-2.014051453006106e-06,3.20808383233533,0.0,,,,,,,,
3.2095808383233537,-1.4969769500470585e-06,3.2095808383233537,1.2047551536642245e-06,3.2095808383233537,-2.0271672794029482e-06,3.2095808383233537,0.0,,,,,,,,
3.2110778443113777,-1.4918674116527697e-06,3.2110778443113777,1.2125376641905154e-06,3.2110778443113777,-2.0402624304265866e-06,3.2110778443113777,0.0,,,,,,,,
3.2125748502994016,-1.4867575645515393e-06,3.2125748502994016,1.2203078925388472e-06,3.2125748502994016,-2.0533369149938117e-06,3.2125748502994016,0.0,,,,,,,,
3.2140718562874255,-1.481647438594602e-06,3.2140718562874255,1.2280658441262589e-06,3.2140718562874255,-2.066390742209854e-06,3.2140718562874255,0.0,,,,,,,,
3.2155688622754495,-1.4765370635319846e-06,3.2155688622754495,1.2358115244113596e-06,3.2155688622754495,-2.0794239212644494e-06,3.2155688622754495,0.0,,,,,,,,
3.2170658682634734,-1.4714264689877271e-06,3.2170658682634734,1.2435449389556941e-06,3.2170658682634734,-2.092436461507952e-06,3.2170658682634734,0.0,,,,,,,,
3.218562874251498,-1.466315684476842e-06,3.218562874251498,1.2512660933998344e-06,3.218562874251498,-2.1054283724377324e-06,3.218562874251498,0.0,,,,,,,,
3.2200598802395213,-1.4612047393970774e-06,3.2200598802395213,1.2589749934580885e-06,3.2200598802395213,-2.118399663664472e-06,3.2200598802395213,0.0,,,,,,,,
3.2215568862275457,-1.4560936630247854e-06,3.2215568862275457,1.2666716449262823e-06,3.2215568862275457,-2.1313503449493523e-06,3.2215568862275457,0.0,,,,,,,,
3.223053892215569,-1.4509824845283147e-06,3.223053892215569,1.2743560536742077e-06,3.223053892215569,-2.1442804261560695e-06,3.223053892215569,0.0,,,,,,,,
3.2245508982035935,-1.4458712329511657e-06,3.2245508982035935,1.2820282256581615e-06,3.2245508982035935,-2.157189917321661e-06,3.2245508982035935,0.0,,,,,,,,
3.226047904191617,-1.4407599372366232e-06,3.226047904191617,1.2896881669007587e-06,3.226047904191617,-2.1700788285660633e-06,3.226047904191617,0.0,,,,,,,,
3.2275449101796414,-1.4356486261985857e-06,3.2275449101796414,1.2973358835188624e-06,3.2275449101796414,-2.1829471701904106e-06,3.2275449101796414,0.0,,,,,,,,
3.229041916167665,-1.4305373285362178e-06,3.229041916167665,1.3049713816810717e-06,3.229041916167665,-2.195794952574843e-06,3.229041916167665,0.0,,,,,,,,
3.230538922155689,-1.4254260728556304e-06,3.230538922155689,1.3125946676481062e-06,3.230538922155689,-2.2086221862500176e-06,3.230538922155689,0.0,,,,,,,,
3.232035928143713,-1.420314887611559e-06,3.232035928143713,1.320205747764704e-06,3.232035928143713,-2.2214288818811896e-06,3.232035928143713,0.0,,,,,,,,
3.2335329341317367,-1.415203801168717e-06,3.2335329341317367,1.3278046284298153e-06,3.2335329341317367,-2.2342150502562235e-06,3.2335329341317367,0.0,,,,,,,,
3.235029940119761,-1.4100928417791882e-06,3.235029940119761,1.3353913161154887e-06,3.235029940119761,-2.246980702256038e-06,3.235029940119761,0.0,,,,,,,,
3.2365269461077846,-1.4049820375684854e-06,3.2365269461077846,1.3429658173850037e-06,3.2365269461077846,-2.2597258489225327e-06,3.2365269461077846,0.0,,,,,,,,
3.238023952095809,-1.39987141655726e-06,3.238023952095809,1.350528138865236e-06,3.238023952095809,-2.2724505014108433e-06,3.238023952095809,0.0,,,,,,,,
3.2395209580838324,-1.3947610066424482e-06,3.2395209580838324,1.358078287261917e-06,3.2395209580838324,-2.2851546709936e-06,3.2395209580838324,0.0,,,,,,,,
3.241017964071857,-1.3896508356127918e-06,3.241017964071857,1.3656162693299385e-06,3.241017964071857,-2.297838369052405e-06,3.241017964071857,0.0,,,,,,,,
3.2425149700598803,-1.3845409311477896e-06,3.2425149700598803,1.3731420919284855e-06,3.2425149700598803,-2.3105016071233383e-06,3.2425149700598803,0.0,,,,,,,,
3.2440119760479047,-1.3794313208029455e-06,3.2440119760479047,1.380655761966699e-06,3.2440119760479047,-2.323144396819056e-06,3.2440119760479047,0.0,,,,,,,,
3.2455089820359286,-1.374322032030685e-06,3.2455089820359286,1.3881572864253558e-06,3.2455089820359286,-2.335766749900891e-06,3.2455089820359286,0.0,,,,,,,,
3.2470059880239526,-1.3692130921647742e-06,3.2470059880239526,1.3956466723600158e-06,3.2470059880239526,-2.348368678243768e-06,3.2470059880239526,0.0,,,,,,,,
3.2485029940119765,-1.364104528424568e-06,3.2485029940119765,1.4031239268869328e-06,3.2485029940119765,-2.3609501938058286e-06,3.2485029940119765,0.0,,,,,,,,
3.2500000000000004,-1.3589963679163722e-06,3.2500000000000004,1.4105890572076896e-06,3.2500000000000004,-2.3735113087168124e-06,3.2500000000000004,0.0,,,,,,,,
3.2514970059880244,-1.353888637638302e-06,3.2514970059880244,1.4180420705717493e-06,3.2514970059880244,-2.3860520351625986e-06,3.2514970059880244,0.0,,,,,,,,
3.2529940119760483,-1.3487813644724138e-06,3.2529940119760483,1.4254829743146853e-06,3.2529940119760483,-2.398572385505921e-06,3.2529940119760483,0.0,,,,,,,,
3.2544910179640723,-1.3436745751878193e-06,3.2544910179640723,1.4329117758283342e-06,3.2544910179640723,-2.4110723721690625e-06,3.2544910179640723,0.0,,,,,,,,
3.2559880239520966,-1.3385682964428273e-06,3.2559880239520966,1.4403284825651853e-06,3.2559880239520966,-2.4235520076994705e-06,3.2559880239520966,0.0,,,,,,,,
3.25748502994012,-1.3334625547831865e-06,3.25748502994012,1.4477331020576985e-06,3.25748502994012,-2.4360113047606237e-06,3.25748502994012,0.0,,,,,,,,
3.2589820359281445,-1.3283573766375518e-06,3.2589820359281445,1.4551256419016625e-06,3.2589820359281445,-2.4484502761519018e-06,3.2589820359281445,0.0,,,,,,,,
3.260479041916168,-1.323252788335097e-06,3.260479041916168,1.4625061097423335e-06,3.260479041916168,-2.460868934715308e-06,3.260479041916168,0.0,,,,,,,,
3.2619760479041924,-1.3181488160770023e-06,3.2619760479041924,1.4698745133138523e-06,3.2619760479041924,-2.4732672934810003e-06,3.2619760479041924,0.0,,,,,,,,
3.263473053892216,-1.313045485970128e-06,3.263473053892216,1.477230860392881e-06,3.263473053892216,-2.485645365534302e-06,3.263473053892216,0.0,,,,,,,,
3.26497005988024,-1.3079428239930348e-06,3.26497005988024,1.4845751588365825e-06,3.26497005988024,-2.498003164090532e-06,3.26497005988024,0.0,,,,,,,,
3.2664670658682637,-1.3028408560301504e-06,3.2664670658682637,1.4919074165515496e-06,3.2664670658682637,-2.5103407024512657e-06,3.2664670658682637,0.0,,,,,,,,
3.2679640718562877,-1.2977396078364803e-06,3.2679640718562877,1.499227641508428e-06,3.2679640718562877,-2.52265799402792e-06,3.2679640718562877,0.0,,,,,,,,
3.269461077844312,-1.2926391050724402e-06,3.269461077844312,1.5065358417530354e-06,3.269461077844312,-2.5349550523688107e-06,3.269461077844312,0.0,,,,,,,,
3.2709580838323356,-1.2875393732782725e-06,3.2709580838323356,1.5138320253690464e-06,3.2709580838323356,-2.5472318910684255e-06,3.2709580838323356,0.0,,,,,,,,
3.27245508982036,-1.2824404378854694e-06,3.27245508982036,1.5211162005342097e-06,3.27245508982036,-2.5594885238888275e-06,3.27245508982036,0.0,,,,,,,,
3.2739520958083834,-1.2773423242176587e-06,3.2739520958083834,1.5283883754510094e-06,3.2739520958083834,-2.5717249646234423e-06,3.2739520958083834,0.0,,,,,,,,
3.275449101796408,-1.2722450574861632e-06,3.275449101796408,1.535648558406081e-06,3.275449101796408,-2.5839412272233834e-06,3.275449101796408,0.0,,,,,,,,
3.2769461077844313,-1.2671486627923206e-06,3.2769461077844313,1.542896757746586e-06,3.2769461077844313,-2.596137325740876e-06,3.2769461077844313,0.0,,,,,,,,
3.2784431137724557,-1.2620531651295835e-06,3.2784431137724557,1.5501329818667996e-06,3.2784431137724557,-2.608313274286187e-06,3.2784431137724557,0.0,,,,,,,,
3.279940119760479,-1.2569585893801745e-06,3.279940119760479,1.557357239216483e-06,3.279940119760479,-2.6204690870799522e-06,3.279940119760479,0.0,,,,,,,,
3.2814371257485035,-1.2518649603175234e-06,3.2814371257485035,1.5645695383044616e-06,3.2814371257485035,-2.6326047784502892e-06,3.2814371257485035,0.0,,,,,,,,
3.2829341317365275,-1.2467723026046295e-06,3.2829341317365275,1.5717698877265366e-06,3.2829341317365275,-2.6447203628503955e-06,3.2829341317365275,0.0,,,,,,,,
3.2844311377245514,-1.2416806407969745e-06,3.2844311377245514,1.5789582960898526e-06,3.2844311377245514,-2.6568158547770628e-06,3.2844311377245514,0.0,,,,,,,,
3.2859281437125754,-1.2365899993384748e-06,3.2859281437125754,1.5861347721064014e-06,3.2859281437125754,-2.668891268871468e-06,3.2859281437125754,0.0,,,,,,,,
3.2874251497005993,-1.2315004025692321e-06,3.2874251497005993,1.593299324494931e-06,3.2874251497005993,-2.680946619802234e-06,3.2874251497005993,0.0,,,,,,,,
3.2889221556886232,-1.2264118747233379e-06,3.2889221556886232,1.600451962067393e-06,3.2889221556886232,-2.6929819224141857e-06,3.2889221556886232,0.0,,,,,,,,
3.2904191616766467,-1.2213244399086979e-06,3.2904191616766467,1.607592693671131e-06,3.2904191616766467,-2.704997191588652e-06,3.2904191616766467,0.0,,,,,,,,
3.291916167664671,-1.2162381221464722e-06,3.291916167664671,1.6147215282233437e-06,3.291916167664671,-2.716992442328786e-06,3.291916167664671,0.0,,,,,,,,
3.2934131736526955,-1.2111529453419794e-06,3.2934131736526955,1.6218384746804572e-06,3.2934131736526955,-2.728967689697752e-06,3.2934131736526955,0.0,,,,,,,,
3.294910179640719,-1.2060689332856172e-06,3.294910179640719,1.6289435420735766e-06,3.294910179640719,-2.7409229489015748e-06,3.294910179640719,0.0,,,,,,,,
3.296407185628743,-1.2009861096706107e-06,3.296407185628743,1.6360367394624877e-06,3.296407185628743,-2.752858235176278e-06,3.296407185628743,0.0,,,,,,,,
3.297904191616767,-1.195904498082044e-06,3.297904191616767,1.6431180759719487e-06,3.297904191616767,-2.764773563882489e-06,3.297904191616767,0.0,,,,,,,,
3.299401197604791,-1.1908241219905617e-06,3.299401197604791,1.6501875607772113e-06,3.299401197604791,-2.7766689504529397e-06,3.299401197604791,0.0,,,,,,,,
3.3008982035928147,-1.1857450047693242e-06,3.3008982035928147,1.657245203119552e-06,3.3008982035928147,-2.78854441044718e-06,3.3008982035928147,0.0,,,,,,,,
3.3023952095808387,-1.1806671696740684e-06,3.3023952095808387,1.66429101226294e-06,3.3023952095808387,-2.800399959448308e-06,3.3023952095808387,0.0,,,,,,,,
3.3038922155688626,-1.175590639864746e-06,3.3038922155688626,1.6713249975665561e-06,3.3038922155688626,-2.812235613191584e-06,3.3038922155688626,0.0,,,,,,,,
3.3053892215568865,-1.1705154383808768e-06,3.3053892215568865,1.6783471683854234e-06,3.3053892215568865,-2.8240513874336916e-06,3.3053892215568865,0.0,,,,,,,,
3.306886227544911,-1.165441588175822e-06,3.306886227544911,1.6853575341705851e-06,3.306886227544911,-2.8358472980770227e-06,3.306886227544911,0.0,,,,,,,,
3.3083832335329344,-1.1603691120830341e-06,3.3083832335329344,1.6923561043989888e-06,3.3083832335329344,-2.847623361067207e-06,3.3083832335329344,0.0,,,,,,,,
3.3098802395209588,-1.1552980328313605e-06,3.3098802395209588,1.6993428886166515e-06,3.3098802395209588,-2.859379592452787e-06,3.3098802395209588,0.0,,,,,,,,
3.3113772455089823,-1.15022837304807e-06,3.3113772455089823,1.706317896385744e-06,3.3113772455089823,-2.871116008336789e-06,3.3113772455089823,0.0,,,,,,,,
3.3128742514970067,-1.145160155254833e-06,3.3128742514970067,1.7132811373575197e-06,3.3128742514970067,-2.882832624955851e-06,3.3128742514970067,0.0,,,,,,,,
3.31437125748503,-1.1400934018639147e-06,3.31437125748503,1.7202326212042342e-06,3.31437125748503,-2.8945294585852726e-06,3.31437125748503,0.0,,,,,,,,
3.3158682634730545,-1.135028135186549e-06,3.3158682634730545,1.727172357654356e-06,3.3158682634730545,-2.90620652559657e-06,3.3158682634730545,0.0,,,,,,,,
3.317365269461078,-1.1299643774289445e-06,3.317365269461078,1.7341003564901535e-06,3.317365269461078,-2.9178638424464117e-06,3.317365269461078,0.0,,,,,,,,
3.3188622754491024,-1.1249021506939976e-06,3.3188622754491024,1.741016627522847e-06,3.3188622754491024,-2.9295014256444354e-06,3.3188622754491024,0.0,,,,,,,,
3.3203592814371263,-1.1198414769768718e-06,3.3203592814371263,1.747921180628531e-06,3.3203592814371263,-2.9411192918068708e-06,3.3203592814371263,0.0,,,,,,,,
3.32185628742515,-1.1147823781715734e-06,3.32185628742515,1.754814025722296e-06,3.32185628742515,-2.952717457618318e-06,3.32185628742515,0.0,,,,,,,,
3.323353293413174,-1.1097248760669651e-06,3.323353293413174,1.7616951727687877e-06,3.323353293413174,-2.9642959398460486e-06,3.323353293413174,0.0,,,,,,,,
3.3248502994011977,-1.1046689923511006e-06,3.3248502994011977,1.7685646317730347e-06,3.3248502994011977,-2.9758547553309528e-06,3.3248502994011977,0.0,,,,,,,,
3.326347305389222,-1.0996147486020447e-06,3.326347305389222,1.775422412794947e-06,3.326347305389222,-2.9873939209832527e-06,3.326347305389222,0.0,,,,,,,,
3.3278443113772456,-1.094562166302481e-06,3.3278443113772456,1.7822685259156385e-06,3.3278443113772456,-2.998913453789171e-06,3.3278443113772456,0.0,,,,,,,,
3.32934131736527,-1.0895112668330043e-06,3.32934131736527,1.7891029812888315e-06,3.32934131736527,-3.0104133708135883e-06,3.32934131736527,0.0,,,,,,,,
3.330838323353294,-1.0844620714624987e-06,3.330838323353294,1.7959257890982817e-06,3.330838323353294,-3.0218936892024783e-06,3.330838323353294,0.0,,,,,,,,
3.332335329341318,-1.0794146013615172e-06,3.332335329341318,1.8027369595744074e-06,3.332335329341318,-3.0333544261682344e-06,3.332335329341318,0.0,,,,,,,,
3.3338323353293418,-1.074368877599487e-06,3.3338323353293418,1.8095365029827527e-06,3.3338323353293418,-3.044795598981196e-06,3.3338323353293418,0.0,,,,,,,,
3.3353293413173657,-1.0693249211452572e-06,3.3353293413173657,1.8163244296443308e-06,3.3353293413173657,-3.0562172250130746e-06,3.3353293413173657,0.0,,,,,,,,
3.3368263473053896,-1.0642827528660023e-06,3.3368263473053896,1.8231007499120705e-06,3.3368263473053896,-3.0676193216800325e-06,3.3368263473053896,0.0,,,,,,,,
3.3383233532934136,-1.059242393520993e-06,3.3383233532934136,1.8298654741818435e-06,3.3383233532934136,-3.0790019064845274e-06,3.3383233532934136,0.0,,,,,,,,
3.3398203592814375,-1.0542038637801624e-06,3.3398203592814375,1.836618612904533e-06,3.3398203592814375,-3.090364996985358e-06,3.3398203592814375,0.0,,,,,,,,
3.3413173652694614,-1.049167184196695e-06,3.3413173652694614,1.8433601765558164e-06,3.3413173652694614,-3.1017086108348357e-06,3.3413173652694614,0.0,,,,,,,,
3.3428143712574854,-1.0441323752358092e-06,3.3428143712574854,1.8500901756609188e-06,3.3428143712574854,-3.1130327657306886e-06,3.3428143712574854,0.0,,,,,,,,
3.3443113772455098,-1.0390994572521903e-06,3.3443113772455098,1.856808620776665e-06,3.3443113772455098,-3.1243374794483587e-06,3.3443113772455098,0.0,,,,,,,,
3.3458083832335332,-1.03406845051201e-06,3.3458083832335332,1.8635155225115196e-06,3.3458083832335332,-3.135622769823809e-06,3.3458083832335332,0.0,,,,,,,,
3.3473053892215576,-1.029039375173891e-06,3.3473053892215576,1.8702108915064555e-06,3.3473053892215576,-3.1468886547722014e-06,3.3473053892215576,0.0,,,,,,,,
3.348802395209581,-1.0240122512887486e-06,3.348802395209581,1.8768947384414634e-06,3.348802395209581,-3.1581351522530794e-06,3.348802395209581,0.0,,,,,,,,
3.3502994011976055,-1.0189870988259193e-06,3.3502994011976055,1.883567074042896e-06,3.3502994011976055,-3.1693622803311438e-06,3.3502994011976055,0.0,,,,,,,,
3.351796407185629,-1.0139639376397084e-06,3.351796407185629,1.8902279090642416e-06,3.351796407185629,-3.180570057088747e-06,3.351796407185629,0.0,,,,,,,,
3.3532934131736534,-1.0089427874913006e-06,3.3532934131736534,1.8968772543096256e-06,3.3532934131736534,-3.19175850070977e-06,3.3532934131736534,0.0,,,,,,,,
3.354790419161677,-1.0039236680431001e-06,3.354790419161677,1.903515120602954e-06,3.354790419161677,-3.2029276293975643e-06,3.354790419161677,0.0,,,,,,,,
3.356287425149701,-9.989065988589034e-07,3.356287425149701,1.91014151883074e-06,3.356287425149701,-3.214077461482545e-06,3.356287425149701,0.0,,,,,,,,
3.357784431137725,-9.938915994004518e-07,3.357784431137725,1.9167564598935267e-06,3.357784431137725,-3.225208015313573e-06,3.357784431137725,0.0,,,,,,,,
3.3592814371257487,-9.888786890341925e-07,3.3592814371257487,1.9233599547454333e-06,3.3592814371257487,-3.2363193092896034e-06,3.3592814371257487,0.0,,,,,,,,
3.360778443113773,-9.83867887029658e-07,3.360778443113773,1.9299520143618613e-06,3.360778443113773,-3.2474113619114397e-06,3.360778443113773,0.0,,,,,,,,
3.3622754491017965,-9.788592125540122e-07,3.3622754491017965,1.936532649764137e-06,3.3622754491017965,-3.2584841917020575e-06,3.3622754491017965,0.0,,,,,,,,
3.363772455089821,-9.73852684680562e-07,3.363772455089821,1.9431018720066434e-06,3.363772455089821,-3.269537817293473e-06,3.363772455089821,0.0,,,,,,,,
3.3652694610778444,-9.688483223843515e-07,3.3652694610778444,1.949659692195636e-06,3.3652694610778444,-3.280572257330989e-06,3.3652694610778444,0.0,,,,,,,,
3.366766467065869,-9.63846144543546e-07,3.366766467065869,1.95620612143017e-06,3.366766467065869,-3.291587530516382e-06,3.366766467065869,0.0,,,,,,,,
3.3682634730538927,-9.588461699366608e-07,3.3682634730538927,1.9627411708843315e-06,3.3682634730538927,-3.302583655655071e-06,3.3682634730538927,0.0,,,,,,,,
3.3697604790419167,-9.538484172490506e-07,3.3697604790419167,1.9692648517422927e-06,3.3697604790419167,-3.3135606515517526e-06,3.3697604790419167,0.0,,,,,,,,
3.3712574850299406,-9.488529050598359e-07,3.3712574850299406,1.975777175254778e-06,3.3712574850299406,-3.32451853713666e-06,3.3712574850299406,0.0,,,,,,,,
3.3727544910179645,-9.438596518753091e-07,3.3727544910179645,1.9822781526601686e-06,3.3727544910179645,-3.335457331332579e-06,3.3727544910179645,0.0,,,,,,,,
3.3742514970059885,-9.388686760784598e-07,3.3742514970059885,1.988767795265499e-06,3.3742514970059885,-3.346377053152471e-06,3.3742514970059885,0.0,,,,,,,,
3.3757485029940124,-9.338799959741924e-07,3.3757485029940124,1.995246114388581e-06,3.3757485029940124,-3.3572777216521883e-06,3.3757485029940124,0.0,,,,,,,,
3.3772455089820363,-9.288936297631356e-07,3.3772455089820363,2.001713121394273e-06,3.3772455089820363,-3.3681593559517714e-06,3.3772455089820363,0.0,,,,,,,,
3.3787425149700603,-9.239095955521398e-07,3.3787425149700603,2.0081688276854366e-06,3.3787425149700603,-3.3790219752326176e-06,3.3787425149700603,0.0,,,,,,,,
3.380239520958084,-9.189279113635644e-07,3.380239520958084,2.014613244680048e-06,3.380239520958084,-3.3898655986989223e-06,3.380239520958084,0.0,,,,,,,,
3.3817365269461086,-9.13948595108103e-07,3.3817365269461086,2.021046383824795e-06,3.3817365269461086,-3.400690245637725e-06,3.3817365269461086,0.0,,,,,,,,
3.383233532934132,-9.089716646081322e-07,3.383233532934132,2.0274682566099583e-06,3.383233532934132,-3.411495935359086e-06,3.383233532934132,0.0,,,,,,,,
3.3847305389221565,-9.039971376034658e-07,3.3847305389221565,2.0338788745727094e-06,3.3847305389221565,-3.4222826872826403e-06,3.3847305389221565,0.0,,,,,,,,
3.38622754491018,-8.990250317182664e-07,3.38622754491018,2.040278249246291e-06,3.38622754491018,-3.4330505208227518e-06,3.38622754491018,0.0,,,,,,,,
3.387724550898204,-8.940553645039692e-07,3.387724550898204,2.0466663922038168e-06,3.387724550898204,-3.4437994554477478e-06,3.387724550898204,0.0,,,,,,,,
3.389221556886228,-8.890881534013605e-07,3.389221556886228,2.0530433150720234e-06,3.389221556886228,-3.4545295107071694e-06,3.389221556886228,0.0,,,,,,,,
3.3907185628742518,-8.841234157658805e-07,3.3907185628742518,2.0594090294772007e-06,3.3907185628742518,-3.4652407061775986e-06,3.3907185628742518,0.0,,,,,,,,
3.3922155688622757,-8.791611688652294e-07,3.3922155688622757,2.065763547093871e-06,3.3922155688622757,-3.4759330615167223e-06,3.3922155688622757,0.0,,,,,,,,
3.3937125748502996,-8.742014298651457e-07,3.3937125748502996,2.07210687962027e-06,3.3937125748502996,-3.4866065963849756e-06,3.3937125748502996,0.0,,,,,,,,
3.395209580838324,-8.692442158373566e-07,3.395209580838324,2.0784390387692544e-06,3.395209580838324,-3.4972613304966735e-06,3.395209580838324,0.0,,,,,,,,
3.3967065868263475,-8.642895437677786e-07,3.3967065868263475,2.0847600363180353e-06,3.3967065868263475,-3.507897283668632e-06,3.3967065868263475,0.0,,,,,,,,
3.398203592814372,-8.593374305547835e-07,3.398203592814372,2.0910698840305726e-06,3.398203592814372,-3.5185144757071234e-06,3.398203592814372,0.0,,,,,,,,
3.3997005988023954,-8.543878929928778e-07,3.3997005988023954,2.0973685937213264e-06,3.3997005988023954,-3.529112926475488e-06,3.3997005988023954,0.0,,,,,,,,
3.4011976047904198,-8.494409477870142e-07,3.4011976047904198,2.103656177242208e-06,3.4011976047904198,-3.539692655927878e-06,3.4011976047904198,0.0,,,,,,,,
3.4026946107784433,-8.444966115598444e-07,3.4026946107784433,2.1099326464440002e-06,3.4026946107784433,-3.5502536839975896e-06,3.4026946107784433,0.0,,,,,,,,
3.4041916167664676,-8.395549008390719e-07,3.4041916167664676,2.116198013220633e-06,3.4041916167664676,-3.5607960307002435e-06,3.4041916167664676,0.0,,,,,,,,
3.4056886227544916,-8.346158320505872e-07,3.4056886227544916,2.122452289497609e-06,3.4056886227544916,-3.5713197161066067e-06,3.4056886227544916,0.0,,,,,,,,
3.4071856287425155,-8.296794215448194e-07,3.4071856287425155,2.128695487201743e-06,3.4071856287425155,-3.581824760277625e-06,3.4071856287425155,0.0,,,,,,,,
3.4086826347305395,-8.247456855769601e-07,3.4086826347305395,2.134927618326585e-06,3.4086826347305395,-3.592311183395355e-06,3.4086826347305395,0.0,,,,,,,,
3.4101796407185634,-8.198146403029019e-07,3.4101796407185634,2.1411486948620466e-06,3.4101796407185634,-3.602779005647209e-06,3.4101796407185634,0.0,,,,,,,,
3.4116766467065873,-8.148863018038239e-07,3.4116766467065873,2.1473587288229715e-06,3.4116766467065873,-3.6132282472244193e-06,3.4116766467065873,0.0,,,,,,,,
3.413173652694611,-8.099606860634144e-07,3.413173652694611,2.1535577322644712e-06,3.413173652694611,-3.6236589284318706e-06,3.413173652694611,0.0,,,,,,,,
3.414670658682635,-8.050378089696225e-07,3.414670658682635,2.159745717250209e-06,3.414670658682635,-3.634071069565957e-06,3.414670658682635,0.0,,,,,,,,
3.4161676646706587,-8.001176863318553e-07,3.4161676646706587,2.1659226958823323e-06,3.4161676646706587,-3.6444646909885756e-06,3.4161676646706587,0.0,,,,,,,,
3.417664670658683,-7.952003338706774e-07,3.417664670658683,2.1720886802854496e-06,3.417664670658683,-3.654839813083445e-06,3.417664670658683,0.0,,,,,,,,
3.4191616766467074,-7.902857672078169e-07,3.4191616766467074,2.178243682595729e-06,3.4191616766467074,-3.6651964563040077e-06,3.4191616766467074,0.0,,,,,,,,
3.420658682634731,-7.853740018868067e-07,3.420658682634731,2.1843877149850742e-06,3.420658682634731,-3.6755346411104522e-06,3.420658682634731,0.0,,,,,,,,
3.422155688622755,-7.804650533548789e-07,3.422155688622755,2.1905207896514903e-06,3.422155688622755,-3.6858543880267106e-06,3.422155688622755,0.0,,,,,,,,
3.423652694610779,-7.755589369808978e-07,3.423652694610779,2.1966429187993385e-06,3.423652694610779,-3.6961557175909563e-06,3.423652694610779,0.0,,,,,,,,
3.4251497005988027,-7.706556680350052e-07,3.4251497005988027,2.202754114672665e-06,3.4251497005988027,-3.706438650420992e-06,3.4251497005988027,0.0,,,,,,,,
3.4266467065868267,-7.65755261707546e-07,3.4266467065868267,2.2088543895338397e-06,3.4266467065868267,-3.7167032071304145e-06,3.4266467065868267,0.0,,,,,,,,
3.4281437125748506,-7.608577331038478e-07,3.4281437125748506,2.214943755664254e-06,3.4281437125748506,-3.726949408384283e-06,3.4281437125748506,0.0,,,,,,,,
3.4296407185628746,-7.559630972330512e-07,3.4296407185628746,2.221022225359559e-06,3.4296407185628746,-3.7371772748860366e-06,3.4296407185628746,0.0,,,,,,,,
3.4311377245508985,-7.510713690207137e-07,3.4311377245508985,2.227089810950375e-06,3.4311377245508985,-3.7473868273733794e-06,3.4311377245508985,0.0,,,,,,,,
3.432634730538923,-7.461825633102327e-07,3.432634730538923,2.2331465247986695e-06,3.432634730538923,-3.7575780866447447e-06,3.432634730538923,0.0,,,,,,,,
3.4341317365269464,-7.412966948603051e-07,3.4341317365269464,2.239192379246398e-06,3.4341317365269464,-3.767751073478323e-06,3.4341317365269464,0.0,,,,,,,,
3.4356287425149707,-7.364137783312842e-07,3.4356287425149707,2.245227386711909e-06,3.4356287425149707,-3.7779058087508098e-06,3.4356287425149707,0.0,,,,,,,,
3.4371257485029942,-7.31533828317932e-07,3.4371257485029942,2.2512515595806636e-06,3.4371257485029942,-3.7880423133366787e-06,3.4371257485029942,0.0,,,,,,,,
3.4386227544910186,-7.266568593125375e-07,3.4386227544910186,2.257264910302426e-06,3.4386227544910186,-3.798160608144396e-06,3.4386227544910186,0.0,,,,,,,,
3.440119760479042,-7.217828857257844e-07,3.440119760479042,2.2632674513240072e-06,3.440119760479042,-3.808260714142163e-06,3.440119760479042,0.0,,,,,,,,
3.4416167664670665,-7.169119218852089e-07,3.4416167664670665,2.269259195113121e-06,3.4416167664670665,-3.8183426523006786e-06,3.4416167664670665,0.0,,,,,,,,
3.4431137724550904,-7.120439820404458e-07,3.4431137724550904,2.2752401541601833e-06,3.4431137724550904,-3.828406443638433e-06,3.4431137724550904,0.0,,,,,,,,
3.4446107784431144,-7.071790803408797e-07,3.4446107784431144,2.281210340974664e-06,3.4446107784431144,-3.838452109203956e-06,3.4446107784431144,0.0,,,,,,,,
3.4461077844311383,-7.023172308695056e-07,3.4461077844311383,2.2871697680887567e-06,3.4461077844311383,-3.848479670079482e-06,3.4461077844311383,0.0,,,,,,,,
3.447604790419162,-6.974584476143579e-07,3.447604790419162,2.293118448050119e-06,3.447604790419162,-3.858489147393947e-06,3.447604790419162,0.0,,,,,,,,
3.449101796407186,-6.926027444812571e-07,3.449101796407186,2.299056393426258e-06,3.449101796407186,-3.868480562275942e-06,3.449101796407186,0.0,,,,,,,,
3.4505988023952097,-6.877501352935274e-07,3.4505988023952097,2.3049836167953278e-06,3.4505988023952097,-3.878453935900144e-06,3.4505988023952097,0.0,,,,,,,,
3.452095808383234,-6.829006337917565e-07,3.452095808383234,2.3109001307644307e-06,3.452095808383234,-3.88840928947627e-06,3.452095808383234,0.0,,,,,,,,
3.4535928143712575,-6.780542536391221e-07,3.4535928143712575,2.316805947949483e-06,3.4535928143712575,-3.898346644236869e-06,3.4535928143712575,0.0,,,,,,,,
3.455089820359282,-6.732110083984699e-07,3.455089820359282,2.3227010810077777e-06,3.455089820359282,-3.908266021464607e-06,3.455089820359282,0.0,,,,,,,,
3.456586826347306,-6.683709115749964e-07,3.456586826347306,2.3285855425715527e-06,3.456586826347306,-3.9181674424370956e-06,3.456586826347306,0.0,,,,,,,,
3.45808383233533,-6.635339765735034e-07,3.45808383233533,2.3344593453198685e-06,3.45808383233533,-3.928050928466526e-06,3.45808383233533,0.0,,,,,,,,
3.4595808383233537,-6.58700216723507e-07,3.4595808383233537,2.3403225019547718e-06,3.4595808383233537,-3.937916500941143e-06,3.4595808383233537,0.0,,,,,,,,
3.4610778443113777,-6.538696452669977e-07,3.4610778443113777,2.346175025171591e-06,3.4610778443113777,-3.947764181218835e-06,3.4610778443113777,0.0,,,,,,,,
3.4625748502994016,-6.490422753795984e-07,3.4625748502994016,2.3520169276911473e-06,3.4625748502994016,-3.9575939907095684e-06,3.4625748502994016,0.0,,,,,,,,
3.4640718562874255,-6.442181201356478e-07,3.4640718562874255,2.3578482222579367e-06,3.4640718562874255,-3.967405950848213e-06,3.4640718562874255,0.0,,,,,,,,
3.4655688622754495,-6.393971925430959e-07,3.4655688622754495,2.363668921632078e-06,3.4655688622754495,-3.977200083105389e-06,3.4655688622754495,0.0,,,,,,,,
3.4670658682634734,-6.345795055281435e-07,3.4670658682634734,2.369479038565067e-06,3.4670658682634734,-3.986976408937145e-06,3.4670658682634734,0.0,,,,,,,,
3.4685628742514973,-6.297650719287652e-07,3.4685628742514973,2.3752785858557897e-06,3.4685628742514973,-3.996734949887926e-06,3.4685628742514973,0.0,,,,,,,,
3.4700598802395217,-6.249539045058616e-07,3.4700598802395217,2.3810675763135975e-06,3.4700598802395217,-4.006475727508049e-06,3.4700598802395217,0.0,,,,,,,,
3.471556886227545,-6.201460159450596e-07,3.471556886227545,2.3868460227391616e-06,3.471556886227545,-4.016198763337662e-06,3.471556886227545,0.0,,,,,,,,
3.4730538922155696,-6.153414188490594e-07,3.4730538922155696,2.3926139379615126e-06,3.4730538922155696,-4.025904078955264e-06,3.4730538922155696,0.0,,,,,,,,
3.474550898203593,-6.105401257403732e-07,3.474550898203593,2.3983713348511772e-06,3.474550898203593,-4.0355916960183775e-06,3.474550898203593,0.0,,,,,,,,
3.4760479041916175,-6.057421490637517e-07,3.4760479041916175,2.4041182262364554e-06,3.4760479041916175,-4.0452616361292574e-06,3.4760479041916175,0.0,,,,,,,,
3.477544910179641,-6.009475011827164e-07,3.477544910179641,2.4098546250071587e-06,3.477544910179641,-4.054913920953863e-06,3.477544910179641,0.0,,,,,,,,
3.4790419161676653,-5.961561943907787e-07,3.4790419161676653,2.4155805440537776e-06,3.4790419161676653,-4.0645485721898466e-06,3.4790419161676653,0.0,,,,,,,,
3.4805389221556893,-5.913682408852523e-07,3.4805389221556893,2.421295996270634e-06,3.4805389221556893,-4.074165611541974e-06,3.4805389221556893,0.0,,,,,,,,
3.4820359281437128,-5.865836528095521e-07,3.4820359281437128,2.4270009945667983e-06,3.4820359281437128,-4.083765060729052e-06,3.4820359281437128,0.0,,,,,,,,
3.483532934131737,-5.818024422052481e-07,3.483532934131737,2.4326955518803303e-06,3.483532934131737,-4.09334694150861e-06,3.483532934131737,0.0,,,,,,,,
3.4850299401197606,-5.770246210527994e-07,3.4850299401197606,2.438379681146229e-06,3.4850299401197606,-4.102911275656121e-06,3.4850299401197606,0.0,,,,,,,,
3.486526946107785,-5.72250201246965e-07,3.486526946107785,2.4440533953236497e-06,3.486526946107785,-4.112458084983523e-06,3.486526946107785,0.0,,,,,,,,
3.4880239520958085,-5.674791946093514e-07,3.4880239520958085,2.4497167073677086e-06,3.4880239520958085,-4.121987391277963e-06,3.4880239520958085,0.0,,,,,,,,
3.489520958083833,-5.627116128884988e-07,3.489520958083833,2.4553696302685463e-06,3.489520958083833,-4.131499216401638e-06,3.489520958083833,0.0,,,,,,,,
3.4910179640718564,-5.579474677401067e-07,3.4910179640718564,2.461012177010795e-06,3.4910179640718564,-4.14099358220112e-06,3.4910179640718564,0.0,,,,,,,,
3.4925149700598808,-5.531867707668881e-07,3.4925149700598808,2.466644360600622e-06,3.4925149700598808,-4.1504705105580315e-06,3.4925149700598808,0.0,,,,,,,,
3.4940119760479047,-5.484295334780778e-07,3.4940119760479047,2.472266194032091e-06,3.4940119760479047,-4.1599300233527925e-06,3.4940119760479047,0.0,,,,,,,,
3.4955089820359286,-5.436757673088546e-07,3.4955089820359286,2.47787769035828e-06,3.4955089820359286,-4.169372142522047e-06,3.4955089820359286,0.0,,,,,,,,
3.4970059880239526,-5.389254836296878e-07,3.4970059880239526,2.483478862604096e-06,3.4970059880239526,-4.178796890013101e-06,3.4970059880239526,0.0,,,,,,,,
3.4985029940119765,-5.341786937205481e-07,3.4985029940119765,2.4890697238123258e-06,3.4985029940119765,-4.188204287749616e-06,3.4985029940119765,0.0,,,,,,,,
3.5000000000000004,-5.294354087981204e-07,3.5000000000000004,2.4946502870480477e-06,3.5000000000000004,-4.197594357723785e-06,3.5000000000000004,0.0,,,,,,,,
3.5014970059880244,-5.246956400013118e-07,3.5014970059880244,2.5002205653744027e-06,3.5014970059880244,-4.2069671219071835e-06,3.5014970059880244,0.0,,,,,,,,
3.5029940119760483,-5.199593983879412e-07,3.5029940119760483,2.5057805718794054e-06,3.5029940119760483,-4.2163226023342276e-06,3.5029940119760483,0.0,,,,,,,,
3.504491017964072,-5.152266949557409e-07,3.504491017964072,2.511330319635577e-06,3.504491017964072,-4.225660821002016e-06,3.504491017964072,0.0,,,,,,,,
3.505988023952096,-5.104975406070439e-07,3.505988023952096,2.5168698217707573e-06,3.505988023952096,-4.234981799992726e-06,3.505988023952096,0.0,,,,,,,,
3.5074850299401206,-5.057719461924719e-07,3.5074850299401206,2.5223990913644876e-06,3.5074850299401206,-4.244285561311741e-06,3.5074850299401206,0.0,,,,,,,,
3.508982035928144,-5.010499224773714e-07,3.508982035928144,2.5279181415575256e-06,3.508982035928144,-4.253572127069656e-06,3.508982035928144,0.0,,,,,,,,
3.5104790419161684,-4.963314801501432e-07,3.5104790419161684,2.5334269854671735e-06,3.5104790419161684,-4.262841519349455e-06,3.5104790419161684,0.0,,,,,,,,
3.511976047904192,-4.916166298407124e-07,3.511976047904192,2.5389256362393997e-06,3.511976047904192,-4.272093760266042e-06,3.511976047904192,0.0,,,,,,,,
3.513473053892216,-4.86905382087427e-07,3.513473053892216,2.544414107003218e-06,3.513473053892216,-4.281328871921127e-06,3.513473053892216,0.0,,,,,,,,
3.51497005988024,-4.821977473743909e-07,3.51497005988024,2.5498924109382933e-06,3.51497005988024,-4.290546876457617e-06,3.51497005988024,0.0,,,,,,,,
3.5164670658682637,-4.774937360977352e-07,3.5164670658682637,2.55536056118969e-06,3.5164670658682637,-4.299747796027572e-06,3.5164670658682637,0.0,,,,,,,,
3.517964071856288,-4.727933585898461e-07,3.517964071856288,2.560818570942019e-06,3.517964071856288,-4.308931652800762e-06,3.517964071856288,0.0,,,,,,,,
3.5194610778443116,-4.6809662510880043e-07,3.5194610778443116,2.566266453381349e-06,3.5194610778443116,-4.318098468977249e-06,3.5194610778443116,0.0,,,,,,,,
3.520958083832336,-4.6340354584316256e-07,3.520958083832336,2.5717042216745587e-06,3.520958083832336,-4.327248266691698e-06,3.520958083832336,0.0,,,,,,,,
3.5224550898203595,-4.5871413090971244e-07,3.5224550898203595,2.577131889041148e-06,3.5224550898203595,-4.3363810681956104e-06,3.5224550898203595,0.0,,,,,,,,
3.523952095808384,-4.540283903526453e-07,3.523952095808384,2.5825494686663207e-06,3.523952095808384,-4.345496895687463e-06,3.523952095808384,0.0,,,,,,,,
3.5254491017964074,-4.493463341410384e-07,3.5254491017964074,2.5879569737805948e-06,3.5254491017964074,-4.3545957714336425e-06,3.5254491017964074,0.0,,,,,,,,
3.5269461077844317,-4.446679721858798e-07,3.5269461077844317,2.593354417598546e-06,3.5269461077844317,-4.363677717629858e-06,3.5269461077844317,0.0,,,,,,,,
3.5284431137724552,-4.3999331431327774e-07,3.5284431137724552,2.5987418133371498e-06,3.5284431137724552,-4.37274275656293e-06,3.5284431137724552,0.0,,,,,,,,
3.5299401197604796,-4.3532237028991013e-07,3.5299401197604796,2.6041191742443394e-06,3.5299401197604796,-4.381790910490589e-06,3.5299401197604796,0.0,,,,,,,,
3.5314371257485035,-4.306551498083977e-07,3.5314371257485035,2.6094865135535257e-06,3.5314371257485035,-4.390822201695401e-06,3.5314371257485035,0.0,,,,,,,,
3.5329341317365275,-4.2599166248833933e-07,3.5329341317365275,2.614843844500409e-06,3.5329341317365275,-4.3998366524476385e-06,3.5329341317365275,0.0,,,,,,,,
3.5344311377245514,-4.2133191788402324e-07,3.5344311377245514,2.6201911803679466e-06,3.5344311377245514,-4.408834285097596e-06,3.5344311377245514,0.0,,,,,,,,
3.5359281437125754,-4.1667592548471914e-07,3.5359281437125754,2.6255285343940516e-06,3.5359281437125754,-4.417815121911864e-06,3.5359281437125754,0.0,,,,,,,,
3.5374251497005993,-4.1202369470357067e-07,3.5374251497005993,2.63085591983957e-06,3.5374251497005993,-4.42677918521447e-06,3.5374251497005993,0.0,,,,,,,,
3.538922155688623,-4.0737523487877223e-07,3.538922155688623,2.6361733499936294e-06,3.538922155688623,-4.435726497360212e-06,3.538922155688623,0.0,,,,,,,,
3.540419161676647,-4.02730555302568e-07,3.540419161676647,2.641480838132348e-06,3.540419161676647,-4.444657080688318e-06,3.540419161676647,0.0,,,,,,,,
3.5419161676646707,-3.980896651761664e-07,3.5419161676646707,2.646778397529036e-06,3.5419161676646707,-4.453570957529252e-06,3.5419161676646707,0.0,,,,,,,,
3.543413173652695,-3.9345257364710356e-07,3.543413173652695,2.652066041457751e-06,3.543413173652695,-4.462468150237068e-06,3.543413173652695,0.0,,,,,,,,
3.5449101796407194,-3.888192897849184e-07,3.5449101796407194,2.657343783262717e-06,3.5449101796407194,-4.471348681236276e-06,3.5449101796407194,0.0,,,,,,,,
3.546407185628743,-3.8418982259914954e-07,3.546407185628743,2.6626116361963384e-06,3.546407185628743,-4.480212572850295e-06,3.546407185628743,0.0,,,,,,,,
3.547904191616767,-3.7956418102976433e-07,3.547904191616767,2.6678696135818673e-06,3.547904191616767,-4.489059847482565e-06,3.547904191616767,0.0,,,,,,,,
3.549401197604791,-3.749423739495303e-07,3.549401197604791,2.673117728724114e-06,3.549401197604791,-4.497890527528138e-06,3.549401197604791,0.0,,,,,,,,
3.5508982035928147,-3.70324410162755e-07,3.5508982035928147,2.6783559949315045e-06,3.5508982035928147,-4.506704635379118e-06,3.5508982035928147,0.0,,,,,,,,
3.5523952095808387,-3.6571029841323157e-07,3.5523952095808387,2.683584425531401e-06,3.5523952095808387,-4.5155021934590936e-06,3.5523952095808387,0.0,,,,,,,,
3.5538922155688626,-3.6110004736811526e-07,3.5538922155688626,2.6888030338340033e-06,3.5538922155688626,-4.524283224166572e-06,3.5538922155688626,0.0,,,,,,,,
3.555389221556887,-3.5649366564423726e-07,3.555389221556887,2.694011833181187e-06,3.555389221556887,-4.533047749945206e-06,3.555389221556887,0.0,,,,,,,,
3.5568862275449105,-3.5189116177510687e-07,3.5568862275449105,2.699210836884793e-06,3.5568862275449105,-4.541795793194921e-06,3.5568862275449105,0.0,,,,,,,,
3.558383233532935,-3.472925442393733e-07,3.558383233532935,2.7044000582956068e-06,3.558383233532935,-4.550527376388846e-06,3.558383233532935,0.0,,,,,,,,
3.5598802395209583,-3.4269782144312254e-07,3.5598802395209583,2.7095795107413705e-06,3.5598802395209583,-4.559242521939277e-06,3.5598802395209583,0.0,,,,,,,,
3.5613772455089827,-3.3810700173926116e-07,3.5613772455089827,2.7147492075610263e-06,3.5613772455089827,-4.567941252303874e-06,3.5613772455089827,0.0,,,,,,,,
3.562874251497006,-3.335200934055862e-07,3.562874251497006,2.719909162105056e-06,3.562874251497006,-4.576623589939762e-06,3.562874251497006,0.0,,,,,,,,
3.5643712574850306,-3.289371046586499e-07,3.5643712574850306,2.725059387715144e-06,3.5643712574850306,-4.5852895573008094e-06,3.5643712574850306,0.0,,,,,,,,
3.565868263473054,-3.243580436555073e-07,3.565868263473054,2.730199897741665e-06,3.565868263473054,-4.593939176856278e-06,3.565868263473054,0.0,,,,,,,,
3.5673652694610785,-3.1978291846904737e-07,3.5673652694610785,2.7353307055481372e-06,3.5673652694610785,-4.602572471067141e-06,3.5673652694610785,0.0,,,,,,,,
3.5688622754491024,-3.1521173714049214e-07,3.5688622754491024,2.7404518244715407e-06,3.5688622754491024,-4.611189462397547e-06,3.5688622754491024,0.0,,,,,,,,
3.5703592814371263,-3.1064450762220846e-07,3.5703592814371263,2.7455632678791595e-06,3.5703592814371263,-4.6197901733334515e-06,3.5703592814371263,0.0,,,,,,,,
3.5718562874251503,-3.0608123780799567e-07,3.5718562874251503,2.7506650491410745e-06,3.5718562874251503,-4.628374626379131e-06,3.5718562874251503,0.0,,,,,,,,
3.5733532934131738,-3.015219355392492e-07,3.5733532934131738,2.7557571816045087e-06,3.5733532934131738,-4.636942843975931e-06,3.5733532934131738,0.0,,,,,,,,
3.574850299401198,-2.969666085823166e-07,3.574850299401198,2.760839678646977e-06,3.574850299401198,-4.645494848647238e-06,3.574850299401198,0.0,,,,,,,,
3.5763473053892216,-2.9241526464352316e-07,3.5763473053892216,2.7659125536275965e-06,3.5763473053892216,-4.654030662869746e-06,3.5763473053892216,0.0,,,,,,,,
3.577844311377246,-2.8786791137062873e-07,3.577844311377246,2.7709758199096976e-06,3.577844311377246,-4.662550309125294e-06,3.577844311377246,0.0,,,,,,,,
3.5793413173652695,-2.8332455635265495e-07,3.5793413173652695,2.7760294908800903e-06,3.5793413173652695,-4.6710538099302985e-06,3.5793413173652695,0.0,,,,,,,,
3.580838323353294,-2.7878520710538826e-07,3.580838323353294,2.7810735798970353e-06,3.580838323353294,-4.679541187795678e-06,3.580838323353294,0.0,,,,,,,,
3.582335329341318,-2.74249871085459e-07,3.582335329341318,2.7861081003255428e-06,3.582335329341318,-4.68801246517688e-06,3.582335329341318,0.0,,,,,,,,
3.5838323353293418,-2.697185557022421e-07,3.5838323353293418,2.79113306556078e-06,3.5838323353293418,-4.6964676646186655e-06,3.5838323353293418,0.0,,,,,,,,
3.5853293413173657,-2.651912682820177e-07,3.5853293413173657,2.7961484889754537e-06,3.5853293413173657,-4.704906808623577e-06,3.5853293413173657,0.0,,,,,,,,
3.5868263473053896,-2.606680161030597e-07,3.5868263473053896,2.8011543839258025e-06,3.5868263473053896,-4.713329919667187e-06,3.5868263473053896,0.0,,,,,,,,
3.5883233532934136,-2.5614880638797607e-07,3.5883233532934136,2.806150763807467e-06,3.5883233532934136,-4.72173702030751e-06,3.5883233532934136,0.0,,,,,,,,
3.5898203592814375,-2.5163364628332953e-07,3.5898203592814375,2.811137641987103e-06,3.5898203592814375,-4.730128133008456e-06,3.5898203592814375,0.0,,,,,,,,
3.5913173652694614,-2.471225428875992e-07,3.5913173652694614,2.8161150318639313e-06,3.5913173652694614,-4.738503280330447e-06,3.5913173652694614,0.0,,,,,,,,
3.592814371257486,-2.426155032293523e-07,3.592814371257486,2.821082946788525e-06,3.592814371257486,-4.74686248472542e-06,3.592814371257486,0.0,,,,,,,,
3.5943113772455093,-2.3811253429075384e-07,3.5943113772455093,2.8260414001430236e-06,3.5943113772455093,-4.755205768725045e-06,3.5943113772455093,0.0,,,,,,,,
3.5958083832335337,-2.3361364298306097e-07,3.5958083832335337,2.830990405325108e-06,3.5958083832335337,-4.763533154870692e-06,3.5958083832335337,0.0,,,,,,,,
3.597305389221557,-2.2911883616120267e-07,3.597305389221557,2.8359299756969445e-06,3.597305389221557,-4.771844665634095e-06,3.597305389221557,0.0,,,,,,,,
3.5988023952095816,-2.2462812061597917e-07,3.5988023952095816,2.8408601246530907e-06,3.5988023952095816,-4.780140323563495e-06,3.5988023952095816,0.0,,,,,,,,
3.600299401197605,-2.2014150309998357e-07,3.600299401197605,2.8457808655493956e-06,3.600299401197605,-4.788420151133858e-06,3.600299401197605,0.0,,,,,,,,
3.6017964071856294,-2.1565899027368993e-07,3.6017964071856294,2.850692211786267e-06,3.6017964071856294,-4.796684170884809e-06,3.6017964071856294,0.0,,,,,,,,
3.603293413173653,-2.1118058877076923e-07,3.603293413173653,2.8555941767279463e-06,3.603293413173653,-4.8049324053113965e-06,3.603293413173653,0.0,,,,,,,,
3.604790419161677,-2.0670630514339105e-07,3.604790419161677,2.860486773748768e-06,3.604790419161677,-4.813164876917067e-06,3.604790419161677,0.0,,,,,,,,
3.6062874251497012,-2.022361458974936e-07,3.6062874251497012,2.865370016235172e-06,3.6062874251497012,-4.821381608220115e-06,3.6062874251497012,0.0,,,,,,,,
3.6077844311377247,-1.9777011748592489e-07,3.6077844311377247,2.8702439175542183e-06,3.6077844311377247,-4.829582621721494e-06,3.6077844311377247,0.0,,,,,,,,
3.609281437125749,-1.9330822628412238e-07,3.609281437125749,2.875108491081997e-06,3.609281437125749,-4.837767939921869e-06,3.609281437125749,0.0,,,,,,,,
3.6107784431137726,-1.8885047863500558e-07,3.6107784431137726,2.8799637501845235e-06,3.6107784431137726,-4.845937585319128e-06,3.6107784431137726,0.0,,,,,,,,
3.612275449101797,-1.843968808029144e-07,3.612275449101797,2.8848097082527258e-06,3.612275449101797,-4.8540915804209154e-06,3.612275449101797,0.0,,,,,,,,
3.6137724550898205,-1.799474390127548e-07,3.6137724550898205,2.8896463786292804e-06,3.6137724550898205,-4.862229947713229e-06,3.6137724550898205,0.0,,,,,,,,
3.615269461077845,-1.7550215941674447e-07,3.615269461077845,2.894473774699189e-06,3.615269461077845,-4.870352709687277e-06,3.615269461077845,0.0,,,,,,,,
3.616766467065869,-1.7106104812993063e-07,3.616766467065869,2.8992919098297837e-06,3.616766467065869,-4.8784598888538415e-06,3.616766467065869,0.0,,,,,,,,
3.6182634730538927,-1.6662411118799423e-07,3.6182634730538927,2.90410079737786e-06,3.6182634730538927,-4.88655150768519e-06,3.6182634730538927,0.0,,,,,,,,
3.6197604790419167,-1.6219135458578494e-07,3.6197604790419167,2.908900450713981e-06,3.6197604790419167,-4.894627588681737e-06,3.6197604790419167,0.0,,,,,,,,
3.6212574850299406,-1.5776278426065982e-07,3.6212574850299406,2.9136908831919226e-06,3.6212574850299406,-4.902688154295821e-06,3.6212574850299406,0.0,,,,,,,,
3.6227544910179645,-1.53338406095411e-07,3.6227544910179645,2.918472108179328e-06,3.6227544910179645,-4.910733227034748e-06,3.6227544910179645,0.0,,,,,,,,
3.6242514970059885,-1.4891822590587308e-07,3.6242514970059885,2.9232441390115314e-06,3.6242514970059885,-4.918762829341516e-06,3.6242514970059885,0.0,,,,,,,,
3.6257485029940124,-1.4450224947397408e-07,3.6257485029940124,2.9280069890688837e-06,3.6257485029940124,-4.926776983730295e-06,3.6257485029940124,0.0,,,,,,,,
3.6272455089820363,-1.4009048250528542e-07,3.6272455089820363,2.9327606716949887e-06,3.6272455089820363,-4.934775712637104e-06,3.6272455089820363,0.0,,,,,,,,
3.6287425149700603,-1.3568293065802448e-07,3.6287425149700603,2.937505200224588e-06,3.6287425149700603,-4.9427590385074585e-06,3.6287425149700603,0.0,,,,,,,,
3.6302395209580847,-1.3127959954760124e-07,3.6302395209580847,2.9422405880042278e-06,3.6302395209580847,-4.950726983816775e-06,3.6302395209580847,0.0,,,,,,,,
3.631736526946108,-1.268804947185072e-07,3.631736526946108,2.9469668484036594e-06,3.631736526946108,-4.958679571028328e-06,3.631736526946108,0.0,,,,,,,,
3.6332335329341325,-1.224856216637959e-07,3.6332335329341325,2.9516839947404192e-06,3.6332335329341325,-4.966616822570668e-06,3.6332335329341325,0.0,,,,,,,,
3.634730538922156,-1.1809498584138245e-07,3.634730538922156,2.9563920403456865e-06,3.634730538922156,-4.974538760876903e-06,3.634730538922156,0.0,,,,,,,,
3.6362275449101804,-1.137085926253126e-07,3.6362275449101804,2.9610909985765093e-06,3.6362275449101804,-4.982445408423523e-06,3.6362275449101804,0.0,,,,,,,,
3.637724550898204,-1.0932644735933441e-07,3.637724550898204,2.9657808827396206e-06,3.637724550898204,-4.990336787592977e-06,3.637724550898204,0.0,,,,,,,,
3.639221556886228,-1.0494855533575049e-07,3.639221556886228,2.970461706179039e-06,3.639221556886228,-4.998212920833258e-06,3.639221556886228,0.0,,,,,,,,
3.6407185628742518,-1.0057492176991902e-07,3.6407185628742518,2.9751334822019502e-06,3.6407185628742518,-5.0060738305439285e-06,3.6407185628742518,0.0,,,,,,,,
3.6422155688622757,-9.620555184432233e-08,3.6422155688622757,2.97979622415576e-06,3.6422155688622757,-5.013919539188477e-06,3.6422155688622757,0.0,,,,,,,,
3.6437125748503,-9.184045068832381e-08,3.6437125748503,2.984449945324921e-06,3.6437125748503,-5.021750069112382e-06,3.6437125748503,0.0,,,,,,,,
3.6452095808383236,-8.747962337455065e-08,3.6452095808383236,2.9890946590340025e-06,3.6452095808383236,-5.029565442739714e-06,3.6452095808383236,0.0,,,,,,,,
3.646706586826348,-8.312307492145453e-08,3.646706586826348,2.9937303785994042e-06,3.646706586826348,-5.037365682471152e-06,3.646706586826348,0.0,,,,,,,,
3.6482035928143715,-7.877081029532202e-08,3.6482035928143715,2.9983571173119315e-06,3.6482035928143715,-5.045150810676646e-06,3.6482035928143715,0.0,,,,,,,,
3.649700598802396,-7.442283442796742e-08,3.649700598802396,3.0029748884858922e-06,3.649700598802396,-5.052920849755556e-06,3.649700598802396,0.0,,,,,,,,
3.6511976047904193,-7.007915216249913e-08,3.6511976047904193,3.007583705400521e-06,3.6511976047904193,-5.060675822063788e-06,3.6511976047904193,0.0,,,,,,,,
3.6526946107784437,-6.573976833200314e-08,3.6526946107784437,3.012183581360535e-06,3.6526946107784437,-5.06841574996866e-06,3.6526946107784437,0.0,,,,,,,,
3.6541916167664676,-6.140468769164596e-08,3.6541916167664676,3.016774529649967e-06,3.6541916167664676,-5.0761406558407846e-06,3.6541916167664676,0.0,,,,,,,,
3.6556886227544916,-5.707391496472635e-08,3.6556886227544916,3.0213565635465023e-06,3.6556886227544916,-5.08385056200389e-06,3.6556886227544916,0.0,,,,,,,,
3.6571856287425155,-5.274745480373197e-08,3.6571856287425155,3.0259296963242623e-06,3.6571856287425155,-5.09154549080124e-06,3.6571856287425155,0.0,,,,,,,,
3.6586826347305395,-4.842531182267409e-08,3.6586826347305395,3.0304939412652115e-06,3.6586826347305395,-5.099225464594774e-06,3.6586826347305395,0.0,,,,,,,,
3.6601796407185634,-4.4107490587775535e-08,3.6601796407185634,3.035049311642345e-06,3.6601796407185634,-5.106890505692527e-06,3.6601796407185634,0.0,,,,,,,,
3.6616766467065873,-3.979399560650927e-08,3.6616766467065873,3.0395958206992805e-06,3.6616766467065873,-5.114540636400726e-06,3.6616766467065873,0.0,,,,,,,,
3.6631736526946113,-3.548483134309918e-08,3.6631736526946113,3.0441334817081293e-06,3.6631736526946113,-5.122175879044303e-06,3.6631736526946113,0.0,,,,,,,,
3.6646706586826348,-3.118000221908853e-08,3.6646706586826348,3.0486623079176843e-06,3.6646706586826348,-5.12979625590901e-06,3.6646706586826348,0.0,,,,,,,,
3.666167664670659,-2.687951258107053e-08,3.666167664670659,3.0531823125763204e-06,3.666167664670659,-5.137401789299927e-06,3.666167664670659,0.0,,,,,,,,
3.6676646706586835,-2.2583366759354567e-08,3.6676646706586835,3.057693508925783e-06,3.6676646706586835,-5.144992501489234e-06,3.6676646706586835,0.0,,,,,,,,
3.669161676646707,-1.829156901135336e-08,3.669161676646707,3.062195910200693e-06,3.669161676646707,-5.152568414746099e-06,3.669161676646707,0.0,,,,,,,,
3.6706586826347314,-1.4004123557974623e-08,3.6706586826347314,3.0666895296270054e-06,3.6706586826347314,-5.1601295513294044e-06,3.6706586826347314,0.0,,,,,,,,
3.672155688622755,-9.721034566143235e-09,3.672155688622755,3.071174380442722e-06,3.672155688622755,-5.167675933515756e-06,3.672155688622755,0.0,,,,,,,,
3.673652694610779,-5.4423061584609335e-09,3.673652694610779,3.07565047586877e-06,3.673652694610779,-5.175207583538121e-06,3.673652694610779,0.0,,,,,,,,
3.6751497005988027,-1.1679424005340207e-09,3.6751497005988027,3.0801178290972027e-06,3.6751497005988027,-5.1827245236181575e-06,3.6751497005988027,0.0,,,,,,,,
3.6766467065868267,3.102052674693291e-09,3.6766467065868267,3.084576453367458e-06,3.6766467065868267,-5.190226776004542e-06,3.6766467065868267,0.0,,,,,,,,
3.6781437125748506,7.367675095195238e-09,3.6781437125748506,3.0890263618425303e-06,3.6781437125748506,-5.197714362873586e-06,3.6781437125748506,0.0,,,,,,,,
3.6796407185628746,1.1628920930245736e-08,3.6796407185628746,3.0934675677484983e-06,3.6796407185628746,-5.2051873064506445e-06,3.6796407185628746,0.0,,,,,,,,
3.681137724550899,1.5885786301719405e-08,3.681137724550899,3.0979000842673544e-06,3.681137724550899,-5.212645628935944e-06,3.681137724550899,0.0,,,,,,,,
3.6826347305389224,2.0138267367123055e-08,3.6826347305389224,3.102323924575186e-06,3.6826347305389224,-5.220089352494371e-06,3.6826347305389224,0.0,,,,,,,,
3.684131736526947,2.4386360338260956e-08,3.684131736526947,3.1067391018598038e-06,3.684131736526947,-5.227518499318634e-06,3.684131736526947,0.0,,,,,,,,
3.6856287425149703,2.8630061480623318e-08,3.6856287425149703,3.1111456292907597e-06,3.6856287425149703,-5.234933091563142e-06,3.6856287425149703,0.0,,,,,,,,
3.6871257485029947,3.2869367090518853e-08,3.6871257485029947,3.115543520024697e-06,3.6871257485029947,-5.242333151372196e-06,3.6871257485029947,0.0,,,,,,,,
3.688622754491018,3.710427352498414e-08,3.688622754491018,3.1199327872126066e-06,3.688622754491018,-5.249718700878914e-06,3.688622754491018,0.0,,,,,,,,
3.6901197604790426,4.133477718227802e-08,3.6901197604790426,3.124313444025409e-06,3.6901197604790426,-5.257089762235329e-06,3.6901197604790426,0.0,,,,,,,,
3.6916167664670665,4.556087450103108e-08,3.6916167664670665,3.1286855035901027e-06,3.6916167664670665,-5.264446357529071e-06,3.6916167664670665,0.0,,,,,,,,
3.6931137724550904,4.978256196770409e-08,3.6931137724550904,3.1330489790434107e-06,3.6931137724550904,-5.271788508865834e-06,3.6931137724550904,0.0,,,,,,,,
3.6946107784431144,5.399983611635743e-08,3.6946107784431144,3.137403883531098e-06,3.6946107784431144,-5.279116238364077e-06,3.6946107784431144,0.0,,,,,,,,
3.696107784431138,5.821269353317401e-08,3.696107784431138,3.1417502301623743e-06,3.696107784431138,-5.286429568097662e-06,3.696107784431138,0.0,,,,,,,,
3.6976047904191622,6.242113083573532e-08,3.6976047904191622,3.146088032060512e-06,3.6976047904191622,-5.29372852011012e-06,3.6976047904191622,0.0,,,,,,,,
3.6991017964071857,6.662514469536158e-08,3.6991017964071857,3.1504173023165e-06,3.6991017964071857,-5.301013116480819e-06,3.6991017964071857,0.0,,,,,,,,
3.70059880239521,7.082473182288214e-08,3.70059880239521,3.1547380540541023e-06,3.70059880239521,-5.308283379251412e-06,3.70059880239521,0.0,,,,,,,,
3.7020958083832336,7.501988897522184e-08,3.7020958083832336,3.159050300357717e-06,3.7020958083832336,-5.315539330456864e-06,3.7020958083832336,0.0,,,,,,,,
3.703592814371258,7.921061295847328e-08,3.703592814371258,3.163354054312225e-06,3.703592814371258,-5.322780992105302e-06,3.703592814371258,0.0,,,,,,,,
3.705089820359282,8.339690061658586e-08,3.705089820359282,3.167649328993508e-06,3.705089820359282,-5.330008386215309e-06,3.705089820359282,0.0,,,,,,,,
3.706586826347306,8.757874884269065e-08,3.706586826347306,3.171936137489034e-06,3.706586826347306,-5.3372215347713996e-06,3.706586826347306,0.0,,,,,,,,
3.70808383233533,9.175615456688299e-08,3.70808383233533,3.176214492840747e-06,3.70808383233533,-5.344420459760922e-06,3.70808383233533,0.0,,,,,,,,
3.7095808383233537,9.592911476372608e-08,3.7095808383233537,3.1804844081131425e-06,3.7095808383233537,-5.351605183155394e-06,3.7095808383233537,0.0,,,,,,,,
3.7110778443113777,1.0009762645768882e-07,3.7110778443113777,3.1847458963580605e-06,3.7110778443113777,-5.358775726901482e-06,3.7110778443113777,0.0,,,,,,,,
3.7125748502994016,1.0426168671415685e-07,3.7125748502994016,3.1889989706127938e-06,3.7125748502994016,-5.365932112941381e-06,3.7125748502994016,0.0,,,,,,,,
3.7140718562874255,1.084212926344466e-07,3.7140718562874255,3.1932436439214107e-06,3.7140718562874255,-5.373074363217958e-06,3.7140718562874255,0.0,,,,,,,,
3.7155688622754495,1.12576441361386e-07,3.7155688622754495,3.1974799292875014e-06,3.7155688622754495,-5.380202499638691e-06,3.7155688622754495,0.0,,,,,,,,
3.7170658682634734,1.1672713010524463e-07,3.7170658682634734,3.201707839733155e-06,3.7170658682634734,-5.3873165440942146e-06,3.7170658682634734,0.0,,,,,,,,
3.718562874251498,1.2087335608031743e-07,3.718562874251498,3.205927388269648e-06,3.718562874251498,-5.394416518472664e-06,3.718562874251498,0.0,,,,,,,,
3.7200598802395213,1.2501511657163025e-07,3.7200598802395213,3.2101385879061362e-06,3.7200598802395213,-5.401502444668804e-06,3.7200598802395213,0.0,,,,,,,,
3.7215568862275457,1.2915240889778959e-07,3.7215568862275457,3.214341451601531e-06,3.7215568862275457,-5.40857434450134e-06,3.7215568862275457,0.0,,,,,,,,
3.723053892215569,1.3328523040987988e-07,3.723053892215569,3.2185359923817767e-06,3.723053892215569,-5.4156322398730166e-06,3.723053892215569,0.0,,,,,,,,
3.7245508982035935,1.374135785174876e-07,3.7245508982035935,3.2227222231815144e-06,3.7245508982035935,-5.422676152545552e-06,3.7245508982035935,0.0,,,,,,,,
3.726047904191617,1.4153745066316737e-07,3.726047904191617,3.226900157004179e-06,3.726047904191617,-5.429706104413987e-06,3.726047904191617,0.0,,,,,,,,
3.7275449101796414,1.456568443221499e-07,3.7275449101796414,3.231069806773335e-06,3.7275449101796414,-5.436722117220498e-06,3.7275449101796414,0.0,,,,,,,,
3.7290419161676653,1.497717570249336e-07,3.7290419161676653,3.235231185446585e-06,3.7290419161676653,-5.443724212747621e-06,3.7290419161676653,0.0,,,,,,,,
3.730538922155689,1.5388218633880925e-07,3.730538922155689,3.2393843059749705e-06,3.730538922155689,-5.450712412820995e-06,3.730538922155689,0.0,,,,,,,,
3.732035928143713,1.579881298605364e-07,3.732035928143713,3.2435291812770647e-06,3.732035928143713,-5.4576867391414e-06,3.732035928143713,0.0,,,,,,,,
3.7335329341317367,1.6208958524136704e-07,3.7335329341317367,3.2476658242911493e-06,3.7335329341317367,-5.464647213512907e-06,3.7335329341317367,0.0,,,,,,,,
3.735029940119761,1.6618655016677408e-07,3.735029940119761,3.2517942478987417e-06,3.735029940119761,-5.471593857588302e-06,3.735029940119761,0.0,,,,,,,,
3.7365269461077846,1.7027902236667396e-07,3.7365269461077846,3.2559144650403487e-06,3.7365269461077846,-5.478526693150912e-06,3.7365269461077846,0.0,,,,,,,,
3.738023952095809,1.743669996012747e-07,3.738023952095809,3.26002648858512e-06,3.738023952095809,-5.4854457418550915e-06,3.738023952095809,0.0,,,,,,,,
3.7395209580838324,1.7845047968565195e-07,3.7395209580838324,3.2641303314300325e-06,3.7395209580838324,-5.492351025392253e-06,3.7395209580838324,0.0,,,,,,,,
3.741017964071857,1.825294604537624e-07,3.741017964071857,3.2682260064490444e-06,3.741017964071857,-5.499242565440673e-06,3.741017964071857,0.0,,,,,,,,
3.7425149700598808,1.8660393979645035e-07,3.7425149700598808,3.2723135265012696e-06,3.7425149700598808,-5.506120383624861e-06,3.7425149700598808,0.0,,,,,,,,
3.7440119760479047,1.906739156328018e-07,3.7440119760479047,3.2763929044546964e-06,3.7440119760479047,-5.512984501605655e-06,3.7440119760479047,0.0,,,,,,,,
3.7455089820359286,1.9473938593417837e-07,3.7455089820359286,3.2804641531530877e-06,3.7455089820359286,-5.519834940984316e-06,3.7455089820359286,0.0,,,,,,,,
3.7470059880239526,1.988003486923966e-07,3.7470059880239526,3.2845272854369214e-06,3.7470059880239526,-5.526671723367264e-06,3.7470059880239526,0.0,,,,,,,,
3.7485029940119765,2.028568019579864e-07,3.7485029940119765,3.288582314141021e-06,3.7485029940119765,-5.533494870368274e-06,3.7485029940119765,0.0,,,,,,,,
3.7500000000000004,2.069087437951146e-07,3.7500000000000004,3.292629252067858e-06,3.7500000000000004,-5.540304403506606e-06,3.7500000000000004,0.0,,,,,,,,
3.7514970059880244,2.1095617233260248e-07,3.7514970059880244,3.2966681120456856e-06,3.7514970059880244,-5.547100344384591e-06,3.7514970059880244,0.0,,,,,,,,
3.7529940119760483,2.1499908571937698e-07,3.7529940119760483,3.300698906868337e-06,3.7529940119760483,-5.553882714509497e-06,3.7529940119760483,0.0,,,,,,,,
3.7544910179640723,2.1903748215251938e-07,3.7544910179640723,3.3047216493221893e-06,3.7544910179640723,-5.560651535425808e-06,3.7544910179640723,0.0,,,,,,,,
3.7559880239520966,2.230713598537051e-07,3.7559880239520966,3.308736352186031e-06,3.7559880239520966,-5.567406828613605e-06,3.7559880239520966,0.0,,,,,,,,
3.75748502994012,2.2710071709990457e-07,3.75748502994012,3.312743028244168e-06,3.75748502994012,-5.574148615594763e-06,3.75748502994012,0.0,,,,,,,,
3.7589820359281445,2.3112555218468338e-07,3.7589820359281445,3.3167416902321092e-06,3.7589820359281445,-5.58087691778413e-06,3.7589820359281445,0.0,,,,,,,,
3.760479041916168,2.3514586346706086e-07,3.760479041916168,3.320732350935927e-06,3.760479041916168,-5.587591756711225e-06,3.760479041916168,0.0,,,,,,,,
3.7619760479041924,2.3916164931023384e-07,3.7619760479041924,3.324715023064099e-06,3.7619760479041924,-5.594293153750876e-06,3.7619760479041924,0.0,,,,,,,,
3.763473053892216,2.4317290814e-07,3.763473053892216,3.32868971936048e-06,3.763473053892216,-5.6009811303527835e-06,3.763473053892216,0.0,,,,,,,,
3.76497005988024,2.4717963840320884e-07,3.76497005988024,3.3326564525479044e-06,3.76497005988024,-5.607655707923696e-06,3.76497005988024,0.0,,,,,,,,
3.766467065868264,2.5118183859224983e-07,3.766467065868264,3.3366152353317682e-06,3.766467065868264,-5.614316907833292e-06,3.766467065868264,0.0,,,,,,,,
3.7679640718562877,2.551795072262675e-07,3.7679640718562877,3.3405660804224065e-06,3.7679640718562877,-5.620964751481751e-06,3.7679640718562877,0.0,,,,,,,,
3.769461077844312,2.591726428727977e-07,3.769461077844312,3.344509000479655e-06,3.769461077844312,-5.62759926016153e-06,3.769461077844312,0.0,,,,,,,,
3.7709580838323356,2.631612441283149e-07,3.7709580838323356,3.3484440082193044e-06,3.7709580838323356,-5.6342204552808155e-06,3.7709580838323356,0.0,,,,,,,,
3.77245508982036,2.671453096305605e-07,3.77245508982036,3.352371116295645e-06,3.77245508982036,-5.64082835810365e-06,3.77245508982036,0.0,,,,,,,,
3.7739520958083834,2.7112483803240884e-07,3.7739520958083834,3.356290337357758e-06,3.7739520958083834,-5.647422989950152e-06,3.7739520958083834,0.0,,,,,,,,
3.775449101796408,2.75099828051925e-07,3.775449101796408,3.360201684062541e-06,3.775449101796408,-5.654004372093961e-06,3.775449101796408,0.0,,,,,,,,
3.7769461077844313,2.790702784243548e-07,3.7769461077844313,3.3641051690274296e-06,3.7769461077844313,-5.66057252577625e-06,3.7769461077844313,0.0,,,,,,,,
3.7784431137724557,2.8303618792621725e-07,3.7784431137724557,3.3680008049201507e-06,3.7784431137724557,-5.667127472306012e-06,3.7784431137724557,0.0,,,,,,,,
3.7799401197604796,2.8699755535672066e-07,3.7799401197604796,3.371888604319634e-06,3.7799401197604796,-5.673669232843469e-06,3.7799401197604796,0.0,,,,,,,,
3.7814371257485035,2.909543795733903e-07,3.7814371257485035,3.3757685798352613e-06,3.7814371257485035,-5.6801978286296305e-06,3.7814371257485035,0.0,,,,,,,,
3.7829341317365275,2.9490665944487286e-07,3.7829341317365275,3.3796407440790957e-06,3.7829341317365275,-5.686713280855773e-06,3.7829341317365275,0.0,,,,,,,,
3.7844311377245514,2.9885439388690163e-07,3.7844311377245514,3.3835051096128085e-06,3.7844311377245514,-5.693215610683724e-06,3.7844311377245514,0.0,,,,,,,,
3.7859281437125754,3.0279758185062765e-07,3.7859281437125754,3.3873616890212235e-06,3.7859281437125754,-5.699704839282837e-06,3.7859281437125754,0.0,,,,,,,,
3.7874251497005993,3.067362223153841e-07,3.7874251497005993,3.3912104948571728e-06,3.7874251497005993,-5.706180987760103e-06,3.7874251497005993,0.0,,,,,,,,
3.7889221556886232,3.106703142905437e-07,3.7889221556886232,3.3950515396837686e-06,3.7889221556886232,-5.712644077256846e-06,3.7889221556886232,0.0,,,,,,,,
3.7904191616766467,3.145998568275999e-07,3.7904191616766467,3.398884836031989e-06,3.7904191616766467,-5.719094128877951e-06,3.7904191616766467,0.0,,,,,,,,
3.791916167664671,3.185248490136416e-07,3.791916167664671,3.40271039643494e-06,3.791916167664671,-5.725531163692893e-06,3.791916167664671,0.0,,,,,,,,
3.7934131736526955,3.2244528996089857e-07,3.7934131736526955,3.4065282333912663e-06,3.7934131736526955,-5.731955202754564e-06,3.7934131736526955,0.0,,,,,,,,
3.794910179640719,3.2636117881744127e-07,3.794910179640719,3.410338359425875e-06,3.794910179640719,-5.738366267113167e-06,3.794910179640719,0.0,,,,,,,,
3.796407185628743,3.302725147605448e-07,3.796407185628743,3.4141407870234136e-06,3.796407185628743,-5.744764377789809e-06,3.796407185628743,0.0,,,,,,,,
3.797904191616767,3.341792970207021e-07,3.797904191616767,3.4179355286814224e-06,3.797904191616767,-5.7511495558051e-06,3.797904191616767,0.0,,,,,,,,
3.799401197604791,3.380815248269727e-07,3.799401197604791,3.421722596846635e-06,3.799401197604791,-5.757521822105162e-06,3.799401197604791,0.0,,,,,,,,
3.8008982035928147,3.419791974724934e-07,3.8008982035928147,3.4255020039929833e-06,3.8008982035928147,-5.763881197684755e-06,3.8008982035928147,0.0,,,,,,,,
3.8023952095808387,3.4587231426620175e-07,3.8023952095808387,3.4292737625754423e-06,3.8023952095808387,-5.770227703498619e-06,3.8023952095808387,0.0,,,,,,,,
3.803892215568863,3.4976087454649795e-07,3.803892215568863,3.4330378850244586e-06,3.803892215568863,-5.776561360455538e-06,3.803892215568863,0.0,,,,,,,,
3.8053892215568865,3.536448776984182e-07,3.8053892215568865,3.4367943837585387e-06,3.8053892215568865,-5.782882189465023e-06,3.8053892215568865,0.0,,,,,,,,
3.806886227544911,3.575243231334529e-07,3.806886227544911,3.4405432712093144e-06,3.806886227544911,-5.789190211425025e-06,3.806886227544911,0.0,,,,,,,,
3.8083832335329344,3.613992102838719e-07,3.8083832335329344,3.4442845597592877e-06,3.8083832335329344,-5.795485447190595e-06,3.8083832335329344,0.0,,,,,,,,
3.8098802395209588,3.6526953862222713e-07,3.8098802395209588,3.448018261810753e-06,3.8098802395209588,-5.801767917626531e-06,3.8098802395209588,0.0,,,,,,,,
3.8113772455089823,3.69135307660584e-07,3.8113772455089823,3.451744389751649e-06,3.8113772455089823,-5.8080376435670195e-06,3.8113772455089823,0.0,,,,,,,,
3.8128742514970067,3.7299651692679325e-07,3.8128742514970067,3.455462955924496e-06,3.8128742514970067,-5.814294645789332e-06,3.8128742514970067,0.0,,,,,,,,
3.81437125748503,3.7685316599435144e-07,3.81437125748503,3.4591739727049414e-06,3.81437125748503,-5.820538945112718e-06,3.81437125748503,0.0,,,,,,,,
3.8158682634730545,3.807052544491352e-07,3.8158682634730545,3.462877452432185e-06,3.8158682634730545,-5.826770562302887e-06,3.8158682634730545,0.0,,,,,,,,
3.8173652694610785,3.8455278192747817e-07,3.8173652694610785,3.466573407444859e-06,3.8173652694610785,-5.832989518121394e-06,3.8173652694610785,0.0,,,,,,,,
3.8188622754491024,3.8839574808366827e-07,3.8188622754491024,3.470261850042343e-06,3.8188622754491024,-5.8391958332515615e-06,3.8188622754491024,0.0,,,,,,,,
3.8203592814371263,3.922341526169465e-07,3.8203592814371263,3.4739427925641075e-06,3.8203592814371263,-5.845389528468242e-06,3.8203592814371263,0.0,,,,,,,,
3.82185628742515,3.960679952325858e-07,3.82185628742515,3.477616247270677e-06,3.82185628742515,-5.851570624410907e-06,3.82185628742515,0.0,,,,,,,,
3.823353293413174,3.9989727568970117e-07,3.823353293413174,3.481282226486338e-06,3.823353293413174,-5.857739141805685e-06,3.823353293413174,0.0,,,,,,,,
3.8248502994011977,4.0372199376829377e-07,3.8248502994011977,3.484940742448287e-06,3.8248502994011977,-5.863895101222587e-06,3.8248502994011977,0.0,,,,,,,,
3.826347305389222,4.0754214927028305e-07,3.826347305389222,3.488591807439463e-06,3.826347305389222,-5.870038523359224e-06,3.826347305389222,0.0,,,,,,,,
3.8278443113772456,4.113577420416404e-07,3.8278443113772456,3.4922354336853148e-06,3.8278443113772456,-5.8761694287888225e-06,3.8278443113772456,0.0,,,,,,,,
3.82934131736527,4.151687719504354e-07,3.82934131736527,3.4958716334434766e-06,3.82934131736527,-5.882287838110281e-06,3.82934131736527,0.0,,,,,,,,
3.830838323353294,4.1897523889765724e-07,3.830838323353294,3.4995004189204306e-06,3.830838323353294,-5.8883937718873125e-06,3.830838323353294,0.0,,,,,,,,
3.832335329341318,4.227771428084034e-07,3.832335329341318,3.503121802350912e-06,3.832335329341318,-5.894487250698367e-06,3.832335329341318,0.0,,,,,,,,
3.8338323353293418,4.265744836381189e-07,3.8338323353293418,3.5067357959084066e-06,3.8338323353293418,-5.900568295020173e-06,3.8338323353293418,0.0,,,,,,,,
3.8353293413173657,4.3036726137356617e-07,3.8353293413173657,3.5103424117876825e-06,3.8353293413173657,-5.906636925381044e-06,3.8353293413173657,0.0,,,,,,,,
3.8368263473053896,4.3415547602741053e-07,3.8368263473053896,3.513941662173118e-06,3.8368263473053896,-5.91269316227177e-06,3.8368263473053896,0.0,,,,,,,,
3.8383233532934136,4.3793912765388987e-07,3.8383233532934136,3.5175335592132715e-06,3.8383233532934136,-5.918737026155787e-06,3.8383233532934136,0.0,,,,,,,,
3.8398203592814375,4.417182163119912e-07,3.8398203592814375,3.5211181150664525e-06,3.8398203592814375,-5.924768537462566e-06,3.8398203592814375,0.0,,,,,,,,
3.841317365269462,4.454927421085193e-07,3.841317365269462,3.5246953418722604e-06,3.841317365269462,-5.930787716633665e-06,3.841317365269462,0.0,,,,,,,,
3.8428143712574854,4.492627051745123e-07,3.8428143712574854,3.5282652517527315e-06,3.8428143712574854,-5.936794584071083e-06,3.8428143712574854,0.0,,,,,,,,
3.8443113772455098,4.530281056590759e-07,3.8443113772455098,3.531827856807284e-06,3.8443113772455098,-5.942789160128124e-06,3.8443113772455098,0.0,,,,,,,,
3.8458083832335332,4.567889437527726e-07,3.8458083832335332,3.5353831691616896e-06,3.8458083832335332,-5.948771465197731e-06,3.8458083832335332,0.0,,,,,,,,
3.8473053892215576,4.6054521966653515e-07,3.8473053892215576,3.538931200871907e-06,3.8473053892215576,-5.9547415195930165e-06,3.8473053892215576,0.0,,,,,,,,
3.848802395209581,4.642969336438176e-07,3.848802395209581,3.5424719640410403e-06,3.848802395209581,-5.960699343646244e-06,3.848802395209581,0.0,,,,,,,,
3.8502994011976055,4.6804408594444676e-07,3.8502994011976055,3.546005470708721e-06,3.8502994011976055,-5.9666449576361955e-06,3.8502994011976055,0.0,,,,,,,,
3.851796407185629,4.717866768684949e-07,3.851796407185629,3.5495317329364538e-06,3.851796407185629,-5.972578381852332e-06,3.851796407185629,0.0,,,,,,,,
3.8532934131736534,4.7552470674531693e-07,3.8532934131736534,3.553050762761883e-06,3.8532934131736534,-5.9784996365577055e-06,3.8532934131736534,0.0,,,,,,,,
3.8547904191616773,4.792581759117754e-07,3.8547904191616773,3.5565625721986548e-06,3.8547904191616773,-5.984408741961047e-06,3.8547904191616773,0.0,,,,,,,,
3.856287425149701,4.829870847517602e-07,3.856287425149701,3.5600671732609093e-06,3.856287425149701,-5.99030571826841e-06,3.856287425149701,0.0,,,,,,,,
3.857784431137725,4.867114336640463e-07,3.857784431137725,3.5635645779688623e-06,3.857784431137725,-5.996190585716611e-06,3.857784431137725,0.0,,,,,,,,
3.8592814371257487,4.904312230802136e-07,3.8592814371257487,3.5670547982746875e-06,3.8592814371257487,-6.002063364413108e-06,3.8592814371257487,0.0,,,,,,,,
3.860778443113773,4.941464534614903e-07,3.860778443113773,3.570537846161127e-06,3.860778443113773,-6.007924074521186e-06,3.860778443113773,0.0,,,,,,,,
3.8622754491017965,4.978571252839392e-07,3.8622754491017965,3.5740137336064533e-06,3.8622754491017965,-6.013772736195776e-06,3.8622754491017965,0.0,,,,,,,,
3.863772455089821,5.015632390568874e-07,3.863772455089821,3.577482472516787e-06,3.863772455089821,-6.0196093694774525e-06,3.863772455089821,0.0,,,,,,,,
3.8652694610778444,5.052647953225956e-07,3.8652694610778444,3.580944074877823e-06,3.8652694610778444,-6.025433994525041e-06,3.8652694610778444,0.0,,,,,,,,
3.866766467065869,5.089617946354476e-07,3.866766467065869,3.5843985525758496e-06,3.866766467065869,-6.031246631328403e-06,3.866766467065869,0.0,,,,,,,,
3.8682634730538927,5.126542375812857e-07,3.8682634730538927,3.587845917526472e-06,3.8682634730538927,-6.0370472999630965e-06,3.8682634730538927,0.0,,,,,,,,
3.8697604790419167,5.163421247759025e-07,3.8697604790419167,3.591286181623956e-06,3.8697604790419167,-6.042836020439789e-06,3.8697604790419167,0.0,,,,,,,,
3.8712574850299406,5.200254568584325e-07,3.8712574850299406,3.5947193567669087e-06,3.8712574850299406,-6.048612812743441e-06,3.8712574850299406,0.0,,,,,,,,
3.8727544910179645,5.237042344898771e-07,3.8727544910179645,3.598145454775648e-06,3.8727544910179645,-6.054377696802283e-06,3.8727544910179645,0.0,,,,,,,,
3.8742514970059885,5.273784583618922e-07,3.8742514970059885,3.601564487560547e-06,3.8742514970059885,-6.060130692642011e-06,3.8742514970059885,0.0,,,,,,,,
3.8757485029940124,5.310481291828859e-07,3.8757485029940124,3.6049764669535585e-06,3.8757485029940124,-6.065871820167318e-06,3.8757485029940124,0.0,,,,,,,,
3.8772455089820363,5.347132476937079e-07,3.8772455089820363,3.6083814047443915e-06,3.8772455089820363,-6.071601099238205e-06,3.8772455089820363,0.0,,,,,,,,
3.8787425149700607,5.383738146612118e-07,3.8787425149700607,3.611779312775561e-06,3.8787425149700607,-6.077318549762014e-06,3.8787425149700607,0.0,,,,,,,,
3.880239520958084,5.420298308718318e-07,3.880239520958084,3.615170202872197e-06,3.880239520958084,-6.0830241916372045e-06,3.880239520958084,0.0,,,,,,,,
3.8817365269461086,5.456812971368709e-07,3.8817365269461086,3.6185540867923007e-06,3.8817365269461086,-6.088718044648164e-06,3.8817365269461086,0.0,,,,,,,,
3.883233532934132,5.493282142974151e-07,3.883233532934132,3.621930976324608e-06,3.883233532934132,-6.094400128621135e-06,3.883233532934132,0.0,,,,,,,,
3.8847305389221565,5.52970583213515e-07,3.8847305389221565,3.6253008832328106e-06,3.8847305389221565,-6.100070463394742e-06,3.8847305389221565,0.0,,,,,,,,
3.88622754491018,5.5660840476874e-07,3.88622754491018,3.628663819265897e-06,3.88622754491018,-6.1057290686766445e-06,3.88622754491018,0.0,,,,,,,,
3.887724550898204,5.602416798737373e-07,3.887724550898204,3.63201979614865e-06,3.887724550898204,-6.111375964239965e-06,3.887724550898204,0.0,,,,,,,,
3.889221556886228,5.638704094644342e-07,3.889221556886228,3.6353688256252656e-06,3.889221556886228,-6.11701116982116e-06,3.889221556886228,0.0,,,,,,,,
3.8907185628742518,5.674945945018124e-07,3.8907185628742518,3.638710919395785e-06,3.8907185628742518,-6.122634705117199e-06,3.8907185628742518,0.0,,,,,,,,
3.892215568862276,5.711142359580292e-07,3.892215568862276,3.642046089153864e-06,3.892215568862276,-6.128246589820687e-06,3.892215568862276,0.0,,,,,,,,
3.8937125748502996,5.747293348497424e-07,3.8937125748502996,3.6453743465719185e-06,3.8937125748502996,-6.133846843532433e-06,3.8937125748502996,0.0,,,,,,,,
3.895209580838324,5.783398921918722e-07,3.895209580838324,3.648695703337762e-06,3.895209580838324,-6.139435485964026e-06,3.895209580838324,0.0,,,,,,,,
3.8967065868263475,5.819459090442225e-07,3.8967065868263475,3.6520101710949233e-06,3.8967065868263475,-6.145012536685554e-06,3.8967065868263475,0.0,,,,,,,,
3.898203592814372,5.855473864837968e-07,3.898203592814372,3.6553177615010767e-06,3.898203592814372,-6.150578015296867e-06,3.898203592814372,0.0,,,,,,,,
3.8997005988023954,5.891443255996265e-07,3.8997005988023954,3.658618486186724e-06,3.8997005988023954,-6.15613194137704e-06,3.8997005988023954,0.0,,,,,,,,
3.9011976047904198,5.927367275208067e-07,3.9011976047904198,3.6619123567381155e-06,3.9011976047904198,-6.1616743344300235e-06,3.9011976047904198,0.0,,,,,,,,
3.9026946107784433,5.963245933860299e-07,3.9026946107784433,3.6651993847682525e-06,3.9026946107784433,-6.167205214011444e-06,3.9026946107784433,0.0,,,,,,,,
3.9041916167664676,5.99907924360414e-07,3.9041916167664676,3.668479581891726e-06,3.9041916167664676,-6.172724599641763e-06,3.9041916167664676,0.0,,,,,,,,
3.9056886227544916,6.034867216347957e-07,3.9056886227544916,3.6717529596618447e-06,3.9056886227544916,-6.178232510763113e-06,3.9056886227544916,0.0,,,,,,,,
3.9071856287425155,6.070609864211424e-07,3.9071856287425155,3.6750195296315892e-06,3.9071856287425155,-6.183728966814575e-06,3.9071856287425155,0.0,,,,,,,,
3.9086826347305395,6.106307199478032e-07,3.9086826347305395,3.678279303366873e-06,3.9086826347305395,-6.1892139872671914e-06,3.9086826347305395,0.0,,,,,,,,
3.9101796407185634,6.141959234728306e-07,3.9101796407185634,3.6815322923881288e-06,3.9101796407185634,-6.194687591488266e-06,3.9101796407185634,0.0,,,,,,,,
3.9116766467065873,6.17756598272247e-07,3.9116766467065873,3.6847785082286386e-06,3.9116766467065873,-6.200149798904874e-06,3.9116766467065873,0.0,,,,,,,,
3.913173652694611,6.21312745650828e-07,3.913173652694611,3.6880179623830103e-06,3.913173652694611,-6.2056006288484455e-06,3.913173652694611,0.0,,,,,,,,
3.914670658682635,6.248643669214336e-07,3.914670658682635,3.6912506663487176e-06,3.914670658682635,-6.211040100674244e-06,3.914670658682635,0.0,,,,,,,,
3.9161676646706596,6.284114634306216e-07,3.9161676646706596,3.6944766316007734e-06,3.9161676646706596,-6.216468233661469e-06,3.9161676646706596,0.0,,,,,,,,
3.917664670658683,6.319540365401548e-07,3.917664670658683,3.6976958696251242e-06,3.917664670658683,-6.221885047164781e-06,3.917664670658683,0.0,,,,,,,,
3.9191616766467074,6.354920876333591e-07,3.9191616766467074,3.7009083918341924e-06,3.9191616766467074,-6.227290560387713e-06,3.9191616766467074,0.0,,,,,,,,
3.920658682634731,6.390256181271614e-07,3.920658682634731,3.7041142096995023e-06,3.920658682634731,-6.232684792612492e-06,3.920658682634731,0.0,,,,,,,,
3.922155688622755,6.425546294382842e-07,3.922155688622755,3.707313334634195e-06,3.922155688622755,-6.238067763072958e-06,3.922155688622755,0.0,,,,,,,,
3.923652694610779,6.460791230151854e-07,3.923652694610779,3.710505778053749e-06,3.923652694610779,-6.243439490937168e-06,3.923652694610779,0.0,,,,,,,,
3.9251497005988027,6.495991003331873e-07,3.9251497005988027,3.713691551329992e-06,3.9251497005988027,-6.248799995377921e-06,3.9251497005988027,0.0,,,,,,,,
3.9266467065868267,6.531145628803621e-07,3.9266467065868267,3.7168706658781505e-06,3.9266467065868267,-6.2541492955841315e-06,3.9266467065868267,0.0,,,,,,,,
3.9281437125748506,6.566255121694678e-07,3.9281437125748506,3.7200431330458974e-06,3.9281437125748506,-6.259487410645235e-06,3.9281437125748506,0.0,,,,,,,,
3.929640718562875,6.601319497296699e-07,3.929640718562875,3.7232089642113213e-06,3.929640718562875,-6.2648143597174105e-06,3.929640718562875,0.0,,,,,,,,
3.9311377245508985,6.636338771133949e-07,3.9311377245508985,3.7263681706861754e-06,3.9311377245508985,-6.27013016184056e-06,3.9311377245508985,0.0,,,,,,,,
3.932634730538923,6.671312958902607e-07,3.932634730538923,3.7295207638085464e-06,3.932634730538923,-6.275434836077897e-06,3.932634730538923,0.0,,,,,,,,
3.9341317365269464,6.706242076563269e-07,3.9341317365269464,3.7326667548907697e-06,3.9341317365269464,-6.280728401459653e-06,3.9341317365269464,0.0,,,,,,,,
3.9356287425149707,6.741126140244242e-07,3.9356287425149707,3.7358061552486883e-06,3.9356287425149707,-6.286010877047303e-06,3.9356287425149707,0.0,,,,,,,,
3.9371257485029942,6.775965166226237e-07,3.9371257485029942,3.738938976137869e-06,3.9371257485029942,-6.29128228176319e-06,3.9371257485029942,0.0,,,,,,,,
3.9386227544910186,6.810759171095308e-07,3.9386227544910186,3.742065228859915e-06,3.9386227544910186,-6.296542634624056e-06,3.9386227544910186,0.0,,,,,,,,
3.940119760479042,6.845508171499135e-07,3.940119760479042,3.745184924651102e-06,3.940119760479042,-6.301791954548438e-06,3.940119760479042,0.0,,,,,,,,
3.9416167664670665,6.880212184366774e-07,3.9416167664670665,3.7482980747434795e-06,3.9416167664670665,-6.3070302604233615e-06,3.9416167664670665,0.0,,,,,,,,
3.9431137724550904,6.914871226857553e-07,3.9431137724550904,3.751404690416145e-06,3.9431137724550904,-6.312257571237473e-06,3.9431137724550904,0.0,,,,,,,,
3.9446107784431144,6.949485316256454e-07,3.9446107784431144,3.75450478283918e-06,3.9446107784431144,-6.317473905783874e-06,3.9446107784431144,0.0,,,,,,,,
3.9461077844311383,6.984054470002775e-07,3.9461077844311383,3.7575983632235154e-06,3.9461077844311383,-6.3226792829117705e-06,3.9461077844311383,0.0,,,,,,,,
3.947604790419162,7.018578705837034e-07,3.947604790419162,3.760685442748284e-06,3.947604790419162,-6.327873721463105e-06,3.947604790419162,0.0,,,,,,,,
3.949101796407186,7.053058041616772e-07,3.949101796407186,3.7637660326086066e-06,3.949101796407186,-6.3330572402501655e-06,3.949101796407186,0.0,,,,,,,,
3.9505988023952097,7.087492495435363e-07,3.9505988023952097,3.7668401439624227e-06,3.9505988023952097,-6.33822985803889e-06,3.9505988023952097,0.0,,,,,,,,
3.952095808383234,7.121882085492775e-07,3.952095808383234,3.7699077879305128e-06,3.952095808383234,-6.343391593558772e-06,3.952095808383234,0.0,,,,,,,,
3.9535928143712584,7.156226830281148e-07,3.9535928143712584,3.7729689756749103e-06,3.9535928143712584,-6.34854246558902e-06,3.9535928143712584,0.0,,,,,,,,
3.955089820359282,7.190526748377721e-07,3.955089820359282,3.7760237182637773e-06,3.955089820359282,-6.353682492771822e-06,3.955089820359282,0.0,,,,,,,,
3.956586826347306,7.224781858637959e-07,3.956586826347306,3.779072026853765e-06,3.956586826347306,-6.358811693848745e-06,3.956586826347306,0.0,,,,,,,,
3.95808383233533,7.258992180074407e-07,3.95808383233533,3.782113912513802e-06,3.95808383233533,-6.363930087452659e-06,3.95808383233533,0.0,,,,,,,,
3.9595808383233537,7.293157731752946e-07,3.9595808383233537,3.7851493863095268e-06,3.9595808383233537,-6.3690376922112325e-06,3.9595808383233537,0.0,,,,,,,,
3.9610778443113777,7.327278533165343e-07,3.9610778443113777,3.7881784593032224e-06,3.9610778443113777,-6.374134526734635e-06,3.9610778443113777,0.0,,,,,,,,
3.9625748502994016,7.361354603743127e-07,3.9625748502994016,3.7912011425485753e-06,3.9625748502994016,-6.379220609619769e-06,3.9625748502994016,0.0,,,,,,,,
3.9640718562874255,7.395385963248808e-07,3.9640718562874255,3.7942174470638005e-06,3.9640718562874255,-6.384295959422192e-06,3.9640718562874255,0.0,,,,,,,,
3.9655688622754495,7.429372631597377e-07,3.9655688622754495,3.7972273838957286e-06,3.9655688622754495,-6.389360594690737e-06,3.9655688622754495,0.0,,,,,,,,
3.967065868263474,7.463314628839082e-07,3.967065868263474,3.8002309640189275e-06,3.967065868263474,-6.394414533939397e-06,3.967065868263474,0.0,,,,,,,,
3.9685628742514973,7.497211975194826e-07,3.9685628742514973,3.8032281984304163e-06,3.9685628742514973,-6.399457795645869e-06,3.9685628742514973,0.0,,,,,,,,
3.9700598802395217,7.531064691152922e-07,3.9700598802395217,3.806219098115613e-06,3.9700598802395217,-6.404490398292512e-06,3.9700598802395217,0.0,,,,,,,,
3.971556886227545,7.564872797249012e-07,3.971556886227545,3.809203674025403e-06,3.971556886227545,-6.409512360305541e-06,3.971556886227545,0.0,,,,,,,,
3.9730538922155696,7.59863631427013e-07,3.9730538922155696,3.8121819370969083e-06,3.9730538922155696,-6.414523700106654e-06,3.9730538922155696,0.0,,,,,,,,
3.974550898203593,7.632355263160562e-07,3.974550898203593,3.815153898270353e-06,3.974550898203593,-6.4195244360875885e-06,3.974550898203593,0.0,,,,,,,,
3.9760479041916175,7.66602966497774e-07,3.9760479041916175,3.818119568476329e-06,3.9760479041916175,-6.4245145866526374e-06,3.9760479041916175,0.0,,,,,,,,
3.977544910179641,7.69965954107555e-07,3.977544910179641,3.821078958608476e-06,3.977544910179641,-6.429494170118532e-06,3.977544910179641,0.0,,,,,,,,
3.9790419161676653,7.733244912888368e-07,3.9790419161676653,3.824032079559587e-06,3.9790419161676653,-6.434463204821069e-06,3.9790419161676653,0.0,,,,,,,,
3.9805389221556893,7.766785802011421e-07,3.9805389221556893,3.826978942205752e-06,3.9805389221556893,-6.43942170904611e-06,3.9805389221556893,0.0,,,,,,,,
3.9820359281437128,7.800282230188725e-07,3.9820359281437128,3.8299195574008194e-06,3.9820359281437128,-6.444369701094254e-06,3.9820359281437128,0.0,,,,,,,,
3.983532934131737,7.833734219473959e-07,3.983532934131737,3.83285393599384e-06,3.983532934131737,-6.449307199169477e-06,3.983532934131737,0.0,,,,,,,,
3.9850299401197606,7.867141791849063e-07,3.9850299401197606,3.835782088824689e-06,3.9850299401197606,-6.454234221562667e-06,3.9850299401197606,0.0,,,,,,,,
3.986526946107785,7.900504969722835e-07,3.986526946107785,3.838704026698525e-06,3.986526946107785,-6.459150786430245e-06,3.986526946107785,0.0,,,,,,,,
3.9880239520958085,7.933823775399112e-07,3.9880239520958085,3.841619760429478e-06,3.9880239520958085,-6.464056911948664e-06,3.9880239520958085,0.0,,,,,,,,
3.989520958083833,7.96709823157252e-07,3.989520958083833,3.844529300809743e-06,3.989520958083833,-6.468952616306524e-06,3.989520958083833,0.0,,,,,,,,
3.991017964071857,8.000328360896573e-07,3.991017964071857,3.847432658610351e-06,3.991017964071857,-6.473837917623784e-06,3.991017964071857,0.0,,,,,,,,
3.9925149700598808,8.033514186420097e-07,3.9925149700598808,3.850329844583013e-06,3.9925149700598808,-6.478712833975924e-06,3.9925149700598808,0.0,,,,,,,,
3.9940119760479047,8.066655731119102e-07,3.9940119760479047,3.8532208694886576e-06,3.9940119760479047,-6.483577383486785e-06,3.9940119760479047,0.0,,,,,,,,
3.9955089820359286,8.099753018272634e-07,3.9955089820359286,3.8561057440569984e-06,3.9955089820359286,-6.488431584197244e-06,3.9955089820359286,0.0,,,,,,,,
3.9970059880239526,8.132806071237559e-07,3.9970059880239526,3.858984478991745e-06,3.9970059880239526,-6.493275454131327e-06,3.9970059880239526,0.0,,,,,,,,
3.9985029940119765,8.165814913543021e-07,3.9985029940119765,3.8618570850018485e-06,3.9985029940119765,-6.498109011317601e-06,3.9985029940119765,0.0,,,,,,,,
4.000000000000001,8.19877956893732e-07,4.000000000000001,3.864723572803661e-06,4.000000000000001,-6.502932273739293e-06,4.000000000000001,0.0,,,,,,,,
4.001497005988024,8.231700061218067e-07,4.001497005988024,3.867583953033006e-06,4.001497005988024,-6.5077452593443345e-06,4.001497005988024,0.0,,,,,,,,
4.002994011976049,8.264576414441458e-07,4.002994011976049,3.870438236372281e-06,4.002994011976049,-6.512547986084585e-06,4.002994011976049,0.0,,,,,,,,
4.004491017964073,8.297408652736178e-07,4.004491017964073,3.873286433465161e-06,4.004491017964073,-6.517340471863626e-06,4.004491017964073,0.0,,,,,,,,
4.005988023952097,8.330196800400275e-07,4.005988023952097,3.876128554941067e-06,4.005988023952097,-6.522122734594284e-06,4.005988023952097,0.0,,,,,,,,
4.007485029940121,8.362940881859306e-07,4.007485029940121,3.878964611405308e-06,4.007485029940121,-6.526894792099457e-06,4.007485029940121,0.0,,,,,,,,
4.008982035928144,8.395640921758615e-07,4.008982035928144,3.881794613483824e-06,4.008982035928144,-6.531656662261498e-06,4.008982035928144,0.0,,,,,,,,
4.010479041916168,8.428296944801996e-07,4.010479041916168,3.884618571759501e-06,4.010479041916168,-6.536408362866822e-06,4.010479041916168,0.0,,,,,,,,
4.0119760479041915,8.460908975925369e-07,4.0119760479041915,3.887436496786952e-06,4.0119760479041915,-6.541149911721468e-06,4.0119760479041915,0.0,,,,,,,,
4.013473053892216,8.493477040146013e-07,4.013473053892216,3.890248399142207e-06,4.013473053892216,-6.545881326591241e-06,4.013473053892216,0.0,,,,,,,,
4.014970059880239,8.526001162656312e-07,4.014970059880239,3.893054289371e-06,4.014970059880239,-6.550602625229923e-06,4.014970059880239,0.0,,,,,,,,
4.016467065868264,8.558481368772694e-07,4.016467065868264,3.895854177991833e-06,4.016467065868264,-6.555313825333672e-06,4.016467065868264,0.0,,,,,,,,
4.017964071856288,8.59091768399397e-07,4.017964071856288,3.898648075544844e-06,4.017964071856288,-6.56001494462767e-06,4.017964071856288,0.0,,,,,,,,
4.019461077844312,8.623310133864531e-07,4.019461077844312,3.901435992515917e-06,4.019461077844312,-6.564706000768016e-06,4.019461077844312,0.0,,,,,,,,
4.020958083832336,8.655658744210298e-07,4.020958083832336,3.904217939395364e-06,4.020958083832336,-6.569387011390005e-06,4.020958083832336,0.0,,,,,,,,
4.02245508982036,8.68796354086383e-07,4.02245508982036,3.906993926641522e-06,4.02245508982036,-6.57405799412894e-06,4.02245508982036,0.0,,,,,,,,
4.023952095808384,8.720224549926216e-07,4.023952095808384,3.909763964739088e-06,4.023952095808384,-6.5787189665991096e-06,4.023952095808384,0.0,,,,,,,,
4.025449101796408,8.752441797484994e-07,4.025449101796408,3.912528064120697e-06,4.025449101796408,-6.583369946341599e-06,4.025449101796408,0.0,,,,,,,,
4.026946107784432,8.784615309859441e-07,4.026946107784432,3.915286235213492e-06,4.026946107784432,-6.588010950917824e-06,4.026946107784432,0.0,,,,,,,,
4.028443113772456,8.816745113541039e-07,4.028443113772456,3.9180384884395765e-06,4.028443113772456,-6.592641997879072e-06,4.028443113772456,0.0,,,,,,,,
4.02994011976048,8.848831235088298e-07,4.02994011976048,3.920784834195838e-06,4.02994011976048,-6.597263104695778e-06,4.02994011976048,0.0,,,,,,,,
4.0314371257485035,8.880873701163702e-07,4.0314371257485035,3.9235252828700644e-06,4.0314371257485035,-6.601874288861682e-06,4.0314371257485035,0.0,,,,,,,,
4.0329341317365275,8.912872538696994e-07,4.0329341317365275,3.926259844838574e-06,4.0329341317365275,-6.606475567809853e-06,4.0329341317365275,0.0,,,,,,,,
4.034431137724551,8.944827774564344e-07,4.034431137724551,3.928988530445838e-06,4.034431137724551,-6.611066958989934e-06,4.034431137724551,0.0,,,,,,,,
4.035928143712575,8.976739435937601e-07,4.035928143712575,3.931711350041959e-06,4.035928143712575,-6.61564847979017e-06,4.035928143712575,0.0,,,,,,,,
4.037425149700599,9.008607550080938e-07,4.037425149700599,3.934428313952968e-06,4.037425149700599,-6.62022014759331e-06,4.037425149700599,0.0,,,,,,,,
4.038922155688623,9.040432144266471e-07,4.038922155688623,3.937139432506763e-06,4.038922155688623,-6.624781979769347e-06,4.038922155688623,0.0,,,,,,,,
4.040419161676647,9.072213246032534e-07,4.040419161676647,3.939844716010039e-06,4.040419161676647,-6.629333993649297e-06,4.040419161676647,0.0,,,,,,,,
4.041916167664671,9.10395088307054e-07,4.041916167664671,3.942544174717595e-06,4.041916167664671,-6.63387620653493e-06,4.041916167664671,0.0,,,,,,,,

